Two-Loop Five-Parton Leading-Colour Finite Remainders in the Spinor-Helicity Formalism

We present all two-loop five-parton leading-colour finite remainders in the spinor-helicity formalism by analysing numerical evaluations of their known expressions in terms of Mandelstam invariants. Recasting them in terms of spinor-helicity variables allows us to obtain expressions which are more compact, faster to evaluate, numerically more stable and manifestly free from poles of higher order than necessary. At the same time, due to the better scaling of our reconstruction strategy with the complexity of the input, we required one order of magnitude fewer numerical samples to complete the analytical reconstruction than were needed by the authors of Ref. \cite{Abreu:2019odu}, albeit using higher numerical working precision. This places our reconstruction technique as an alternative to the finite-field single-numerator reconstruction for future applications.

==> anc/README <==
For an example of evaluating the coefficients see the attached file (this requires the Mathematica package S@M arXiv:0710.5559):

SaM_evaluation.m

To run it use:

math -script SaM_evaluation.m 


The notation used in the result files is as follows:

notation in result files | S@M notation | spinor helicity notation

spaa12 = Spaa[1, 2] = ⟨1|2⟩
spaa13 = Spaa[1, 3] = ⟨1|3⟩
spaa14 = Spaa[1, 4] = ⟨1|4⟩
spaa15 = Spaa[1, 5] = ⟨1|5⟩
spaa23 = Spaa[2, 3] = ⟨2|3⟩
spaa24 = Spaa[2, 4] = ⟨2|4⟩
spaa25 = Spaa[2, 5] = ⟨2|5⟩
spaa34 = Spaa[3, 4] = ⟨3|4⟩
spaa35 = Spaa[3, 5] = ⟨3|5⟩
spaa45 = Spaa[4, 5] = ⟨4|5⟩

spbb12 = Spbb[1, 2] = [1|2]
spbb13 = Spbb[1, 3] = [1|3]
spbb14 = Spbb[1, 4] = [1|4]
spbb15 = Spbb[1, 5] = [1|5]
spbb23 = Spbb[2, 3] = [2|3]
spbb24 = Spbb[2, 4] = [2|4]
spbb25 = Spbb[2, 5] = [2|5]
spbb34 = Spbb[3, 4] = [3|4]
spbb35 = Spbb[3, 5] = [3|5]
spbb45 = Spbb[4, 5] = [4|5]

spab1231 = Spab[1,Sp[2]+Sp[3],1] = ⟨1|2+3|1]
spab1251 = Spab[1,Sp[2]+Sp[5],1] = ⟨1|2+5|1]
spab2132 = Spab[2,Sp[1]+Sp[3],2] = ⟨2|1+3|2]
spab2152 = Spab[2,Sp[1]+Sp[5],2] = ⟨2|1+5|2]
spab3123 = Spab[3,Sp[1]+Sp[2],3] = ⟨3|1+2|3]
spab3153 = Spab[3,Sp[1]+Sp[5],3] = ⟨3|1+5|3]
spab4124 = Spab[4,Sp[1]+Sp[2],4] = ⟨4|1+2|4]
spab4154 = Spab[4,Sp[1]+Sp[5],4] = ⟨4|1+5|4]
spab5125 = Spab[5,Sp[1]+Sp[2],5] = ⟨5|1+2|5]
spab5145 = Spab[5,Sp[1]+Sp[4],5] = ⟨5|1+4|5]


Note added: the results presented in this paper follow the convention
implicitly defined by substituting Eq. C.4 into Eq. 4.4 of
arXiv:1904.00945. This convention differs by a minus sign on tr5 with
respect to the commonly used one, where the maximally-helicity
violating tree (i.e. the mostly positive helicity configuration) is
given by the pure holomorphic (angle brackets only) Parke-Taylor
formula. For instance, the one-loop results of arXiv:9302280 and the
two-loop results of arXiv:2311.10086 are given in this spinor
convention. To change to this standard convention, the variables Spaa
and Spbb within these ancillary files need to be swapped.


==> anc/SaM_evaluation.m <==
<< Spinors`;
On[Assert];

SeedRandom[1234]
GenMomenta[{1, 2, 3, 4, 5}]

spaa12 = N[Spaa[1, 2]];
spaa13 = N[Spaa[1, 3]];
spaa14 = N[Spaa[1, 4]];
spaa15 = N[Spaa[1, 5]];
spaa23 = N[Spaa[2, 3]];
spaa24 = N[Spaa[2, 4]];
spaa25 = N[Spaa[2, 5]];
spaa34 = N[Spaa[3, 4]];
spaa35 = N[Spaa[3, 5]];
spaa45 = N[Spaa[4, 5]];

spbb12 = N[Spbb[1, 2]];
spbb13 = N[Spbb[1, 3]];
spbb14 = N[Spbb[1, 4]];
spbb15 = N[Spbb[1, 5]];
spbb23 = N[Spbb[2, 3]];
spbb24 = N[Spbb[2, 4]];
spbb25 = N[Spbb[2, 5]];
spbb34 = N[Spbb[3, 4]];
spbb35 = N[Spbb[3, 5]];
spbb45 = N[Spbb[4, 5]];

spab1231 = N[Spab[1,Sp[2]+Sp[3],1]];
spab1251 = N[Spab[1,Sp[2]+Sp[5],1]];
spab2132 = N[Spab[2,Sp[1]+Sp[3],2]];
spab2152 = N[Spab[2,Sp[1]+Sp[5],2]];
spab3123 = N[Spab[3,Sp[1]+Sp[2],3]];
spab3153 = N[Spab[3,Sp[1]+Sp[5],3]];
spab4124 = N[Spab[4,Sp[1]+Sp[2],4]];
spab4154 = N[Spab[4,Sp[1]+Sp[5],4]];
spab5125 = N[Spab[5,Sp[1]+Sp[2],5]];
spab5145 = N[Spab[5,Sp[1]+Sp[4],5]];

getSpinor[{proc_, hel_, nf_}] :=
  (
  Get["TwoLoopSpinorRemainders/" <> proc <> "_" <> hel <> "_" <> nf <> ".txt"];
  Return[rationalSpinorBasis[proc, hel, nf]];
  )

Print[];
prochelnf = StringSplit[#, "_"]&/@(StringSplit[#, "."][[1]]&/@(StringSplit[#, "/"][[2]]&/@FileNames[All, "TwoLoopSpinorRemainders"]));

Print["{Process, helicity configuration, term in Nf/Nc expansion}:"]
Print[prochelnf];
Print[];

Res = Timing[getSpinor/@prochelnf];
Time = Res[[1]];
Res = Res[[2]];

Print["Timing:"];
Print[Time];
Print[];

Print["Values of coefficients:"];
Print[Res];
Print[];

Print["Total number of coefficients"];
Print[Length[Flatten[Res]]];


==> anc/TwoLoopSpinorRemainders/ggggg_mmppp_Nf0.txt <==
rationalSpinorBasis["ggggg","mmppp","Nf0"]=
{(-5/2),
(-5*spbb13^2*spbb15*spbb23*spbb25^2)/(spbb12^3*spbb35^3)+
(+5/2*spbb13^2*spbb25^2)/(spbb12^2*spbb35^2)+
(-3*spbb13*spbb25)/(spbb12*spbb35)+
(+1/2),
(-1/3*spbb15^3*spbb24^3*spaa45^3)/(spbb12^3*spab4154^3)+
(+1/2*spbb15^2*spbb24^2*spaa45^2)/(spbb12^2*spab4154^2)+
(-2*spbb15*spbb24*spaa45)/(spbb12*spab4154)+
(+11/3),
(-10/3*spbb13^3*spbb24^3)/(spbb12^3*spbb34^3)+
(+5*spbb13^2*spbb24^2)/(spbb12^2*spbb34^2)+
(-2*spbb13*spbb24)/(spbb12*spbb34)+
(+5/6),
(-20*spbb14^2*spbb15*spbb24*spbb25^2)/(spbb12^3*spbb45^3)+
(+10*spbb14*spbb15*spbb24*spbb25)/(spbb12^2*spbb45^2)+
(-2*spbb15*spbb24)/(spbb12*spbb45),
(spbb13*spbb25^3*spab3123*(-15*spaa13*spbb13-5*spaa23*spbb23))/(spbb12^3*spaa13^2*spbb35^3)+
(spbb25^2*spab3123*(20*spaa13*spbb13+5*spaa23*spbb23))/(spbb12^2*spaa13^2*spbb35^2)+
(+5*spbb25*spaa45*spbb45)/(spbb12*spaa13*spbb35)+
(-5*spaa12*spbb25)/(spaa13*spbb35)+
(+11/3),
(-15*spbb13^3*spbb24*spbb25*spaa34)/(spbb12^3*spaa25*spbb35^2)+
(spbb13^3*spbb25*spaa34*(-15*spaa12*spbb13*spbb24+5*spaa13*spbb13*spbb34+5*spaa14*spbb14*spbb34+15*spaa23*spbb23*spbb34))/(spbb12^3*spaa25^2*spbb35^3)+
(+5*spbb13^2*spaa24*spbb24*spbb25)/(spbb12^2*spaa25*spbb35^2)+
(-5*spbb13^2*spbb25*spaa35)/(spbb12^2*spaa25*spbb35)+
(+20*spbb13^2*spbb25*spaa34*spbb34)/(spbb12^2*spaa25*spbb35^2)+
(spbb13^2*(25*spaa12*spbb13*spaa15*spbb15*spbb25+35*spaa12*spbb13*spaa25*spbb25^2-5*spaa13*spbb13*spaa25*spbb25*spbb35+5*spaa15^2*spbb15^2*spbb35))/(spbb12^2*spaa25^2*spbb35^3)+
(+20*spaa12^2*spbb13^3*spbb25)/(spbb12*spaa25^2*spbb35^3)+
(-20*spaa12*spbb13^2*spbb25)/(spbb12*spaa25*spbb35^2)+
(-5*spbb13*spaa34*spbb34)/(spbb12*spaa25*spbb35)+
(+5*spaa12*spbb13)/(spaa25*spbb35)+
(+11/3),
(+5*spbb13^2*spbb25^2*spaa35*spab3123)/(spbb12^3*spaa13*spaa25*spbb35^2)+
(+5*spbb13*spbb25*spaa35*spab3123^2)/(spaa12*spbb12^3*spaa13*spaa25*spbb35)+
(-10*spbb13*spbb25*spab3123^3)/(spaa12*spbb12^3*spaa13*spaa25*spbb35^2)+
(spbb13*spbb25*spab3123^2*(5*spaa12*spbb13*spbb24*spaa34+5*spaa13^2*spbb13^2+10*spaa13*spbb13*spaa23*spbb23+5*spaa23^2*spbb23^2))/(spaa12*spbb12^3*spaa13*spaa25*spaa35*spbb35^3)+
(-5*spaa12*spbb13^2*spbb25*spab3123)/(spbb12*spaa25*spaa35*spbb35^3)+
(spbb13*spbb25*spab3123^2*(15*spaa13*spbb13-5*spaa14*spbb14+10*spaa23*spbb23))/(spbb12^2*spaa13*spaa25*spaa35*spbb35^3)+
(-5/2*spaa23^2*spbb23^2)/(spaa13^2*spbb13^2)+
(-5*spaa34^2*spbb34^2*spab3123)/(spaa12*spbb12^2*spaa13*spaa25*spbb35)+
(+5*spbb14*spbb24*spaa34*spaa45*spab3123)/(spbb12^2*spaa13*spaa25*spaa35*spbb35)+
(spaa34*spab3123*(-10*spaa12^2*spbb14*spbb23*spbb24*spaa34+5*spaa12*spaa13^2*spbb13*spbb14*spbb23-25*spaa12*spaa13*spbb14*spbb23*spaa34*spbb34+5*spaa12*spaa14^2*spbb14^2*spbb24+5*spaa12*spaa14*spbb14*spaa24*spbb24^2-5*spaa12*spaa24*spbb24^2*spaa34*spbb34-5*spaa12*spbb24*spaa34^2*spbb34^2-5*spaa13*spaa34^2*spbb34^3))/(spaa12*spbb12^2*spaa13^2*spaa25*spaa35*spbb35^2)+
(spaa23*spbb23*spbb25*(5*spaa12*spbb12*spaa25+10*spaa12*spbb13*spaa35-5/2*spaa23*spbb23*spaa25))/(spbb12*spaa13^2*spbb13*spaa25*spbb35)+
(spaa23*spaa12*spbb23^2*spbb25*(5*spbb13*spaa23-5*spbb14*spaa24))/(spbb12*spaa13^2*spbb13*spaa25*spbb35^2)+
(spbb34*(15*spaa12*spbb13*spbb24*spaa34^2+15*spbb12*spaa13^2*spbb13*spaa24+5*spaa13^2*spbb13^2*spaa34+5*spbb12*spaa13*spaa14*spbb14*spaa24+20*spbb12*spaa13*spaa23*spbb23*spaa24-15*spaa13*spbb13*spaa23*spbb23*spaa34+5*spaa14^2*spbb14^2*spaa34+10*spaa14*spbb14*spaa24*spbb24*spaa34-5*spaa14*spbb14*spaa34^2*spbb34-20*spaa23^2*spbb23^2*spaa34))/(spbb12*spaa13*spaa25*spaa35*spbb35^2)+
(-30*spaa12*spbb13*spbb24*spaa34+40*spaa13^2*spbb13^2+35*spaa13*spbb13*spaa14*spbb14+85/2*spaa13*spbb13*spaa23*spbb23+95/2*spaa13*spbb13*spaa24*spbb24+10*spaa14^2*spbb14^2+15*spaa14*spbb14*spaa24*spbb24+10*spaa23^2*spbb23^2+10*spaa23*spbb23*spaa24*spbb24)/(spbb12*spaa13*spaa25*spbb35)+
(-10*spaa12^2*spbb12*spbb13+5*spaa12*spbb13*spaa23*spbb23-10*spaa12*spbb12*spaa24*spbb34-10*spaa12*spbb14*spbb23*spaa24+30*spaa12*spbb13*spaa34*spbb34+5*spaa23*spbb23*spaa24*spbb34)/(spaa13*spbb13*spaa25*spbb35)+
(+55/2*spaa12*spbb13)/(spaa25*spbb35)+
(-35*spab3123)/(spaa35*spbb35)+
(+1021/24),
(-5*spbb13^2*spbb25^2*spaa35*spab3123)/(spbb12^3*spaa13*spaa25*spbb35^2)+
(-5*spbb13*spbb25*spaa35*spab3123^2)/(spaa12*spbb12^3*spaa13*spaa25*spbb35)+
(+10*spbb13*spbb25*spab3123^3)/(spaa12*spbb12^3*spaa13*spaa25*spbb35^2)+
(spbb13*spbb25*spab3123^2*(-5*spaa12*spbb13*spbb24*spaa34-5*spaa13^2*spbb13^2-10*spaa13*spbb13*spaa23*spbb23-5*spaa23^2*spbb23^2))/(spaa12*spbb12^3*spaa13*spaa25*spaa35*spbb35^3)+
(+5*spaa12*spbb13^2*spbb25*spab3123)/(spbb12*spaa25*spaa35*spbb35^3)+
(spbb13*spbb25*spab3123^2*(-15*spaa13*spbb13+5*spaa14*spbb14-10*spaa23*spbb23))/(spbb12^2*spaa13*spaa25*spaa35*spbb35^3)+
(+5/2*spaa15^2*spbb15^2)/(spaa25^2*spbb25^2)+
(-10*spbb13*spbb25*spaa35^2)/(spbb12^2*spaa13*spaa25)+
(+5*spbb13^2*spbb25*spaa35)/(spbb12^2*spaa25*spbb35)+
(+35*spbb13*spbb25*spaa35*spab5125)/(spbb12^2*spaa13*spaa25*spbb35)+
(-5*spaa35*spab5125^2)/(spaa12*spbb12^2*spaa13*spaa25)+
(+10*spab3123*spab5125^2)/(spaa12*spbb12^2*spaa13*spaa25*spbb35)+
(spab5125*(5*spaa12^2*spbb13^2*spbb25*spaa35^2-5*spaa12*spbb13*spaa15^2*spbb15^2*spaa35+20*spaa12*spbb13*spaa15*spbb15*spaa25*spbb25*spaa35-5*spaa12*spbb13*spaa15*spbb15*spaa35^2*spbb35+5*spaa12*spbb13*spaa23*spbb23*spaa25*spbb25*spaa35+25*spaa12*spbb13*spaa25^2*spbb25^2*spaa35-5*spaa15^3*spbb15^3*spaa25-15*spaa15^2*spbb15^2*spaa25^2*spbb25-15*spaa15*spbb15*spaa25^3*spbb25^2-5*spaa25^4*spbb25^3))/(spaa12*spbb12^2*spaa13*spaa25^2*spaa35*spbb35^2)+
(spbb15*spbb13*spaa15^2*(5/2*spaa13*spbb15-5*spaa23*spbb25))/(spbb12*spaa13*spaa25^2*spbb25*spbb35)+
(+5*spaa12*spbb13*spaa15^2*spbb15^2)/(spbb12*spaa13*spaa25^2*spbb35^2)+
(-5*spaa12^3*spbb12^3-40*spaa12^2*spbb12^2*spaa13*spbb13-20*spaa12^2*spbb12^2*spaa23*spbb23-20*spaa12^2*spbb12*spbb13*spbb24*spaa34-60*spaa12*spbb12*spaa13^2*spbb13^2+5*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-85*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-35*spaa12*spaa13*spbb13^2*spbb24*spaa34+5*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34-25*spaa12*spbb12*spaa23^2*spbb23^2-40*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34-10*spaa13^3*spbb13^3-25*spaa13^2*spbb13^2*spaa23*spbb23-25*spaa13*spbb13*spaa23^2*spbb23^2-10*spaa23^3*spbb23^3)/(spbb12*spaa13*spaa25*spaa35*spbb35^2)+
(5*spaa12*spbb13*spbb24*spaa34-30*spaa13^2*spbb13^2-30*spaa13*spbb13*spaa14*spbb14-85/2*spaa13*spbb13*spaa23*spbb23-95/2*spaa13*spbb13*spaa24*spbb24-10*spaa14^2*spbb14^2-20*spaa14*spbb14*spaa24*spbb24-25*spaa23^2*spbb23^2-25*spaa23*spbb23*spaa24*spbb24-10*spaa24^2*spbb24^2)/(spbb12*spaa13*spaa25*spbb35)+
(spaa12*(-30*spaa12*spbb12-20*spaa14*spbb14-45*spaa23*spbb23-20*spaa24*spbb24))/(spaa13*spaa25*spbb35)+
(-175/2*spaa12*spbb13*spbb25+5*spaa15*spbb15*spbb35)/(spaa25*spbb25*spbb35)+
(-5*spaa13*spbb13)/(spaa35*spbb35)+
(-419/24),
(-1*spbb15^3*spbb24^3*spaa45^3)/(spbb12^3*spab4154^3)+
(+1/2*spbb15^2*spbb24^2*spaa45^2*spbb45)/(spbb12^2*spbb45*spab4154^2)+
(+1*spbb14*spbb15^2*spbb24^2*spbb25*spaa45^2)/(spbb12^3*spbb45*spab4154^2)+
(-5*spbb14^2*spbb15*spbb24*spbb25^2*spaa45)/(spbb12^3*spbb45^2*spab4154)+
(+4*spbb14*spbb15*spbb24*spbb25*spaa45)/(spbb12^2*spbb45*spab4154)+
(-5*spbb15*spbb24*spaa45)/(spbb12*spab4154)+
(-1*spbb15*spbb24*spbb25^2*spaa45^2)/(spbb12^3*spaa14^2*spbb45)+
(+5*spbb14^2*spbb25^3*spaa45)/(spbb12^3*spaa14*spbb45^2)+
(+6*spbb13*spbb25^2*spaa35)/(spbb12^2*spaa14*spbb45)+
(spbb25*(1*spaa13*spbb13-5*spaa23*spbb23-6*spaa24*spbb24))/(spbb12*spaa14*spbb45)+
(-5*spaa12*spbb25)/(spaa14*spbb45)+
(+11/3),
(+15*spbb13^3*spbb24*spbb25*spaa34)/(spbb12^3*spaa25*spbb35^2)+
(+15*spbb13^2*spaa23*spbb23*spbb24*spbb25*spaa34)/(spbb12^3*spaa13*spaa25*spbb35^2)+
(spbb13*spbb25*spaa34*(15*spaa12*spaa13^2*spbb13^3*spbb24+30*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24+15*spaa12*spaa13*spbb13^2*spaa24*spbb24^2+5*spaa12*spbb13*spaa23^2*spbb23^2*spbb24+5*spaa12*spbb13*spaa23*spbb23*spaa24*spbb24^2-5*spaa13^3*spbb13^3*spbb34-5*spaa13^2*spbb13^2*spaa14*spbb14*spbb34-15*spaa13^2*spbb13^2*spaa23*spbb23*spbb34-15*spaa13*spbb13*spaa23^2*spbb23^2*spbb34-5*spaa23^3*spbb23^3*spbb34-5*spaa23^2*spbb23^2*spaa24*spbb24*spbb34))/(spbb12^3*spaa13^2*spaa25^2*spbb35^3)+
(+40*spaa12*spbb13^2*spbb24*spbb25*spaa34)/(spbb12^2*spaa13*spaa25*spbb35^2)+
(-25*spbb13^2*spbb25*spaa34*spbb34)/(spbb12^2*spaa25*spbb35^2)+
(-20*spbb13*spaa23*spbb23*spbb25*spaa34*spbb34)/(spbb12^2*spaa13*spaa25*spbb35^2)+
(-5*spaa12^2*spbb13^2*spaa25*spbb25^3*spaa35-25*spaa12*spaa13^2*spbb13^3*spaa15*spbb15*spbb25-70*spaa12*spaa13^2*spbb13^3*spaa25*spbb25^2-5*spaa12*spaa13*spbb13^2*spaa15*spbb15*spaa25*spbb25^2-40*spaa12*spaa13*spbb13^2*spaa23*spbb23*spaa25*spbb25^2-5*spaa12*spbb13*spaa23^2*spbb23^2*spaa25*spbb25^2+5*spaa12*spbb13*spaa23*spbb23*spaa25^2*spbb25^3-5*spaa13^2*spbb13^2*spaa15^2*spbb15^2*spbb35-5*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spbb35)/(spbb12^2*spaa13^2*spaa25^2*spbb35^3)+
(spaa12^2*spbb13*spbb25*spaa34*spbb34*(5*spaa12*spbb12+10*spaa23*spbb23+5*spaa24*spbb24))/(spbb12*spaa13^2*spaa25^2*spbb35^3)+
(+5*spaa12^2*spbb13*spbb15*spbb23*spbb25)/(spbb12*spaa13*spaa25*spbb35^3)+
(spbb13*spaa12^2*spbb15*spbb23*(-35*spaa13*spbb13-15*spaa14*spbb14))/(spbb12*spaa13*spaa25^2*spbb35^3)+
(spbb13*spaa12^2*(-35*spaa13*spbb13-15*spaa14*spbb14))/(spaa13*spaa25^2*spbb35^2)+
(spaa12*spbb13*spbb25*(5*spaa12*spbb12+80*spaa13*spbb13-5*spaa14*spbb14+30*spaa23*spbb23))/(spbb12*spaa13*spaa25*spbb35^2)+
(spaa34*(-30*spaa12*spbb13*spbb24+5*spaa13*spbb13*spbb34+5*spaa23*spbb23*spbb34))/(spbb12*spaa13*spaa25*spbb35)+
(+5*spaa12*spaa34*spbb34)/(spaa13*spaa25*spbb35)+
(-30*spaa12*spbb13)/(spaa25*spbb35)+
(+4/3),
(+5/9*spbb14*spbb15^2*spbb24^2*spaa34*spaa45^2)/(spbb12^3*spaa23*spab4154^2)+
(-5/18*spbb15*spaa23*spbb24^2*spaa45^2)/(spbb12^2*spaa15*spaa23*spab4154)+
(-5/18*spbb14*spbb15*spbb24^2*spaa34*spaa45^2)/(spbb12^3*spaa15*spaa23*spab4154)+
(+11/18*spbb13*spbb25*spaa35*spab4124^2)/(spaa12*spbb12^3*spaa15*spaa23*spbb35)+
(-11/18*spaa35*spab4124^2)/(spaa12*spbb12^2*spaa15*spaa23)+
(-10*spaa12*spbb13*spbb25*spaa35^2*spaa45*spbb45)/(spbb12^2*spaa13*spaa15*spaa23*spaa25*spbb35)+
(+28/3*spbb13*spbb25*spbb34*spaa35*spaa45)/(spbb12^2*spaa15*spaa25*spbb35)+
(-58/3*spaa12*spbb13*spbb14*spbb25*spaa35*spaa45)/(spbb12^2*spaa15*spaa23*spaa25*spbb35)+
(+2/3*spbb13*spbb25*spaa35*spab5125)/(spbb12^2*spaa15*spaa23*spbb35)+
(spbb13*spbb25*spaa45*(10*spaa12^2*spbb14*spbb24*spaa34+10*spaa12*spaa13*spaa14*spbb14^2+10*spaa12*spaa23^2*spbb23*spbb24+10*spaa13^2*spbb13*spaa23*spbb34+10*spaa13*spaa23^2*spbb23*spbb34))/(spbb12^2*spaa13*spaa15*spaa23*spaa25*spbb35^2)+
(spaa12*spbb13*spbb25*(10*spaa12^2*spbb12*spaa35-20*spaa12*spbb12*spaa13*spaa25-10*spaa12*spaa13*spbb13*spaa35+10*spaa12*spaa15*spbb15*spaa35+10*spaa12*spaa23*spbb23*spaa35-10*spaa13*spaa15*spbb15*spaa25))/(spbb12*spaa13*spaa15*spaa23*spaa25*spbb35^2)+
(10*spaa12^2*spbb13*spbb25*spaa35^2-5*spaa12*spaa13*spbb13*spaa15*spbb15*spaa35-19*spaa12*spaa13*spbb13*spaa25*spbb25*spaa35-5*spaa12*spaa23*spbb23*spaa25*spbb25*spaa35-2/3*spaa13^3*spbb13^2*spaa25+61/18*spaa13^2*spbb13*spaa15*spbb15*spaa25-4/3*spaa13^2*spbb13*spaa23*spbb23*spaa25+127/18*spaa13^2*spbb13*spaa25^2*spbb25-17/18*spaa13*spaa15^2*spbb15^2*spaa25-29/18*spaa13*spaa15*spbb15*spaa25^2*spbb25-2/3*spaa13*spaa23^2*spbb23^2*spaa25+11/3*spaa13*spaa23*spbb23*spaa25^2*spbb25-2/3*spaa13*spaa25^3*spbb25^2)/(spbb12*spaa13*spaa15*spaa23*spaa25*spbb35)+
(+5*spaa23*spbb23)/(spaa13*spbb13)+
(spaa12*(2/3*spaa12*spbb12-35/18*spaa13*spbb13+35/18*spaa24*spbb24))/(spaa15*spaa23*spbb35)+
(-20/9*spaa12*spbb15)/(spaa23*spbb35)+
(+5*spaa15*spbb15)/(spaa25*spbb25)+
(+491/54),
(-2/3*spbb15^3*spbb24^3*spaa45^3)/(spbb12^3*spab4154^3)+
(+5*spbb15^2*spbb24^2*spbb34*spaa45^2)/(spbb12^2*spbb34*spab4154^2)+
(-4*spbb13*spbb15^2*spbb24^3*spaa45^2)/(spbb12^3*spbb34*spab4154^2)+
(-20*spbb13^2*spbb15*spbb24^3*spaa45)/(spbb12^3*spbb34^2*spab4154)+
(-8*spbb15*spbb24*spaa45)/(spbb12*spab4154)+
(+24*spbb13*spbb15*spbb24^2*spaa45)/(spbb12^2*spbb34*spab4154)+
(-2/3*spbb13^3*spaa34^3)/(spbb12^3*spaa24^3)+
(spbb13^3*spbb24*spaa34*(-4*spaa13*spbb13-4*spaa14*spbb14-4*spaa23*spbb23-24*spaa24*spbb24))/(spbb12^3*spaa24^2*spbb34^2)+
(+9*spbb13^2*spbb24*spaa34)/(spbb12^2*spaa24*spbb34)+
(spbb13^2*(6*spaa12*spbb13*spbb24*spaa34-5*spaa13^2*spbb13^2-10*spaa13*spbb13*spaa14*spbb14-10*spaa13*spbb13*spaa23*spbb23-35*spaa13*spbb13*spaa24*spbb24-5*spaa14^2*spbb14^2-25*spaa14*spbb14*spaa24*spbb24-5*spaa23^2*spbb23^2-25*spaa23*spbb23*spaa24*spbb24))/(spbb12^2*spaa24^2*spbb34^2)+
(+5*spaa12^2*spbb13^2)/(spaa24^2*spbb34^2)+
(-15*spaa12*spbb13^2*spbb24)/(spbb12*spaa24*spbb34^2)+
(spbb13*(18*spaa13*spbb13+8*spaa14*spbb14+8*spaa23*spbb23-12*spaa24*spbb24))/(spbb12*spaa24*spbb34)+
(+8*spaa12*spbb13)/(spaa24*spbb34)+
(-11/2),
(+4/3*spbb14*spbb15^2*spbb23*spbb24^2*spaa34*spaa45^2)/(spbb12^3*spab4154^3)+
(+4/3*spbb15^2*spbb24^2*spbb34*spaa45^2)/(spbb12^2*spbb34*spab4154^2)+
(-2*spbb13*spbb15^2*spbb24^3*spaa45^2)/(spbb12^3*spbb34*spab4154^2)+
(-6*spbb14*spbb23*spaa24*spbb24)/(spbb12*spbb34*spab4154)+
(+12*spbb13*spbb14*spbb23*spbb24*spaa34)/(spbb12^2*spbb34*spab4154)+
(+10*spbb13^2*spbb14*spbb23*spbb24*spaa34^2)/(spbb12^3*spaa24*spbb34*spab4154)+
(-2/3*spbb13^3*spaa34^3)/(spbb12^3*spaa24^3)+
(spbb13^3*spbb24*spaa34*(-2*spaa13*spbb13-2*spaa14*spbb14-2*spaa23*spbb23-22*spaa24*spbb24))/(spbb12^3*spaa24^2*spbb34^2)+
(+25*spbb13^2*spbb24*spaa34)/(spbb12^2*spaa24*spbb34)+
(spbb13^2*spaa34*(-2*spaa12*spbb13*spbb24+3*spaa13*spbb13*spbb34+3*spaa14*spbb14*spbb34+3*spaa23*spbb23*spbb34))/(spbb12^2*spaa24^2*spbb34^2)+
(+3*spaa12*spbb13^2*spaa34)/(spbb12*spaa24^2*spbb34)+
(spbb13*(6*spaa13*spbb13+6*spaa14*spbb14+6*spaa23*spbb23+14*spaa24*spbb24))/(spbb12*spaa24*spbb34)+
(+6*spaa12*spbb13)/(spaa24*spbb34)+
(-22/3),
(+4/3*spbb14^2*spbb15*spbb23^2*spbb24*spaa34^2*spaa45)/(spbb12^3*spab4154^3)+
(-4/3*spbb14^2*spbb23^2*spaa34^2*spbb45)/(spbb12^2*spbb45*spab4154^2)+
(+2*spbb14^3*spbb23^2*spbb25*spaa34^2)/(spbb12^3*spbb45*spab4154^2)+
(-8*spaa14*spbb14*spbb15*spbb24)/(spbb12*spbb45*spab4154)+
(-8*spbb14*spbb15*spbb23*spbb24*spaa34)/(spbb12^2*spbb45*spab4154)+
(+10*spbb14*spbb15*spbb23^2*spbb24*spaa34^2)/(spbb12^3*spaa14*spbb45*spab4154)+
(-22*spbb14*spbb25^3*spaa45^2)/(spbb12^3*spaa14^2*spbb45)+
(-2/3*spbb25^3*spaa45^2*spab3123)/(spbb12^3*spaa14^3*spbb45)+
(+20*spbb13*spbb25^3*spaa35*spab4154)/(spbb12^3*spaa14^2*spbb45^2)+
(-2/3*spaa15*spaa24*spbb25^3*spaa45)/(spbb12^2*spaa14^3*spbb45)+
(-22*spbb14*spbb25^2*spaa45)/(spbb12^2*spaa14*spbb45)+
(spbb25^2*spaa45*(3*spaa13*spbb13+67/3*spaa23*spbb23+58/3*spaa24*spbb24))/(spbb12^2*spaa14^2*spbb45)+
(-20*spbb14*spaa25*spbb25^3)/(spbb12^2*spaa14*spbb45^2)+
(+67/3*spaa12*spbb25^2*spaa45)/(spbb12*spaa14^2*spbb45)+
(spbb25*(6*spaa13*spbb13-8*spaa14*spbb14+6*spaa23*spbb23))/(spbb12*spaa14*spbb45)+
(+6*spaa12*spbb25)/(spaa14*spbb45)+
(+22/3),
(-2/3*spbb14*spbb15^2*spbb24^2*spaa34*spaa45^2)/(spbb12^3*spaa23*spab4154^2)+
(+1/3*spbb15*spaa23*spbb24^2*spaa45^2)/(spbb12^2*spaa15*spaa23*spab4154)+
(+1/3*spbb14*spbb15*spbb24^2*spaa34*spaa45^2)/(spbb12^3*spaa15*spaa23*spab4154)+
(-1/3*spbb13*spaa25*spbb25*spaa35^3*spbb35^2)/(spaa12*spbb12^3*spaa15*spaa23*spaa25*spbb35)+
(-5*spaa15^2*spbb15^2)/(spaa25^2*spbb25^2)+
(+1/3*spaa35^3*spbb35^2)/(spaa12*spbb12^2*spaa15*spaa23)+
(+20*spbb13*spaa35*spaa45^2*spbb45^2)/(spbb12^2*spaa15*spaa23*spaa25*spbb35)+
(-10*spbb13*spaa35^3*spbb35)/(spbb12^2*spaa15*spaa23*spaa25)+
(-28/3*spbb13*spbb25*spaa35^2)/(spbb12^2*spaa15*spaa23)+
(-10*spaa12*spbb13^2*spbb25*spaa35^2)/(spbb12^2*spaa15*spaa23*spaa25*spbb35)+
(spbb13*(10*spaa12*spaa13^2*spbb13^2*spaa25*spbb25*spaa35-10*spaa12*spaa13*spbb13*spaa15^2*spbb15^2*spaa35-10*spaa12*spaa13*spbb13*spaa15*spbb15*spaa25*spbb25*spaa35-10*spaa12*spaa23*spbb23*spaa25^2*spbb25^2*spaa35+10*spaa13^4*spbb13^3*spaa25-10*spaa13^3*spbb13^2*spaa15*spbb15*spaa25+30*spaa13^3*spbb13^2*spaa23*spbb23*spaa25-20*spaa13^3*spbb13^2*spaa25^2*spbb25-20*spaa13^2*spbb13*spaa15^2*spbb15^2*spaa25-40*spaa13^2*spbb13*spaa15*spbb15*spaa25^2*spbb25+30*spaa13^2*spbb13*spaa23^2*spbb23^2*spaa25-10*spaa13^2*spbb13*spaa23*spbb23*spaa25^2*spbb25-20*spaa13^2*spbb13*spaa25^3*spbb25^2-10*spaa13*spaa15^3*spbb15^3*spaa25-20*spaa13*spaa15^2*spbb15^2*spaa25^2*spbb25-10*spaa13*spaa15*spbb15*spaa25^3*spbb25^2+10*spaa13*spaa23^3*spbb23^3*spaa25))/(spbb12^2*spaa13*spaa15*spaa23*spaa25^2*spbb35^2)+
(-5*spbb13*spaa15^2*spbb15^2)/(spbb12*spaa25^2*spbb25*spbb35)+
(spaa12*spbb13*(-10*spaa12^2*spbb12^2+10*spaa12*spbb12*spaa13*spbb13-10*spaa12*spbb12*spaa14*spbb14+10*spaa12*spbb12*spaa23*spbb23+10*spaa12*spbb13*spbb24*spaa34+20*spaa13^2*spbb13^2+40*spaa13*spbb13*spaa23*spbb23+20*spaa23^2*spbb23^2))/(spbb12*spaa15*spaa23*spaa25*spbb35^2)+
(-30*spaa12*spaa13^2*spbb13^2*spaa35+20*spaa12*spaa13*spbb13*spaa15*spbb15*spaa35-20*spaa12*spaa13*spbb13*spaa23*spbb23*spaa35+6*spaa12*spaa13*spbb13*spaa25*spbb25*spaa35+10*spaa12*spaa23*spbb23*spaa25*spbb25*spaa35+58/3*spaa13^3*spbb13^2*spaa25+9*spaa13^2*spbb13*spaa15*spbb15*spaa25+26/3*spaa13^2*spbb13*spaa23*spbb23*spaa25+8/3*spaa13^2*spbb13*spaa25^2*spbb25-1/3*spaa13*spaa15^2*spbb15^2*spaa25-1*spaa13*spaa15*spbb15*spaa25^2*spbb25-2/3*spaa13*spaa23^2*spbb23^2*spaa25-34/3*spaa13*spaa23*spbb23*spaa25^2*spbb25-2/3*spaa13*spaa25^3*spbb25^2)/(spbb12*spaa13*spaa15*spaa23*spaa25*spbb35)+
(spaa12*(2/3*spaa12*spbb12-34/3*spaa13*spbb13+4/3*spaa24*spbb24))/(spaa15*spaa23*spbb35)+
(-1*spaa12*spbb15)/(spaa23*spbb35)+
(10*spaa12*spbb13*spbb25-10*spaa15*spbb15*spbb35)/(spaa25*spbb25*spbb35)+
(+337/36),
(+7/9*spbb15^3*spbb24^3*spaa45^3)/(spbb12^3*spab4154^3)+
(-7/6*spbb15^2*spaa23*spbb24^2*spaa45^2)/(spbb12^2*spaa23*spab4154^2)+
(+2/3*spbb14*spbb15^2*spbb24^2*spaa34*spaa45^2)/(spbb12^3*spaa23*spab4154^2)+
(-1/3*spbb14^2*spbb15*spbb24*spaa34^2*spaa45)/(spbb12^3*spaa23^2*spab4154)+
(-19/3*spbb15*spbb24*spaa45)/(spbb12*spab4154)+
(-1/3*spbb14*spbb15*spbb24*spaa34*spaa45)/(spbb12^2*spaa23*spab4154)+
(-1/3*spbb14*spaa24*spbb25*spaa35*spaa45*spbb45*spab4124)/(spaa12*spbb12^3*spaa15*spaa23^2*spbb35)+
(+1/3*spaa13*spaa14*spbb14^2*spbb15*spaa45)/(spbb12^2*spaa15*spaa23^2*spbb35)+
(+5*spaa15^2*spbb15^2)/(spaa25^2*spbb25^2)+
(spbb24*spaa24*spaa34*spab4124*(10*spaa12*spbb13*spbb24+1/3*spaa14*spbb14*spbb34-1/3*spaa23*spbb23*spbb34))/(spaa12*spbb12^2*spaa15*spaa23*spaa25*spbb25*spbb35)+
(-10*spbb13*spbb24*spaa34*spaa45^2*spbb45^2)/(spbb12^2*spaa15*spaa23*spaa25*spbb25*spbb35)+
(+59/3*spbb13*spbb24*spaa34*spaa45*spbb45*spab4124)/(spbb12^2*spaa15*spaa23*spaa25*spbb25*spbb35)+
(+10*spaa12*spbb13*spbb24^2*spaa34^2*spaa45*spbb45)/(spbb12^2*spaa13*spaa15*spaa23*spaa25*spbb25*spbb35)+
(spaa34*spbb13*(31/3*spaa12^2*spaa13*spbb14^2*spbb23^2*spaa34+10*spaa12^2*spaa14*spbb14^2*spbb23*spbb24*spaa34-10*spaa12^2*spbb14*spbb23*spaa24*spbb24^2*spaa34+31/3*spaa12^2*spbb14*spbb23*spbb24*spaa34^2*spbb34+10*spaa12*spaa13^3*spbb13^2*spbb14*spbb23+59/3*spaa12*spaa13^2*spbb13*spaa14*spbb14^2*spbb23+30*spaa12*spaa13^2*spbb13*spbb14*spbb23*spaa34*spbb34+29/3*spaa12*spaa13*spaa14^2*spbb14^3*spbb23+86/3*spaa12*spaa13*spaa14*spbb14^2*spbb23*spaa34*spbb34+20*spaa12*spaa13*spbb14*spbb23*spaa34^2*spbb34^2-10*spaa12*spaa14^3*spbb14^3*spbb24-10*spaa12*spaa14^2*spbb14^2*spaa24*spbb24^2-1/3*spaa12*spaa14^2*spbb14^2*spbb24*spaa34*spbb34-1/3*spaa12*spaa14*spbb14*spaa24*spbb24^2*spaa34*spbb34+9*spaa12*spaa14*spbb14*spbb24*spaa34^2*spbb34^2-10*spaa12*spaa24^2*spbb24^3*spaa34*spbb34+10*spaa12*spbb24*spaa34^3*spbb34^3+1/3*spaa13^2*spbb13*spaa14^2*spbb14^2*spbb34+10*spaa13^2*spbb13*spaa34^2*spbb34^3+1/3*spaa13*spaa14^3*spbb14^3*spbb34+1/3*spaa13*spaa14^2*spbb14^2*spaa34*spbb34^2+10*spaa13*spaa14*spbb14*spaa34^2*spbb34^3+10*spaa13*spaa34^3*spbb34^4+10*spaa14^3*spbb14^2*spaa23*spbb24*spbb34+10*spaa14^2*spbb14*spaa23*spaa24*spbb24^2*spbb34-2/3*spaa14^2*spbb14*spaa23*spbb24*spaa34*spbb34^2))/(spbb12^2*spaa13*spaa15*spaa23*spaa25^2*spbb25*spbb35^2)+
(-28/3*spaa12*spbb13*spaa45^2*spbb45^2)/(spbb12*spaa15*spaa23*spaa25*spbb35^2)+
(-48*spaa12*spbb13*spaa34*spbb34*spaa45*spbb45)/(spbb12*spaa15*spaa23*spaa25*spbb35^2)+
(+28/3*spaa12*spaa13*spbb13^2*spaa45*spbb45)/(spbb12*spaa15*spaa23*spaa25*spbb35^2)+
(+10*spaa12*spbb13*spaa14*spbb14*spaa45*spbb45)/(spbb12*spaa15*spaa23*spaa25*spbb35^2)+
(-10*spaa12*spbb13*spaa14^2*spbb14*spaa35*spbb45)/(spbb12*spaa13*spaa15*spaa23*spaa25*spbb35^2)+
(-86/3*spaa12*spbb13*spaa34^2*spbb34^2)/(spbb12*spaa15*spaa23*spaa25*spbb35^2)+
(+88/3*spaa12*spaa13*spbb13^2*spaa34*spbb34)/(spbb12*spaa15*spaa23*spaa25*spbb35^2)+
(+178/3*spaa12^2*spbb13^2*spbb24*spaa34)/(spbb12*spaa15*spaa23*spaa25*spbb35^2)+
(+1/3*spaa12^3*spbb13*spbb24*spaa34)/(spaa13*spaa15*spaa23*spaa25*spbb35^2)+
(+10*spaa12*spaa13^2*spbb13^3)/(spbb12*spaa15*spaa23*spaa25*spbb35^2)+
(-10*spaa12*spaa13*spbb13^2*spbb15)/(spbb12*spaa23*spaa25*spbb35^2)+
(spaa12*spbb13*(-2/3*spaa12^2*spbb12^2*spaa13^2*spbb13+28/3*spaa12^2*spbb12^2*spaa13*spaa14*spbb14-1*spaa12^2*spbb12*spaa13*spbb13*spbb24*spaa34-1/3*spaa12^2*spbb12*spaa14*spbb14*spbb24*spaa34+29/3*spaa12^2*spbb13*spbb24^2*spaa34^2-58/3*spaa12*spbb12*spaa13^3*spbb13^2-58/3*spaa12*spbb12*spaa13^2*spbb13*spaa14*spbb14-58/3*spaa12*spaa13^2*spbb13^2*spbb24*spaa34-88/3*spaa12*spaa13*spbb13*spaa14*spbb14*spbb24*spaa34-10*spaa13^4*spbb13^3-10*spaa13^3*spbb13^2*spaa14*spbb14))/(spbb12*spaa13*spaa15*spaa23*spaa25^2*spbb25*spbb35^2)+
(spbb13*(5*spaa12^2*spbb12^2*spaa13+58/3*spaa12*spbb12*spaa13^2*spbb13+58/3*spaa12*spbb12*spaa13*spaa14*spbb14-1/3*spaa12*spaa13*spbb13*spbb24*spaa34-1/3*spaa12*spaa14*spbb14*spbb24*spaa34+16*spaa13^3*spbb13^2+22*spaa13^2*spbb13*spaa14*spbb14+6*spaa13*spaa14^2*spbb14^2))/(spbb12*spaa13*spaa25^2*spbb25*spbb35)+
(10*spaa12^3*spbb13*spbb24^2*spaa34^2-58/3*spaa12^2*spaa13^2*spbb13^2*spbb24*spaa34-118/3*spaa12^2*spaa13*spbb13*spaa14*spbb14*spbb24*spaa34-103/3*spaa12^2*spaa13*spbb13*spaa23*spbb23*spbb24*spaa34-131/3*spaa12^2*spaa13*spbb13*spaa24*spbb24^2*spaa34-10*spaa12^2*spaa23^2*spbb23^2*spbb24*spaa34-10*spaa12^2*spaa23*spbb23*spaa24*spbb24^2*spaa34-21*spaa12*spaa13^4*spbb13^3-97/3*spaa12*spaa13^3*spbb13^2*spaa14*spbb14-10*spaa12*spaa13^3*spbb13^2*spaa23*spbb23-58/3*spaa12*spaa13^3*spbb13^2*spaa24*spbb24-35/3*spaa12*spaa13^2*spbb13*spaa14^2*spbb14^2-10*spaa12*spaa13^2*spbb13*spaa14*spbb14*spaa24*spbb24+5*spaa12*spaa13^2*spbb13*spaa23^2*spbb23^2+11*spaa12*spaa13^2*spbb13*spaa23*spbb23*spaa24*spbb24+16/3*spaa12*spaa13^2*spbb13*spaa24^2*spbb24^2-1/3*spaa12*spaa13*spaa14*spbb14*spaa24^2*spbb24^2+10*spaa12*spaa13*spaa23^3*spbb23^3+20*spaa12*spaa13*spaa23^2*spbb23^2*spaa24*spbb24+10*spaa12*spaa13*spaa23*spbb23*spaa24^2*spbb24^2+1/3*spaa13^3*spbb13*spaa24^2*spbb24*spbb34-1/3*spaa13^2*spaa14^2*spbb14^2*spaa24*spbb34-1/3*spaa13^2*spaa14*spbb14*spaa24^2*spbb24*spbb34+1/3*spaa13^2*spaa23*spbb23*spaa24^2*spbb24*spbb34)/(spaa12*spbb12*spaa13*spaa15*spaa23*spaa25*spbb25*spbb35)+
(-1/3*spaa13*spbb35)/(spaa12*spbb25)+
(-10*spaa12*spaa23*spbb23)/(spaa13*spaa25*spbb35)+
(spaa12*(30*spaa12*spbb12*spaa13*spbb13+1/3*spaa12*spbb12*spaa24*spbb24-175/3*spaa12*spbb13*spbb24*spaa34-29/3*spaa13^2*spbb13^2+55/3*spaa13*spbb13*spaa23*spbb23+2/3*spaa23*spbb23*spaa24*spbb24))/(spaa15*spaa23*spaa25*spbb25*spbb35)+
(spaa12*spbb15*(181/3*spaa13*spbb13+1/3*spaa24*spbb24))/(spaa23*spaa25*spbb25*spbb35)+
(40/3*spaa12*spbb13*spbb25-11*spaa13*spbb13*spbb35+28/3*spaa15*spbb15*spbb35-2/3*spaa35*spbb35^2)/(spaa25*spbb25*spbb35)+
(-71/36),
(spaa15*spaa23*(-2/9*spaa12*spbb13*spbb25-2/9*spaa13*spbb13*spbb35+2/9*spaa15*spbb15*spbb35))/(spaa12*spab1231^2)+
(spaa15*spaa23*(-2/9*spaa12*spbb13*spbb25+2/9*spaa23*spbb23*spbb35-2/9*spaa25*spbb25*spbb35))/(spaa12*spab2152^2)+
(spbb23*(-10*spbb12*spaa13*spaa15*spbb15*spaa25-10*spaa13*spbb13*spaa15*spbb15*spaa35-10*spbb12*spaa13*spaa25*spaa35*spbb35+10*spaa13*spbb13*spaa25*spbb25*spaa35-10*spaa13*spbb13*spaa35^2*spbb35-10*spaa15*spbb15*spaa25*spbb25*spaa35-10*spaa25*spbb25*spaa35^2*spbb35))/(spbb12*spaa15*spab4154^2)+
(spbb13*spbb23*spbb25*spaa35^2*(30*spaa13*spbb13+10*spaa14*spbb14-20*spaa24*spbb24))/(spbb12^2*spaa15*spab4154^2)+
(+10*spbb13^2*spbb23*spbb25^2*spaa35^3)/(spbb12^3*spaa15*spab4154^2)+
(-5*spbb13^2*spbb23*spbb24*spaa34^2*spaa35*spbb45)/(spbb12^3*spaa15*spaa23*spbb35*spab3153)+
(spbb23*(-10*spbb12*spaa13*spaa25-10*spaa13*spbb13*spaa35-10*spaa25*spbb25*spaa35))/(spbb12*spaa15*spab4154)+
(spbb14^2*spbb23*spaa34^2*(15*spaa12*spbb24+20*spaa13*spbb34))/(spbb12^2*spaa15*spaa23*spbb45*spab4154)+
(spaa34*spbb13*spbb14^2*spbb23*spbb24^2*(-5*spaa12*spaa34+10*spaa13*spaa24))/(spbb12^3*spaa15*spaa23*spbb34*spbb45*spab4154)+
(-5*spbb14*spbb15^2*spbb25^2*spbb34*spaa35*spaa45)/(spbb12^3*spaa23*spbb35*spbb45*spab5145)+
(spbb14*spbb25*spaa45*(182/9*spaa13^2*spbb13^2*spbb34*spbb45+91/9*spaa13^2*spbb13*spbb15*spbb34^2+92/9*spaa13*spbb13*spaa14*spbb14*spbb34*spbb45+1/9*spaa13*spaa14*spbb14*spbb15*spbb34^2-91/9*spaa13*spbb13^2*spaa15*spbb45^2-5*spaa13*spbb13*spaa34*spbb34^2*spbb45-5*spaa13*spbb15*spaa34*spbb34^3+46/9*spaa13*spbb13*spbb34*spaa35*spbb35*spbb45-46/9*spaa14*spbb14*spaa34*spbb34^2*spbb45-46/9*spaa14*spbb14*spbb34*spaa45*spbb45^2-1/9*spbb13*spaa15*spaa35*spbb35*spbb45^2+5*spaa34^2*spbb34^3*spbb45+5*spaa34*spbb34^2*spaa35*spbb35*spbb45+5*spbb34*spaa35^2*spbb35^2*spbb45))/(spaa12*spbb12^3*spaa15*spaa23*spbb34*spbb35*spbb45)+
(-1/9*spaa13^3*spbb13^3*spbb34*spbb45+20*spaa13^2*spbb13^2*spaa14*spbb14*spbb34*spbb45+89/9*spaa13^2*spbb13*spaa14*spbb14*spbb15*spbb34^2+43/9*spaa13^2*spbb13^2*spaa34*spbb34^2*spbb45+44/9*spaa13^2*spbb13*spbb15*spaa34*spbb34^3+14/3*spaa13^2*spbb13^2*spbb34*spaa35*spbb35*spbb45+91/9*spaa13*spbb13*spaa14^2*spbb14^2*spbb34*spbb45-91/9*spaa13*spbb13^2*spaa14*spbb14*spaa15*spbb45^2+4/9*spaa13*spbb13*spaa14*spbb14*spaa34*spbb34^2*spbb45+1/9*spaa13*spaa14*spbb14*spbb15*spaa34*spbb34^3-134/9*spaa13*spbb13*spaa14*spbb14*spbb34*spaa45*spbb45^2+1/9*spaa13*spbb13^2*spaa15*spaa35*spbb35*spbb45^2+5*spaa13*spbb13*spaa34^2*spbb34^3*spbb45-1/3*spaa13*spbb13*spaa34*spbb34^2*spaa35*spbb35*spbb45+178/9*spaa13*spbb13*spbb34*spaa35^2*spbb35^2*spbb45-92/9*spaa14^2*spbb14^2*spbb34*spaa45*spbb45^2+1/9*spbb13*spaa14*spbb14*spaa15*spaa45*spbb45^3+44/9*spaa14*spbb14*spaa34^2*spbb34^3*spbb45+59/3*spaa14*spbb14*spaa34*spbb34^2*spaa45*spbb45^2+178/9*spaa14*spbb14*spbb34*spaa45^2*spbb45^3+1/9*spbb13*spaa15*spaa35^2*spbb35^2*spbb45^2+5*spaa34^3*spbb34^4*spbb45+10*spaa34^2*spbb34^3*spaa35*spbb35*spbb45+10*spaa34*spbb34^2*spaa35^2*spbb35^2*spbb45+5*spbb34*spaa35^3*spbb35^3*spbb45)/(spaa12*spbb12^2*spaa15*spaa23*spbb34*spbb35*spbb45)+
(-1/9*spaa13^2*spbb13*spaa24*spbb25*spbb34^2)/(spaa12^2*spbb12^2*spaa15*spbb35*spbb45)+
(-1/9*spaa12*spaa14*spbb14^2*spbb25-2/9*spaa12*spbb14*spbb25*spaa45*spbb45+2/9*spaa14^2*spbb14^2*spbb45-4/9*spaa14*spbb14*spaa24*spbb24*spbb45+2/3*spbb12*spaa14*spaa25*spbb45^2-7/9*spaa14*spbb14*spaa25*spbb25*spbb45-2/3*spaa14*spbb14*spaa45*spbb45^2)/(spaa12*spbb12*spbb45*spab1231)+
(+1/9*spaa14*spaa25*spbb45)/(spaa12^2*spbb12)+
(1/9*spaa12*spbb13*spaa23*spbb23*spbb24-2/9*spaa12*spbb13*spbb24*spaa34*spbb34+7/9*spaa13*spbb13*spaa23*spbb23*spbb34+2/3*spbb12*spaa13*spaa24*spbb34^2-4/9*spaa14*spbb14*spaa24*spbb24*spbb34+2/9*spaa23^2*spbb23^2*spbb34+2/3*spaa23*spbb23*spaa34*spbb34^2)/(spaa12*spbb12*spbb34*spab2152)+
(29/3*spaa13*spbb13+224/9*spaa14*spbb14+17/3*spaa23*spbb23+182/9*spaa24*spbb24)/(spaa12*spbb12)+
(5*spaa13^2*spbb13^2*spbb34*spbb45+178/9*spaa13*spbb13*spaa14*spbb14*spbb34*spbb45-1/9*spaa13*spaa14*spbb14*spbb15*spbb34^2+10*spaa13*spbb13*spaa34*spbb34^2*spbb45+5*spaa13*spbb15*spaa34*spbb34^3+43/9*spaa13*spbb13*spbb34*spaa35*spbb35*spbb45+46/9*spaa14^2*spbb14^2*spbb34*spbb45-1/9*spbb13*spaa14*spbb14*spaa15*spbb45^2-59/3*spaa14*spbb14*spaa34*spbb34^2*spbb45-149/3*spaa14*spbb14*spbb34*spaa45*spbb45^2-92/9*spaa34*spbb34^2*spaa35*spbb35*spbb45+88/9*spbb34*spaa35^2*spbb35^2*spbb45)/(spbb12*spaa15*spaa23*spbb34*spbb35*spbb45)+
(spaa12*(-269/9*spaa12*spbb12-269/9*spaa13*spbb13-5*spaa23*spbb23))/(spaa15*spaa23*spbb35)+
(-269/9*spaa12*spbb15)/(spaa23*spbb35)+
(-9031/162),
(-2/9*spbb12*spaa15^2*spaa23*spaa24^2*spbb34*spbb45)/(spaa12*spaa25*spab2152^3)+
(spaa15*spaa24*spbb45*(-5/9*spaa12*spbb13*spaa35+1/9*spaa15*spbb15*spaa25-2/9*spaa23*spbb23*spaa25-5/9*spaa25*spaa35*spbb35))/(spaa12*spaa25*spab2152^2)+
(-15*spbb13^2*spbb23^2*spbb24*spaa34^2*spaa35*spbb45)/(spbb12^3*spaa15*spbb35*spab3153^2)+
(+17/9*spbb14*spbb15*spbb23*spbb24^2*spaa34*spaa45^2)/(spbb12^3*spaa15*spab4154^2)+
(spaa45*spbb14*spbb15*spbb23*spbb24*spaa34*(-16/3*spaa23*spaa45-17/18*spaa24*spaa35))/(spbb12^3*spaa15*spaa23*spaa24*spab4154)+
(spbb15*spaa34^2*spbb34^2*(-13/3*spaa12*spbb12*spbb23-14/3*spaa13*spbb13*spbb23-1/3*spbb12*spaa14*spbb34+1/3*spaa23*spbb23^2+1/3*spbb23*spaa34*spbb34))/(spbb12*spaa24*spbb24*spbb35*spab2152*spab3153)+
(+31/3*spaa12*spbb14*spbb15*spbb23^2*spaa34^2*spbb34)/(spbb12*spaa24*spbb24*spbb35*spab2152*spab3153)+
(+10*spaa12*spbb15*spbb23^2*spaa34^2*spbb34^2*spaa35)/(spbb12*spaa15*spaa24*spbb24*spbb35*spab2152*spab3153)+
(spbb15*spbb23^2*spaa34^2*spbb34^2*spaa35*(10*spaa13*spbb13+29/3*spaa14*spbb14+5*spaa23*spbb23))/(spbb12^2*spaa15*spaa24*spbb24*spbb35*spab2152*spab3153)+
(-14/3*spaa12*spbb14*spbb15*spbb23^3*spaa34^2*spbb34*spaa35)/(spbb12^2*spaa15*spaa24*spbb24*spbb35*spab2152*spab3153)+
(+61/3*spaa12*spbb14^2*spbb15*spbb23^3*spaa34^2)/(spbb12^2*spaa24*spbb24*spbb35*spab2152*spab3153)+
(spbb14*spbb15*spbb23^3*spaa34^2*(-5*spaa13*spbb14*spbb34^2*spaa45+16/3*spaa14*spbb14^2*spaa15*spbb34+10*spbb13*spbb14*spaa15^2*spbb45+10*spbb14*spaa15^2*spbb15*spbb34-5*spbb14*spaa15*spaa34*spbb34^2-5*spaa34*spbb34^3*spaa35))/(spbb12^3*spaa15*spaa24*spbb24*spbb34*spbb35*spab2152*spab3153)+
(-1/3*spaa13*spbb14*spbb23*spaa25*spaa34^2*spbb34)/(spaa12*spbb12^2*spaa15*spaa23*spab2152)+
(+1/3*spbb14*spbb23*spbb24*spaa25*spaa34^2)/(spbb12^2*spaa15*spaa23*spab2152)+
(spbb14*spbb23*spbb24*spaa25*spaa34^2*(1/3*spaa13*spbb13-11/18*spaa14*spbb14-11/18*spaa24*spbb24))/(spaa12*spbb12^3*spaa15*spaa23*spab2152)+
(+5*spaa15*spbb15*spab1251)/(spaa12*spbb12*spaa25*spbb25)+
(spbb13*spbb23*spbb24*spaa34^3*spbb34^2*(5*spaa13*spbb13+16/3*spaa14*spbb14+10*spaa23*spbb23+5*spaa24*spbb24))/(spaa12*spbb12^3*spaa15*spbb35*spab2152*spab3153)+
(-13/3*spbb13^2*spbb14*spaa15*spbb23*spaa34^3*spbb34*spbb45)/(spaa12*spbb12^3*spaa25*spbb35*spab2152*spab3153)+
(+5*spaa13*spbb13^2*spbb14*spbb23*spaa34^3*spbb34^2)/(spaa12*spbb12^3*spaa25*spbb35*spab2152*spab3153)+
(+1/3*spbb13^2*spbb23*spaa34^2*spbb34*spaa35*spaa45*spbb45^2)/(spaa12*spbb12^3*spaa25*spbb35*spab2152*spab3153)+
(-29/3*spbb13^2*spbb23*spaa34^3*spbb34^2*spaa35*spbb45)/(spaa12*spbb12^3*spaa25*spbb35*spab2152*spab3153)+
(-2/3*spbb13^3*spaa15*spbb23*spaa34^2*spaa35*spbb45^2)/(spaa12*spbb12^3*spaa25*spbb35*spab2152*spab3153)+
(+16/3*spbb13^2*spaa14*spbb14^2*spaa15*spbb23*spaa34^2*spbb45)/(spaa12*spbb12^3*spaa25*spbb35*spab2152*spab3153)+
(-1/3*spbb13^2*spbb23*spbb24*spaa34^2*spbb34*spaa35*spaa45*spbb45)/(spbb12^3*spaa15*spaa25*spbb35*spab2152*spab3153)+
(-2/3*spbb13^2*spbb14*spbb23*spbb24*spaa34^2*spaa45*spbb45)/(spbb12^3*spaa25*spbb35*spab2152*spab3153)+
(spbb13^2*spaa13*spbb14*spaa15*spbb23*spaa34^2*(10*spbb13*spbb45-5*spbb14*spbb35))/(spaa12*spbb12^3*spaa25*spbb35*spab2152*spab3153)+
(spbb13^2*spbb23*spbb25*spaa34^2*spbb34*spbb45*(-10*spaa13*spbb13+10*spaa14*spbb14-10*spaa23*spbb23))/(spaa12*spbb12^3*spbb35^2*spab2152*spab3153)+
(spaa45*(-913/18*spaa12^2*spaa13*spbb13^3*spbb24^2*spaa34-241/18*spaa12^2*spbb13^2*spaa14*spbb14*spbb24^2*spaa34-14*spaa12^2*spbb13^2*spaa23*spbb23*spbb24^2*spaa34-59/2*spaa12^2*spbb13^2*spaa24*spbb24^3*spaa34+13*spaa12*spaa13^3*spbb13^4*spbb24+761/18*spaa12*spaa13^2*spbb13^3*spaa14*spbb14*spbb24+125/3*spaa12*spaa13^2*spbb13^3*spaa23*spbb23*spbb24+2149/18*spaa12*spaa13^2*spbb13^3*spaa24*spbb24^2+449/9*spaa12*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb24+1741/18*spaa12*spaa13*spbb13^2*spaa14*spbb14*spaa24*spbb24^2+160/3*spaa12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb24+1315/9*spaa12*spaa13*spbb13^2*spaa23*spbb23*spaa24*spbb24^2+353/3*spaa12*spaa13*spbb13^2*spaa24^2*spbb24^3+371/18*spaa12*spbb13*spaa14^3*spbb14^3*spbb24+19*spaa12*spbb13*spaa14^2*spbb14^2*spaa24*spbb24^2+224/9*spaa12*spbb13*spaa14*spbb14*spaa24^2*spbb24^3+74/3*spaa12*spbb13*spaa23^3*spbb23^3*spbb24+69*spaa12*spbb13*spaa23^2*spbb23^2*spaa24*spbb24^2+425/6*spaa12*spbb13*spaa23*spbb23*spaa24^2*spbb24^3+53/2*spaa12*spbb13*spaa24^3*spbb24^4-10*spaa13^4*spbb13^4*spbb34-30*spaa13^3*spbb13^3*spaa14*spbb14*spbb34+13/3*spaa13^3*spbb13^3*spaa23*spbb23*spbb34+37/3*spaa13^3*spbb13^3*spaa24*spbb24*spbb34-30*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spbb34+221/18*spaa13^2*spbb13^2*spaa14*spbb14*spaa24*spbb24*spbb34+73/3*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spbb34+72*spaa13^2*spbb13^2*spaa23*spbb23*spaa24*spbb24*spbb34+224/3*spaa13^2*spbb13^2*spaa24^2*spbb24^2*spbb34-10*spaa13*spbb13*spaa14^3*spbb14^3*spbb34+44/9*spaa13*spbb13*spaa14^2*spbb14^2*spaa24*spbb24*spbb34+587/18*spaa13*spbb13*spaa14*spbb14*spaa24^2*spbb24^2*spbb34+20*spaa13*spbb13*spaa23^3*spbb23^3*spbb34+209/3*spaa13*spbb13*spaa23^2*spbb23^2*spaa24*spbb24*spbb34+1573/18*spaa13*spbb13*spaa23*spbb23*spaa24^2*spbb24^2*spbb34+424/9*spaa13*spbb13*spaa24^3*spbb24^3*spbb34+11/18*spaa14^3*spbb14^3*spaa24*spbb24*spbb34+101/18*spaa14^2*spbb14^2*spaa24^2*spbb24^2*spbb34+169/18*spaa14*spbb14*spaa24^3*spbb24^3*spbb34+10*spaa23^3*spbb23^3*spaa24*spbb24*spbb34+25*spaa23^2*spbb23^2*spaa24^2*spbb24^2*spbb34+349/18*spaa23*spbb23*spaa24^3*spbb24^3*spbb34+79/18*spaa24^4*spbb24^4*spbb34))/(spaa12*spbb12^2*spaa15*spaa25*spbb35*spab2152*spab3153)+
(spaa14*spbb15*spbb34^2*spaa45*spab1251*(10*spaa12*spbb13*spbb24*spaa34+10*spaa13^2*spbb13^2+10*spaa13*spbb13*spaa14*spbb14+10*spaa13*spbb13*spaa23*spbb23+10*spaa23^2*spbb23^2))/(spaa12*spbb12^2*spaa15*spaa25*spbb35^2*spab2152*spab3153)+
(371/18*spaa12^4*spbb12^3*spbb13*spaa15-371/18*spaa12^4*spbb12^2*spbb13*spbb23*spaa35-145/18*spaa12^3*spbb12^2*spaa13*spbb13^2*spaa15-215/18*spaa12^3*spbb12*spaa13*spbb13^2*spbb23*spaa35+76/3*spaa12^3*spbb12^2*spbb13*spaa15^2*spbb15-293/18*spaa12^3*spbb12^2*spbb13*spaa15*spaa23*spbb23-473/18*spaa12^3*spbb12*spbb13*spaa15*spbb15*spbb23*spaa35-11/18*spaa12^3*spbb12^2*spaa23*spbb23^2*spaa25-152/9*spaa12^3*spbb12*spbb13*spaa23*spbb23^2*spaa35+17/18*spaa12^3*spbb13*spbb15*spbb23^2*spaa35^2-47/3*spaa12^2*spbb12*spaa13^2*spbb13^3*spaa15-13/3*spaa12^2*spaa13^2*spbb13^3*spbb23*spaa35+13*spaa12^2*spbb12*spaa13*spbb13^2*spaa15^2*spbb15-728/9*spaa12^2*spbb12*spaa13*spbb13^2*spaa15*spaa23*spbb23-13*spaa12^2*spaa13*spbb13^2*spaa15*spbb15*spbb23*spaa35+979/18*spaa12^2*spaa13*spbb13^2*spaa23*spbb23^2*spaa35+665/18*spaa12^2*spbb12*spbb13*spaa15^3*spbb15^2+40*spaa12^2*spbb12^2*spbb13*spaa15^2*spaa23*spbb35-587/18*spaa12^2*spbb13*spaa15^2*spbb15^2*spbb23*spaa35-25/3*spaa12^2*spbb12*spbb13*spaa15*spaa23^2*spbb23^2+11/6*spaa12^2*spbb12^2*spaa15*spaa23*spbb23*spaa25*spbb35-281/18*spaa12^2*spbb12*spaa23^2*spbb23^3*spaa25-7/2*spaa12^2*spbb13*spaa23^2*spbb23^3*spaa35+86/3*spaa12*spaa13^2*spbb13^3*spaa15*spaa23*spbb23+131/18*spaa12*spaa13*spbb13^2*spaa15^3*spbb15^2+254/9*spaa12*spbb12*spaa13*spbb13^2*spaa15^2*spaa23*spbb35+1031/18*spaa12*spaa13*spbb13^2*spaa15*spaa23^2*spbb23^2+53/18*spaa12*spbb13*spaa15^4*spbb15^3+146/9*spaa12*spbb12*spbb13*spaa15^3*spbb15*spaa23*spbb35-55/18*spaa12*spbb12*spaa15^3*spbb15^2*spaa25*spbb35+83/6*spaa12*spbb12*spbb13*spaa15^2*spaa23^2*spbb23*spbb35+62/9*spaa12*spbb12^2*spaa15^2*spaa23*spaa25*spbb35^2+173/9*spaa12*spbb13*spaa15*spaa23^3*spbb23^3+269/9*spaa12*spbb12*spaa15*spaa23^2*spbb23^2*spaa25*spbb35-169/18*spaa12*spaa23^3*spbb23^4*spaa25+13/3*spaa13^2*spbb13^3*spaa15^2*spaa23*spbb35-14/3*spaa13*spbb13^2*spaa15^3*spbb15*spaa23*spbb35-58/3*spaa13*spbb13^2*spaa15^2*spaa23^2*spbb23*spbb35+37/18*spbb13*spaa15^4*spbb15^2*spaa23*spbb35-101/18*spaa15^4*spbb15^3*spaa25*spbb35-181/18*spbb12*spbb13*spaa15^3*spaa23^2*spbb35^2+127/18*spbb12*spaa15^3*spbb15*spaa23*spaa25*spbb35^2-281/18*spbb13*spaa15^2*spaa23^3*spbb23^2*spbb35-110/9*spbb12*spaa15^2*spaa23^2*spbb23*spaa25*spbb35^2+145/18*spaa15*spaa23^3*spbb23^3*spaa25*spbb35)/(spaa12*spbb12*spaa15*spaa25*spbb35*spab2152*spab3153)+
(spaa12*spbb13^2*(10*spaa12^2*spbb12^2*spaa13*spbb23-10*spaa12*spbb12*spaa13^2*spbb13*spbb23-10*spaa12*spbb12*spaa13*spbb13*spaa14*spbb24+30*spaa12*spaa13*spbb13*spbb23*spbb24*spaa34+10*spaa12*spbb13*spaa14*spbb24^2*spaa34-20*spaa13^3*spbb13^2*spbb23-20*spaa13^2*spbb13^2*spaa14*spbb24))/(spbb12*spaa15*spaa25*spbb35^2*spab2152*spab3153)+
(197/9*spaa12^3*spbb12^2*spbb13*spaa15+11/18*spaa12^3*spbb12^2*spbb23*spaa25+62/9*spaa12^3*spbb12*spbb13*spbb23*spaa35+239/3*spaa12^2*spbb12*spaa13*spbb13^2*spaa15-361/18*spaa12^2*spaa13*spbb13^2*spbb23*spaa35+106/9*spaa12^2*spbb12*spbb13*spaa15^2*spbb15+143/3*spaa12^2*spbb12*spbb13*spaa15*spaa23*spbb23+34/9*spaa12^2*spbb12^2*spaa15*spaa25*spbb35-247/18*spaa12^2*spbb13*spaa15*spbb15*spbb23*spaa35+101/18*spaa12^2*spbb12*spaa23*spbb23^2*spaa25+17/2*spaa12^2*spbb13*spaa23*spbb23^2*spaa35-43/9*spaa12*spaa13^2*spbb13^3*spaa15-8/9*spaa12*spaa13*spbb13^2*spaa15^2*spbb15-163/6*spaa12*spaa13*spbb13^2*spaa15*spaa23*spbb23-53/18*spaa12*spbb13*spaa15^3*spbb15^2+1/9*spaa12*spbb12*spbb13*spaa15^2*spaa23*spbb35+55/18*spaa12*spbb12*spaa15^2*spbb15*spaa25*spbb35+39/2*spaa12*spbb13*spaa15*spaa23^2*spbb23^2+23/6*spaa12*spbb12*spaa15*spaa23*spbb23*spaa25*spbb35+169/18*spaa12*spaa23^2*spbb23^3*spaa25+683/18*spaa13*spbb13^2*spaa15^2*spaa23*spbb35+32/9*spbb13*spaa15^3*spbb15*spaa23*spbb35+101/18*spaa15^3*spbb15^2*spaa25*spbb35+158/9*spbb13*spaa15^2*spaa23^2*spbb23*spbb35-125/6*spbb12*spaa15^2*spaa23*spaa25*spbb35^2+35/18*spaa15*spaa23^2*spbb23^2*spaa25*spbb35)/(spaa12*spbb12*spaa15*spaa25*spbb35*spab3153)+
(+10*spaa12*spbb13*spaa23*spbb23^2*spab2132)/(spbb12*spaa15*spaa25*spbb35^2*spab3153)+
(spaa12*spbb13*spbb23*(10*spaa12*spbb12+40*spaa13*spbb13+10*spaa14*spbb14+20*spaa23*spbb23))/(spbb12*spaa15*spaa25*spbb35^2)+
(-64/3*spaa13*spbb13-5*spaa14*spbb14-691/18*spaa23*spbb23-79/18*spaa24*spbb24)/(spaa12*spbb12)+
(175/9*spaa12*spbb13*spbb23*spaa35-305/18*spaa13*spbb13^2*spaa15+134/9*spbb13*spaa15^2*spbb15-535/18*spbb13*spaa15*spaa23*spbb23+83/6*spaa15*spbb15*spbb23*spaa25+355/18*spaa23*spbb23^2*spaa25+46/3*spbb23*spaa25^2*spbb25)/(spbb12*spaa15*spaa25*spbb35)+
(+377/18*spaa12*spbb23)/(spaa15*spbb35)+
(-83/9*spaa12*spbb13)/(spaa25*spbb35)+
(+301/27),
(-2/9*spbb12*spaa14^2*spaa15*spaa23^2*spbb34*spbb45)/(spaa12*spaa13*spab1231^3)+
(spaa14*spaa23*spbb34*(1/3*spbb12*spaa14*spbb14-1/9*spbb12*spaa23*spbb23+5/9*spbb12*spaa24*spbb24+5/9*spbb13*spbb24*spaa34))/(spaa13*spbb13*spab1231^2)+
(+17/9*spbb14^2*spbb23^2*spbb24*spaa34^2*spaa45)/(spbb12^3*spaa15*spab4154^2)+
(+15*spbb14*spaa15*spbb15^2*spaa25*spbb25^2*spaa45)/(spbb12^2*spaa23*spbb35*spab5145^2)+
(-15*spbb14^2*spbb15*spbb25^2*spaa45^2*spab5125)/(spbb12^3*spaa23*spbb35*spab5145^2)+
(spaa34*spbb14^2*spbb23*spbb24*(113/18*spaa12*spaa34-17/18*spaa13*spaa24))/(spbb12^2*spaa15*spaa23*spbb45*spab4154)+
(spbb14^2*spbb23*spbb24*spaa34^2*(16/3*spaa13*spbb13+79/18*spaa14*spbb14))/(spbb12^3*spaa15*spaa23*spbb45*spab4154)+
(-2/9*spaa12^3*spbb12^2+1/9*spaa12^2*spbb12*spaa14*spbb14+14/3*spaa12^2*spbb12*spaa23*spbb23+1/3*spaa12^2*spbb12*spaa24*spbb24-2/9*spaa12*spbb12*spaa13*spaa24*spbb34+1/3*spaa12*spaa14^2*spbb14^2+8/9*spaa12*spaa14*spbb14*spaa24*spbb24+44/9*spaa12*spaa23^2*spbb23^2+4/9*spaa12*spaa23*spbb23*spaa24*spbb24+5/9*spaa12*spaa24^2*spbb24^2+1/3*spaa13*spaa14*spbb14*spaa24*spbb34-1/9*spaa13*spaa23*spbb23*spaa24*spbb34+5/9*spaa13*spaa24^2*spbb24*spbb34)/(spaa12*spaa13*spbb13*spab1231)+
(+29/3*spbb15*spbb23*spaa45^3*spbb45^3)/(spbb12*spaa14*spbb14*spbb35*spab1231*spab5145)+
(+14/3*spbb15*spbb23*spaa25*spbb25*spaa45^2*spbb45^2)/(spbb12*spaa14*spbb14*spbb35*spab1231*spab5145)+
(+1/3*spbb23*spaa24*spbb25*spaa45^2*spbb45^2)/(spbb12*spaa14*spbb35*spab1231*spab5145)+
(-15*spaa12*spbb15*spbb23*spbb25*spaa45^2*spbb45)/(spbb12*spaa14*spbb35*spab1231*spab5145)+
(+14/3*spaa12*spaa13*spbb15^2*spbb23*spaa45^2*spbb45)/(spbb12*spaa14*spaa23*spbb35*spab1231*spab5145)+
(spbb15*spbb23*spaa45^2*spbb45*(29/3*spaa12*spbb15*spbb25*spaa35-5*spaa13^2*spbb13*spbb15-59/3*spaa13*spbb13*spaa23*spbb25-29/3*spaa23^2*spbb23*spbb25+1/3*spaa23*spaa25*spbb25^2))/(spbb12^2*spaa14*spaa23*spbb35*spab1231*spab5145)+
(-14*spaa15*spbb15^3*spbb23*spbb24*spaa45^2*spbb45)/(spbb12^2*spaa14*spbb14*spbb35*spab1231*spab5145)+
(-13/3*spaa12*spbb15^3*spbb23*spbb24*spaa35*spaa45^2*spbb45)/(spbb12^2*spaa14*spbb14*spaa23*spbb35*spab1231*spab5145)+
(+1/3*spaa12*spaa13*spbb15^3*spbb23*spbb24*spaa45^2)/(spbb12^2*spaa14*spaa23*spbb35*spab1231*spab5145)+
(spbb15^3*spbb23*spbb24*spaa45^2*(-14/3*spaa13^2*spbb13*spbb14*spbb45-14/3*spaa13^2*spbb14*spbb15*spbb34+28/3*spaa13*spbb14*spaa34*spbb34*spbb45-28/3*spaa13*spbb13*spaa35*spbb45^2-5*spaa34*spbb34*spaa35*spbb45^2-14/3*spaa35^2*spbb35*spbb45^2))/(spbb12^3*spaa14*spbb14*spaa23*spbb35*spbb45*spab1231*spab5145)+
(+1/3*spaa13*spbb23*spaa25*spaa45*spbb45)/(spaa12*spbb12*spaa15*spab1231)+
(-11/9*spaa13*spbb14*spbb23*spaa45)/(spbb12*spaa15*spab1231)+
(+1/3*spaa13*spbb14*spbb23*spaa25*spbb25)/(spbb12*spaa15*spbb45*spab1231)+
(-17/18*spaa12*spaa13*spbb14*spbb15*spbb23*spaa35)/(spbb12*spaa15*spaa23*spbb45*spab1231)+
(+17/9*spaa12*spaa13*spbb14*spbb23)/(spaa15*spbb45*spab1231)+
(spbb14*spaa13*spbb23*(1/3*spaa12*spaa13*spbb13*spbb14*spaa34+37/9*spaa12*spbb14*spaa23*spbb23*spaa34-11/18*spaa13^2*spbb13^2*spaa23-11/9*spaa13*spbb13*spaa23^2*spbb23+1/3*spaa23^3*spbb23^2-17/18*spaa23*spaa24^2*spbb24^2))/(spaa12*spbb12^2*spaa15*spaa23*spbb45*spab1231)+
(spbb14*spaa13*spbb13*spbb23*spaa34*spaa35*(-17/18*spaa12*spbb14*spbb25+11/18*spaa14*spbb14*spbb45+11/18*spaa24*spbb24*spbb45-1/3*spaa25*spbb25*spbb45))/(spaa12*spbb12^3*spaa15*spaa23*spbb45*spab1231)+
(+23/18*spaa12*spaa15*spbb15^3*spbb24)/(spbb12*spaa23*spbb35*spbb45*spab5145)+
(spaa15*spbb15^3*spbb24*(17/18*spaa13*spbb13-79/18*spaa14*spbb14-31/9*spaa24*spbb24))/(spbb12^2*spaa23*spbb35*spbb45*spab5145)+
(+16/3*spbb15^3*spbb24*spbb25*spbb34*spaa35*spaa45)/(spbb12^3*spaa23*spbb35*spbb45*spab5145)+
(spaa34*spbb13^2*spbb25*(1/3*spaa12*spaa13*spbb13*spbb14*spbb24*spaa34+1/3*spaa12*spbb13*spaa23*spbb24^2*spaa34+10*spaa13^3*spbb13^2*spbb14+5*spaa13^2*spbb13*spaa14*spbb14^2+5*spaa13^2*spbb13^2*spaa23*spbb24+10*spaa13^2*spbb13*spbb14*spaa24*spbb24+1/3*spaa13*spaa14*spbb14^2*spaa24*spbb24-10*spaa13*spbb13*spaa23^2*spbb23*spbb24+14/3*spaa13*spbb13*spaa23*spaa24*spbb24^2+1/3*spaa13*spbb14*spaa24^2*spbb24^2-5*spaa23^3*spbb23^2*spbb24-1/3*spaa23^2*spbb23*spaa24*spbb24^2))/(spaa12*spbb12^3*spaa23*spbb35*spab1231*spab5145)+
(spbb13^2*spbb25^2*spab3123^2*(10*spaa13*spbb13-10*spaa14*spbb14+10*spaa23*spbb23))/(spaa12*spbb12^3*spbb35^2*spab1231*spab5145)+
(spbb45*(-547/18*spbb12*spaa14^2*spbb14*spaa25-25*spaa14^2*spbb14^2*spaa45-202/9*spbb12*spaa14*spaa15*spbb15*spaa25-328/9*spaa14*spbb14*spaa15*spbb15*spaa45-373/18*spbb12*spaa14*spaa24*spbb24*spaa25-166/9*spaa14*spbb14*spaa24*spbb24*spaa45-457/18*spbb12*spaa14*spaa25^2*spbb25-323/6*spaa14*spbb14*spaa25*spbb25*spaa45-319/18*spaa15^2*spbb15^2*spaa45-119/3*spaa15*spbb15*spaa25*spbb25*spaa45-16/3*spaa24^2*spbb24^2*spaa45-16*spaa24*spbb24*spaa25*spbb25*spaa45-32/3*spaa25^2*spbb25^2*spaa45))/(spaa12*spbb12*spab1231*spab5145)+
(-17/18*spaa13*spbb15*spaa24*spaa25^2*spbb25^2*spbb34)/(spaa12*spbb12*spaa23*spbb35*spab1231*spab5145)+
(+5/3*spaa13*spbb15*spaa24*spaa25*spbb25*spbb34*spaa35)/(spaa12*spbb12*spaa23*spab1231*spab5145)+
(-85/6*spaa13*spbb15*spbb23*spaa24*spaa25*spbb25*spbb34)/(spaa12*spbb12*spbb35*spab1231*spab5145)+
(+4/3*spaa13*spaa15*spbb15^2*spaa24*spbb34*spaa35)/(spaa12*spbb12*spaa23*spab1231*spab5145)+
(-581/18*spaa13^3*spbb13^2*spbb15*spaa24*spbb34)/(spaa12*spbb12*spaa23*spbb35*spab1231*spab5145)+
(spbb15*(10*spaa13^3*spbb13^3*spaa14*spbb14-15*spaa13^3*spbb13^3*spaa23*spbb23+45*spaa13^3*spbb13^3*spaa24*spbb24+5*spaa13^2*spbb13^2*spaa14^2*spbb14^2+407/18*spaa13^2*spbb13^2*spaa14*spbb14*spaa24*spbb24-50*spaa13^2*spbb13^2*spaa23^2*spbb23^2+577/18*spaa13^2*spbb13^2*spaa23*spbb23*spaa24*spbb24+254/9*spaa13^2*spbb13^2*spaa24^2*spbb24^2+5/3*spaa13*spbb13*spaa14^2*spbb14^2*spaa24*spbb24+10/3*spaa13*spbb13*spaa14*spbb14*spaa24^2*spbb24^2-45*spaa13*spbb13*spaa23^3*spbb23^3-95/9*spaa13*spbb13*spaa23^2*spbb23^2*spaa24*spbb24+8*spaa13*spbb13*spaa23*spbb23*spaa24^2*spbb24^2+47/18*spaa13*spbb13*spaa24^3*spbb24^3-10*spaa23^4*spbb23^4-20/3*spaa23^3*spbb23^3*spaa24*spbb24-47/18*spaa23^2*spbb23^2*spaa24^2*spbb24^2))/(spaa12*spbb12^2*spaa23*spbb35*spab1231*spab5145)+
(spbb15*(469/18*spaa12^3*spbb12^3+1435/18*spaa12^2*spbb12^2*spaa13*spbb13+100/9*spaa12^2*spbb12^2*spaa14*spbb14+482/9*spaa12^2*spbb12^2*spaa24*spbb24+2759/18*spaa12^2*spbb12*spbb13*spbb24*spaa34+1015/18*spaa12*spbb12*spaa13^2*spbb13^2+853/18*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14+983/9*spaa12*spaa13*spbb13^2*spbb24*spaa34-17/9*spaa12*spbb12*spaa14^2*spbb14^2+25/3*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24+151/3*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34+539/18*spaa12*spbb12*spaa24^2*spbb24^2+1523/18*spaa12*spbb13*spaa24*spbb24^2*spaa34+229/18*spaa13^3*spbb13^3+295/18*spaa13^2*spbb13^2*spaa14*spbb14+121/18*spaa13*spbb13*spaa14^2*spbb14^2-35/18*spaa14^3*spbb14^3-37/6*spaa14^2*spbb14^2*spaa24*spbb24-67/9*spaa14*spbb14*spaa24^2*spbb24^2-41/18*spaa24^3*spbb24^3))/(spbb12*spaa23*spbb35*spab1231*spab5145)+
(spbb24*spaa34*spbb13*spbb15*(281/9*spaa12*spbb13*spbb24*spaa34-17/18*spaa13^2*spbb13^2+95/6*spaa13*spbb13*spaa14*spbb14-26/9*spaa14^2*spbb14^2-29/6*spaa14*spbb14*spaa24*spbb24-35/18*spaa24^2*spbb24^2))/(spbb12^2*spaa23*spbb35*spab1231*spab5145)+
(-10*spbb13*spbb25^2*spaa35*spaa45^2*spbb45^2)/(spbb12^2*spaa13*spbb35*spab1231*spab5145)+
(+185/18*spbb13*spbb14*spbb25^2*spaa45^2*spbb45)/(spbb12^2*spbb35*spab1231*spab5145)+
(+10*spbb13*spaa25*spbb25^3*spaa35*spaa45*spbb45)/(spbb12^2*spaa13*spbb35*spab1231*spab5145)+
(+239/18*spbb13*spbb14*spaa25*spbb25^3*spaa45)/(spbb12^2*spbb35*spab1231*spab5145)+
(+289/9*spbb13*spbb14*spbb25^2*spaa35*spaa45)/(spbb12^2*spab1231*spab5145)+
(+335/18*spaa13*spbb13^2*spbb14*spbb25^2*spaa45)/(spbb12^2*spbb35*spab1231*spab5145)+
(+10*spbb13*spaa23*spbb24*spbb25^2*spaa34*spbb34*spaa45)/(spbb12^2*spaa13*spbb35*spab1231*spab5145)+
(spbb25^2*spbb13*spbb34*spaa45*(10*spaa12*spbb15*spbb25*spaa35-40*spaa13^2*spbb13*spbb15-10*spaa13*spaa15*spbb15^2-30*spaa13*spbb13*spaa23*spbb25-10*spaa23^2*spbb23*spbb25))/(spbb12^2*spaa13*spbb35^2*spab1231*spab5145)+
(-613/18*spaa12^3*spbb12^3*spbb25-421/18*spaa12^2*spbb12^3*spaa13*spbb35+1547/9*spaa12^2*spbb12^2*spaa15*spbb15*spbb25+869/9*spaa12^2*spbb12^2*spaa23*spbb23*spbb25+4573/18*spaa12^2*spbb12^2*spaa25*spbb25^2+1249/9*spaa12^2*spbb12*spbb13*spbb25^2*spaa35+155/9*spaa12*spbb12^2*spaa13*spaa15*spbb15*spbb35-191/6*spaa12*spbb12^2*spaa13*spaa23*spbb23*spbb35+2419/18*spaa12*spbb12^2*spaa13*spaa25*spbb25*spbb35-881/18*spaa12*spbb12*spaa15^2*spbb15^2*spbb25-365/6*spaa12*spbb12*spaa15*spbb15*spaa25*spbb25^2-2/3*spaa12*spbb13*spaa15*spbb15*spbb25^2*spaa35-79/6*spaa12*spbb12*spaa23^2*spbb23^2*spbb25-87*spaa12*spbb12*spaa23*spbb23*spaa25*spbb25^2+74/3*spaa12*spbb13*spaa23*spbb23*spbb25^2*spaa35-45/2*spaa12*spbb12*spaa25^2*spbb25^3-1*spaa12*spbb13*spaa25*spbb25^3*spaa35+208/9*spbb12^2*spaa13^2*spaa25*spbb35^2+7/6*spbb12*spaa13*spaa15^2*spbb15^2*spbb35-133/18*spbb12*spaa13*spaa15*spbb15*spaa25*spbb25*spbb35+152/9*spbb12*spaa13*spaa23^2*spbb23^2*spbb35-1199/18*spbb12*spaa13*spaa23*spbb23*spaa25*spbb25*spbb35-157/6*spbb12*spaa13*spaa25^2*spbb25^2*spbb35+1/3*spaa15^3*spbb15^3*spbb25+2/3*spaa15^2*spbb15^2*spaa25*spbb25^2+1/3*spaa15*spbb15*spaa25^2*spbb25^3-5*spaa23^3*spbb23^3*spbb25+1/3*spaa23^2*spbb23^2*spaa25*spbb25^2+1/3*spaa23*spbb23*spaa25^2*spbb25^3)/(spbb12*spaa13*spbb35*spab1231*spab5145)+
(spaa12*spbb13*spbb25^2*(-10*spaa12^2*spbb12^2-10*spaa12*spbb12*spaa14*spbb14-10*spaa12*spbb12*spaa23*spbb23+10*spaa23^2*spbb23^2))/(spbb12*spaa13*spbb35^2*spab1231*spab5145)+
(-2869/18*spaa12^2*spbb12^2*spbb25+349/18*spaa12*spbb12^2*spaa13*spbb35+2059/18*spaa12*spbb12*spaa15*spbb15*spbb25-46/3*spaa12*spbb12*spaa23*spbb23*spbb25+794/3*spaa12*spbb12*spaa25*spbb25^2+227/6*spaa12*spbb13*spbb25^2*spaa35+1565/18*spbb12*spaa13*spaa15*spbb15*spbb35-197/18*spbb12*spaa13*spaa23*spbb23*spbb35+452/9*spbb12*spaa13*spaa25*spbb25*spbb35+167/9*spaa15^2*spbb15^2*spbb25+553/18*spaa15*spbb15*spaa25*spbb25^2+95/18*spaa23^2*spbb23^2*spbb25-4/9*spaa23*spbb23*spaa25*spbb25^2-131/6*spaa25^2*spbb25^3)/(spbb12*spaa13*spbb35*spab5145)+
(spaa12*spbb13*spbb25^2*(-10*spaa12*spbb12-10*spaa13*spbb13-30*spaa14*spbb14))/(spbb12*spaa13*spbb35^2*spab5145)+
(+20*spaa12*spbb13*spbb25^2)/(spbb12*spaa13*spbb35^2)+
(spbb25*(-1193/18*spaa13*spbb13-1225/18*spaa14*spbb14-700/9*spaa23*spbb23-823/9*spaa24*spbb24))/(spbb12*spaa13*spbb35)+
(-610/3*spaa12*spbb25)/(spaa13*spbb35)+
(+2503/27),
(spbb14*(15*spbb12*spaa13^2*spbb13*spaa14*spbb14^2*spbb15*spaa45^2-15*spaa13^2*spbb13*spbb14^2*spbb15*spbb23*spaa34*spaa45^2+60*spbb12*spaa13*spbb13*spaa14^2*spbb14^3*spaa34*spaa45-45*spbb12*spaa13*spbb13*spaa14^2*spbb14^2*spbb15*spaa35*spaa45-30*spbb12*spaa13*spaa14^2*spbb14^3*spbb15*spaa45^2+15*spbb12*spaa13*spbb13*spaa14*spbb14*spaa15*spbb15^2*spaa35*spaa45-60*spaa13*spbb13*spaa14*spbb14^3*spbb23*spaa34^2*spaa45+45*spaa13*spaa14*spbb14^3*spbb15*spbb23*spaa34*spaa45^2+15*spaa13*spbb14^3*spbb23*spaa34^2*spbb35*spaa45^2-15*spbb12*spbb13*spaa14^3*spbb14^3*spaa34*spaa35-15*spbb12*spaa14^3*spbb14^4*spaa34*spaa45+15*spbb12*spbb13*spaa14^3*spbb14^2*spbb15*spaa35^2+15*spbb12*spaa14^3*spbb14^3*spbb15*spaa35*spaa45-15*spbb12*spbb13*spaa14^2*spbb14*spaa15*spbb15^2*spaa35^2-15*spbb12*spaa14^2*spbb14^2*spaa15*spbb15^2*spaa35*spaa45+15*spbb13*spaa14^2*spbb14^3*spbb23*spaa34^2*spaa35+15*spaa14^2*spbb14^4*spbb23*spaa34^2*spaa45+15*spbb12*spbb13*spaa14*spaa15^2*spbb15^3*spaa35^2))/(spbb12^3*spaa23*spaa25*spab5145^3)+
(15*spbb13*spaa23^3*spbb23^4*spaa24*spbb25^3-15/2*spbb13*spaa23^3*spbb23^3*spbb25^3*spbb35*spaa45+15*spbb15*spaa23^2*spbb23^4*spaa24^2*spbb24*spbb25^2+15/2*spbb15*spaa23^2*spbb23^4*spaa24*spaa25*spbb25^3+30*spbb15*spaa23^2*spbb23^5*spaa24*spbb25*spaa34*spbb45+45*spbb13*spaa23^2*spbb23^3*spaa24*spbb25^3*spaa45*spbb45-195/2*spbb15*spaa23^2*spbb23^4*spaa24*spbb25^2*spaa45*spbb45+15*spbb15*spaa23^2*spbb23^5*spaa34^2*spbb35*spbb45+15*spbb15*spaa23^2*spbb23^4*spbb25*spaa34*spbb35*spaa45*spbb45-55/2*spbb13*spaa23^2*spbb23^2*spbb25^3*spbb35*spaa45^2*spbb45-30*spbb15*spaa23^2*spbb23^3*spbb25^2*spbb35*spaa45^2*spbb45+45*spbb15*spaa23*spbb23^4*spaa24^2*spbb24*spbb25*spaa34*spbb45-135/2*spbb15*spaa23*spbb23^3*spaa24^2*spbb24*spbb25^2*spaa45*spbb45-45/2*spbb15*spaa23*spbb23^4*spaa24*spaa25*spbb25^2*spaa34*spbb45-45*spbb15*spaa23*spbb23^5*spaa24*spaa34^2*spbb45^2+255/2*spbb15*spaa23*spbb23^4*spaa24*spbb25*spaa34*spaa45*spbb45^2-55/2*spbb13*spaa23*spbb23^2*spaa24*spbb25^3*spaa45^2*spbb45^2-45*spbb15*spaa23*spbb23^3*spaa24*spbb25^2*spaa45^2*spbb45^2-30*spbb15*spaa23*spbb23^4*spaa34^2*spbb35*spaa45*spbb45^2+30*spbb15*spaa23*spbb23^3*spbb25*spaa34*spbb35*spaa45^2*spbb45^2+45/2*spbb13*spaa23*spbb23*spbb25^3*spbb35*spaa45^3*spbb45^2+15*spbb15*spbb23^3*spaa24^2*spbb24*spbb25*spaa34*spaa45*spbb45^2+45/2*spbb15*spbb23^4*spaa24*spaa25*spbb25*spaa34^2*spbb45^2-15*spbb15*spbb23^4*spaa24*spaa34^2*spaa45*spbb45^3+15*spbb15*spbb23^3*spaa24*spbb25*spaa34*spaa45^2*spbb45^3-10*spbb13*spbb23*spaa24*spbb25^3*spaa45^3*spbb45^3+15*spbb15*spbb23^2*spaa24*spbb25^2*spaa45^3*spbb45^3-15*spbb15*spbb23^3*spaa34^2*spbb35*spaa45^2*spbb45^3+25/2*spbb13*spbb25^3*spbb35*spaa45^4*spbb45^3+15*spbb15*spbb23*spbb25^2*spbb35*spaa45^4*spbb45^3)/(spbb12^3*spaa14^2*spbb35^2*spbb45*spab5145^2)+
(spbb24*spbb15^2*spbb14*(2*spbb12*spaa13*spaa15*spbb15-1*spaa13*spbb15*spbb23*spaa35+1*spbb12*spaa15*spaa23*spbb25))/(spbb12^3*spaa23*spbb45^2*spab4154)+
(spbb15*spbb23^3*spaa23^2*(-15/2*spbb12*spbb35-5*spbb15*spbb23))/(spbb12^2*spaa13^2*spbb13^2*spbb35^2)+
(271/3*spaa12^4*spbb12^6*spbb15*spbb45+4487/6*spaa12^4*spbb12^5*spbb15^2*spbb24+1547/6*spaa12^3*spbb12^5*spaa15*spbb15^2*spbb45+8537/6*spaa12^3*spbb12^4*spaa15*spbb15^3*spbb24-133/6*spaa12^3*spbb12^6*spaa24*spbb45^2+677/3*spaa12^3*spbb12^5*spbb15*spaa24*spbb24*spbb45+8705/6*spaa12^3*spbb12^4*spbb15^2*spaa24*spbb24^2+547/2*spaa12^3*spbb12^5*spbb15*spaa25*spbb25*spbb45+11297/6*spaa12^3*spbb12^4*spbb15^2*spbb24*spaa25*spbb25-2038*spaa12^3*spbb12^3*spbb15^3*spbb24^2*spaa45+465/2*spaa12^2*spbb12^4*spaa15^2*spbb15^3*spbb45+870*spaa12^2*spbb12^3*spaa15^2*spbb15^4*spbb24+1772/3*spaa12^2*spbb12^4*spaa15*spbb15^2*spaa25*spbb25*spbb45+2535*spaa12^2*spbb12^3*spaa15*spbb15^3*spbb24*spaa25*spbb25-1020*spaa12^2*spbb12^2*spaa15*spbb15^4*spbb24^2*spaa45-133/2*spaa12^2*spbb12^5*spaa24^2*spbb24*spbb45^2+135*spaa12^2*spbb12^4*spbb15*spaa24^2*spbb24^2*spbb45+5381/6*spaa12^2*spbb12^3*spbb15^2*spaa24^2*spbb24^3-133/2*spaa12^2*spbb12^5*spaa24*spaa25*spbb25*spbb45^2+827/2*spaa12^2*spbb12^4*spbb15*spaa24*spbb24*spaa25*spbb25*spbb45+2349*spaa12^2*spbb12^3*spbb15^2*spaa24*spbb24^2*spaa25*spbb25-6437/6*spaa12^2*spbb12^2*spbb15^3*spaa24*spbb24^3*spaa45+557/2*spaa12^2*spbb12^4*spbb15*spaa25^2*spbb25^2*spbb45+9163/6*spaa12^2*spbb12^3*spbb15^2*spbb24*spaa25^2*spbb25^2-2261*spaa12^2*spbb12^2*spbb15^3*spbb24^2*spaa25*spbb25*spaa45+435*spaa12^2*spbb12*spbb15^4*spbb24^3*spaa45^2+75*spaa12*spbb12^3*spaa15^3*spbb15^4*spbb45+215*spaa12*spbb12^2*spaa15^3*spbb15^5*spbb24+370*spaa12*spbb12^3*spaa15^2*spbb15^3*spaa25*spbb25*spbb45+1050*spaa12*spbb12^2*spaa15^2*spbb15^4*spbb24*spaa25*spbb25-195*spaa12*spbb12*spaa15^2*spbb15^5*spbb24^2*spaa45+2447/6*spaa12*spbb12^3*spaa15*spbb15^2*spaa25^2*spbb25^2*spbb45+7573/6*spaa12*spbb12^2*spaa15*spbb15^3*spbb24*spaa25^2*spbb25^2-730*spaa12*spbb12*spaa15*spbb15^4*spbb24^2*spaa25*spbb25*spaa45+55*spaa12*spaa15*spbb15^5*spbb24^3*spaa45^2-133/2*spaa12*spbb12^4*spaa24^3*spbb24^2*spbb45^2-137/3*spaa12*spbb12^3*spbb15*spaa24^3*spbb24^3*spbb45+524/3*spaa12*spbb12^2*spbb15^2*spaa24^3*spbb24^4-133*spaa12*spbb12^4*spaa24^2*spbb24*spaa25*spbb25*spbb45^2+13/2*spaa12*spbb12^3*spbb15*spaa24^2*spbb24^2*spaa25*spbb25*spbb45+1343/2*spaa12*spbb12^2*spbb15^2*spaa24^2*spbb24^3*spaa25*spbb25-604/3*spaa12*spbb12*spbb15^3*spaa24^2*spbb24^4*spaa45-133/2*spaa12*spbb12^4*spaa24*spaa25^2*spbb25^2*spbb45^2+150*spaa12*spbb12^3*spbb15*spaa24*spbb24*spaa25^2*spbb25^2*spbb45+894*spaa12*spbb12^2*spbb15^2*spaa24*spbb24^2*spaa25^2*spbb25^2-1664/3*spaa12*spbb12*spbb15^3*spaa24*spbb24^3*spaa25*spbb25*spaa45+105/2*spaa12*spbb15^4*spaa24*spbb24^4*spaa45^2+587/6*spaa12*spbb12^3*spbb15*spaa25^3*spbb25^3*spbb45+2383/6*spaa12*spbb12^2*spbb15^2*spbb24*spaa25^3*spbb25^3-1510/3*spaa12*spbb12*spbb15^3*spbb24^2*spaa25^2*spbb25^2*spaa45+125*spaa12*spbb15^4*spbb24^3*spaa25*spbb25*spaa45^2+10*spbb12^2*spaa15^4*spbb15^5*spbb45+20*spbb12*spaa15^4*spbb15^6*spbb24+75*spbb12^2*spaa15^3*spbb15^4*spaa25*spbb25*spbb45+150*spbb12*spaa15^3*spbb15^5*spbb24*spaa25*spbb25-10*spaa15^3*spbb15^6*spbb24^2*spaa45+275/2*spbb12^2*spaa15^2*spbb15^3*spaa25^2*spbb25^2*spbb45+275*spbb12*spaa15^2*spbb15^4*spbb24*spaa25^2*spbb25^2-65*spaa15^2*spbb15^5*spbb24^2*spaa25*spbb25*spaa45+75*spbb12^2*spaa15*spbb15^2*spaa25^3*spbb25^3*spbb45+150*spbb12*spaa15*spbb15^3*spbb24*spaa25^3*spbb25^3-145/2*spaa15*spbb15^4*spbb24^2*spaa25^2*spbb25^2*spaa45-133/6*spbb12^3*spaa24^4*spbb24^3*spbb45^2-136/3*spbb12^2*spbb15*spaa24^4*spbb24^4*spbb45-115/6*spbb12*spbb15^2*spaa24^4*spbb24^5-133/2*spbb12^3*spaa24^3*spbb24^2*spaa25*spbb25*spbb45^2-267/2*spbb12^2*spbb15*spaa24^3*spbb24^3*spaa25*spbb25*spbb45-105/2*spbb12*spbb15^2*spaa24^3*spbb24^4*spaa25*spbb25-3/2*spbb15^3*spaa24^3*spbb24^5*spaa45-133/2*spbb12^3*spaa24^2*spbb24*spaa25^2*spbb25^2*spbb45^2-257/2*spbb12^2*spbb15*spaa24^2*spbb24^2*spaa25^2*spbb25^2*spbb45-85/2*spbb12*spbb15^2*spaa24^2*spbb24^3*spaa25^2*spbb25^2-11/2*spbb15^3*spaa24^2*spbb24^4*spaa25*spbb25*spaa45-133/6*spbb12^3*spaa24*spaa25^3*spbb25^3*spbb45^2-227/6*spbb12^2*spbb15*spaa24*spbb24*spaa25^3*spbb25^3*spbb45-25/6*spbb12*spbb15^2*spaa24*spbb24^2*spaa25^3*spbb25^3-13/2*spbb15^3*spaa24*spbb24^3*spaa25^2*spbb25^2*spaa45+5/2*spbb12^2*spbb15*spaa25^4*spbb25^4*spbb45+5*spbb12*spbb15^2*spbb24*spaa25^4*spbb25^4-5/2*spbb15^3*spbb24^2*spaa25^3*spbb25^3*spaa45)/(spbb12^3*spaa14^2*spbb14^2*spaa23*spbb35*spbb45*spab5145)+
(spbb45*spbb13*(10957/6*spbb12*spaa14*spaa25*spbb45-933*spaa15^2*spbb15^2-3553/3*spaa15*spbb15*spaa25*spbb25-269/6*spaa15*spbb15*spaa45*spbb45-5443/6*spaa24^2*spbb24^2-1110*spaa24*spbb24*spaa25*spbb25-45/2*spaa24*spbb24*spaa45*spbb45-1667/6*spaa25^2*spbb25^2+2053/3*spaa25*spbb25*spaa45*spbb45+5269/6*spaa45^2*spbb45^2))/(spaa14*spbb14^2*spbb35*spab5145)+
(spbb25^3*spbb14*(10*spaa12*spbb12*spbb13*spaa15*spbb15-10*spaa12*spbb12^2*spaa25*spbb35+20*spaa12*spbb12*spbb13*spaa25*spbb25+10*spaa12*spbb13^2*spbb25*spaa35+1*spbb13*spaa15^2*spbb15^2-1*spbb12*spaa15*spbb15*spaa25*spbb35+1*spbb13*spaa15*spbb15*spaa25*spbb25))/(spbb12^3*spaa14*spbb35*spbb45^2*spab5145)+
(spbb15*spaa23*spbb23^2*(-20*spaa12*spbb12^2*spbb35-15*spaa12*spbb12*spbb15*spbb23+5*spbb12*spaa15*spbb15*spbb35+5*spaa15*spbb15^2*spbb23+5*spbb12*spaa25*spbb25*spbb35+5*spbb15*spbb23*spaa25*spbb25+5*spbb12*spaa35*spbb35^2+5*spbb15*spbb23*spaa35*spbb35))/(spaa12*spbb12^3*spaa13*spbb13*spbb35^2)+
(spaa45*spbb15*(-5*spbb12*spbb13*spaa14^2*spbb45^2-6*spbb13*spaa14^2*spbb15*spbb24*spbb45+1*spaa14^2*spbb14*spbb15*spbb23*spbb45-4*spbb13*spaa14*spaa15*spbb15*spbb25*spbb45-9*spbb13*spaa14*spbb25*spaa45*spbb45^2-1*spaa14*spbb15*spbb23*spaa45*spbb45^2-2*spaa14*spbb15*spbb25*spbb34*spaa45*spbb45+1*spaa24^2*spbb24*spbb25^2*spbb34+1*spaa24*spaa25*spbb25^3*spbb34-4*spbb25*spbb35*spaa45^2*spbb45^2))/(spaa12*spbb12^3*spaa14*spaa23*spbb35^2)+
(-5443/6*spaa12^3*spbb12^5*spbb15*spbb35*spbb45+16525/6*spaa12^3*spbb12^4*spbb15^2*spbb24*spbb35-7489/3*spaa12^3*spbb12^4*spbb15^2*spbb25*spbb34+8029/3*spaa12^3*spbb12^3*spbb15^3*spbb23*spbb24-292*spaa12^2*spbb12^2*spaa13*spbb13*spbb15^3*spbb23*spbb24-571/2*spaa12^2*spbb12^3*spaa15*spbb15^3*spbb25*spbb34+5443/6*spaa12^2*spbb12^5*spaa23*spbb35^2*spbb45+887/6*spaa12^2*spbb12^4*spbb15*spaa25*spbb25*spbb35*spbb45+43225/6*spaa12^2*spbb12^3*spbb15^2*spbb24*spaa25*spbb25*spbb35-8819/3*spaa12^2*spbb12^3*spbb15^2*spaa25*spbb25^2*spbb34+1999*spaa12^2*spbb12^2*spbb15^3*spbb23*spbb24*spaa25*spbb25+5278/3*spaa12^2*spbb12^4*spbb15*spaa35*spbb35^2*spbb45+8300/3*spaa12^2*spbb12^3*spbb15^2*spbb24*spaa35*spbb35^2+7039/6*spaa12^2*spbb12^2*spbb15^3*spbb23*spbb24*spaa35*spbb35+611/2*spaa12^2*spbb12*spbb15^4*spbb23^2*spbb24*spaa35+117/2*spaa12*spbb12*spaa13^2*spbb13^2*spbb15^3*spbb23*spbb24-27/2*spaa12*spaa13*spbb13*spbb15^4*spbb23^2*spbb24*spaa35-137/2*spaa12*spbb12^2*spaa15^2*spbb15^4*spbb25*spbb34-615/2*spaa12*spbb12^2*spaa15*spbb15^3*spaa25*spbb25^2*spbb34+869/2*spaa12*spbb12*spaa15*spbb15^4*spbb23*spbb24*spaa25*spbb25-2195/2*spaa12*spbb12^4*spaa23*spaa25*spbb25*spbb35^2*spbb45-10811/6*spaa12*spbb12^4*spaa23*spaa35*spbb35^3*spbb45+1208*spaa12*spbb12^3*spbb15*spaa25^2*spbb25^2*spbb35*spbb45+3341*spaa12*spbb12^2*spbb15^2*spbb24*spaa25^2*spbb25^2*spbb35-1348/3*spaa12*spbb12^2*spbb15^2*spaa25^2*spbb25^3*spbb34+5297/6*spaa12*spbb12*spbb15^3*spbb23*spbb24*spaa25^2*spbb25^2+8193/2*spaa12*spbb12^3*spbb15*spaa25*spbb25*spaa35*spbb35^2*spbb45+5387/2*spaa12*spbb12^2*spbb15^2*spbb24*spaa25*spbb25*spaa35*spbb35^2+3517/2*spaa12*spbb12*spbb15^3*spbb23*spbb24*spaa25*spbb25*spaa35*spbb35+313/2*spaa12*spbb15^4*spbb23^2*spbb24*spaa25*spbb25*spaa35+12655/6*spaa12*spbb12^3*spbb15*spaa35^2*spbb35^3*spbb45+914*spaa12*spbb12^2*spbb15^2*spbb24*spaa35^2*spbb35^3+3817/6*spaa12*spbb12*spbb15^3*spbb23*spbb24*spaa35^2*spbb35^2+149/2*spaa12*spbb15^4*spbb23^2*spbb24*spaa35^2*spbb35-10*spaa13^3*spbb13^3*spbb15^3*spbb23*spbb24-10*spbb12*spaa15^3*spbb15^5*spbb25*spbb34-37/2*spbb12*spaa15^2*spbb15^4*spaa25*spbb25^2*spbb34+37/2*spaa15^2*spbb15^5*spbb23*spbb24*spaa25*spbb25-7*spbb12*spaa15*spbb15^3*spaa25^2*spbb25^3*spbb34+7*spaa15*spbb15^4*spbb23*spbb24*spaa25^2*spbb25^2-205/6*spbb12^3*spaa23*spaa25^2*spbb25^2*spbb35^2*spbb45-1325/6*spbb12^3*spaa23*spaa25*spbb25*spaa35*spbb35^3*spbb45-335/3*spbb12^3*spaa23*spaa35^2*spbb35^4*spbb45+835/6*spbb12^2*spbb15*spaa25^3*spbb25^3*spbb35*spbb45+1817/3*spbb12*spbb15^2*spbb24*spaa25^3*spbb25^3*spbb35-6*spbb12*spbb15^2*spaa25^3*spbb25^4*spbb34+6*spbb15^3*spbb23*spbb24*spaa25^3*spbb25^3+723*spbb12^2*spbb15*spaa25^2*spbb25^2*spaa35*spbb35^2*spbb45+6371/6*spbb12*spbb15^2*spbb24*spaa25^2*spbb25^2*spaa35*spbb35^2+216*spbb15^3*spbb23*spbb24*spaa25^2*spbb25^2*spaa35*spbb35+801*spbb12^2*spbb15*spaa25*spbb25*spaa35^2*spbb35^3*spbb45+5149/6*spbb12*spbb15^2*spbb24*spaa25*spbb25*spaa35^2*spbb35^3+391/2*spbb15^3*spbb23*spbb24*spaa25*spbb25*spaa35^2*spbb35^2+1753/6*spbb12^2*spbb15*spaa35^3*spbb35^4*spbb45+246*spbb12*spbb15^2*spbb24*spaa35^3*spbb35^4+58*spbb15^3*spbb23*spbb24*spaa35^3*spbb35^3)/(spbb12^3*spaa14*spbb14*spaa23*spbb35^2*spbb45*spab5145)+
(spbb15^2*spbb24*(-9884/3*spaa12^2*spbb12^3*spbb35-385/3*spaa12^2*spbb12^2*spbb15*spbb23+148/3*spaa12*spbb12*spaa13*spbb13*spbb15*spbb23+1523/2*spaa12*spbb12^2*spaa15*spbb15*spbb35+1325/3*spaa12*spbb12*spaa15*spbb15^2*spbb23-3131/2*spaa12*spbb12^2*spaa25*spbb25*spbb35+540*spaa12*spbb12*spbb15*spbb23*spaa25*spbb25+13*spaa12*spbb15^2*spbb23^2*spaa35-35/2*spaa13^2*spbb13^2*spbb15*spbb23+35/2*spaa13*spbb13*spaa15*spbb15^2*spbb23-264*spbb12*spaa15^2*spbb15^2*spbb35-47*spaa15^2*spbb15^3*spbb23+56/3*spbb12*spaa15*spbb15*spaa25*spbb25*spbb35+117*spaa15*spbb15^2*spbb23*spaa25*spbb25-293*spbb12*spaa25^2*spbb25^2*spbb35+293/2*spbb15*spbb23*spaa25^2*spbb25^2))/(spbb12^3*spaa23*spbb35^2*spbb45*spab5145)+
(spaa34*spbb25*spbb13*spbb14*(245/2*spaa12*spbb13*spbb14*spbb23*spaa34+67*spaa13^2*spbb13^3+95*spaa13*spbb13^2*spaa14*spbb14+51*spaa13*spbb13^2*spaa34*spbb34+13*spbb13*spaa14^2*spbb14^2-15*spaa14*spbb14^2*spbb23*spaa24+7*spbb13*spaa14*spbb14*spaa34*spbb34+215/2*spbb14*spbb23*spaa24*spaa34*spbb34-6*spbb13*spaa34^2*spbb34^2))/(spbb12^3*spaa23*spaa25*spbb35^2*spab5145)+
(-45*spaa13^3*spbb13^4*spbb15-110*spaa13^2*spbb13^3*spaa15*spbb15^2-45*spaa13^2*spbb13^4*spaa23*spbb25-5609/6*spaa13^2*spbb13^2*spbb15^2*spbb23*spaa25-50*spaa13*spbb13^2*spaa15^2*spbb15^3-45*spaa13*spbb13^3*spaa15*spbb15*spaa23*spbb25-1766/3*spaa13*spbb13*spaa15*spbb15^3*spbb23*spaa25-967/6*spaa13*spbb13*spbb15^2*spaa23*spbb23^2*spaa25-11141/6*spaa13*spbb15^3*spbb23^2*spaa25^2+15*spbb13*spaa15^3*spbb15^4+5*spbb13^2*spaa15^2*spbb15^2*spaa23*spbb25+2245/6*spaa15^2*spbb15^4*spbb23*spaa25+3899/3*spaa15*spbb15^3*spaa23*spbb23^2*spaa25+2667/2*spaa15*spbb15^3*spbb23*spaa25*spaa35*spbb35+4061/6*spbb15^2*spaa23^2*spbb23^3*spaa25+4151/3*spbb15^2*spaa23*spbb23^2*spaa25*spaa35*spbb35+1726/3*spbb15^2*spbb23*spaa25*spaa35^2*spbb35^2)/(spbb12^2*spaa23*spaa25*spbb35^2*spab5145)+
(spbb13*(422*spaa12^3*spbb12^2*spbb14*spbb15-37/2*spaa12^2*spbb12*spaa13*spbb13*spbb14*spbb15+841*spaa12^2*spbb12*spaa14*spbb14^2*spbb15+407*spaa12^2*spbb12^2*spbb13*spaa23*spbb45+3373/6*spaa12^2*spbb12*spbb13*spbb14*spaa23*spbb25+6305/6*spaa12^2*spbb13*spbb14^2*spbb25*spaa34+55*spaa12*spaa13^2*spbb13^2*spbb14*spbb15-1581/2*spaa12*spaa13*spbb13*spaa14*spbb14^2*spbb15-227/2*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb45+12359/6*spaa12*spaa13*spbb13^2*spbb14*spaa23*spbb25+424*spaa12*spaa14^2*spbb14^3*spbb15+2292*spaa12*spbb12*spbb13*spaa23^2*spbb23*spbb45+5513/6*spaa12*spbb13^2*spaa23^2*spbb24*spbb25+20*spaa13^2*spbb13^3*spaa23*spbb45+227/2*spaa13*spbb13^2*spaa23^2*spbb23*spbb45+277*spbb13*spaa23^3*spbb23^2*spbb45))/(spbb12*spbb14*spaa23*spaa25*spbb35^2*spab5145)+
(-16547/6*spaa12^2*spbb12^2*spbb13*spbb14*spaa23+11102/3*spaa12^2*spbb12^2*spbb14^2*spaa24+2749/6*spaa12^2*spbb12*spbb13*spbb14^2*spaa34-2048*spaa12*spbb12*spaa13*spbb13^2*spbb14*spaa23-1573/2*spaa12*spaa13*spbb13^2*spbb14^2*spaa34-8529/2*spaa12*spbb12*spbb13*spaa14*spbb14^2*spaa23+8069/6*spaa12*spbb12*spaa14*spbb14^3*spaa24-31805/6*spaa12*spbb13*spaa14*spbb14^3*spaa34+7121/3*spaa12*spbb12^2*spbb13*spaa23^2*spbb34-10955/6*spaa12*spbb12^2*spbb14*spaa23*spaa24*spbb34+4025/6*spaa12*spbb12*spbb14^2*spaa24^2*spbb24-19763/6*spaa12*spbb14^3*spbb23*spaa24*spaa34+114*spaa13^2*spbb13^3*spbb14*spaa23-5276/3*spaa13*spbb13^2*spaa14*spbb14^2*spaa23+10081/6*spbb12*spaa13*spbb13^2*spaa23^2*spbb34-5125*spbb13*spaa14^2*spbb14^3*spaa23-25069/6*spaa14^2*spbb14^4*spaa24+5339/2*spbb12*spbb13*spaa14*spbb14*spaa23^2*spbb34-4273/3*spbb12*spaa14*spbb14^2*spaa23*spaa24*spbb34-4177/3*spaa14*spbb14^3*spaa24^2*spbb24+4679/6*spbb12^2*spaa23^2*spaa24*spbb34^2-619*spbb12*spbb14*spaa23*spaa24^2*spbb24*spbb34-283*spbb14^2*spaa24^3*spbb24^2)/(spbb12*spbb14*spaa23*spaa25*spbb35*spab5145)+
(36893/6*spaa12*spbb13*spbb14*spaa34+6980/3*spaa13*spbb13^2*spaa23+37351/6*spbb13*spaa14*spbb14*spaa23+14533/3*spaa14*spbb14^2*spaa24+1753/2*spbb13*spaa23^2*spbb23+4421/3*spbb14*spaa23*spbb23*spaa24+6943/6*spbb14*spaa24^2*spbb24)/(spbb12*spaa23*spaa25*spbb35)+
(-13765/6*spbb13*spbb45)/(spbb14*spbb35)+
(-18245/6*spaa12*spbb15)/(spaa23*spbb35)+
(+6089/3*spaa12*spbb13)/(spaa25*spbb35)+
(-15103/24),
(+30*spbb13*spbb23^2*spbb24*spaa34^2*spaa35^2*spbb45*spab2152)/(spbb12^3*spaa13*spaa15*spab3153^3)+
(+80*spaa13^3*spbb13^5*spbb25)/(spbb12^2*spaa24*spbb34*spbb35*spab3153^2)+
(-80*spaa13^2*spbb13^4*spaa25*spbb25^2)/(spbb12^2*spaa24*spbb34*spbb35*spab3153^2)+
(+80*spaa12*spaa13*spbb13^3*spbb14*spbb25^2*spaa45)/(spbb12^2*spaa24*spbb34*spbb35*spab3153^2)+
(-80*spaa12*spbb13^3*spbb24*spaa25*spbb25^2*spaa34)/(spbb12^2*spaa24*spbb34*spbb35*spab3153^2)+
(-80*spaa13^2*spbb13^4*spbb25*spaa45*spbb45)/(spbb12^2*spaa24*spbb34*spbb35*spab3153^2)+
(-55*spaa13*spbb13^4*spaa14*spbb24*spaa34*spbb45)/(spbb12^2*spaa24*spbb34*spbb35*spab3153^2)+
(+90*spbb13^3*spaa15*spbb25*spaa34^2*spbb45)/(spbb12^2*spaa24*spbb35*spab3153^2)+
(+115*spbb13^3*spaa15*spbb23*spaa34^2*spbb45^2)/(spbb12^2*spaa24*spbb34*spbb35*spab3153^2)+
(spbb13^3*spbb45*(-65*spaa12^2*spbb12^3*spaa14^2*spbb15-285*spaa12^2*spbb12^2*spaa14*spbb15*spbb25*spaa45+130*spaa12^2*spbb12^2*spaa24*spbb25^2*spaa45-260*spaa12^2*spbb12*spbb15*spbb25^2*spaa45^2-165*spaa12*spbb12^2*spaa14^3*spbb14*spbb15-25*spaa12*spbb12^3*spaa14^2*spaa24*spbb45-70*spaa12*spbb12^2*spaa14^2*spbb15*spaa24*spbb24-470*spaa12*spbb12^2*spaa14^2*spbb15*spaa45*spbb45-440*spaa12*spbb12*spaa14^2*spbb15^2*spbb24*spaa45+55*spaa12*spbb12^2*spaa14*spaa24*spbb25*spaa45*spbb45-250*spaa12*spbb12*spaa14*spbb15*spaa24*spbb24*spbb25*spaa45-305*spaa12*spbb12*spaa14*spbb15*spbb25*spaa45^2*spbb45-160*spaa12*spaa14*spbb15^2*spbb24*spbb25*spaa45^2+75*spaa12*spbb12*spaa24*spaa25*spbb25^3*spaa45-40*spaa12*spbb15*spaa25*spbb25^3*spaa45^2-85*spbb12*spaa14^4*spbb14^2*spbb15-85*spbb12*spaa14^3*spbb14*spbb15*spaa24*spbb24-140*spbb12*spaa14^3*spbb14*spbb15*spaa45*spbb45-105*spaa14^3*spbb14*spbb15^2*spbb24*spaa45-130*spaa14^2*spbb15^2*spaa24*spbb24^2*spaa45-50*spaa14^2*spbb15^2*spbb24*spaa45^2*spbb45+190*spaa14*spbb15*spaa24*spbb24*spbb25*spaa45^2*spbb45+55*spaa14*spbb15*spbb25*spaa45^3*spbb45^2+25*spaa24*spaa25^2*spbb25^4*spaa45))/(spbb12^3*spaa24^2*spbb34*spbb35^2*spab3153^2)+
(spbb15^2*spbb24*spaa45^3*(-2*spaa12*spbb12-2*spaa13*spbb13-2*spaa14*spbb14+2*spaa24*spbb24))/(spbb12^3*spaa15*spaa24^2*spab4154)+
(+315*spaa13*spbb13^4*spaa15*spbb25*spaa34*spbb45)/(spbb12^2*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(+670*spaa12*spaa13*spbb13^4*spbb25*spaa34)/(spbb12^2*spaa24^2*spbb34*spbb35*spab3153)+
(-85*spaa13^2*spbb13^4*spbb23*spaa34*spbb45)/(spbb12^2*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(-135*spbb13^3*spaa15*spbb25*spaa34^2*spbb45)/(spbb12^2*spaa24^2*spbb24*spbb35*spab3153)+
(+215*spaa13*spbb13^3*spbb25*spaa34^2*spbb34)/(spbb12^2*spaa24^2*spbb24*spbb35*spab3153)+
(-680*spbb13^3*spaa15*spbb23*spaa34^2*spbb45^2)/(spbb12^2*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(+455*spaa12*spbb13^3*spbb23*spaa34^2*spbb45)/(spbb12^2*spaa24^2*spbb34*spbb35*spab3153)+
(+550*spaa12^2*spbb13^3*spbb23*spbb24*spaa34^2)/(spbb12^2*spaa15*spaa24^2*spbb34*spbb35*spab3153)+
(-955*spaa12*spbb13^3*spaa15*spbb25*spaa34*spbb45)/(spbb12*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(+920*spaa12^2*spbb13^3*spbb25*spaa34)/(spbb12*spaa24^2*spbb34*spbb35*spab3153)+
(-1085*spaa12*spaa13*spbb13^3*spbb23*spaa34*spbb45)/(spbb12*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(+400*spaa12^2*spaa13*spbb13^3*spbb23*spaa34)/(spbb12*spaa15*spaa24^2*spbb34*spbb35*spab3153)+
(+250*spaa13^2*spbb13^3*spaa14*spaa34*spbb34)/(spbb12*spaa15*spaa24^2*spbb24*spbb35*spab3153)+
(+22/3*spbb13^2*spbb25*spaa34^3*spbb34^2)/(spbb12^2*spaa24^2*spbb24*spbb35*spab3153)+
(-400*spbb13*spaa23^3*spbb23^4*spaa34)/(spbb12^2*spaa15*spaa24^2*spbb24*spbb35*spab3153)+
(+690*spaa12*spbb13*spbb14*spaa23^2*spbb23^4*spaa34)/(spbb12^2*spaa15*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(-400*spbb13*spaa23^2*spbb23^3*spaa34^2*spbb34)/(spbb12^2*spaa15*spaa24^2*spbb24*spbb35*spab3153)+
(-465*spaa12*spbb13*spbb14*spbb23^2*spaa34^3*spbb34)/(spbb12^2*spaa15*spaa24^2*spbb24*spbb35*spab3153)+
(+1627/3*spaa12*spbb13^2*spaa23*spbb23^2*spaa34^2)/(spbb12^2*spaa15*spaa24^2*spbb35*spab3153)+
(+125*spaa12^3*spbb13*spbb14*spbb23^2*spaa34)/(spaa15*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(+150*spaa12^3*spbb12*spbb13*spbb23*spaa34)/(spaa15*spaa24^2*spbb24*spbb35*spab3153)+
(+550*spaa12^2*spbb13*spaa23*spbb23^2*spaa34)/(spaa15*spaa24^2*spbb24*spbb35*spab3153)+
(+800*spaa12^2*spbb13*spbb14*spaa23*spbb23^3*spaa34)/(spbb12*spaa15*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(+255*spaa12^2*spbb13*spbb14*spbb23^2*spaa34^2)/(spbb12*spaa15*spaa24^2*spbb24*spbb35*spab3153)+
(-20*spbb13*spbb23*spaa34^4*spbb34^3)/(spbb12^2*spaa15*spaa24^2*spbb24*spbb35*spab3153)+
(-938/3*spbb13^2*spbb23*spaa34^3*spbb34*spbb45)/(spbb12^2*spaa24^2*spbb24*spbb35*spab3153)+
(+1627/3*spaa12*spbb13^2*spbb23*spaa34^3*spbb34)/(spbb12^2*spaa15*spaa24^2*spbb35*spab3153)+
(-990*spaa12*spbb13^2*spbb14*spbb23^2*spaa34^2*spbb45)/(spbb12^2*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(-55*spaa12^2*spbb13^2*spbb14*spbb23^2*spaa34^2)/(spbb12^2*spaa15*spaa24^2*spbb34*spbb35*spab3153)+
(+60*spaa12*spaa13*spbb13^2*spbb14*spbb23^2*spaa34*spaa45*spbb45)/(spbb12^2*spaa15*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(-180*spaa12*spaa13*spbb13^2*spbb14*spbb15*spbb23^2*spaa34)/(spbb12^2*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(-295*spaa12^2*spaa13*spbb13^2*spbb14*spbb23^2*spaa34)/(spbb12*spaa15*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(spbb14*spaa34*(100*spaa12^3*spbb12^4*spbb23^2*spbb34-75*spaa12^2*spbb12^3*spaa13*spbb13*spbb23^2*spbb34-225*spaa12^2*spbb12^4*spaa14*spbb23*spbb34^2-10*spaa12^2*spbb12^3*spaa23*spbb23^3*spbb34-115*spaa12*spbb12^2*spaa13^2*spbb13^2*spbb23^2*spbb34+140*spaa12*spbb12^3*spaa13*spbb13*spaa14*spbb23*spbb34^2-380*spaa12*spbb12^2*spaa13*spbb13*spaa23*spbb23^3*spbb34-375*spaa12*spaa13*spbb13*spbb14^2*spbb23^4*spaa34+125*spaa12*spbb12^4*spaa14^2*spbb34^3-105*spaa12*spbb12^2*spaa23^2*spbb23^4*spbb34-220*spaa12*spbb14^2*spaa23*spbb23^5*spaa34-115*spaa12*spbb14^2*spbb23^4*spaa34^2*spbb34+60*spbb12*spaa13^3*spbb13^3*spbb23^2*spbb34+30*spbb12^2*spaa13^2*spbb13^2*spaa14*spbb23*spbb34^2+180*spbb12*spaa13^2*spbb13^2*spaa23*spbb23^3*spbb34+215*spaa13^2*spbb13^2*spbb14*spaa23*spbb23^4-160*spaa13^2*spbb13^2*spbb14*spbb23^3*spaa34*spbb34-90*spbb12^3*spaa13*spbb13*spaa14^2*spbb34^3+140*spbb12*spaa13*spbb13*spaa23^2*spbb23^4*spbb34+230*spaa13*spbb13*spbb14*spaa23^2*spbb23^5-105*spaa13*spbb13*spbb14*spbb23^3*spaa34^2*spbb34^2-10*spbb12^3*spaa14^2*spaa34*spbb34^4+20*spbb12*spaa23^3*spbb23^5*spbb34+15*spbb14*spaa23^3*spbb23^6-5*spbb14*spbb23^3*spaa34^3*spbb34^3))/(spbb12^3*spaa15*spaa24^2*spbb24^2*spbb34*spbb35*spab3153)+
(spbb23*spaa34*spbb34*spbb45*(25*spaa12*spbb12-175*spaa13*spbb13+10*spaa14*spbb14+15*spaa23*spbb23))/(spaa24*spbb24^2*spbb35*spab3153)+
(spaa15^2*spbb15^3*spbb23*(-5*spbb12*spbb35-10*spbb13*spbb25))/(spbb12^2*spaa25^2*spbb25^2*spbb35^2)+
(+20*spbb13^3*spaa15*spbb15*spbb24^2*spaa34)/(spbb12^3*spaa24*spbb34^2*spab3153)+
(-10*spaa15*spbb15^2*spbb23)/(spbb12*spaa25*spbb25*spbb35)+
(spbb13*spaa15*spbb15^2*spbb23*(-30*spaa12*spbb12+10*spaa13*spbb13+10*spaa14*spbb14))/(spaa12*spbb12^3*spaa25*spbb35^2)+
(spbb23*spaa34*spbb34*(-230*spaa12^2*spbb12^2+845*spaa12*spbb12*spaa13*spbb13-265*spaa12*spbb12*spaa14*spbb14-10*spaa12*spbb12*spaa23*spbb23+50*spaa13^2*spbb13^2+170*spaa13*spbb13*spaa14*spbb14+595*spaa13*spbb13*spaa23*spbb23+35*spbb12*spaa13*spaa24*spbb34-25*spaa14^2*spbb14^2-15*spaa23^2*spbb23^2))/(spbb12*spaa15*spaa24*spbb24*spbb35*spab3153)+
(+8*spaa14*spbb15^2*spbb23*spaa25)/(spaa12*spbb12^2*spaa24*spbb35)+
(-2*spaa14*spbb15*spbb23*spaa25*spaa34*spbb34)/(spaa12*spbb12^2*spaa15*spaa24*spbb35)+
(+2*spaa14*spbb15*spbb23*spaa25*spaa45*spbb45)/(spaa12*spbb12^2*spaa15*spaa24*spbb35)+
(+10*spaa14^2*spbb14*spbb15*spbb23*spaa25)/(spaa12*spbb12^2*spaa15*spaa24*spbb35)+
(spbb15*spbb23*(16*spaa13^2*spbb13^3*spaa14+24*spaa13*spbb13^2*spaa14^2*spbb14+6*spaa13*spbb13^2*spaa14*spaa23*spbb23+6*spaa13*spbb13^2*spaa14*spaa34*spbb34+8*spbb13*spaa14^3*spbb14^2-6*spaa14^2*spbb14^2*spbb23*spaa24-6*spaa14*spbb14*spaa23*spbb23^2*spaa24-6*spaa14*spbb14*spbb23*spaa24^2*spbb24-2*spaa23*spbb23^2*spaa24^2*spbb24-2*spbb23*spaa24^3*spbb24^2))/(spaa12*spbb12^3*spaa15*spaa24*spbb35^2)+
(+35*spaa12*spbb13^2*spaa14*spbb24*spaa25*spbb25)/(spbb12*spaa15*spaa24*spbb34*spbb35*spab3153)+
(spbb13^2*spaa14*spbb24*spaa25*spbb25*(50*spaa13*spbb13+50*spaa14*spbb14-55*spaa23*spbb23))/(spbb12^2*spaa15*spaa24*spbb34*spbb35*spab3153)+
(-155*spaa12*spbb13^2*spbb15*spbb23*spbb24*spaa34)/(spbb12^2*spaa24*spbb34*spbb35*spab3153)+
(-70*spaa12*spbb13^2*spbb23*spbb24*spaa25*spbb25*spaa34)/(spbb12^2*spaa15*spaa24*spbb34*spbb35*spab3153)+
(+675*spaa12*spbb13^2*spaa23*spbb23^2*spbb24*spaa34)/(spbb12^2*spaa15*spaa24*spbb34*spbb35*spab3153)+
(-235*spaa12*spaa13*spbb13^3*spbb23*spbb24*spaa34)/(spbb12^2*spaa15*spaa24*spbb34*spbb35*spab3153)+
(spbb24*spaa34*spbb13^2*spbb23*(-225*spaa12*spbb13*spbb24*spaa34+190*spaa13^2*spbb13^2-75*spaa13*spbb13*spaa14*spbb14+230*spaa13*spbb13*spaa23*spbb23-50*spaa14^2*spbb14^2+15*spaa23^2*spbb23^2))/(spbb12^3*spaa15*spaa24*spbb34*spbb35*spab3153)+
(15*spaa12^3*spbb12^5*spaa14*spbb35+1015*spaa12^3*spbb12^4*spaa14*spbb15*spbb23+945*spaa12^3*spbb12^4*spbb23*spaa24*spbb25-4459/3*spaa12^3*spbb12^3*spbb15*spbb23^2*spaa34+30*spaa12^2*spbb12^4*spaa14^2*spbb14*spbb35-1225*spaa12^2*spbb12^4*spaa14^2*spbb15*spbb34+1360*spaa12^2*spbb12^3*spbb13*spaa14^2*spbb15*spbb24+1060*spaa12^2*spbb12^4*spaa14*spbb23*spaa24*spbb45+150*spaa12^2*spbb12^4*spaa14*spaa24*spbb24*spbb35+1774/3*spaa12^2*spbb12^3*spaa14*spbb15*spbb23*spaa24*spbb24+5101/3*spaa12^2*spbb12^3*spaa14*spbb15*spbb23*spaa34*spbb34+770/3*spaa12^2*spbb12^2*spbb13*spaa14*spbb15*spbb23*spbb24*spaa34-134*spaa12^2*spbb12^3*spaa23*spbb23^2*spaa24*spbb25-358/3*spaa12^2*spbb12^2*spbb15*spaa23*spbb23^3*spaa34-2429/3*spaa12^2*spbb12^3*spbb23*spaa24^2*spbb24*spbb25-124/3*spaa12^2*spbb12^3*spbb23^2*spaa24*spaa34*spbb45-614/3*spaa12^2*spbb12^2*spbb15*spbb23^2*spaa24*spbb24*spaa34+853/3*spaa12^2*spbb12^2*spbb15*spbb23^2*spaa34^2*spbb34-1778*spaa12^2*spbb12*spbb13*spbb15*spbb23^2*spbb24*spaa34^2-207*spaa12*spbb12^3*spaa13*spbb23^2*spaa24^2*spbb45+15*spaa12*spbb12^3*spaa14^3*spbb14^2*spbb35+345*spaa12*spbb12^3*spaa14^3*spbb14*spbb15*spbb34-225*spaa12*spbb12^2*spbb13*spaa14^3*spbb14*spbb15*spbb24+465*spaa12*spbb12^4*spaa14^2*spaa24*spbb34*spbb45-360*spaa12*spbb12^3*spaa14^2*spbb14*spaa24*spbb24*spbb35+5573/3*spaa12*spbb12^3*spaa14^2*spbb15*spaa24*spbb24*spbb34-4216/3*spaa12*spbb12^2*spbb13*spaa14^2*spbb15*spaa24*spbb24^2+3940/3*spaa12*spbb12^3*spaa14^2*spbb15*spaa34*spbb34^2-9164/3*spaa12*spbb12^2*spbb13*spaa14^2*spbb15*spbb24*spaa34*spbb34+1893*spaa12*spbb12*spbb13^2*spaa14^2*spbb15*spbb24^2*spaa34-3800/3*spaa12*spbb12^3*spaa14*spbb23*spaa24^2*spbb24*spbb45+22/3*spaa12*spbb12^3*spaa14*spaa24^2*spbb24^2*spbb35-3301/3*spaa12*spbb12^2*spaa14*spbb15*spbb23*spaa24^2*spbb24^2-301/3*spaa12*spbb12^3*spaa14*spbb23*spaa24*spaa34*spbb34*spbb45-704*spaa12*spbb12^2*spaa14*spbb15*spbb23*spaa24*spbb24*spaa34*spbb34+641*spaa12*spbb12*spbb13*spaa14*spbb15*spbb23*spaa24*spbb24^2*spaa34-5495/3*spaa12*spbb12^2*spaa14*spbb15*spbb23*spaa34^2*spbb34^2+10057/3*spaa12*spbb12*spbb13*spaa14*spbb15*spbb23*spbb24*spaa34^2*spbb34-558*spaa12*spbb13^2*spaa14*spbb15*spbb23*spbb24^2*spaa34^2-124*spaa12*spbb12^2*spaa23^2*spbb23^3*spaa24*spbb25+332*spaa12*spbb12*spbb15*spaa23^2*spbb23^4*spaa34-161*spaa12*spbb12^2*spaa23*spbb23^2*spaa24^2*spbb24*spbb25-2251/3*spaa12*spbb12^2*spaa23*spbb23^3*spaa24*spaa34*spbb45-415*spaa12*spbb12*spbb15*spaa23*spbb23^3*spaa24*spbb24*spaa34+2294/3*spaa12*spbb12*spbb15*spaa23*spbb23^3*spaa34^2*spbb34-288*spaa12*spbb13*spbb15*spaa23*spbb23^3*spbb24*spaa34^2-20*spaa12*spbb12^2*spbb23*spaa24^3*spbb24^2*spbb25-772/3*spaa12*spbb12^2*spbb23^2*spaa24^2*spbb24*spaa34*spbb45-1414*spaa12*spbb12*spbb15*spbb23^2*spaa24^2*spbb24^2*spaa34-1587*spaa12*spbb12^2*spbb23^2*spaa24*spaa34^2*spbb34*spbb45-2360/3*spaa12*spbb12*spbb15*spbb23^2*spaa24*spbb24*spaa34^2*spbb34-334*spaa12*spbb13*spbb15*spbb23^2*spaa24*spbb24^2*spaa34^2+2740/3*spaa12*spbb12*spbb15*spbb23^2*spaa34^3*spbb34^2-646*spaa12*spbb13*spbb15*spbb23^2*spbb24*spaa34^3*spbb34+73*spbb12^3*spaa13*spaa14*spbb23*spaa24^2*spbb34*spbb45-95*spbb12^2*spaa13*spaa23*spbb23^3*spaa24^2*spbb45-146*spbb12^2*spaa13*spbb23^2*spaa24^3*spbb24*spbb45+3068/3*spbb12^2*spaa13*spbb23^2*spaa24^2*spaa34*spbb34*spbb45+555*spbb12^2*spaa14^4*spbb14^2*spbb15*spbb34-570*spbb12*spbb13*spaa14^4*spbb14^2*spbb15*spbb24+580*spbb12^3*spaa14^3*spbb14*spaa24*spbb34*spbb45-625*spbb12^2*spaa14^3*spbb14^2*spaa24*spbb24*spbb35+2070*spbb12^2*spaa14^3*spbb14*spbb15*spaa24*spbb24*spbb34-1197*spbb12*spbb13*spaa14^3*spbb14*spbb15*spaa24*spbb24^2+4582/3*spbb12^2*spaa14^3*spbb14*spbb15*spaa34*spbb34^2-5327/3*spbb12*spbb13*spaa14^3*spbb14*spbb15*spbb24*spaa34*spbb34+235*spbb13^2*spaa14^3*spbb14*spbb15*spbb24^2*spaa34+908*spbb12^3*spaa14^2*spaa24^2*spbb24*spbb34*spbb45-625*spbb12^2*spaa14^2*spbb14*spaa24^2*spbb24^2*spbb35+1948*spbb12^2*spaa14^2*spbb15*spaa24^2*spbb24^2*spbb34-1060*spbb12*spbb13*spaa14^2*spbb15*spaa24^2*spbb24^3+827/3*spbb12^3*spaa14^2*spaa24*spaa34*spbb34^2*spbb45+4726/3*spbb12^2*spaa14^2*spbb15*spaa24*spbb24*spaa34*spbb34^2-4688/3*spbb12*spbb13*spaa14^2*spbb15*spaa24*spbb24^2*spaa34*spbb34+252*spbb13^2*spaa14^2*spbb15*spaa24*spbb24^3*spaa34+1428*spbb12^2*spaa14^2*spbb15*spaa34^2*spbb34^3-5923/3*spbb12*spbb13*spaa14^2*spbb15*spbb24*spaa34^2*spbb34^2+548*spbb13^2*spaa14^2*spbb15*spbb24^2*spaa34^2*spbb34-476*spbb12^2*spaa14*spbb23*spaa24^3*spbb24^2*spbb45-433*spbb12*spaa14*spbb15*spbb23*spaa24^3*spbb24^3+770/3*spbb12^2*spaa14*spbb23*spaa24^2*spbb24*spaa34*spbb34*spbb45-142*spbb12*spaa14*spbb15*spbb23*spaa24^2*spbb24^2*spaa34*spbb34+13*spbb13*spaa14*spbb15*spbb23*spaa24^2*spbb24^3*spaa34+2138/3*spbb12^2*spaa14*spbb23*spaa24*spaa34^2*spbb34^2*spbb45+436/3*spbb12*spaa14*spbb15*spbb23*spaa24*spbb24*spaa34^2*spbb34^2+16*spbb13*spaa14*spbb15*spbb23*spaa24*spbb24^2*spaa34^2*spbb34-1442/3*spbb12*spaa14*spbb15*spbb23*spaa34^3*spbb34^3+338*spbb13*spaa14*spbb15*spbb23*spbb24*spaa34^3*spbb34^2-43*spbb12*spaa23^3*spbb23^4*spaa24*spbb25-35*spbb15*spaa23^3*spbb23^5*spaa34-97*spbb12*spaa23^2*spbb23^3*spaa24^2*spbb24*spbb25-302*spbb12*spaa23^2*spbb23^4*spaa24*spaa34*spbb45-61*spbb15*spaa23^2*spbb23^4*spaa24*spbb24*spaa34-25*spbb15*spaa23^2*spbb23^4*spaa34^2*spbb34-50*spbb12*spaa23*spbb23^2*spaa24^3*spbb24^2*spbb25+504*spbb12*spaa23*spbb23^3*spaa24^2*spbb24*spaa34*spbb45-30*spbb15*spaa23*spbb23^3*spaa24^2*spbb24^2*spaa34-2501/3*spbb12*spaa23*spbb23^3*spaa24*spaa34^2*spbb34*spbb45-310*spbb15*spaa23*spbb23^3*spaa24*spbb24*spaa34^2*spbb34+35*spbb15*spaa23*spbb23^3*spaa34^3*spbb34^2+802*spbb12*spbb23^2*spaa24^3*spbb24^2*spaa34*spbb45-4*spbb15*spbb23^2*spaa24^3*spbb24^3*spaa34+700/3*spbb12*spbb23^2*spaa24^2*spbb24*spaa34^2*spbb34*spbb45-318*spbb15*spbb23^2*spaa24^2*spbb24^2*spaa34^2*spbb34-1466/3*spbb12*spbb23^2*spaa24*spaa34^3*spbb34^2*spbb45-289*spbb15*spbb23^2*spaa24*spbb24*spaa34^3*spbb34^2+25*spbb15*spbb23^2*spaa34^4*spbb34^3)/(spbb12^3*spaa13*spaa15*spaa24*spbb35^2*spab3153),
(spaa23*spbb24*(-30*spaa12*spbb12^4*spaa14^2*spbb14*spaa15-30*spaa12*spbb12^4*spaa14^2*spbb24*spaa25-60*spaa12*spbb12^4*spaa14*spaa15*spaa25*spbb25-30*spbb12^3*spaa14^3*spbb14^2*spaa15-60*spbb12^3*spaa14^3*spbb14*spbb24*spaa25-30*spbb12^2*spaa14^3*spbb14^2*spbb24*spaa45-30*spbb12^3*spaa14^2*spbb14*spaa15*spaa24*spbb24-180*spbb12^3*spaa14^2*spbb14*spaa15*spaa25*spbb25-120*spbb12^2*spaa14^2*spbb14^2*spaa15*spbb25*spaa45-30*spbb12^3*spaa14^2*spaa24*spbb24^2*spaa25-90*spbb12^3*spaa14^2*spbb24*spaa25^2*spbb25-150*spbb12^2*spaa14^2*spbb14*spbb24*spaa25*spbb25*spaa45-60*spbb12*spaa14^2*spbb14^2*spbb24*spbb25*spaa45^2+60*spbb12^3*spaa14*spbb14*spaa15^2*spaa24*spbb25-60*spbb12^3*spaa14*spaa15*spaa24*spbb24*spaa25*spbb25-60*spbb12^2*spaa14*spbb14*spaa15*spaa24*spbb24*spbb25*spaa45-90*spbb12^3*spaa14*spaa15*spaa25^2*spbb25^2-240*spbb12^2*spaa14*spbb14*spaa15*spaa25*spbb25^2*spaa45-150*spbb12*spaa14*spbb14^2*spaa15*spbb25^2*spaa45^2-90*spbb12^2*spaa14*spbb24*spaa25^2*spbb25^2*spaa45-120*spbb12*spaa14*spbb14*spbb24*spaa25*spbb25^2*spaa45^2-30*spaa14*spbb14^2*spbb24*spbb25^2*spaa45^3+30*spbb12^3*spaa15^2*spaa24*spaa25*spbb25^2+30*spbb12^2*spbb14*spaa15^2*spaa24*spbb25^2*spaa45-30*spbb12^2*spaa15*spaa24*spbb24*spaa25*spbb25^2*spaa45-30*spbb12*spbb14*spaa15*spaa24*spbb24*spbb25^2*spaa45^2-30*spbb12^2*spaa15*spaa25^2*spbb25^3*spaa45-90*spbb12*spbb14*spaa15*spaa25*spbb25^3*spaa45^2-60*spbb14^2*spaa15*spbb25^3*spaa45^3-30*spbb12*spbb24*spaa25^2*spbb25^3*spaa45^2-30*spbb14*spbb24*spaa25*spbb25^3*spaa45^3))/(spbb12^3*spaa13*spaa15*spab3153^3)+
(spbb24^3*(-29/9*spbb12^3*spaa24^3-29/3*spbb12^2*spbb13*spaa24^2*spaa34-29/3*spbb12*spbb13^2*spaa24*spaa34^2-29/9*spbb13^3*spaa34^3))/(spbb12^3*spab4154^3)+
(spbb13*(60*spaa13^2*spbb13^3*spaa14*spbb15^2*spbb23*spaa34+30*spaa13^2*spbb13^2*spbb15^2*spbb23*spaa34*spbb35*spaa45+30*spaa13*spbb13^3*spaa14^2*spbb15^2*spbb24*spaa34-30*spaa13*spbb13*spaa14^2*spbb14*spbb15^3*spbb23*spaa45-30*spaa13*spbb13^2*spaa14*spbb14*spbb15*spbb23*spaa34^2*spbb35-30*spbb13*spaa14^2*spbb14^2*spbb15*spbb23*spaa34^2*spbb35+30*spaa14^2*spbb14^2*spbb15^2*spbb23*spaa34*spbb35*spaa45+10*spbb13^3*spaa14*spbb23*spaa34^3*spbb45^2-10*spbb13^2*spaa14*spbb14*spbb23*spaa34^3*spbb35*spbb45-25*spbb13^2*spbb23*spaa34^4*spbb34*spbb35*spbb45))/(spbb12^3*spaa24^2*spbb35^2*spab3153^2)+
(spbb14*spbb24^2*(49/6*spaa12*spbb12^3*spaa24^2+59/3*spaa12*spbb12^2*spbb13*spaa24*spaa34+89/6*spaa12*spbb12*spbb13^2*spaa34^2+10/3*spaa13*spbb13^3*spaa34^2+49/6*spbb12^2*spbb13*spaa14*spaa23*spaa24+23/2*spbb12*spbb13^2*spaa14*spaa23*spaa34+49/6*spbb12^2*spaa14*spbb14*spaa24^2+23/2*spbb12*spbb13*spaa14*spbb14*spaa24*spaa34+10/3*spbb13^2*spaa14*spbb14*spaa34^2+2/3*spbb12*spbb14*spbb23*spaa24^2*spaa34+2/3*spbb13*spbb14*spbb23*spaa24*spaa34^2))/(spbb12^3*spaa23*spbb34*spab4154^2)+
(spbb24*(14/3*spaa12*spbb12^3*spaa24^3*spaa35-157/6*spbb12^3*spaa13*spaa24^3*spaa25-54*spbb12^2*spaa13*spbb13*spaa24^2*spaa25*spaa34-289/6*spbb12*spaa13*spbb13^2*spaa24*spaa25*spaa34^2-47/3*spaa13*spbb13^3*spaa25*spaa34^3+43/2*spbb12^3*spaa14*spaa23*spaa24^2*spaa25+65/2*spbb12^2*spbb13*spaa14*spaa23*spaa24*spaa25*spaa34+47/3*spbb12*spbb13^2*spaa14*spaa23*spaa25*spaa34^2-43/2*spbb12^2*spaa14*spbb14*spaa24^2*spaa25*spaa34-65/2*spbb12*spbb13*spaa14*spbb14*spaa24*spaa25*spaa34^2-47/3*spbb13^2*spaa14*spbb14*spaa25*spaa34^3+47/3*spbb12^2*spbb14*spaa15*spaa24^3*spaa34+26*spbb12*spbb13*spbb14*spaa15*spaa24^2*spaa34^2+15*spbb13^2*spbb14*spaa15*spaa24*spaa34^3+1/3*spbb12*spbb14*spaa24^3*spbb24*spaa34*spaa45+1/3*spbb13*spbb14*spaa24^2*spbb24*spaa34^2*spaa45))/(spbb12^3*spaa15*spaa23*spaa24^2*spab4154)+
(-13/3*spaa12^4*spbb12^6*spbb23*spbb34-139*spaa12^4*spbb12^5*spbb14*spbb23^2+27*spaa12^3*spbb12^5*spaa13*spbb13*spbb23*spbb34-655/3*spaa12^3*spbb12^4*spaa13*spbb13*spbb14*spbb23^2+47/3*spaa12^3*spbb12^6*spaa14*spbb34^2+110/3*spaa12^3*spbb12^5*spaa14*spbb14*spbb23*spbb34-545/3*spaa12^3*spbb12^4*spaa14*spbb14^2*spbb23^2-193/3*spaa12^3*spbb12^5*spaa23*spbb23^2*spbb34-439*spaa12^3*spbb12^4*spbb14*spaa23*spbb23^3+1748/3*spaa12^3*spbb12^3*spbb14^2*spbb23^3*spaa34+77*spaa12^2*spbb12^4*spaa13^2*spbb13^2*spbb23*spbb34-89/3*spaa12^2*spbb12^3*spaa13^2*spbb13^2*spbb14*spbb23^2+77*spaa12^2*spbb12^5*spaa13*spbb13*spaa14*spbb34^2+273*spaa12^2*spbb12^4*spaa13*spbb13*spaa14*spbb14*spbb23*spbb34+52*spaa12^2*spbb12^3*spaa13*spbb13*spaa14*spbb14^2*spbb23^2-356/3*spaa12^2*spbb12^4*spaa13*spbb13*spaa23*spbb23^2*spbb34-2128/3*spaa12^2*spbb12^3*spaa13*spbb13*spbb14*spaa23*spbb23^3+506*spaa12^2*spbb12^2*spaa13*spbb13*spbb14^2*spbb23^3*spaa34+47*spaa12^2*spbb12^5*spaa14^2*spbb14*spbb34^2+136*spaa12^2*spbb12^4*spaa14^2*spbb14^2*spbb23*spbb34+95/3*spaa12^2*spbb12^3*spaa14^2*spbb14^3*spbb23^2+637/3*spaa12^2*spbb12^2*spaa14*spbb14^3*spbb23^3*spaa34-120*spaa12^2*spbb12^4*spaa23^2*spbb23^3*spbb34-480*spaa12^2*spbb12^3*spbb14*spaa23^2*spbb23^4+540*spaa12^2*spbb12^2*spbb14^2*spaa23*spbb23^4*spaa34-200*spaa12^2*spbb12*spbb14^3*spbb23^4*spaa34^2+167/3*spaa12*spbb12^3*spaa13^3*spbb13^3*spbb23*spbb34+209/3*spaa12*spbb12^2*spaa13^3*spbb13^3*spbb14*spbb23^2+107*spaa12*spbb12^4*spaa13^2*spbb13^2*spaa14*spbb34^2+376*spaa12*spbb12^3*spaa13^2*spbb13^2*spaa14*spbb14*spbb23*spbb34+336*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb23^2-223/3*spaa12*spbb12^3*spaa13^2*spbb13^2*spaa23*spbb23^2*spbb34-1021/3*spaa12*spbb12^2*spaa13^2*spbb13^2*spbb14*spaa23*spbb23^3+143/3*spaa12*spbb12*spaa13^2*spbb13^2*spbb14^2*spbb23^3*spaa34+154*spaa12*spbb12^4*spaa13*spbb13*spaa14^2*spbb14*spbb34^2+465*spaa12*spbb12^3*spaa13*spbb13*spaa14^2*spbb14^2*spbb23*spbb34+383*spaa12*spbb12^2*spaa13*spbb13*spaa14^2*spbb14^3*spbb23^2-4/3*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14^3*spbb23^3*spaa34-210*spaa12*spbb12^3*spaa13*spbb13*spaa23^2*spbb23^3*spbb34-630*spaa12*spbb12^2*spaa13*spbb13*spbb14*spaa23^2*spbb23^4+390*spaa12*spbb12*spaa13*spbb13*spbb14^2*spaa23*spbb23^4*spaa34-50*spaa12*spaa13*spbb13*spbb14^3*spbb23^4*spaa34^2+47*spaa12*spbb12^4*spaa14^3*spbb14^2*spbb34^2+434/3*spaa12*spbb12^3*spaa14^3*spbb14^3*spbb23*spbb34+350/3*spaa12*spbb12^2*spaa14^3*spbb14^4*spbb23^2-9*spaa12*spbb12*spaa14^2*spbb14^4*spbb23^3*spaa34-20*spaa12*spaa14*spbb14^4*spbb23^4*spaa34^2-80*spaa12*spbb12^3*spaa23^3*spbb23^4*spbb34-220*spaa12*spbb12^2*spbb14*spaa23^3*spbb23^5+180*spaa12*spbb12*spbb14^2*spaa23^2*spbb23^5*spaa34-40*spaa12*spbb14^3*spaa23*spbb23^5*spaa34^2+10*spbb12^2*spaa13^4*spbb13^4*spbb23*spbb34+20*spbb12*spaa13^4*spbb13^4*spbb14*spbb23^2+137/3*spbb12^3*spaa13^3*spbb13^3*spaa14*spbb34^2+419/3*spbb12^2*spaa13^3*spbb13^3*spaa14*spbb14*spbb23*spbb34+397/3*spbb12*spaa13^3*spbb13^3*spaa14*spbb14^2*spbb23^2-20*spbb12^2*spaa13^3*spbb13^3*spaa23*spbb23^2*spbb34-40*spbb12*spaa13^3*spbb13^3*spbb14*spaa23*spbb23^3-10*spaa13^3*spbb13^3*spbb14^2*spbb23^3*spaa34+107*spbb12^3*spaa13^2*spbb13^2*spaa14^2*spbb14*spbb34^2+299*spbb12^2*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spbb23*spbb34+247*spbb12*spaa13^2*spbb13^2*spaa14^2*spbb14^3*spbb23^2-100/3*spaa13^2*spbb13^2*spaa14*spbb14^3*spbb23^3*spaa34-90*spbb12^2*spaa13^2*spbb13^2*spaa23^2*spbb23^3*spbb34-180*spbb12*spaa13^2*spbb13^2*spbb14*spaa23^2*spbb23^4+30*spaa13^2*spbb13^2*spbb14^2*spaa23*spbb23^4*spaa34+77*spbb12^3*spaa13*spbb13*spaa14^3*spbb14^2*spbb34^2+219*spbb12^2*spaa13*spbb13*spaa14^3*spbb14^3*spbb23*spbb34+177*spbb12*spaa13*spbb13*spaa14^3*spbb14^4*spbb23^2-110/3*spaa13*spbb13*spaa14^2*spbb14^4*spbb23^3*spaa34-80*spbb12^2*spaa13*spbb13*spaa23^3*spbb23^4*spbb34-160*spbb12*spaa13*spbb13*spbb14*spaa23^3*spbb23^5+60*spaa13*spbb13*spbb14^2*spaa23^2*spbb23^5*spaa34+47/3*spbb12^3*spaa14^4*spbb14^3*spbb34^2+149/3*spbb12^2*spaa14^4*spbb14^4*spbb23*spbb34+127/3*spbb12*spaa14^4*spbb14^5*spbb23^2-40/3*spaa14^3*spbb14^5*spbb23^3*spaa34-20*spbb12^2*spaa23^4*spbb23^5*spbb34-40*spbb12*spbb14*spaa23^4*spbb23^6+20*spbb14^2*spaa23^3*spbb23^6*spaa34)/(spbb12^3*spaa15*spaa24^2*spbb24^2*spbb34*spbb35*spab3153)+
(spbb45*spbb23*(-212*spaa23^2*spbb23^2-1682/3*spaa23*spbb23*spaa25*spbb25+155/3*spaa23*spbb23*spaa34*spbb34-24*spaa23*spbb23*spaa35*spbb35+172*spbb23*spaa24*spaa35*spbb45-931/3*spaa25^2*spbb25^2-226*spaa25*spbb25*spaa35*spbb35-20/3*spaa34^2*spbb34^2-30*spaa34*spbb34*spaa35*spbb35-20*spaa35^2*spbb35^2))/(spaa24*spbb24^2*spbb35*spab3153)+
(spbb14*spaa24*(-5/3*spaa12*spbb14*spbb24^2*spaa45^2-1/3*spbb12*spaa14*spbb14^2*spaa15^2+1*spaa14*spbb14^2*spaa15*spbb24*spaa45-2/3*spbb12*spbb14*spaa15^2*spaa24*spbb24+2/3*spbb14*spaa15^2*spbb15*spbb24*spaa45-1/3*spbb12*spaa15*spaa24*spbb24^2*spaa25+2/3*spbb14*spaa15*spaa24*spbb24^2*spaa45+35/6*spbb12*spaa15*spbb24*spaa25*spaa45*spbb45+1/3*spaa24*spbb24^3*spaa25*spaa45))/(spaa12*spbb12^3*spaa15*spaa23*spaa25*spbb34)+
(-931/3*spaa12^5*spbb12^5*spaa13*spbb13*spbb23*spbb34+193/3*spaa12^5*spbb12^4*spaa13*spbb13*spbb14*spbb23^2+1862/3*spaa12^5*spbb12^5*spaa23*spbb23^2*spbb34+193/3*spaa12^5*spbb12^4*spbb14*spaa23*spbb23^3-931*spaa12^5*spbb12^5*spbb23*spaa34*spbb34^2-1862/3*spaa12^5*spbb12^4*spbb14*spbb23^2*spaa34*spbb34-193/3*spaa12^5*spbb12^3*spbb14^2*spbb23^3*spaa34-1609/3*spaa12^4*spbb12^4*spaa13^2*spbb13^2*spbb23*spbb34+429*spaa12^4*spbb12^3*spaa13^2*spbb13^2*spbb14*spbb23^2+388*spaa12^4*spbb12^4*spaa13*spbb13*spaa23*spbb23^2*spbb34+901/3*spaa12^4*spbb12^3*spaa13*spbb13*spbb14*spaa23*spbb23^3-1609*spaa12^4*spbb12^4*spaa13*spbb13*spbb23*spaa34*spbb34^2-263/3*spaa12^4*spbb12^3*spaa13*spbb13*spbb14*spbb23^2*spaa34*spbb34-541/3*spaa12^4*spbb12^2*spaa13*spbb13*spbb14^2*spbb23^3*spaa34-931*spaa12^4*spbb12^5*spaa14*spaa23*spbb23*spbb34^2+14545/36*spaa12^4*spbb12^4*spaa23^2*spbb23^3*spbb34-59/3*spaa12^4*spbb12^3*spbb14*spaa23^2*spbb23^4+2486/3*spaa12^4*spbb12^4*spaa23*spbb23^2*spaa24*spbb24*spbb34+35/3*spaa12^4*spbb12^3*spbb14*spaa23*spbb23^3*spaa24*spbb24+56855/36*spaa12^4*spbb12^4*spaa23*spbb23^2*spaa34*spbb34^2+7451/36*spaa12^4*spbb12^3*spbb14*spaa23*spbb23^3*spaa34*spbb34+182/3*spaa12^4*spbb12^2*spbb14^2*spaa23*spbb23^4*spaa34-2494/3*spaa12^4*spbb12^4*spbb23*spaa24*spbb24*spaa34*spbb34^2-238*spaa12^4*spbb12^3*spbb14*spbb23^2*spaa24*spbb24*spaa34*spbb34+158/3*spaa12^4*spbb12^2*spbb14^2*spbb23^3*spaa24*spbb24*spaa34-23407/18*spaa12^4*spbb12^4*spbb23*spaa34^2*spbb34^3-19693/36*spaa12^4*spbb12^3*spbb14*spbb23^2*spaa34^2*spbb34^2+74*spaa12^4*spbb12^2*spbb14^2*spbb23^3*spaa34^2*spbb34+70/3*spaa12^4*spbb12*spbb14^3*spbb23^4*spaa34^2-246*spaa12^3*spbb12^3*spaa13^3*spbb13^3*spbb23*spbb34+901/3*spaa12^3*spbb12^2*spaa13^3*spbb13^3*spbb14*spbb23^2-583*spaa12^3*spbb12^3*spaa13^2*spbb13^2*spaa23*spbb23^2*spbb34+490*spaa12^3*spbb12^2*spaa13^2*spbb13^2*spbb14*spaa23*spbb23^3-708*spaa12^3*spbb12^3*spaa13^2*spbb13^2*spbb23*spaa34*spbb34^2+280*spaa12^3*spbb12^2*spaa13^2*spbb13^2*spbb14*spbb23^2*spaa34*spbb34-220*spaa12^3*spbb12*spaa13^2*spbb13^2*spbb14^2*spbb23^3*spaa34-1413*spaa12^3*spbb12^4*spaa13*spbb13*spaa14*spaa23*spbb23*spbb34^2-14453/36*spaa12^3*spbb12^3*spaa13*spbb13*spaa23^2*spbb23^3*spbb34+465/2*spaa12^3*spbb12^2*spaa13*spbb13*spbb14*spaa23^2*spbb23^4+2041/6*spaa12^3*spbb12^3*spaa13*spbb13*spaa23*spbb23^2*spaa34*spbb34^2+2441/6*spaa12^3*spbb12^2*spaa13*spbb13*spbb14*spaa23*spbb23^3*spaa34*spbb34-473/3*spaa12^3*spbb12*spaa13*spbb13*spbb14^2*spaa23*spbb23^4*spaa34-11113/36*spaa12^3*spbb12^3*spaa13*spbb13*spbb23*spaa34^2*spbb34^3+1333/3*spaa12^3*spbb12^2*spaa13*spbb13*spbb14*spbb23^2*spaa34^2*spbb34^2-136/3*spaa12^3*spbb12*spaa13*spbb13*spbb14^2*spbb23^3*spaa34^2*spbb34+100/3*spaa12^3*spaa13*spbb13*spbb14^3*spbb23^4*spaa34^2+7409/18*spaa12^3*spbb12^4*spaa14*spaa23^2*spbb23^2*spbb34^2-2404/3*spaa12^3*spbb12^4*spaa14*spaa23*spbb23*spaa24*spbb24*spbb34^2-89845/36*spaa12^3*spbb12^4*spaa14*spaa23*spbb23*spaa34*spbb34^3-47/3*spaa12^3*spbb12^4*spaa14*spaa24*spbb24*spaa34*spbb34^3-1211/36*spaa12^3*spbb12^4*spaa14*spaa34^2*spbb34^4-14675/36*spaa12^3*spbb12^3*spaa23^3*spbb23^4*spbb34-593/3*spaa12^3*spbb12^2*spbb14*spaa23^3*spbb23^5-12065/36*spaa12^3*spbb12^3*spaa23^2*spbb23^3*spaa24*spbb24*spbb34-812/3*spaa12^3*spbb12^2*spbb14*spaa23^2*spbb23^4*spaa24*spbb24+31189/36*spaa12^3*spbb12^3*spaa23^2*spbb23^3*spaa34*spbb34^2-1315/6*spaa12^3*spbb12^2*spbb14*spaa23^2*spbb23^4*spaa34*spbb34+203/3*spaa12^3*spbb12*spbb14^2*spaa23^2*spbb23^5*spaa34-80/3*spaa12^3*spbb12^3*spaa23*spbb23^2*spaa24^2*spbb24^2*spbb34-95*spaa12^3*spbb12^2*spbb14*spaa23*spbb23^3*spaa24^2*spbb24^2+15989/36*spaa12^3*spbb12^3*spaa23*spbb23^2*spaa24*spbb24*spaa34*spbb34^2-191/2*spaa12^3*spbb12^2*spbb14*spaa23*spbb23^3*spaa24*spbb24*spaa34*spbb34+292/3*spaa12^3*spbb12*spbb14^2*spaa23*spbb23^4*spaa24*spbb24*spaa34-25165/36*spaa12^3*spbb12^3*spaa23*spbb23^2*spaa34^2*spbb34^3-4951/6*spaa12^3*spbb12^2*spbb14*spaa23*spbb23^3*spaa34^2*spbb34^2+337/6*spaa12^3*spbb12*spbb14^2*spaa23*spbb23^4*spaa34^2*spbb34+68/3*spaa12^3*spbb14^3*spaa23*spbb23^5*spaa34^2-131*spaa12^3*spbb12^3*spbb23*spaa24^2*spbb24^2*spaa34*spbb34^2+614/3*spaa12^3*spbb12^2*spbb14*spbb23^2*spaa24^2*spbb24^2*spaa34*spbb34+127/3*spaa12^3*spbb12*spbb14^2*spbb23^3*spaa24^2*spbb24^2*spaa34+509/18*spaa12^3*spbb12^3*spbb23*spaa24*spbb24*spaa34^2*spbb34^3+4693/6*spaa12^3*spbb12^2*spbb14*spbb23^2*spaa24*spbb24*spaa34^2*spbb34^2+886/3*spaa12^3*spbb12*spbb14^2*spbb23^3*spaa24*spbb24*spaa34^2*spbb34+40/3*spaa12^3*spbb14^3*spbb23^4*spaa24*spbb24*spaa34^2+16211/36*spaa12^3*spbb12^3*spbb23*spaa34^3*spbb34^4+1196*spaa12^3*spbb12^2*spbb14*spbb23^2*spaa34^3*spbb34^3+4447/6*spaa12^3*spbb12*spbb14^2*spbb23^3*spaa34^3*spbb34^2+518/3*spaa12^3*spbb14^3*spbb23^4*spaa34^3*spbb34-20*spaa12^2*spbb12^2*spaa13^4*spbb13^4*spbb23*spbb34+40*spaa12^2*spbb12*spaa13^4*spbb13^4*spbb14*spbb23^2-1171/3*spaa12^2*spbb12^2*spaa13^3*spbb13^3*spaa23*spbb23^2*spbb34+180*spaa12^2*spbb12*spaa13^3*spbb13^3*spbb14*spaa23*spbb23^3-30*spaa12^2*spbb12^2*spaa13^3*spbb13^3*spbb23*spaa34*spbb34^2+30*spaa12^2*spbb12*spaa13^3*spbb13^3*spbb14*spbb23^2*spaa34*spbb34-30*spaa12^2*spaa13^3*spbb13^3*spbb14^2*spbb23^3*spaa34-472*spaa12^2*spbb12^3*spaa13^2*spbb13^2*spaa14*spaa23*spbb23*spbb34^2-1502/3*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spaa23^2*spbb23^3*spbb34+1057/6*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb14*spaa23^2*spbb23^4-401*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spaa23*spbb23^2*spaa34*spbb34^2+1573/6*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb14*spaa23*spbb23^3*spaa34*spbb34-196/3*spaa12^2*spaa13^2*spbb13^2*spbb14^2*spaa23*spbb23^4*spaa34+154*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spbb23*spaa34^2*spbb34^3+305/3*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb14*spbb23^2*spaa34^2*spbb34^2-12*spaa12^2*spaa13^2*spbb13^2*spbb14^2*spbb23^3*spaa34^2*spbb34-5791/36*spaa12^2*spbb12^3*spaa13*spbb13*spaa14*spaa23^2*spbb23^2*spbb34^2-29443/36*spaa12^2*spbb12^3*spaa13*spbb13*spaa14*spaa23*spbb23*spaa34*spbb34^3-20*spaa12^2*spbb12^3*spaa13*spbb13*spaa14*spaa34^2*spbb34^4-784/3*spaa12^2*spbb12^2*spaa13*spbb13*spaa23^3*spbb23^4*spbb34+325/6*spaa12^2*spbb12*spaa13*spbb13*spbb14*spaa23^3*spbb23^5+236/3*spaa12^2*spbb12^2*spaa13*spbb13*spaa23^2*spbb23^3*spaa34*spbb34^2+491/2*spaa12^2*spbb12*spaa13*spbb13*spbb14*spaa23^2*spbb23^4*spaa34*spbb34-24*spaa12^2*spaa13*spbb13*spbb14^2*spaa23^2*spbb23^5*spaa34-3386/3*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23^2*spaa34^2*spbb34^3-1669/6*spaa12^2*spbb12*spaa13*spbb13*spbb14*spaa23*spbb23^3*spaa34^2*spbb34^2-238/3*spaa12^2*spaa13*spbb13*spbb14^2*spaa23*spbb23^4*spaa34^2*spbb34+835/3*spaa12^2*spbb12^2*spaa13*spbb13*spbb23*spaa34^3*spbb34^4+1873/6*spaa12^2*spbb12*spaa13*spbb13*spbb14*spbb23^2*spaa34^3*spbb34^3+128*spaa12^2*spaa13*spbb13*spbb14^2*spbb23^3*spaa34^3*spbb34^2-43031/36*spaa12^2*spbb12^4*spaa14^2*spaa23^2*spbb23*spbb34^3-47/3*spaa12^2*spbb12^4*spaa14^2*spaa23*spaa24*spbb24*spbb34^3-1211/36*spaa12^2*spbb12^4*spaa14^2*spaa23*spaa34*spbb34^4+18935/36*spaa12^2*spbb12^3*spaa14*spaa23^3*spbb23^3*spbb34^2+8483/18*spaa12^2*spbb12^3*spaa14*spaa23^2*spbb23^2*spaa24*spbb24*spbb34^2-3473/9*spaa12^2*spbb12^3*spaa14*spaa23^2*spbb23^2*spaa34*spbb34^3-71*spaa12^2*spbb12^3*spaa14*spaa23*spbb23*spaa24^2*spbb24^2*spbb34^2-10783/36*spaa12^2*spbb12^3*spaa14*spaa23*spbb23*spaa24*spbb24*spaa34*spbb34^3+10211/36*spaa12^2*spbb12^3*spaa14*spaa23*spbb23*spaa34^2*spbb34^4-47/3*spaa12^2*spbb12^3*spaa14*spaa24^2*spbb24^2*spaa34*spbb34^3-977/36*spaa12^2*spbb12^3*spaa14*spaa24*spbb24*spaa34^2*spbb34^4-77/6*spaa12^2*spbb12^3*spaa14*spaa34^3*spbb34^5-207*spaa12^2*spbb12^2*spaa23^4*spbb23^5*spbb34-341/3*spaa12^2*spbb12*spbb14*spaa23^4*spbb23^6-1265/2*spaa12^2*spbb12^2*spaa23^3*spbb23^4*spaa24*spbb24*spbb34-743/3*spaa12^2*spbb12*spbb14*spaa23^3*spbb23^5*spaa24*spbb24-1615/6*spaa12^2*spbb12^2*spaa23^3*spbb23^4*spaa34*spbb34^2-605/2*spaa12^2*spbb12*spbb14*spaa23^3*spbb23^5*spaa34*spbb34-68/3*spaa12^2*spbb14^2*spaa23^3*spbb23^6*spaa34-1449/2*spaa12^2*spbb12^2*spaa23^2*spbb23^3*spaa24^2*spbb24^2*spbb34-529/3*spaa12^2*spbb12*spbb14*spaa23^2*spbb23^4*spaa24^2*spbb24^2-6151/6*spaa12^2*spbb12^2*spaa23^2*spbb23^3*spaa24*spbb24*spaa34*spbb34^2-997/2*spaa12^2*spbb12*spbb14*spaa23^2*spbb23^4*spaa24*spbb24*spaa34*spbb34-36*spaa12^2*spbb14^2*spaa23^2*spbb23^5*spaa24*spbb24*spaa34-1293/2*spaa12^2*spbb12^2*spaa23^2*spbb23^3*spaa34^2*spbb34^3-4469/6*spaa12^2*spbb12*spbb14*spaa23^2*spbb23^4*spaa34^2*spbb34^2-728/3*spaa12^2*spbb14^2*spaa23^2*spbb23^5*spaa34^2*spbb34-307*spaa12^2*spbb12^2*spaa23*spbb23^2*spaa24^3*spbb24^3*spbb34-127/3*spaa12^2*spbb12*spbb14*spaa23*spbb23^3*spaa24^3*spbb24^3-6383/6*spaa12^2*spbb12^2*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa34*spbb34^2-473/3*spaa12^2*spbb12*spbb14*spaa23*spbb23^3*spaa24^2*spbb24^2*spaa34*spbb34-40/3*spaa12^2*spbb14^2*spaa23*spbb23^4*spaa24^2*spbb24^2*spaa34-13523/6*spaa12^2*spbb12^2*spaa23*spbb23^2*spaa24*spbb24*spaa34^2*spbb34^3-6035/6*spaa12^2*spbb12*spbb14*spaa23*spbb23^3*spaa24*spbb24*spaa34^2*spbb34^2-224*spaa12^2*spbb14^2*spaa23*spbb23^4*spaa24*spbb24*spaa34^2*spbb34-9899/6*spaa12^2*spbb12^2*spaa23*spbb23^2*spaa34^3*spbb34^4-3622/3*spaa12^2*spbb12*spbb14*spaa23*spbb23^3*spaa34^3*spbb34^3-964/3*spaa12^2*spbb14^2*spaa23*spbb23^4*spaa34^3*spbb34^2+239/3*spaa12^2*spbb12^2*spbb23*spaa24^3*spbb24^3*spaa34*spbb34^2+217/3*spaa12^2*spbb12*spbb14*spbb23^2*spaa24^3*spbb24^3*spaa34*spbb34+766/3*spaa12^2*spbb12^2*spbb23*spaa24^2*spbb24^2*spaa34^2*spbb34^3+258*spaa12^2*spbb12*spbb14*spbb23^2*spaa24^2*spbb24^2*spaa34^2*spbb34^2+40/3*spaa12^2*spbb14^2*spbb23^3*spaa24^2*spbb24^2*spaa34^2*spbb34+597/2*spaa12^2*spbb12^2*spbb23*spaa24*spbb24*spaa34^3*spbb34^4+308*spaa12^2*spbb12*spbb14*spbb23^2*spaa24*spbb24*spaa34^3*spbb34^3+146/3*spaa12^2*spbb14^2*spbb23^3*spaa24*spbb24*spaa34^3*spbb34^2+739/6*spaa12^2*spbb12^2*spbb23*spaa34^4*spbb34^5+128*spaa12^2*spbb12*spbb14*spbb23^2*spaa34^4*spbb34^4+86/3*spaa12^2*spbb14^2*spbb23^3*spaa34^4*spbb34^3-40*spaa12*spbb12*spaa13^4*spbb13^4*spaa23*spbb23^2*spbb34-20*spaa12*spbb12^2*spaa13^3*spbb13^3*spaa14*spaa23*spbb23*spbb34^2-979/6*spaa12*spbb12*spaa13^3*spbb13^3*spaa23^2*spbb23^3*spbb34+8/3*spaa12*spaa13^3*spbb13^3*spbb14*spaa23^2*spbb23^4-97/6*spaa12*spbb12*spaa13^3*spbb13^3*spaa23*spbb23^2*spaa34*spbb34^2+31*spaa12*spaa13^3*spbb13^3*spbb14*spaa23*spbb23^3*spaa34*spbb34-3*spaa12*spbb12*spaa13^3*spbb13^3*spbb23*spaa34^2*spbb34^3-5/3*spaa12*spaa13^3*spbb13^3*spbb14*spbb23^2*spaa34^2*spbb34^2-340/3*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa14*spaa23^2*spbb23^2*spbb34^2-32*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa14*spaa23*spbb23*spaa34*spbb34^3+4/3*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa14*spaa34^2*spbb34^4-155*spaa12*spbb12*spaa13^2*spbb13^2*spaa23^3*spbb23^4*spbb34+14/3*spaa12*spaa13^2*spbb13^2*spbb14*spaa23^3*spbb23^5+30*spaa12*spbb12*spaa13^2*spbb13^2*spaa23^2*spbb23^3*spaa34*spbb34^2+224/3*spaa12*spaa13^2*spbb13^2*spbb14*spaa23^2*spbb23^4*spaa34*spbb34-181/3*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23^2*spaa34^2*spbb34^3+31/3*spaa12*spaa13^2*spbb13^2*spbb14*spaa23*spbb23^3*spaa34^2*spbb34^2-29/3*spaa12*spbb12*spaa13^2*spbb13^2*spbb23*spaa34^3*spbb34^4-19/3*spaa12*spaa13^2*spbb13^2*spbb14*spbb23^2*spaa34^3*spbb34^3-433/2*spaa12*spbb12^3*spaa13*spbb13*spaa14^2*spaa23^2*spbb23*spbb34^3+19/2*spaa12*spbb12^3*spaa13*spbb13*spaa14^2*spaa23*spaa34*spbb34^4-31/2*spaa12*spbb12^2*spaa13*spbb13*spaa14*spaa23^3*spbb23^3*spbb34^2-547/6*spaa12*spbb12^2*spaa13*spbb13*spaa14*spaa23^2*spbb23^2*spaa34*spbb34^3+332/3*spaa12*spbb12^2*spaa13*spbb13*spaa14*spaa23*spbb23*spaa34^2*spbb34^4+2*spaa12*spbb12^2*spaa13*spbb13*spaa14*spaa34^3*spbb34^5-283/6*spaa12*spbb12*spaa13*spbb13*spaa23^4*spbb23^5*spbb34+2*spaa12*spaa13*spbb13*spbb14*spaa23^4*spbb23^6-67*spaa12*spbb12*spaa13*spbb13*spaa23^3*spbb23^4*spaa34*spbb34^2+89/3*spaa12*spaa13*spbb13*spbb14*spaa23^3*spbb23^5*spaa34*spbb34+385*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^3*spaa34^2*spbb34^3+158/3*spaa12*spaa13*spbb13*spbb14*spaa23^2*spbb23^4*spaa34^2*spbb34^2-1589/6*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23^2*spaa34^3*spbb34^4-368/3*spaa12*spaa13*spbb13*spbb14*spaa23*spbb23^3*spaa34^3*spbb34^3-1/3*spaa12*spbb12*spaa13*spbb13*spbb23*spaa34^4*spbb34^5+7/3*spaa12*spaa13*spbb13*spbb14*spbb23^2*spaa34^4*spbb34^4-2015/6*spaa12*spbb12^3*spaa14^2*spaa23^3*spbb23^2*spbb34^3-11801/36*spaa12*spbb12^3*spaa14^2*spaa23^2*spbb23*spaa24*spbb24*spbb34^3-319/2*spaa12*spbb12^3*spaa14^2*spaa23^2*spbb23*spaa34*spbb34^4-47/3*spaa12*spbb12^3*spaa14^2*spaa23*spaa24^2*spbb24^2*spbb34^3-977/36*spaa12*spbb12^3*spaa14^2*spaa23*spaa24*spbb24*spaa34*spbb34^4-17/3*spaa12*spbb12^3*spaa14^2*spaa23*spaa34^2*spbb34^5+35/3*spaa12*spbb12^2*spaa14*spaa23^4*spbb23^4*spbb34^2+737/6*spaa12*spbb12^2*spaa14*spaa23^3*spbb23^3*spaa24*spbb24*spbb34^2+581/6*spaa12*spbb12^2*spaa14*spaa23^3*spbb23^3*spaa34*spbb34^3+181*spaa12*spbb12^2*spaa14*spaa23^2*spbb23^2*spaa24^2*spbb24^2*spbb34^2+143/6*spaa12*spbb12^2*spaa14*spaa23^2*spbb23^2*spaa24*spbb24*spaa34*spbb34^3-2143/6*spaa12*spbb12^2*spaa14*spaa23^2*spbb23^2*spaa34^2*spbb34^4+329/3*spaa12*spbb12^2*spaa14*spaa23*spbb23*spaa24^3*spbb24^3*spbb34^2+1571/6*spaa12*spbb12^2*spaa14*spaa23*spbb23*spaa24^2*spbb24^2*spaa34*spbb34^3+1783/6*spaa12*spbb12^2*spaa14*spaa23*spbb23*spaa24*spbb24*spaa34^2*spbb34^4+293/3*spaa12*spbb12^2*spaa14*spaa23*spbb23*spaa34^3*spbb34^5+13/2*spaa12*spbb12^2*spaa14*spaa24^2*spbb24^2*spaa34^2*spbb34^4+43/6*spaa12*spbb12^2*spaa14*spaa24*spbb24*spaa34^3*spbb34^5+2/3*spaa12*spbb12^2*spaa14*spaa34^4*spbb34^6-16*spaa12*spbb12*spaa23^5*spbb23^6*spbb34-131*spaa12*spbb12*spaa23^4*spbb23^5*spaa24*spbb24*spbb34-695/6*spaa12*spbb12*spaa23^4*spbb23^5*spaa34*spbb34^2+142/3*spaa12*spbb14*spaa23^4*spbb23^6*spaa34*spbb34-835/3*spaa12*spbb12*spaa23^3*spbb23^4*spaa24^2*spbb24^2*spbb34-1777/6*spaa12*spbb12*spaa23^3*spbb23^4*spaa24*spbb24*spaa34*spbb34^2+256/3*spaa12*spbb14*spaa23^3*spbb23^5*spaa24*spbb24*spaa34*spbb34+1046/3*spaa12*spbb12*spaa23^3*spbb23^4*spaa34^2*spbb34^3+194*spaa12*spbb14*spaa23^3*spbb23^5*spaa34^2*spbb34^2-707/3*spaa12*spbb12*spaa23^2*spbb23^3*spaa24^3*spbb24^3*spbb34-1408/3*spaa12*spbb12*spaa23^2*spbb23^3*spaa24^2*spbb24^2*spaa34*spbb34^2+74/3*spaa12*spbb14*spaa23^2*spbb23^4*spaa24^2*spbb24^2*spaa34*spbb34+42*spaa12*spbb12*spaa23^2*spbb23^3*spaa24*spbb24*spaa34^2*spbb34^3+358/3*spaa12*spbb14*spaa23^2*spbb23^4*spaa24*spbb24*spaa34^2*spbb34^2+2075/6*spaa12*spbb12*spaa23^2*spbb23^3*spaa34^3*spbb34^4+122*spaa12*spbb14*spaa23^2*spbb23^4*spaa34^3*spbb34^3-217/3*spaa12*spbb12*spaa23*spbb23^2*spaa24^4*spbb24^4*spbb34-301*spaa12*spbb12*spaa23*spbb23^2*spaa24^3*spbb24^3*spaa34*spbb34^2-40/3*spaa12*spbb14*spaa23*spbb23^3*spaa24^3*spbb24^3*spaa34*spbb34-3439/6*spaa12*spbb12*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa34^2*spbb34^3-248/3*spaa12*spbb14*spaa23*spbb23^3*spaa24^2*spbb24^2*spaa34^2*spbb34^2-1300/3*spaa12*spbb12*spaa23*spbb23^2*spaa24*spbb24*spaa34^3*spbb34^4-232/3*spaa12*spbb14*spaa23*spbb23^3*spaa24*spbb24*spaa34^3*spbb34^3-319/3*spaa12*spbb12*spaa23*spbb23^2*spaa34^4*spbb34^5-83/3*spaa12*spbb14*spaa23*spbb23^3*spaa34^4*spbb34^4-2/3*spaa12*spbb12*spbb23*spaa24^3*spbb24^3*spaa34^2*spbb34^3-17/2*spaa12*spbb12*spbb23*spaa24^2*spbb24^2*spaa34^3*spbb34^4-2/3*spaa12*spbb14*spbb23^2*spaa24^2*spbb24^2*spaa34^3*spbb34^3-67/6*spaa12*spbb12*spbb23*spaa24*spbb24*spaa34^4*spbb34^5-4/3*spaa12*spbb14*spbb23^2*spaa24*spbb24*spaa34^4*spbb34^4-11/3*spaa12*spbb12*spbb23*spaa34^5*spbb34^6-3*spaa12*spbb14*spbb23^2*spaa34^5*spbb34^5+1*spaa13^4*spbb13^4*spaa23^2*spbb23^3*spbb34+1*spaa13^4*spbb13^4*spaa23*spbb23^2*spaa34*spbb34^2-5/3*spbb12*spaa13^3*spbb13^3*spaa14*spaa23^2*spbb23^2*spbb34^2-5/3*spbb12*spaa13^3*spbb13^3*spaa14*spaa23*spbb23*spaa34*spbb34^3+5/3*spaa13^3*spbb13^3*spaa23^3*spbb23^4*spbb34+17/3*spaa13^3*spbb13^3*spaa23^2*spbb23^3*spaa34*spbb34^2+4*spaa13^3*spbb13^3*spaa23*spbb23^2*spaa34^2*spbb34^3+2/3*spbb12^2*spaa13^2*spbb13^2*spaa14^2*spaa23^2*spbb23*spbb34^3+2/3*spbb12^2*spaa13^2*spbb13^2*spaa14^2*spaa23*spaa34*spbb34^4+13/2*spbb12*spaa13^2*spbb13^2*spaa14*spaa23^3*spbb23^3*spbb34^2+3/2*spbb12*spaa13^2*spbb13^2*spaa14*spaa23^2*spbb23^2*spaa34*spbb34^3-5*spbb12*spaa13^2*spbb13^2*spaa14*spaa23*spbb23*spaa34^2*spbb34^4+1*spaa13^2*spbb13^2*spaa23^4*spbb23^5*spbb34+11/3*spaa13^2*spbb13^2*spaa23^3*spbb23^4*spaa34*spbb34^2+32/3*spaa13^2*spbb13^2*spaa23^2*spbb23^3*spaa34^2*spbb34^3+8*spaa13^2*spbb13^2*spaa23*spbb23^2*spaa34^3*spbb34^4-15*spbb12^2*spaa13*spbb13*spaa14^2*spaa23^3*spbb23^2*spbb34^3-41/3*spbb12^2*spaa13*spbb13*spaa14^2*spaa23^2*spbb23*spaa34*spbb34^4+4/3*spbb12^2*spaa13*spbb13*spaa14^2*spaa23*spaa34^2*spbb34^5+11/2*spbb12*spaa13*spbb13*spaa14*spaa23^4*spbb23^4*spbb34^2+32*spbb12*spaa13*spbb13*spaa14*spaa23^3*spbb23^3*spaa34*spbb34^3+39/2*spbb12*spaa13*spbb13*spaa14*spaa23^2*spbb23^2*spaa34^2*spbb34^4-7*spbb12*spaa13*spbb13*spaa14*spaa23*spbb23*spaa34^3*spbb34^5+1/3*spaa13*spbb13*spaa23^5*spbb23^6*spbb34+5/3*spaa13*spbb13*spaa23^4*spbb23^5*spaa34*spbb34^2+4/3*spaa13*spbb13*spaa23^3*spbb23^4*spaa34^2*spbb34^3+8*spaa13*spbb13*spaa23^2*spbb23^3*spaa34^3*spbb34^4+8*spaa13*spbb13*spaa23*spbb23^2*spaa34^4*spbb34^5+43/6*spbb12^3*spaa14^3*spaa23^3*spbb23*spbb34^4+43/6*spbb12^3*spaa14^3*spaa23^2*spaa34*spbb34^5-31/6*spbb12^2*spaa14^2*spaa23^4*spbb23^3*spbb34^3-17/2*spbb12^2*spaa14^2*spaa23^3*spbb23^2*spaa24*spbb24*spbb34^3-94/3*spbb12^2*spaa14^2*spaa23^3*spbb23^2*spaa34*spbb34^4+13/2*spbb12^2*spaa14^2*spaa23^2*spbb23*spaa24^2*spbb24^2*spbb34^3-4/3*spbb12^2*spaa14^2*spaa23^2*spbb23*spaa24*spbb24*spaa34*spbb34^4-51/2*spbb12^2*spaa14^2*spaa23^2*spbb23*spaa34^2*spbb34^5+13/2*spbb12^2*spaa14^2*spaa23*spaa24^2*spbb24^2*spaa34*spbb34^4+43/6*spbb12^2*spaa14^2*spaa23*spaa24*spbb24*spaa34^2*spbb34^5+2/3*spbb12^2*spaa14^2*spaa23*spaa34^3*spbb34^6-2*spbb12*spaa14*spaa23^5*spbb23^5*spbb34^2-2/3*spbb12*spaa14*spaa23^4*spbb23^4*spaa24*spbb24*spbb34^2+13*spbb12*spaa14*spaa23^4*spbb23^4*spaa34*spbb34^3+2/3*spbb12*spaa14*spaa23^3*spbb23^3*spaa24^2*spbb24^2*spbb34^2+71/6*spbb12*spaa14*spaa23^3*spbb23^3*spaa24*spbb24*spaa34*spbb34^3+112/3*spbb12*spaa14*spaa23^3*spbb23^3*spaa34^2*spbb34^4-2/3*spbb12*spaa14*spaa23^2*spbb23^2*spaa24^3*spbb24^3*spbb34^2-47/6*spbb12*spaa14*spaa23^2*spbb23^2*spaa24^2*spbb24^2*spaa34*spbb34^3+4/3*spbb12*spaa14*spaa23^2*spbb23^2*spaa24*spbb24*spaa34^2*spbb34^4+56/3*spbb12*spaa14*spaa23^2*spbb23^2*spaa34^3*spbb34^5-2/3*spbb12*spaa14*spaa23*spbb23*spaa24^3*spbb24^3*spaa34*spbb34^3-17/2*spbb12*spaa14*spaa23*spbb23*spaa24^2*spbb24^2*spaa34^2*spbb34^4-67/6*spbb12*spaa14*spaa23*spbb23*spaa24*spbb24*spaa34^3*spbb34^5-11/3*spbb12*spaa14*spaa23*spbb23*spaa34^4*spbb34^6+2*spaa23^5*spbb23^6*spaa34*spbb34^2+2/3*spaa23^4*spbb23^5*spaa24*spbb24*spaa34*spbb34^2-2/3*spaa23^3*spbb23^4*spaa24^2*spbb24^2*spaa34*spbb34^2-10/3*spaa23^3*spbb23^4*spaa24*spbb24*spaa34^2*spbb34^3-3*spaa23^3*spbb23^4*spaa34^3*spbb34^4+2/3*spaa23^2*spbb23^3*spaa24^3*spbb24^3*spaa34*spbb34^2+4/3*spaa23^2*spbb23^3*spaa24^2*spbb24^2*spaa34^2*spbb34^3+1/3*spaa23^2*spbb23^3*spaa24*spbb24*spaa34^3*spbb34^4+2*spaa23^2*spbb23^3*spaa34^4*spbb34^5+2/3*spaa23*spbb23^2*spaa24^3*spbb24^3*spaa34^2*spbb34^3+2*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa34^3*spbb34^4+13/3*spaa23*spbb23^2*spaa24*spbb24*spaa34^4*spbb34^5+3*spaa23*spbb23^2*spaa34^5*spbb34^6)/(spaa12*spbb12^3*spaa13*spaa15*spaa24*spbb24*spaa25*spbb34*spbb35^2*spab3153),
(-29/9*spbb14^3*spbb23^3*spaa34^3)/(spbb12^3*spab4154^3)+
(spbb14*spaa45*spbb45*(-30*spbb12*spbb13*spaa14^2*spbb14*spbb15*spaa35^2-30*spbb12*spaa14^2*spbb14^2*spbb15*spaa35*spaa45+30*spbb12*spbb13*spaa14*spaa15*spbb15^2*spaa35^2+30*spbb12*spbb13*spaa14*spbb14*spaa34*spaa35*spaa45*spbb45-60*spbb12*spaa14*spbb14^2*spaa34*spaa35*spbb35*spaa45-30*spbb14^2*spbb25*spaa34^2*spbb34*spaa45^2))/(spbb12^3*spaa23*spaa25*spab5145^3)+
(spbb14^2*spbb23^2*spaa34^2*(-10/3*spaa13*spbb14*spbb15-25/6*spbb14*spaa34*spbb45-49/6*spbb15*spaa35*spbb45))/(spbb12^3*spaa23*spbb45*spab4154^2)+
(45*spbb12*spaa23^2*spbb23^4*spaa24^2*spbb25^2-35*spbb13*spaa23^2*spbb23^4*spaa24*spbb25^2*spaa34-55*spbb13*spaa23^2*spbb23^3*spaa24*spbb25^3*spaa45-80*spbb13*spaa23^2*spbb23^4*spbb25*spaa34^2*spbb35-25*spbb13*spaa23^2*spbb23^3*spbb25^2*spaa34*spbb35*spaa45+30*spbb13*spaa23^2*spbb23^2*spbb25^3*spbb35*spaa45^2+45*spbb12*spaa23*spbb23^3*spaa24^3*spbb24*spbb25^2-10*spbb13*spaa23*spbb23^3*spaa24^2*spbb24*spbb25^2*spaa34-60*spbb14*spaa23*spbb23^4*spaa24^2*spbb25^2*spaa34+15*spbb15*spaa23*spbb23^4*spaa24^2*spbb24*spbb25*spaa34-65*spbb13*spaa23*spbb23^2*spaa24^2*spbb24*spbb25^3*spaa45+75*spbb13*spaa23*spbb23^4*spaa24*spbb25*spaa34^2*spbb45-270*spbb13*spaa23*spbb23^3*spaa24*spbb24*spbb25*spaa34^2*spbb35-30*spbb15*spaa23*spbb23^5*spaa24*spaa34^2*spbb45-170*spbb13*spaa23*spbb23^2*spaa24*spbb24*spbb25^2*spaa34*spbb35*spaa45+5*spbb13*spaa23*spbb23*spaa24*spbb24*spbb25^3*spbb35*spaa45^2+135*spbb13*spaa23*spbb23^4*spaa34^3*spbb35*spbb45-215*spbb13*spaa23*spbb23^3*spbb24*spaa34^3*spbb35^2-105*spbb13*spaa23*spbb23^2*spbb24*spbb25*spaa34^2*spbb35^2*spaa45+5*spbb13*spaa23*spbb23*spbb24*spbb25^2*spaa34*spbb35^2*spaa45^2-20*spbb13*spbb23^2*spaa24^3*spbb24^2*spbb25^2*spaa34-10*spbb13*spbb23*spaa24^3*spbb24^2*spbb25^3*spaa45+30*spbb13*spbb23^3*spaa24^2*spbb24*spbb25*spaa34^2*spbb45-175*spbb13*spbb23^2*spaa24^2*spbb24^2*spbb25*spaa34^2*spbb35+15*spbb14*spbb23^4*spaa24^2*spbb25*spaa34^2*spbb45-100*spbb13*spbb23*spaa24^2*spbb24^2*spbb25^2*spaa34*spbb35*spaa45-25*spbb13*spaa24^2*spbb24^2*spbb25^3*spbb35*spaa45^2-10*spbb13*spbb23^4*spaa24*spaa34^3*spbb45^2+190*spbb13*spbb23^3*spaa24*spbb24*spaa34^3*spbb35*spbb45-290*spbb13*spbb23^2*spaa24*spbb24^2*spaa34^3*spbb35^2-170*spbb13*spbb23*spaa24*spbb24^2*spbb25*spaa34^2*spbb35^2*spaa45-50*spbb13*spaa24*spbb24^2*spbb25^2*spaa34*spbb35^2*spaa45^2+25*spbb13*spbb23^3*spaa34^4*spbb34*spbb35*spbb45-135*spbb13*spbb23^2*spbb24*spaa34^4*spbb34*spbb35^2-80*spbb13*spbb23*spbb24^2*spaa34^3*spbb35^3*spaa45-25*spbb13*spbb24^2*spbb25*spaa34^2*spbb35^3*spaa45^2)/(spbb12^3*spaa14^2*spbb35^2*spab5145^2)+
(spbb14*spbb23*spaa34*(-47/3*spaa13^2*spbb14^2*spbb15^2+64/3*spaa13*spbb14^2*spbb15*spaa34*spbb45-12*spaa13*spbb14*spbb15^2*spaa35*spbb45-23/3*spbb14^2*spaa34^2*spbb45^2+17/3*spbb14*spbb15*spaa34*spaa35*spbb45^2-14/3*spbb15^2*spaa35^2*spbb45^2))/(spbb12^3*spaa23^2*spbb45^2*spab4154)+
(spaa15^2*(-5*spaa13^3*spbb13*spbb14^2*spbb15^3*spaa34-10*spaa13^3*spbb13*spbb14*spbb15^4*spaa35+5*spaa13^3*spbb14^2*spbb15^4*spaa45-10*spaa13^2*spbb14*spaa15*spbb15^5*spaa35+15*spaa13^2*spbb13*spbb14^2*spbb15^2*spaa34^2*spbb45-22/3*spaa13^2*spbb14^3*spbb15^2*spaa34^2*spbb35-15*spaa13^2*spbb14^2*spbb15^3*spaa34*spaa35*spbb35-5*spaa13^2*spbb13*spbb15^4*spaa35^2*spbb45-10*spaa13^2*spbb14*spbb15^4*spaa35^2*spbb35-5*spaa13*spaa15*spbb15^5*spaa35^2*spbb45-120*spaa13*spbb13*spbb14^2*spbb15*spaa34^3*spbb45^2-143/3*spaa13*spbb14^3*spbb15*spaa34^3*spbb35*spbb45-187/3*spaa13*spbb14^2*spbb15^2*spaa34^2*spaa35*spbb35*spbb45-15*spaa13*spbb14*spbb15^3*spaa34*spaa35^2*spbb35*spbb45-5*spaa13*spbb15^4*spaa35^3*spbb35*spbb45+85*spbb13*spbb14^2*spaa34^4*spbb45^3-25*spbb14^3*spaa34^4*spbb35*spbb45^2-143/3*spbb14^2*spbb15*spaa34^3*spaa35*spbb35*spbb45^2-10*spbb14*spbb15^2*spaa34^2*spaa35^2*spbb35*spbb45^2-5*spbb15^3*spaa34*spaa35^3*spbb35*spbb45^2))/(spaa12*spbb12^3*spaa13*spaa14^2*spbb14^2*spaa23^2*spbb45)+
(spaa23*(5*spaa12^2*spbb12*spbb24+15*spaa12*spbb12*spaa13*spbb34+5*spaa12*spaa24*spbb24^2+10*spaa13^2*spbb13*spbb34+5*spaa13*spaa23*spbb23*spbb34+5*spaa13*spaa24*spbb24*spbb34))/(spaa12*spaa13*spaa14*spbb14^2)+
(spbb15*(-1/3*spaa12^2*spbb13^2*spbb25^2*spaa35^4-1/3*spaa12*spaa13^2*spbb13^3*spbb25*spaa35^3-1*spaa12*spaa13*spbb13^2*spaa15*spbb15*spbb25*spaa35^3-1/3*spaa12*spaa13*spbb13^2*spbb25*spaa35^4*spbb35-2/3*spaa12*spbb13*spaa15^2*spbb15^2*spbb25*spaa35^3-2/3*spaa12*spbb13*spaa15*spbb15*spaa25*spbb25^2*spaa35^3-2/3*spaa12*spbb13*spaa15*spbb15*spbb25*spaa35^4*spbb35+1/3*spaa12*spbb13*spaa25^2*spbb25^3*spaa35^3+2/3*spaa12*spbb13*spaa25*spbb25^2*spaa35^4*spbb35+1/3*spaa12*spbb13*spbb25*spaa35^5*spbb35^2+1/3*spbb12^2*spaa13^4*spbb13^2*spaa25^2+1/3*spbb12*spaa13^4*spbb13^3*spaa25*spaa35+2/3*spbb12^2*spaa13^3*spbb13*spaa15*spbb15*spaa25^2+1*spbb12*spaa13^3*spbb13^2*spaa15*spbb15*spaa25*spaa35-1/3*spbb12^3*spaa13^3*spaa25^3*spbb35-2/3*spbb12^2*spaa13^3*spbb13*spaa25^2*spaa35*spbb35+1/3*spbb12^2*spaa13^2*spaa15^2*spbb15^2*spaa25^2+1*spbb12*spaa13^2*spbb13*spaa15^2*spbb15^2*spaa25*spaa35-2/3*spbb12^2*spaa13^2*spaa15*spbb15*spaa25^2*spaa35*spbb35+76/3*spbb12*spaa13*spaa15^3*spbb15^3*spaa25*spaa35+5*spaa13*spbb13*spaa15^3*spbb15^3*spaa35^2+1/3*spbb12*spaa13*spaa15^2*spbb15^2*spaa25^2*spbb25*spaa35+25*spaa15^4*spbb15^4*spaa35^2+20*spaa15^3*spbb15^3*spaa25*spbb25*spaa35^2))/(spbb12^3*spaa14*spaa15*spaa23^2*spaa25*spbb45*spab5145)+
(spbb24^2*spbb15^2*spaa15*(-47/3*spbb12*spaa14-47/3*spbb25*spaa45))/(spbb12^3*spaa14*spaa15*spbb45^2)+
(spaa23*(20*spaa12*spaa13*spbb13^2*spbb24^2*spaa34+10*spaa12*spbb13*spaa23*spbb23*spbb24^2*spaa34+5*spaa12*spbb13*spaa24*spbb24^3*spaa34+10*spaa12*spbb13*spbb24^2*spaa34^2*spbb34-5*spbb12*spaa13^2*spbb13*spaa23*spbb23*spbb34-10*spbb12^2*spaa13^2*spaa24*spbb34^2+10*spbb12*spaa13^2*spbb13*spaa34*spbb34^2-20*spbb12*spaa13*spaa23^2*spbb23^2*spbb34-55*spbb12*spaa13*spaa23*spbb23*spaa24*spbb24*spbb34-25*spbb12*spaa13*spaa23*spbb23*spaa34*spbb34^2-35*spbb12*spaa13*spaa24^2*spbb24^2*spbb34-40*spbb12*spaa13*spaa24*spbb24*spaa34*spbb34^2))/(spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa25*spbb45)+
(-4/3*spaa12*spaa13*spbb13^3*spbb25^2*spaa35^3-2/3*spaa12*spbb13^2*spaa23*spbb23*spbb25^2*spaa35^3-4/3*spaa12*spbb13^2*spaa25*spbb25^3*spaa35^3-4/3*spaa12*spbb13^2*spbb25^2*spaa35^4*spbb35+1/3*spbb12^2*spaa13^4*spbb13^3*spaa25+1/3*spbb12*spaa13^4*spbb13^4*spaa35+1*spbb12^2*spaa13^3*spbb13^2*spaa23*spbb23*spaa25+4/3*spbb12*spaa13^3*spbb13^3*spaa23*spbb23*spaa35-4/3*spbb12^3*spaa13^3*spbb13*spaa25^2*spbb35+4/3*spbb12^2*spaa13^3*spbb13^2*spaa25^2*spbb25-2*spbb12^2*spaa13^3*spbb13^2*spaa25*spaa35*spbb35+7/3*spbb12*spaa13^3*spbb13^3*spaa25*spbb25*spaa35+1/3*spaa13^3*spbb13^4*spbb25*spaa35^2+1*spbb12^2*spaa13^2*spbb13*spaa23^2*spbb23^2*spaa25+2*spbb12*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spaa35-1*spbb12^3*spaa13^2*spaa23*spbb23*spaa25^2*spbb35+5/3*spbb12^2*spaa13^2*spbb13*spaa23*spbb23*spaa25^2*spbb25-3*spbb12^2*spaa13^2*spbb13*spaa23*spbb23*spaa25*spaa35*spbb35+14/3*spbb12*spaa13^2*spbb13^2*spaa23*spbb23*spaa25*spbb25*spaa35+1*spaa13^2*spbb13^3*spaa23*spbb23*spbb25*spaa35^2+1*spbb12^3*spaa13^2*spaa25^2*spaa35*spbb35^2-7/3*spbb12^2*spaa13^2*spbb13*spaa25^2*spbb25*spaa35*spbb35+1/3*spbb12^2*spaa13*spaa23^3*spbb23^3*spaa25+4/3*spbb12*spaa13*spbb13*spaa23^3*spbb23^3*spaa35+1/3*spbb12^2*spaa13*spaa23^2*spbb23^2*spaa25^2*spbb25-4/3*spbb12^2*spaa13*spaa23^2*spbb23^2*spaa25*spaa35*spbb35+10/3*spbb12*spaa13*spbb13*spaa23^2*spbb23^2*spaa25*spbb25*spaa35+1*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb25*spaa35^2-1*spbb12^2*spaa13*spaa23*spbb23*spaa25^2*spbb25*spaa35*spbb35+5/3*spbb12*spaa13*spbb13*spaa23*spbb23*spaa25^2*spbb25^2*spaa35+1/3*spbb12*spaa23^4*spbb23^4*spaa35+2/3*spbb12*spaa23^3*spbb23^3*spaa25*spbb25*spaa35+1/3*spbb13*spaa23^3*spbb23^3*spbb25*spaa35^2+1/3*spbb12*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spaa35+1/3*spbb13*spaa23^2*spbb23^2*spaa25*spbb25^2*spaa35^2)/(spbb12^3*spaa14*spaa15*spaa23*spaa25*spbb45*spab5145)+
(-5*spaa12^3*spbb12^3*spaa15*spbb15^2+5*spaa12^3*spbb12^2*spbb15^2*spbb23*spaa35-10*spaa12^2*spbb12^2*spaa15^2*spbb15^3+75*spaa12^2*spbb12^2*spaa15*spbb15^2*spaa25*spbb25+5*spaa12^2*spbb12*spaa15*spbb15^3*spbb23*spaa35-10*spaa12^2*spbb12^2*spbb15*spaa25^2*spbb25^2-10*spaa12^2*spbb12^2*spbb15*spaa25*spbb25*spaa35*spbb35-90*spaa12^2*spbb12*spbb15^2*spbb23*spaa25*spbb25*spaa35-5*spaa12^2*spbb12*spbb15^2*spbb23*spaa35^2*spbb35-5*spaa12*spbb12*spaa15^3*spbb15^4+150*spaa12*spbb12*spaa15^2*spbb15^3*spaa25*spbb25+165*spaa12*spbb12*spaa15*spbb15^2*spaa25^2*spbb25^2-85*spaa12*spaa15*spbb15^3*spbb23*spaa25*spbb25*spaa35-5*spaa12*spbb12^2*spaa23*spaa25*spbb25*spaa35*spbb35^2-20*spaa12*spbb12*spbb15*spaa25^3*spbb25^3-40*spaa12*spbb12*spbb15*spaa25^2*spbb25^2*spaa35*spbb35-115*spaa12*spbb15^2*spbb23*spaa25^2*spbb25^2*spaa35+60*spaa12*spbb12*spbb15*spaa25*spbb25*spaa35^2*spbb35^2+55*spaa12*spbb15^2*spbb23*spaa25*spbb25*spaa35^2*spbb35+75*spaa15^3*spbb15^4*spaa25*spbb25+170*spaa15^2*spbb15^3*spaa25^2*spbb25^2+85*spaa15*spbb15^2*spaa25^3*spbb25^3-65*spbb12*spaa23*spaa25*spbb25*spaa35^2*spbb35^3-5*spbb12*spaa23*spaa35^3*spbb35^4-10*spbb15*spaa25^4*spbb25^4-30*spbb15*spaa25^3*spbb25^3*spaa35*spbb35+55*spbb15*spaa25^2*spbb25^2*spaa35^2*spbb35^2+278/3*spbb15*spaa25*spbb25*spaa35^3*spbb35^3)/(spaa12*spbb12^3*spaa13*spaa23*spaa25*spbb35^2)+
(spbb13*(-20*spaa12^3*spbb12^3*spbb13*spbb25*spaa34-20*spaa12^2*spbb12^3*spaa13*spbb13*spaa14*spbb15+25*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb25*spaa34-25*spaa12^2*spbb12^2*spbb13*spaa14*spbb14*spbb25*spaa34+45*spaa12^2*spbb12^2*spbb13*spbb25*spaa34^2*spbb34-205*spaa12^2*spbb12*spbb13*spbb14*spbb23*spbb25*spaa34^2-20*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa14*spbb15-145*spaa12*spbb12*spaa13^2*spbb13^3*spbb25*spaa34-30*spaa12*spbb12^2*spaa13*spbb13*spaa14^2*spbb14*spbb15-310*spaa12*spbb12*spaa13*spbb13^2*spaa14*spbb14*spbb25*spaa34-235*spaa12*spbb12*spaa13*spbb13^2*spbb25*spaa34^2*spbb34+535*spaa12*spaa13*spbb13^2*spbb14*spbb23*spbb25*spaa34^2-10*spaa12*spbb12^2*spaa14^3*spbb14^2*spbb15-165*spaa12*spbb12*spbb13*spaa14^2*spbb14^2*spbb25*spaa34+195*spaa12*spbb13*spaa14*spbb14^2*spbb23*spbb25*spaa34^2-130*spaa12*spbb12*spbb13*spbb25*spaa34^3*spbb34^2+325*spaa12*spbb13*spbb14*spbb23*spbb25*spaa34^3*spbb34-40*spbb12*spaa13^3*spbb13^3*spaa14*spbb15+120*spaa13^3*spbb13^4*spbb25*spaa34-110*spbb12*spaa13^2*spbb13^2*spaa14^2*spbb14*spbb15+210*spaa13^2*spbb13^3*spaa14*spbb14*spbb25*spaa34+400*spaa13^2*spbb13^3*spbb25*spaa34^2*spbb34-100*spbb12*spaa13*spbb13*spaa14^3*spbb14^2*spbb15+120*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb25*spaa34+460*spaa13*spbb13^2*spbb25*spaa34^3*spbb34^2-30*spbb12*spaa14^4*spbb14^3*spbb15+30*spbb13*spaa14^3*spbb14^3*spbb25*spaa34+180*spbb13*spbb25*spaa34^4*spbb34^3))/(spbb12^3*spaa14*spaa23*spaa25*spbb35^2*spab5145)+
(-20*spaa12^4*spbb12^5*spbb15+20*spaa12^3*spbb12^4*spaa13*spbb13*spbb15-75*spaa12^3*spbb12^4*spaa15*spbb15^2+61/3*spaa12^3*spbb12^5*spaa23*spbb35+122/3*spaa12^3*spbb12^4*spbb15*spaa25*spbb25-976/3*spaa12^2*spbb12^3*spaa13*spbb13*spaa15*spbb15^2-20*spaa12^2*spbb12^4*spaa13*spbb13*spaa23*spbb35+1/3*spaa12^2*spbb12^2*spaa13*spbb13*spbb15^2*spbb23*spaa35-1168/3*spaa12^2*spbb12^3*spaa15^2*spbb15^3+46/3*spaa12^2*spbb12^4*spaa15*spbb15*spaa23*spbb35-958/3*spaa12^2*spbb12^3*spaa15*spbb15^2*spaa25*spbb25+383/3*spaa12^2*spbb12^2*spaa15*spbb15^3*spbb23*spaa35-40*spaa12^2*spbb12^4*spaa23*spaa25*spbb25*spbb35-152/3*spaa12^2*spbb12^3*spbb15*spaa25^2*spbb25^2-10/3*spaa12^2*spbb12^2*spbb15^2*spbb23*spaa25*spbb25*spaa35+5/3*spaa12^2*spbb12*spbb15^3*spbb23^2*spaa35^2-1111/3*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa15*spbb15^2-933*spaa12*spbb12^2*spaa13*spbb13*spaa15^2*spbb15^3+2009/3*spaa12*spbb12^3*spaa13*spbb13*spaa15*spbb15*spaa23*spbb35-383*spaa12*spbb12*spaa13*spbb13*spaa15*spbb15^3*spbb23*spaa35-1/3*spaa12*spaa13*spbb13*spbb15^3*spbb23^2*spaa35^2+2486/3*spaa12*spbb12^2*spaa15^3*spbb15^4-36*spaa12*spbb12^3*spaa15^2*spbb15^2*spaa23*spbb35-1525/3*spaa12*spbb12^2*spaa15^2*spbb15^3*spaa25*spbb25-3431/3*spaa12*spbb12*spaa15^2*spbb15^4*spbb23*spaa35+119/3*spaa12*spbb12^4*spaa15*spaa23^2*spbb35^2+2081/3*spaa12*spbb12^3*spaa15*spbb15*spaa23*spaa25*spbb25*spbb35+300*spaa12*spbb12^2*spaa15*spbb15^2*spaa25^2*spbb25^2+1214/3*spaa12*spbb12*spaa15*spbb15^3*spbb23*spaa25*spbb25*spaa35-351*spaa12*spaa15*spbb15^4*spbb23^2*spaa35^2+158/3*spaa12*spbb12^3*spaa23*spaa25^2*spbb25^2*spbb35+545/3*spaa12*spbb12^2*spbb15*spaa25^3*spbb25^3-14/3*spaa12*spbb12*spbb15^2*spbb23*spaa25^2*spbb25^2*spaa35-23/3*spaa12*spbb15^3*spbb23^2*spaa25*spbb25*spaa35^2-985/3*spbb12*spaa13^2*spbb13^2*spaa15^2*spbb15^3+959/3*spbb12^2*spaa13^2*spbb13^2*spaa15*spbb15*spaa23*spbb35+1/3*spaa13^2*spbb13^2*spaa15*spbb15^3*spbb23*spaa35+2624/3*spbb12*spaa13*spbb13*spaa15^3*spbb15^4+397*spbb12^2*spaa13*spbb13*spaa15^2*spbb15^2*spaa23*spbb35-26/3*spaa13*spbb13*spaa15^2*spbb15^4*spbb23*spaa35-1199/3*spbb12^3*spaa13*spbb13*spaa15*spaa23^2*spbb35^2+1163*spbb12*spaa15^4*spbb15^5-4481/3*spbb12^2*spaa15^3*spbb15^3*spaa23*spbb35-1596*spbb12*spaa15^3*spbb15^4*spaa25*spbb25+201*spaa15^3*spbb15^5*spbb23*spaa35+270*spbb12^3*spaa15^2*spbb15*spaa23^2*spbb35^2+5149/3*spbb12^2*spaa15^2*spbb15^2*spaa23*spaa25*spbb25*spbb35+3277/3*spbb12*spaa15^2*spbb15^3*spaa25^2*spbb25^2-831*spaa15^2*spbb15^4*spbb23*spaa25*spbb25*spaa35-462*spbb12^3*spaa15*spaa23^2*spaa25*spbb25*spbb35^2-1082/3*spbb12^2*spaa15*spbb15*spaa23*spaa25^2*spbb25^2*spbb35+360*spbb12*spaa15*spbb15^2*spaa25^3*spbb25^3-569/3*spaa15*spbb15^3*spbb23*spaa25^2*spbb25^2*spaa35-180*spbb12^2*spaa23*spaa25^3*spbb25^3*spbb35)/(spbb12^3*spaa14*spaa23*spaa25*spbb35*spbb45*spab5145)+
(spbb15*(-1057/3*spaa12^2*spbb15^2*spbb23^2*spaa35^2+1/3*spaa12*spaa13^2*spbb13^2*spbb15*spbb23*spaa35-26/3*spaa12*spaa13*spbb13*spaa15*spbb15^2*spbb23*spaa35+1*spaa12*spaa13*spbb13*spbb15*spbb23*spaa35^2*spbb35+557*spaa12*spaa15^2*spbb15^3*spbb23*spaa35-2356/3*spaa12*spaa15*spbb15^2*spbb23*spaa25*spbb25*spaa35+1057/3*spaa12*spaa15*spbb15^2*spbb23*spaa35^2*spbb35-500*spaa12*spbb15*spbb23*spaa25^2*spbb25^2*spaa35-926/3*spaa12*spbb15*spbb23*spaa25*spbb25*spaa35^2*spbb35+2*spaa12*spbb15*spbb23*spaa35^3*spbb35^2+1/3*spaa13*spbb13*spaa35^3*spbb35^3+20*spaa15^4*spbb15^4+65*spaa15^3*spbb15^3*spaa25*spbb25-5*spaa15^3*spbb15^3*spaa35*spbb35+5*spaa15^2*spbb15^2*spaa25^2*spbb25^2-83*spaa15^2*spbb15^2*spaa25*spbb25*spaa35*spbb35-135*spaa15*spbb15*spaa25^3*spbb25^3-566/3*spaa15*spbb15*spaa25^2*spbb25^2*spaa35*spbb35+4*spaa15*spbb15*spaa25*spbb25*spaa35^2*spbb35^2+1/3*spaa15*spbb15*spaa35^3*spbb35^3-95*spaa25^4*spbb25^4-392/3*spaa25^3*spbb25^3*spaa35*spbb35+59*spaa25^2*spbb25^2*spaa35^2*spbb35^2+95*spaa25*spbb25*spaa35^3*spbb35^3+1/3*spaa35^4*spbb35^4))/(spaa12*spbb12^3*spaa14*spaa23*spaa25*spbb35*spbb45)+
(110/3*spaa12^2*spbb13*spaa15*spbb15^2*spbb25*spaa35+740*spaa12^2*spbb13^2*spaa23*spbb25^2*spaa35-5360/3*spaa12^2*spbb13*spbb15*spaa25*spbb25^2*spaa35+1105/3*spaa12^2*spbb13*spbb15*spbb25*spaa35^2*spbb35+1751*spaa12*spaa15^3*spbb15^4-3667/3*spaa12*spaa15^2*spbb15^3*spaa25*spbb25+2992/3*spaa12*spaa15^2*spbb15^3*spaa35*spbb35-725*spaa12*spaa15*spbb15^2*spaa25^2*spbb25^2+2957/3*spaa12*spaa15*spbb15^2*spaa25*spbb25*spaa35*spbb35+369*spaa12*spaa15*spbb15^2*spaa35^2*spbb35^2+985/3*spaa12*spbb13*spaa23^2*spbb23*spaa25*spbb25^2-14*spaa12*spbb13*spaa23^2*spbb23*spbb25*spaa35*spbb35-2624/3*spaa12*spbb13*spaa23*spaa25^2*spbb25^3+4882/3*spaa12*spbb13*spaa23*spaa25*spbb25^2*spaa35*spbb35-169/3*spaa12*spbb13*spaa23*spbb25*spaa35^2*spbb35^2-1243*spaa12*spbb15*spaa25^3*spbb25^3-820*spaa12*spbb15*spaa25^2*spbb25^2*spaa35*spbb35+2311/3*spaa12*spbb15*spaa25*spbb25*spaa35^2*spbb35^2-89/3*spaa12*spbb15*spaa35^3*spbb35^3-85*spaa13*spaa15^2*spbb15^3*spaa25*spbb35-368/3*spaa13*spaa15*spbb15^2*spaa25^2*spbb25*spbb35+2*spaa13*spaa15*spbb15^2*spaa25*spaa35*spbb35^2+52/3*spaa13*spbb15*spaa25^3*spbb25^2*spbb35+2*spaa13*spbb15*spaa25^2*spbb25*spaa35*spbb35^2+2*spaa13*spbb15*spaa25*spaa35^2*spbb35^3+60*spaa23*spaa25^3*spbb25^3*spbb35-65*spaa23*spaa25*spbb25*spaa35^2*spbb35^3-5*spaa23*spaa35^3*spbb35^4)/(spaa12*spbb12^2*spaa14*spaa23*spaa25*spbb35*spbb45)+
(-10*spaa13*spbb13-10*spaa14*spbb14-35*spaa23*spbb23-30*spaa24*spbb24)/(spaa12*spbb12)+
(-1132/3*spaa12^2*spbb13*spbb15*spbb25*spaa35-348*spaa12*spaa15^2*spbb15^3+1909/3*spaa12*spaa15*spbb15^2*spaa25*spbb25+6610/3*spaa12*spaa15*spbb15^2*spaa35*spbb35-241/3*spaa12*spbb13*spaa23^2*spbb23*spbb25-134/3*spaa12*spbb13*spaa23*spaa25*spbb25^2-1484/3*spaa12*spbb13*spaa23*spbb25*spaa35*spbb35-5317/3*spaa12*spbb15*spaa25^2*spbb25^2+1497*spaa12*spbb15*spaa25*spbb25*spaa35*spbb35+1957/3*spaa12*spbb15*spaa35^2*spbb35^2-3076/3*spaa13*spaa15*spbb15^2*spaa25*spbb35-2036/3*spaa13*spbb15*spaa25^2*spbb25*spbb35-851/3*spaa13*spbb15*spaa25*spaa35*spbb35^2+10*spaa23^3*spbb23^2*spbb35-177*spaa23^2*spbb23*spaa25*spbb25*spbb35+194/3*spaa23^2*spbb23*spaa35*spbb35^2+1181*spaa23*spaa25^2*spbb25^2*spbb35-1285*spaa23*spaa25*spbb25*spaa35*spbb35^2+275/3*spaa23*spaa35^2*spbb35^3)/(spbb12*spaa14*spaa23*spaa25*spbb35*spbb45)+
(spaa12*(-831*spaa12^2*spbb12*spbb15-790*spaa12*spaa13*spbb13*spbb15+1205*spaa12*spbb12*spaa23*spbb35-3539/3*spaa12*spbb13*spaa23*spbb25-976/3*spaa12*spbb15*spaa25*spbb25+880/3*spaa23^2*spbb23*spbb35+445/3*spaa23*spaa25*spbb25*spbb35))/(spaa14*spaa23*spaa25*spbb35*spbb45)+
(+817*spaa24*spbb45)/(spaa23*spbb35)+
(spbb34*(347/3*spaa23*spbb35+314*spaa24*spbb45))/(spaa25*spbb35*spbb45)+
(+26411/36),
(spaa45^2*spbb15^3*spbb45*(-15*spbb12^2*spbb14*spaa15^3-15*spbb12^2*spaa15^2*spbb24*spaa25+30*spbb12*spbb14*spaa15^2*spbb24*spaa45+30*spbb12*spaa15*spbb24^2*spaa25*spaa45-15*spbb14*spaa15*spbb24^2*spaa45^2-15*spbb24^3*spaa25*spaa45^2))/(spbb12^3*spaa25*spab5145^4)+
(spbb25*spaa15*spbb14*spaa45^2*spbb15^2*(-10*spbb12*spbb14*spaa15*spaa25+5*spbb14^2*spaa15*spaa45-10*spbb12*spbb24*spaa25^2+5*spbb14*spbb24*spaa25*spaa45))/(spbb12^3*spaa25^2*spab5145^3)+
(spbb14^2*(1*spbb12^3*spaa14^2*spbb45-3*spbb12^2*spaa14^2*spbb14*spbb25-3*spbb12*spaa14*spbb14*spbb25^2*spaa45-1*spbb14*spbb25^3*spaa45^2))/(spbb12^3*spbb45*spab4154^2)+
(spbb15^3*(-10*spbb12^2*spbb14*spaa15^3*spaa25-5*spbb12*spbb14^2*spaa15^3*spaa45-10*spbb12^2*spaa15^2*spbb24*spaa25^2+20*spbb12*spbb14*spaa15^2*spbb24*spaa25*spaa45+25*spbb12*spaa15*spbb24^2*spaa25^2*spaa45-5*spbb14*spaa15*spbb24^2*spaa25*spaa45^2-5*spbb24^3*spaa25^2*spaa45^2))/(spbb12^3*spaa25^2*spbb45*spab5145^2)+
(spbb14*(1*spbb12^3*spaa14*spbb45^2-9*spbb12^2*spaa14*spbb14*spbb25*spbb45+12*spbb12*spaa14*spbb14^2*spbb25^2+5*spbb14^2*spbb25^3*spaa45))/(spbb12^3*spbb45^2*spab4154)+
(spbb25*spbb15^2*(10*spbb13*spbb14*spaa15*spbb24*spbb25*spbb35-10*spbb13*spbb14*spaa15*spbb25^2*spbb34-10*spbb13*spaa15*spbb15*spbb24*spbb25*spbb34+15*spaa15*spbb15^2*spbb23*spbb24*spbb34-10*spbb12*spaa25*spbb25^2*spbb34^2+10*spbb13*spbb24^2*spaa25*spbb25*spbb35))/(spbb12^3*spbb35^2*spbb45^2*spab5145)+
(-5*spaa23*spbb23^2*spaa24^3*spbb24*spbb25^3*spbb34+5*spaa23*spbb23^2*spaa24^2*spbb24^2*spbb25*spaa34*spbb35^2+15*spaa23*spbb23^2*spaa24^2*spbb25^3*spbb34*spaa35*spbb35+11*spaa23*spbb23^2*spaa24*spbb24^2*spaa34^2*spbb35^3-5*spbb23*spaa24^4*spbb24^2*spbb25^3*spbb34+5*spbb23*spaa24^3*spbb24^3*spbb25*spaa34*spbb35^2+20*spbb23*spaa24^3*spbb24*spbb25^3*spbb34*spaa35*spbb35-5*spbb23*spaa24^3*spbb25^4*spbb34^2*spaa35+11*spbb23*spaa24^2*spbb24^3*spaa34^2*spbb35^3-15*spbb23*spaa24^2*spbb25^3*spbb34*spaa35^2*spbb35^2-15*spaa24^2*spbb25^4*spbb34^2*spaa35*spbb35*spaa45-16*spaa24*spaa25*spbb25^4*spbb34*spaa35*spbb35^2*spaa45+15*spaa24*spbb25^3*spbb34*spaa35*spbb35^2*spaa45^2*spbb45-6*spbb24*spaa25*spbb25^2*spaa34*spbb35^3*spaa45^2*spbb45-1/3*spaa25*spbb25^3*spbb35^2*spaa45^3*spbb45^2-5*spbb24^2*spaa34^2*spbb35^4*spaa45^2*spbb45+5*spbb24*spbb25*spaa34*spbb35^3*spaa45^3*spbb45^2)/(spbb12^3*spaa14^3*spaa25*spbb35^2*spbb45^2)+
(spbb25^2*spaa12*spaa45*(-31*spaa12*spbb12*spaa24*spbb24-32*spaa12*spbb12*spaa45*spbb45+1*spaa12*spbb14*spbb25*spaa45-1*spaa15*spbb15*spaa45*spbb45-32*spaa24^2*spbb24^2-32*spaa24*spbb24*spaa45*spbb45-6*spaa45^2*spbb45^2))/(spbb12^2*spaa14^3*spaa25*spbb45^2)+
(41*spaa12^2*spaa13*spbb13^3*spaa25*spbb25^3+36*spaa12^2*spbb13^2*spaa15*spbb15*spaa25*spbb25^3+46*spaa12^2*spbb13^2*spaa23*spbb23*spaa25*spbb25^3+56*spaa12^2*spbb13^2*spaa25^2*spbb25^4+24*spaa12*spaa13^2*spbb13^3*spaa25*spbb25^2*spbb35+5*spaa12*spaa13*spbb13^2*spaa15^2*spbb15^2*spbb25*spbb35-1*spaa12*spaa13*spbb13^2*spaa15*spbb15*spaa25*spbb25^2*spbb35+70*spaa12*spaa13*spbb13^2*spaa23*spbb23*spaa25*spbb25^2*spbb35+79*spaa12*spaa13*spbb13^2*spaa25^2*spbb25^3*spbb35+5*spaa12*spbb13*spaa15^3*spbb15^3*spbb25*spbb35-15*spaa12*spbb13*spaa15^2*spbb15^2*spaa25*spbb25^2*spbb35+4*spaa12*spbb13*spaa15*spbb15*spaa25^2*spbb25^3*spbb35+46*spaa12*spbb13*spaa23^2*spbb23^2*spaa25*spbb25^2*spbb35+80*spaa12*spbb13*spaa23*spbb23*spaa25^2*spbb25^3*spbb35+34*spaa12*spbb13*spaa25^3*spbb25^4*spbb35+5*spaa13^3*spbb13^3*spaa25*spbb25*spbb35^2+5*spaa13^2*spbb13^2*spaa15^2*spbb15^2*spbb35^2-10*spaa13^2*spbb13^2*spaa15*spbb15*spaa25*spbb25*spbb35^2+15*spaa13^2*spbb13^2*spaa23*spbb23*spaa25*spbb25*spbb35^2+31/2*spaa13^2*spbb13^2*spaa25^2*spbb25^2*spbb35^2+5*spaa13*spbb13*spaa15^3*spbb15^3*spbb35^2-15*spaa13*spbb13*spaa15^2*spbb15^2*spaa25*spbb25*spbb35^2-27*spaa13*spbb13*spaa15*spbb15*spaa25^2*spbb25^2*spbb35^2+15*spaa13*spbb13*spaa23^2*spbb23^2*spaa25*spbb25*spbb35^2+26*spaa13*spbb13*spaa23*spbb23*spaa25^2*spbb25^2*spbb35^2-20*spaa13*spbb13*spaa25^3*spbb25^3*spbb35^2-3*spaa15^2*spbb15^2*spaa25^2*spbb25^2*spbb35^2-1*spaa15*spbb15*spaa25^3*spbb25^3*spbb35^2+5*spaa23^3*spbb23^3*spaa25*spbb25*spbb35^2+5/2*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spbb35^2-9*spaa23*spbb23*spaa25^3*spbb25^3*spbb35^2-1*spaa25^4*spbb25^4*spbb35^2)/(spbb12^2*spaa14^2*spaa25^2*spbb35^2*spbb45^2)+
(spaa12*spbb25*(-113/2*spaa12^2*spbb12^2+16*spaa12*spbb12*spaa13*spbb13-215/2*spaa12*spbb12*spaa23*spbb23-233/2*spaa12*spbb12*spaa24*spbb24+17*spaa12*spbb13*spbb24*spaa34+32*spaa13^2*spbb13^2-15*spaa13*spbb13*spaa23*spbb23-46*spaa23^2*spbb23^2-116*spaa23*spbb23*spaa24*spbb24-72*spaa24^2*spbb24^2))/(spbb12*spaa14^2*spaa25*spbb45^2)+
(spaa12*spbb13*(-5*spaa12^2*spbb12^2+10*spaa12*spbb12*spaa34*spbb34-5*spaa34^2*spbb34^2))/(spbb12*spaa14*spaa25^2*spbb35*spbb45)+
(-46*spbb13^2*spaa14*spbb45)/(spbb12*spaa25*spbb35^2)+
(spbb14*spbb35*(17*spaa12*spbb24*spaa34+11*spaa13^2*spbb13-17*spaa13*spaa14*spbb14))/(spbb12*spaa14*spaa25*spbb45^2)+
(130*spaa12*spaa13*spbb13^2*spbb25+26*spaa12*spbb13*spaa15*spbb15*spbb25-30*spaa12*spbb13*spaa23*spbb23*spbb25+7*spaa12*spbb13*spaa25*spbb25^2+23*spaa13^2*spbb13^2*spbb35-60*spaa13*spbb13*spaa15*spbb15*spbb35+10*spaa13*spbb13*spaa23*spbb23*spbb35-32*spaa13*spbb13*spaa25*spbb25*spbb35-22*spaa15^2*spbb15^2*spbb35-39*spaa15*spbb15*spaa25*spbb25*spbb35+5*spaa23^2*spbb23^2*spbb35-4*spaa23*spbb23*spaa25*spbb25*spbb35-23*spaa25^2*spbb25^2*spbb35)/(spbb12*spaa14*spaa25*spbb35*spbb45)+
(spaa12*(64*spaa12*spbb12-12*spaa13*spbb13+47*spaa23*spbb23+48*spaa24*spbb24))/(spaa14*spaa25*spbb45)+
(spbb34*(22*spaa23*spbb35+16*spaa24*spbb45))/(spaa25*spbb35*spbb45)+
(-63/2),
(spbb12*spaa15^2*spaa23*spaa24*spbb34*(2/9*spaa12*spbb15-2/9*spaa23*spbb35))/(spaa12*spaa25*spab2152^3)+
(+22/3*spbb14^3*spbb23^3*spaa34^3)/(spbb12^3*spab4154^3)+
(spaa15*(-1/9*spaa12^2*spbb12*spbb13*spaa23-2/3*spaa12^2*spbb12*spbb14*spaa24-2/3*spaa12^2*spbb13*spbb14*spaa34-1/9*spaa12*spaa13*spbb13^2*spaa23-7/9*spaa12*spbb13*spaa14*spbb14*spaa23-2/3*spaa12*spaa14*spbb14^2*spaa24+2/9*spaa12*spbb13*spaa23^2*spbb23+1/3*spaa12*spbb12*spaa23*spaa24*spbb34+1/9*spbb13*spaa14*spaa23^2*spbb34+2/3*spaa14*spbb14*spaa23*spaa24*spbb34-1/3*spaa23^2*spbb23*spaa24*spbb34))/(spaa12*spaa25*spab2152^2)+
(spbb14^2*spbb23^2*spaa34^2*(-29/3*spaa12*spbb12*spaa14*spaa45+2/3*spaa12*spbb25*spaa45^2+31/3*spbb12*spaa14^2*spaa25+4/3*spaa14*spaa15*spbb15*spaa45+14/9*spaa14*spaa24*spbb24*spaa45))/(spbb12^3*spaa14*spaa15*spaa24*spab4154^2)+
(spaa45*spaa35*spbb14*spbb25*(15*spbb13*spaa14*spbb14*spbb15*spaa35+15*spaa14*spbb14^2*spbb15*spaa45-15*spbb13*spaa15*spbb15^2*spaa35+15*spbb14^2*spaa34*spbb35*spaa45))/(spbb12^3*spaa23*spaa25*spab5145^2)+
(spbb12*(5*spaa12^2*spbb12^3*spaa23*spaa24+8*spaa12*spbb12^2*spaa13*spbb13*spaa23*spaa24+14/3*spaa12*spbb12^2*spaa13*spbb14*spaa24^2-1/3*spaa12*spbb12^2*spbb13*spaa14*spaa23^2+5*spaa12*spbb12^2*spaa14*spbb14*spaa23*spaa24-2/3*spaa12*spbb12^2*spaa23^2*spbb23*spaa24+3*spbb12*spaa13^2*spbb13^2*spaa23*spaa24+14/3*spbb12*spaa13^2*spbb13*spbb14*spaa24^2-1/3*spbb12*spaa13*spbb13^2*spaa14*spaa23^2+3*spbb12*spaa13*spbb13*spaa14*spbb14*spaa23*spaa24+14/3*spbb12*spaa13*spaa14*spbb14^2*spaa24^2-4/3*spbb12*spaa13*spbb13*spaa23^2*spbb23*spaa24+5/3*spaa13*spbb13^2*spaa23^2*spbb23*spaa34-2*spbb12*spaa13*spbb14*spaa23*spbb23*spaa24^2-1/3*spbb12*spbb13*spaa14^2*spbb14*spaa23^2+2/3*spbb12*spbb13*spaa14*spaa23^3*spbb23+4/3*spbb12*spaa23^3*spbb23^2*spaa24+5/3*spbb13*spaa23^3*spbb23^2*spaa34))/(spaa12*spbb12^3*spaa23*spaa24*spab2152)+
(spbb13^3*(-5*spbb12^2*spaa13^2*spbb35+10*spbb12*spaa13^2*spbb13*spbb25+5*spbb12*spaa13*spaa23*spbb23*spbb25+5*spaa13*spbb13*spbb25^2*spaa35+5*spaa23*spbb23*spbb25^2*spaa35))/(spbb12^3*spaa24*spbb34*spbb35*spab3153)+
(+5*spaa35*spbb45*spab4154)/(spaa14*spbb14*spaa23*spbb24)+
(spaa34*spab4154*(-5*spaa13*spbb13-5*spaa23*spbb23-5*spaa34*spbb34))/(spbb12*spaa14*spaa23*spaa24*spbb24)+
(spbb14*spbb23*spaa34*(35/3*spaa12^2*spbb12^2*spaa14^2*spaa45^2+28/3*spaa12^2*spbb12*spaa14*spbb25*spaa45^3+5*spaa12^2*spbb25^2*spaa45^4-46/3*spaa12*spbb12^2*spaa14^3*spaa25*spaa45-88/3*spaa12*spbb12*spaa14^3*spbb14*spaa45^2+18*spaa12*spbb12*spaa14^2*spaa15*spbb15*spaa45^2+319/18*spaa12*spbb12*spaa14^2*spaa24*spbb24*spaa45^2-44/3*spaa12*spaa14^2*spbb14*spbb25*spaa45^3+10*spaa12*spaa14*spaa15*spbb15*spbb25*spaa45^3+15*spaa12*spaa14*spaa24*spbb24*spbb25*spaa45^3+8*spbb12^2*spaa14^4*spaa25^2+44/3*spbb12*spaa14^4*spbb14*spaa25*spaa45-26/3*spbb12*spaa14^3*spaa15*spbb15*spaa25*spaa45-44/3*spaa14^3*spbb14*spaa15*spbb15*spaa45^2-61/18*spbb12*spaa14^3*spaa24*spbb24*spaa25*spaa45-44/3*spaa14^3*spbb14*spaa24*spbb24*spaa45^2+10*spaa14^2*spaa15^2*spbb15^2*spaa45^2+185/18*spaa14^2*spaa24^2*spbb24^2*spaa45^2))/(spbb12^3*spaa14^2*spaa15^2*spaa24^2*spab4154)+
(-10*spaa23^3*spbb23^5*spaa34*spaa45-20*spaa23^2*spbb23^4*spaa24*spbb24*spaa34*spaa45-5*spaa23^2*spbb23^4*spaa24*spbb25*spaa35*spaa45-5*spaa23^2*spbb23^3*spaa24*spbb24*spbb25*spaa45^2-10*spaa23^2*spbb23^3*spaa25*spbb25^2*spaa45^2-20*spaa23^2*spbb23^4*spaa34^2*spbb34*spaa45-30*spaa23^2*spbb23^3*spbb24*spaa34*spbb35*spaa45^2-10*spaa23^2*spbb23^2*spbb24*spbb25*spbb35*spaa45^3-10*spaa23*spbb23^3*spaa24^2*spbb24^2*spaa34*spaa45-5*spaa23*spbb23^3*spaa24^2*spbb24*spbb25*spaa35*spaa45-5*spaa23*spbb23^2*spaa24^2*spbb24^2*spbb25*spaa45^2+15*spaa23*spbb23^3*spaa24*spaa25*spbb25^2*spaa35*spaa45+10*spaa23*spbb23^2*spaa24*spbb24*spaa25*spbb25^2*spaa45^2+5*spaa23*spbb23^4*spaa24*spaa34^2*spbb34*spaa35-20*spaa23*spbb23^3*spaa24*spbb24*spaa34^2*spbb34*spaa45-30*spaa23*spbb23^2*spaa24*spbb24^2*spaa34*spbb35*spaa45^2-15*spaa23*spbb23*spaa24*spbb24^2*spbb25*spbb35*spaa45^3+15*spaa23*spbb23^2*spaa25^2*spbb25^3*spaa45^2-10*spaa23*spbb23*spbb24*spaa25*spbb25^2*spbb35*spaa45^3-10*spaa23*spbb23^3*spaa34^3*spbb34^2*spaa45-30*spaa23*spbb23^2*spbb24*spaa34^2*spbb34*spbb35*spaa45^2-20*spaa23*spbb23*spbb24^2*spaa34*spbb35^2*spaa45^3-10*spaa23*spbb24^2*spbb25*spbb35^2*spaa45^4+5*spbb23^3*spaa24^2*spbb24*spaa34^2*spbb34*spaa35+5*spbb23^3*spaa24*spaa34^3*spbb34^2*spaa35)/(spbb12^3*spaa14^2*spaa15*spaa25*spbb35*spab5145)+
(spaa25^2*(-44/3*spaa12*spbb12^2*spaa13*spaa23*spbb23^2*spaa24-14*spaa12*spbb12^2*spaa14*spaa23^2*spbb23^2-86/3*spbb12*spaa13*spaa14*spbb14*spaa23*spbb23^2*spaa24-5*spbb12*spaa13*spaa23^2*spbb23^3*spaa24+5*spaa13*spbb14*spaa23*spbb23^3*spaa24*spaa34-5/18*spaa13*spbb14*spbb23^2*spaa24^2*spbb24*spaa34+86/3*spbb12*spbb13*spaa14^2*spaa23^2*spbb23*spbb24+44/3*spbb13^2*spaa14^2*spaa23*spbb24^2*spaa34+5*spbb12*spaa14*spaa23^3*spbb23^3+5*spbb13*spaa14*spaa23^2*spbb23^2*spbb24*spaa34))/(spaa12*spbb12^3*spaa15^2*spaa23*spaa24^2*spbb34)+
(spaa24*(-17/6*spaa12^3*spbb12^4*spaa15^2-13/2*spaa12^2*spbb12^3*spaa13*spbb13*spaa15^2-25/18*spaa12^2*spbb12^3*spaa13*spaa15*spbb23*spaa25-44/9*spaa12^2*spbb12^3*spaa15^3*spbb15+32/9*spaa12^2*spbb12^3*spaa15^2*spaa25*spbb25-19/2*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa15^2-235/18*spaa12*spbb12^2*spaa13^2*spbb13*spaa15*spbb23*spaa25-50/9*spaa12*spbb12^2*spaa13^2*spbb23^2*spaa25^2-17/9*spaa12*spbb12^2*spaa13*spbb13*spaa15^3*spbb15-211/9*spaa12*spbb12^2*spaa13*spbb13*spaa15^2*spaa25*spbb25+37/18*spaa12*spbb12^2*spaa13*spaa15*spbb23*spaa25^2*spbb25-8/3*spaa12*spbb12^2*spaa15^4*spbb15^2+28/9*spaa12*spbb12^2*spaa15^3*spbb15*spaa25*spbb25+52/9*spaa12*spbb12^2*spaa15^2*spaa25^2*spbb25^2-35/6*spbb12*spaa13^3*spbb13^3*spaa15^2-215/18*spbb12*spaa13^3*spbb13^2*spaa15*spbb23*spaa25-5/18*spaa13^3*spbb13^3*spaa15*spbb23*spaa35-55/9*spbb12*spaa13^3*spbb13*spbb23^2*spaa25^2-5/9*spaa13^3*spbb13^2*spbb23^2*spaa25*spaa35-2*spbb12*spaa13^2*spbb13^2*spaa15^3*spbb15-289/6*spbb12*spaa13^2*spbb13^2*spaa15^2*spaa25*spbb25-127/6*spaa13^2*spbb13^3*spaa15^2*spbb25*spaa35-455/18*spbb12*spaa13^2*spbb13*spaa15*spbb23*spaa25^2*spbb25-82/3*spaa13^2*spbb13^2*spaa15*spbb23*spaa25*spbb25*spaa35-101/18*spbb12*spaa13^2*spbb23^2*spaa25^3*spbb25-101/18*spaa13^2*spbb13*spbb23^2*spaa25^2*spbb25*spaa35+29/9*spbb12*spaa13*spbb13*spaa15^4*spbb15^2-160/9*spbb12*spaa13*spbb13*spaa15^3*spbb15*spaa25*spbb25-53/2*spaa13*spbb13^2*spaa15^3*spbb15*spbb25*spaa35-290/9*spbb12*spaa13*spbb13*spaa15^2*spaa25^2*spbb25^2-38*spaa13*spbb13^2*spaa15^2*spaa25*spbb25^2*spaa35-101/9*spbb12*spaa13*spaa15*spbb23*spaa25^3*spbb25^2-101/9*spaa13*spbb13*spaa15*spbb23*spaa25^2*spbb25^2*spaa35-11/18*spbb12*spaa15^5*spbb15^3-11/6*spbb12*spaa15^4*spbb15^2*spaa25*spbb25-11/18*spbb13*spaa15^4*spbb15^2*spbb25*spaa35-11/6*spbb12*spaa15^3*spbb15*spaa25^2*spbb25^2-11/9*spbb13*spaa15^3*spbb15*spaa25*spbb25^2*spaa35-11/18*spbb12*spaa15^2*spaa25^3*spbb25^3-11/18*spbb13*spaa15^2*spaa25^2*spbb25^3*spaa35))/(spaa12*spbb12^3*spaa14^2*spaa15*spaa23*spaa25*spbb34)+
(spaa45*spbb35*(97/3*spaa12*spbb14*spbb15*spbb24*spaa45^2+173/3*spaa14^2*spbb14^3*spaa45+329/3*spaa14*spbb14^2*spaa15*spbb15*spaa45+218/3*spaa14*spbb14^2*spaa45^2*spbb45-19*spbb12*spaa15^2*spbb15^2*spaa25+52*spbb14*spaa15^2*spbb15^2*spaa45-14*spbb12*spaa15*spbb15*spaa25^2*spbb25+28*spbb12*spaa15*spbb15*spaa25*spaa45*spbb45+154/3*spaa15*spbb15^2*spbb24*spaa25*spaa45+67*spbb14*spaa15*spbb15*spaa45^2*spbb45-2/3*spbb15*spbb24*spaa25^2*spbb25*spaa45+13/3*spbb15*spbb24*spaa25*spaa45^2*spbb45+15*spbb14*spaa45^3*spbb45^2))/(spaa12*spbb12^3*spaa15*spaa24^2*spbb34)+
(-32*spaa12^2*spbb12^3*spbb13*spaa15-158/3*spaa12^2*spbb12^3*spbb23*spaa25+55*spaa12*spbb12^2*spaa13*spbb13^2*spaa15-21*spaa12*spbb12^2*spaa13*spbb13*spbb23*spaa25-53/3*spaa12*spbb12^2*spbb13*spaa15^2*spbb15-502/3*spaa12*spbb12^2*spbb13*spaa15*spaa25*spbb25-248/3*spaa12*spbb12^2*spbb23*spaa25^2*spbb25+1*spbb12*spaa13^2*spbb13^3*spaa15+298/3*spbb12*spaa13^2*spbb13^2*spbb23*spaa25+128/3*spaa13^2*spbb13^3*spbb23*spaa35-15*spbb12*spaa13*spbb13^2*spaa15^2*spbb15+11*spbb12*spaa13*spbb13^2*spaa15*spaa25*spbb25+1*spaa13*spbb13^3*spaa15*spbb25*spaa35-277/3*spbb12*spaa13*spbb13*spbb23*spaa25^2*spbb25-14*spaa13*spbb13^2*spbb23*spaa25*spbb25*spaa35-58/3*spbb12*spbb13*spaa15^3*spbb15^2+95*spbb12*spbb13^2*spaa15^2*spaa23*spbb25-140/3*spbb13^2*spaa15^2*spbb15*spbb25*spaa35-362/3*spbb12*spbb13*spaa15*spaa25^2*spbb25^2-39*spbb13^2*spaa15*spaa25*spbb25^2*spaa35-30*spbb12*spbb23*spaa25^3*spbb25^2-30*spbb13*spbb23*spaa25^2*spbb25^2*spaa35)/(spaa12*spbb12^3*spaa15*spaa24*spbb34)+
(15*spaa23^3*spbb23^5*spaa24*spbb25-45/2*spaa23^3*spbb23^5*spaa34*spbb35+185/18*spaa23^3*spbb23^4*spbb25*spbb35*spaa45+35*spaa23^2*spbb23^4*spaa24^2*spbb24*spbb25-35*spaa23^2*spbb23^5*spaa24*spaa34*spbb45-5/3*spaa23^2*spbb23^4*spaa24*spbb24*spaa34*spbb35+25*spaa23^2*spbb23^3*spaa24*spbb24*spbb25*spbb35*spaa45-385/9*spaa23^2*spbb23^4*spaa34^2*spbb34*spbb35-995/18*spaa23^2*spbb23^4*spaa34*spaa35*spbb35^2-869/6*spaa23^2*spbb23^3*spbb24*spaa34*spbb35^2*spaa45-161/18*spaa23^2*spbb23^3*spbb25*spaa35*spbb35^2*spaa45-143/3*spaa23^2*spbb23^2*spbb24*spbb25*spbb35^2*spaa45^2+20*spaa23*spbb23^3*spaa24^3*spbb24^2*spbb25-45*spaa23*spbb23^4*spaa24^2*spbb24*spaa34*spbb45+59/2*spaa23*spbb23^3*spaa24^2*spbb24^2*spaa34*spbb35+56/3*spaa23*spbb23^2*spaa24^2*spbb24^2*spbb25*spbb35*spaa45-25*spaa23*spbb23^4*spaa24*spaa34^2*spbb34*spbb45-265/18*spaa23*spbb23^3*spaa24*spbb24*spaa34^2*spbb34*spbb35-557/6*spaa23*spbb23^2*spaa24*spbb24^2*spaa34*spbb35^2*spaa45-106/3*spaa23*spbb23*spaa24*spbb24^2*spbb25*spbb35^2*spaa45^2-365/18*spaa23*spbb23^3*spaa34^3*spbb34^2*spbb35-1045/18*spaa23*spbb23^3*spaa34^2*spbb34*spaa35*spbb35^2-1997/18*spaa23*spbb23^2*spbb24*spaa34^2*spbb34*spbb35^2*spaa45-247/9*spaa23*spbb23^3*spaa34*spaa35^2*spbb35^3-707/6*spaa23*spbb23^2*spbb24*spaa34*spaa35*spbb35^3*spaa45-277/3*spaa23*spbb23*spbb24^2*spaa34*spbb35^3*spaa45^2+21/2*spaa23*spbb23^2*spbb25*spaa35^2*spbb35^3*spaa45-68/3*spaa23*spbb23*spbb24*spbb25*spaa35*spbb35^3*spaa45^2-34*spaa23*spbb24^2*spbb25*spbb35^3*spaa45^3-5*spbb23^3*spaa24^3*spbb24^2*spaa34*spbb45+11/3*spbb23^2*spaa24^3*spbb24^3*spaa34*spbb35+38/9*spbb23*spaa24^3*spbb24^3*spbb25*spbb35*spaa45-10*spbb23^3*spaa24^2*spbb24*spaa34^2*spbb34*spbb45+61/18*spbb23^2*spaa24^2*spbb24^2*spaa34^2*spbb34*spbb35-59/18*spbb23*spaa24^2*spbb24^3*spaa34*spbb35^2*spaa45+38/9*spaa24^2*spbb24^3*spbb25*spbb35^2*spaa45^2-10*spbb23^3*spaa24*spaa34^3*spbb34^2*spbb45+85/18*spbb23^2*spaa24*spbb24*spaa34^3*spbb34^2*spbb35-110/9*spbb23*spaa24*spbb24^2*spaa34^2*spbb34*spbb35^2*spaa45-35/18*spaa24*spbb24^3*spaa34*spbb35^3*spaa45^2-5*spbb23^2*spaa34^3*spbb34^2*spaa35*spbb35^2-5*spbb23*spbb24*spaa34^3*spbb34^2*spbb35^2*spaa45+16/3*spbb23^2*spaa34^2*spbb34*spaa35^2*spbb35^3-15*spbb23*spbb24*spaa34^2*spbb34*spaa35*spbb35^3*spaa45+16/3*spbb23^2*spaa34*spaa35^3*spbb35^4-29/3*spbb23*spbb24*spaa34*spaa35^2*spbb35^4*spaa45-15*spbb24^2*spaa34*spaa35*spbb35^4*spaa45^2+265/18*spbb23*spbb25*spaa35^3*spbb35^4*spaa45+15*spbb24*spbb25*spaa35^2*spbb35^4*spaa45^2)/(spaa12*spbb12^3*spaa14^2*spaa25*spbb25*spbb34*spbb35)+
(spbb23^2*(-20*spaa12^2*spaa13*spbb15^2*spbb23^2*spaa35+40*spaa12^2*spbb15*spaa23*spbb23^2*spbb25*spaa35-5*spaa12^2*spbb15*spbb23*spaa25*spbb25^2*spaa35+56/3*spaa12^2*spbb15*spbb23*spbb25*spaa35^2*spbb35-15*spaa12*spaa13^3*spbb13^2*spbb15*spbb23+30*spaa12*spaa13^2*spbb13*spbb15*spaa23*spbb23^2-250/9*spaa12*spaa13^2*spbb13*spbb15*spbb23*spaa35*spbb35+55*spaa12*spaa13*spbb15*spaa23^2*spbb23^3+1805/18*spaa12*spaa13*spbb15*spaa23*spbb23^2*spaa35*spbb35+1088/9*spaa12*spaa13*spbb15*spbb23*spaa35^2*spbb35^2+10*spaa12*spaa23^3*spbb23^3*spbb25+5*spaa12*spaa23^2*spbb23^2*spaa25*spbb25^2+127/18*spaa12*spaa23^2*spbb23^2*spbb25*spaa35*spbb35+20*spaa12*spaa23*spbb23*spaa25^2*spbb25^3+646/9*spaa12*spaa23*spbb23*spaa25*spbb25^2*spaa35*spbb35-409/9*spaa12*spaa23*spbb23*spbb25*spaa35^2*spbb35^2+400/9*spaa12*spaa25^2*spbb25^3*spaa35*spbb35+1030/9*spaa12*spaa25*spbb25^2*spaa35^2*spbb35^2+2377/18*spaa12*spbb25*spaa35^3*spbb35^3+185/18*spaa13^4*spbb13^3*spbb35+235/18*spaa13^3*spbb13^2*spaa23*spbb23*spbb35+967/18*spaa13^3*spbb13^2*spaa35*spbb35^2-55/2*spaa13^2*spbb13*spaa23^2*spbb23^2*spbb35-85/3*spaa13^2*spbb13*spaa23*spbb23*spaa35*spbb35^2+2407/18*spaa13^2*spbb13*spaa35^2*spbb35^3-545/18*spaa13*spaa23^3*spbb23^3*spbb35-2665/18*spaa13*spaa23^2*spbb23^2*spaa35*spbb35^2-1003/18*spaa13*spaa23*spbb23*spaa35^2*spbb35^3+1117/18*spaa13*spaa35^3*spbb35^4+5*spaa15*spaa23^3*spbb23^2*spbb25*spbb35+20*spaa15*spaa23^2*spbb23*spaa25*spbb25^2*spbb35+421/9*spaa15*spaa23^2*spbb23*spbb25*spaa35*spbb35^2+400/9*spaa15*spaa23*spaa25*spbb25^2*spaa35*spbb35^2+80*spaa15*spaa23*spbb25*spaa35^2*spbb35^3))/(spaa12*spbb12^3*spaa14^2*spaa15*spbb34*spbb35*spbb45)+
(40*spaa12^3*spbb13*spbb23^2*spbb25^2*spaa35+30*spaa12^2*spaa13^2*spbb13^2*spbb23^2*spbb25+70*spaa12^2*spaa13*spbb13^2*spaa15*spbb23*spbb25^2+85*spaa12^2*spaa13*spbb13*spaa23*spbb23^3*spbb25-124/9*spaa12^2*spaa13*spbb13*spbb23^2*spbb25*spaa35*spbb35-44*spaa12^2*spbb13*spaa15*spbb23*spbb25^2*spaa35*spbb35+5*spaa12^2*spaa23^2*spbb23^4*spbb25+109/6*spaa12^2*spaa23*spbb23^3*spbb25*spaa35*spbb35-1159/18*spaa12^2*spbb23^2*spbb25*spaa35^2*spbb35^2+1895/18*spaa12*spaa13^3*spbb13^2*spbb23^2*spbb35+231*spaa12*spaa13^2*spbb13^2*spaa15*spbb23*spbb25*spbb35+925/9*spaa12*spaa13^2*spbb13*spaa23*spbb23^3*spbb35-548/9*spaa12*spaa13^2*spbb13*spbb23^2*spaa35*spbb35^2+1691/9*spaa12*spaa13*spbb13^2*spaa15^2*spbb25^2*spbb35-228*spaa12*spaa13*spbb13*spaa15*spbb23*spbb25*spaa35*spbb35^2-275/18*spaa12*spaa13*spaa23^2*spbb23^4*spbb35-601/2*spaa12*spaa13*spaa23*spbb23^3*spaa35*spbb35^2+155/3*spaa12*spaa13*spbb23^2*spaa35^2*spbb35^3+1028/9*spaa12*spbb13*spaa15^3*spbb15*spbb25^2*spbb35+3/2*spaa12*spbb13*spaa15^2*spbb25^2*spaa35*spbb35^2-1117/18*spaa12*spaa15*spbb23*spbb25*spaa35^2*spbb35^3+13*spaa13^3*spbb13^2*spaa15*spbb23*spbb35^2-56/3*spaa13^3*spbb13*spbb23^2*spaa25*spbb35^2+1691/9*spaa13^2*spbb13^2*spaa15^2*spbb25*spbb35^2-469/3*spaa13^2*spbb13*spaa15*spbb23*spaa35*spbb35^3+388/3*spaa13^2*spaa23*spbb23^3*spaa25*spbb35^2+53/3*spaa13^2*spbb23^2*spaa25*spaa35*spbb35^3+1028/9*spaa13*spbb13*spaa15^3*spbb15*spbb25*spbb35^2+43/2*spaa13*spbb13*spaa15^2*spbb25*spaa35*spbb35^3-1117/18*spaa13*spaa15*spbb23*spaa35^2*spbb35^4)/(spaa12*spbb12^2*spaa14^2*spaa15*spbb34*spbb35*spbb45)+
(spaa13*spbb35^2*(281/18*spaa12*spbb12*spaa15-1213/18*spaa13*spbb13*spaa15-431/6*spaa13*spbb23*spaa25+1591/9*spaa15*spaa23*spbb23))/(spaa12*spbb12*spaa14^2*spbb34*spbb45)+
(821/18*spaa23*spbb23^2*spbb45-23/3*spaa23*spbb23*spbb24*spbb35+752/9*spaa24*spbb24^2*spbb35+1309/18*spbb23*spaa34*spbb34*spbb45-1189/18*spbb24*spaa34*spbb34*spbb35+1211/18*spbb23*spaa35*spbb35*spbb45-45*spbb24*spaa35*spbb35^2)/(spaa12*spbb12*spbb25*spbb34)+
(-445/6*spaa12^2*spbb13*spbb23*spbb24*spbb25-361/18*spaa12*spaa13*spbb13*spbb23^2*spbb45+269/2*spaa12*spaa13*spbb13*spbb23*spbb25*spbb34+505/6*spaa12*spbb13*spaa14*spbb24*spbb25*spbb34-611/9*spaa12*spaa23*spbb23^3*spbb45-153/2*spaa12*spaa23*spbb23^2*spbb25*spbb34+2246/9*spaa13^2*spbb13*spbb23*spbb34*spbb35-1166/9*spaa13*spbb13*spaa14*spbb25*spbb34^2+931/18*spaa13*spaa23*spbb23^2*spbb34*spbb35+119/2*spaa13*spbb23*spaa34*spbb34^2*spbb35-10*spaa14^2*spbb14*spbb25*spbb34^2-295/18*spaa14*spaa23*spbb23*spbb25*spbb34^2-20*spaa14*spbb25*spaa34*spbb34^3)/(spbb12*spaa14*spaa15*spbb34*spbb35*spbb45)+
(spbb35*(-173/9*spaa12*spbb24-119/6*spaa13*spbb34))/(spaa14*spbb34*spbb45)+
(spbb34*(-10*spaa12*spbb25+901/9*spaa13*spbb35))/(spaa15*spbb35*spbb45)+
(+1223/18*spbb23*spbb45)/(spbb25*spbb34)+
(+3965/54),
(+2/9*spbb12*spaa14^2*spaa15*spaa23^2*spbb34*spbb45)/(spaa12*spaa13*spab1231^3)+
(-22/3*spbb14^3*spbb23^3*spaa34^3)/(spbb12^3*spab4154^3)+
(spbb34*spaa14*spaa23*(1/9*spaa12*spbb24*spaa34+4/9*spaa13*spaa14*spbb14+1/9*spaa13*spaa34*spbb34+2/3*spaa14*spaa23*spbb24))/(spaa12*spaa13*spab1231^2)+
(-15*spbb13*spbb23^2*spbb24*spaa34^2*spaa35^2*spbb45)/(spbb12^3*spaa13*spaa15*spab3153^2)+
(spbb14^2*spbb23^2*spaa34^2*(29/3*spaa12*spbb12*spaa14*spaa45-2/3*spaa12*spbb25*spaa45^2-31/3*spbb12*spaa14^2*spaa25-4/3*spaa14*spaa15*spbb15*spaa45+2/9*spaa14*spaa24*spbb24*spaa45))/(spbb12^3*spaa14*spaa15*spaa24*spab4154^2)+
(spbb12*(14/3*spaa12^2*spbb12^3*spaa14*spaa15-13/9*spaa12*spbb12^2*spaa14^2*spbb14*spaa15+14/3*spaa12*spbb12^2*spaa14^2*spbb24*spaa25+14/3*spaa12*spbb12^2*spaa14*spaa15*spaa24*spbb24+28/3*spaa12*spbb12^2*spaa14*spaa15*spaa25*spbb25-1/3*spaa12*spbb12^2*spaa15^2*spaa24*spbb25+4/3*spbb12*spaa14^3*spbb14^2*spaa15+11/9*spbb12*spaa14^3*spbb14*spbb24*spaa25-5/3*spaa14^3*spbb14^2*spbb24*spaa45-4/3*spbb12*spaa14^2*spbb14*spaa15*spaa24*spbb24-13/9*spbb12*spaa14^2*spbb14*spaa15*spaa25*spbb25+14/3*spbb12*spaa14^2*spaa24*spbb24^2*spaa25+14/3*spbb12*spaa14^2*spbb24*spaa25^2*spbb25+5/3*spaa14^2*spbb14*spbb24*spaa25*spbb25*spaa45+14/3*spbb12*spaa14*spaa15*spaa24*spbb24*spaa25*spbb25+14/3*spbb12*spaa14*spaa15*spaa25^2*spbb25^2-1/3*spbb12*spaa15^2*spaa24^2*spbb24*spbb25-1/3*spbb12*spaa15^2*spaa24*spaa25*spbb25^2))/(spaa12*spbb12^3*spaa14*spaa15*spab1231)+
(spbb25^3*(-5*spbb12*spbb13*spaa15*spbb15*spaa25-5*spbb13^2*spaa15*spbb15*spaa35+5*spbb12^2*spaa25^2*spbb35-10*spbb12*spbb13*spaa25^2*spbb25-5*spbb13^2*spaa25*spbb25*spaa35))/(spbb12^3*spaa14*spbb35*spbb45*spab5145)+
(+5*spaa23^2*spbb23^2)/(spaa12*spbb12*spaa13*spbb13)+
(-5*spaa23*spbb23*spbb24*spab4154)/(spbb12*spaa14*spbb14*spaa15*spbb45)+
(+5*spab4154)/(spaa24*spbb24)+
(spbb14*spbb23*spaa34*(-35/3*spaa12^2*spbb12^2*spaa14^2*spaa45^2-28/3*spaa12^2*spbb12*spaa14*spbb25*spaa45^3-5*spaa12^2*spbb25^2*spaa45^4+46/3*spaa12*spbb12^2*spaa14^3*spaa25*spaa45+8*spaa12*spbb12*spaa14^3*spbb14*spaa45^2-18*spaa12*spbb12*spaa14^2*spaa15*spbb15*spaa45^2-143/18*spaa12*spbb12*spaa14^2*spaa24*spbb24*spaa45^2+4*spaa12*spaa14^2*spbb14*spbb25*spaa45^3-10*spaa12*spaa14*spaa15*spbb15*spbb25*spaa45^3-29/3*spaa12*spaa14*spaa24*spbb24*spbb25*spaa45^3-8*spbb12^2*spaa14^4*spaa25^2-4*spbb12*spaa14^4*spbb14*spaa25*spaa45+26/3*spbb12*spaa14^3*spaa15*spbb15*spaa25*spaa45+4*spaa14^3*spbb14*spaa15*spbb15*spaa45^2-19/18*spbb12*spaa14^3*spaa24*spbb24*spaa25*spaa45+4*spaa14^3*spbb14*spaa24*spbb24*spaa45^2-10*spaa14^2*spaa15^2*spbb15^2*spaa45^2-73/18*spaa14^2*spaa24^2*spbb24^2*spaa45^2))/(spbb12^3*spaa14^2*spaa15^2*spaa24^2*spab4154)+
(+5*spbb14*spaa15^2*spaa24^2*spbb25^4)/(spaa12*spbb12^3*spaa13*spaa14^2*spbb35*spbb45)+
(spaa35*spaa14^2*spbb34*(-1/3*spbb12*spaa23^3*spbb23*spaa45-10/3*spbb12*spaa23^2*spaa25*spbb25*spaa45+139/18*spbb13*spaa23^2*spbb23*spaa34*spaa35+8*spbb12*spaa23^2*spaa34*spbb34*spaa45-4*spbb12*spaa23^2*spaa35*spbb35*spaa45+1/3*spbb15*spaa23*spbb23*spaa24*spaa35^2+10/3*spbb15*spaa23*spaa25*spbb25*spaa35*spaa45-11/18*spbb13*spaa23*spaa34^2*spbb34*spaa35+4*spbb15*spaa23*spaa35^2*spbb35*spaa45-11/18*spbb15*spaa24*spaa34*spbb34*spaa35^2))/(spaa12*spbb12^3*spaa13*spaa15^2*spaa23*spaa24^2)+
(spaa14*(-10/3*spaa12^2*spbb12^3*spaa13*spbb13*spaa23^2+10/3*spaa12^2*spbb12^3*spaa23^3*spbb23+26/3*spaa12^2*spbb12^3*spaa23^2*spaa24*spbb24-32/3*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa23^2-10/3*spaa12*spbb12^2*spaa13^2*spbb13*spbb14*spaa23*spaa24+31/3*spaa12*spbb12^2*spaa13*spbb13*spaa23^3*spbb23+58/3*spaa12*spbb12^2*spaa13*spbb13*spaa23^2*spaa24*spbb24+113/18*spaa12*spbb12^2*spaa13*spbb14*spaa23*spaa24^2*spbb24-5/3*spaa12*spbb12^2*spaa23^4*spbb23^2-20/3*spaa12*spbb12^2*spaa23^3*spbb23*spaa24*spbb24-58/9*spaa12*spbb12^2*spaa23^2*spaa24^2*spbb24^2-22/3*spbb12*spaa13^3*spbb13^3*spaa23^2-22/3*spbb12*spaa13^3*spbb13^2*spbb14*spaa23*spaa24-4*spaa13^3*spbb13^3*spbb14*spaa23*spaa34+47/18*spbb12*spaa13^2*spbb13^2*spaa23^3*spbb23+113/18*spbb12*spaa13^2*spbb13^2*spaa23^2*spaa24*spbb24-79/18*spaa13^2*spbb13^3*spaa23^2*spbb24*spaa34+85/18*spbb12*spaa13^2*spbb13*spbb14*spaa23*spaa24^2*spbb24-5/3*spaa13^2*spbb13^2*spbb14*spaa23*spaa24*spbb24*spaa34-11/18*spaa13^2*spbb13*spbb14^2*spaa24^2*spbb24*spaa34-14/3*spbb12*spaa13*spbb13*spaa23^4*spbb23^2-95/3*spbb12*spaa13*spbb13*spaa23^3*spbb23*spaa24*spbb24-187/18*spaa13*spbb13^2*spaa23^3*spbb23*spbb24*spaa34-100/3*spbb12*spaa13*spbb13*spaa23^2*spaa24^2*spbb24^2-22*spaa13*spbb13^2*spaa23^2*spaa24*spbb24^2*spaa34-61/9*spbb12*spaa13*spbb14*spaa23*spaa24^3*spbb24^2-17/3*spaa13*spbb13*spbb14*spaa23*spaa24^2*spbb24^2*spaa34+11/18*spaa13*spbb14^2*spaa24^3*spbb24^2*spaa34-5*spbb12*spaa23^5*spbb23^3-46/3*spbb12*spaa23^4*spbb23^2*spaa24*spbb24-10*spbb13*spaa23^4*spbb23^2*spbb24*spaa34-319/18*spbb12*spaa23^3*spbb23*spaa24^2*spbb24^2-61/3*spbb13*spaa23^3*spbb23*spaa24*spbb24^2*spaa34-61/9*spbb12*spaa23^2*spaa24^3*spbb24^3-91/18*spbb13*spaa23^2*spaa24^2*spbb24^3*spaa34+11/18*spbb14*spaa23*spaa24^3*spbb24^3*spaa34))/(spaa12*spbb12^3*spaa13*spaa15*spaa23*spaa24^2*spbb45)+
(spbb14^2*spaa14*(11/18*spaa12^2*spbb12^2*spbb15-11/18*spaa12*spbb12*spaa14*spbb14*spbb15+11/18*spaa12*spbb12*spaa15*spbb15^2-11/18*spaa12*spbb12*spbb14*spaa24*spbb25-11/18*spaa14*spbb14*spaa15*spbb15^2+11/18*spaa14*spbb14^2*spaa24*spbb25-11/9*spbb14*spaa15*spbb15*spaa24*spbb25+11/9*spbb14*spaa24^2*spbb24*spbb25))/(spaa12*spbb12^3*spaa23*spaa24*spbb34*spbb45)+
(-10*spaa12*spbb12^2*spaa13*spbb13^3*spaa34+45*spaa12*spbb12^3*spbb13^2*spaa14*spaa23-10*spaa12*spbb12^4*spaa24^2*spbb34-40*spaa12*spbb12^3*spbb13*spaa24*spaa34*spbb34-65*spaa12*spbb12^2*spbb13^2*spaa34^2*spbb34-5*spaa12*spbb12*spbb13^2*spbb14*spbb23*spaa34^2-10*spbb12*spaa13^2*spbb13^4*spaa34+45*spbb12^2*spaa13*spbb13^3*spaa14*spaa23-10*spbb12*spaa13*spbb13^3*spaa14*spbb14*spaa34-25*spbb12*spaa13*spbb13^3*spaa34^2*spbb34+5*spaa13*spbb13^3*spbb14*spbb23*spaa34^2+45*spbb12^2*spbb13^2*spaa14^2*spbb14*spaa23-115*spbb12^3*spbb13*spaa14*spaa23*spaa24*spbb34-100*spbb12^2*spbb13^2*spaa14*spaa23*spaa34*spbb34-40*spbb12^3*spaa14*spbb14*spaa24^2*spbb34+5*spbb13^2*spaa14*spbb14^2*spbb23*spaa34^2+10*spbb12^3*spaa24^2*spaa34*spbb34^2+30*spbb12^2*spbb13*spaa24*spaa34^2*spbb34^2+25*spbb12*spbb13^2*spaa34^3*spbb34^2-5*spbb13^2*spbb14*spbb23*spaa34^3*spbb34)/(spbb12^3*spaa24^2*spbb34*spab3153)+
(spbb15*(-90*spaa12^2*spbb12^4*spaa14*spaa24-195*spaa12*spbb12^3*spaa14^2*spbb14*spaa24-60*spaa12*spbb12^3*spaa14^2*spbb15*spaa25-125*spaa12*spbb12^3*spaa14*spaa15*spbb15*spaa24-105*spbb12^2*spaa14^3*spbb14^2*spaa24-75*spbb12^2*spaa14^3*spbb14*spbb15*spaa25-15*spbb12*spaa14^3*spbb14^2*spbb15*spaa45-130*spbb12^2*spaa14^2*spbb14*spaa15*spbb15*spaa24-100*spbb12^2*spaa14^2*spaa15*spbb15^2*spaa25-40*spbb12*spaa14^2*spbb14*spaa15*spbb15^2*spaa45-25*spbb12*spaa14^2*spbb15^2*spbb24*spaa25*spaa45+5*spaa14^2*spbb14*spbb15^2*spbb24*spaa45^2+45*spaa14*spbb14*spaa15*spbb15^2*spbb25*spaa45^2-40*spaa14*spaa15*spbb15^3*spbb24*spaa45^2+5*spaa14*spbb15^2*spbb24*spaa45^3*spbb45+10*spaa15*spbb15^2*spbb25*spaa45^3*spbb45))/(spbb12^3*spaa13*spaa24^2*spbb35*spab3153)+
(-257/18*spaa12^2*spbb15^3*spbb24*spbb25*spaa45^2+767/18*spaa12*spaa14^2*spbb14*spbb15^3*spbb24*spaa45+125/3*spaa12*spaa14*spaa15*spbb15^4*spbb24*spaa45+134/9*spaa12*spaa14*spbb15^3*spaa24*spbb24^2*spaa45-101/18*spaa12*spbb15^2*spaa24^2*spbb24^2*spbb25*spaa45-263/18*spaa12*spbb15^2*spaa24*spbb24*spaa25*spbb25^2*spaa45-10*spaa12*spbb15^2*spaa25^2*spbb25^3*spaa45-20/3*spbb12*spaa14^3*spbb14^2*spbb15*spaa24*spbb45+11/18*spaa14^3*spbb14^2*spbb15^2*spaa24*spbb24-11/3*spaa14^3*spbb14^2*spbb15^2*spaa45*spbb45-407/18*spbb12*spaa14^2*spbb14*spaa15*spbb15^2*spaa24*spbb45+25/3*spbb12^2*spaa14^2*spbb14*spaa24^2*spbb45^2+25/9*spbb12*spaa14^2*spbb14*spbb15*spaa24^2*spbb24*spbb45+11/6*spaa14^2*spbb14*spbb15^2*spaa24^2*spbb24^2-30*spbb12*spaa14^2*spbb14*spbb15*spaa24*spaa45*spbb45^2+107/18*spaa14^2*spbb14*spbb15^2*spaa24*spbb24*spaa45*spbb45+14/3*spaa14^2*spbb14*spbb15^2*spaa45^2*spbb45^2-15*spbb12*spaa14*spaa15^2*spbb15^3*spaa24*spbb45+5/3*spbb12^2*spaa14*spaa15*spbb15*spaa24^2*spbb45^2-4/9*spbb12^2*spaa14*spaa24^3*spbb24*spbb45^2+23/6*spbb12*spaa14*spbb15*spaa24^3*spbb24^2*spbb45+11/9*spaa14*spbb15^2*spaa24^3*spbb24^3+71/3*spbb12^2*spaa14*spaa24^2*spaa45*spbb45^3-16/9*spbb12*spaa14*spbb15*spaa24^2*spbb24*spaa45*spbb45^2-76/3*spbb12*spaa14*spbb15*spaa24*spaa45^2*spbb45^3+163/18*spbb12*spaa24^4*spbb24^2*spbb25*spbb45+14/3*spbb15*spaa24^4*spbb24^3*spbb25+68/3*spbb12*spaa24^3*spbb24*spaa25*spbb25^2*spbb45+74/3*spbb15*spaa24^3*spbb24^2*spaa25*spbb25^2+10*spbb12*spaa24^2*spaa25^2*spbb25^3*spbb45+15*spbb15*spaa24^2*spbb24*spaa25^2*spbb25^3)/(spaa12*spbb12^3*spaa13*spaa24^2*spbb35*spbb45)+
(spaa35*spbb25^2*spbb13*(-49/3*spaa13*spbb13-49/3*spaa15*spbb15+10*spaa25*spbb25))/(spaa12*spbb12^3*spaa14*spbb45)+
(421/18*spaa12*spaa13^2*spbb13^4*spbb15*spbb25-521/18*spaa12*spaa13*spbb13^3*spaa15*spbb15^2*spbb25+521/9*spaa12*spaa13*spbb13^4*spaa23*spbb25^2-25/3*spaa12*spaa13*spbb13*spbb15^3*spbb23^2*spaa25-127/3*spaa12*spbb13^2*spaa15^2*spbb15^3*spbb25+83/9*spaa12*spbb13^3*spaa15*spbb15*spaa23*spbb25^2-27*spaa12*spaa15*spbb15^4*spbb23^2*spaa25+235/6*spaa12*spbb13^3*spaa23^2*spbb23*spbb25^2+115/6*spaa12*spbb15^3*spaa23*spbb23^3*spaa25+5/18*spaa13^2*spbb13^3*spaa15*spbb15^2*spbb35-11/18*spaa13^2*spbb13^4*spaa23*spbb25*spbb35+235/18*spaa13^2*spbb13^2*spbb15^2*spbb23*spaa25*spbb35+11/9*spaa13*spbb13^2*spaa15^2*spbb15^3*spbb35-1/9*spaa13*spbb13*spaa15*spbb15^3*spbb23*spaa25*spbb35-11/9*spaa13*spbb13^3*spaa23^2*spbb23*spbb25*spbb35+113/18*spaa13*spbb13*spbb15^2*spaa23*spbb23^2*spaa25*spbb35+869/18*spaa13*spbb15^3*spbb23^2*spaa25^2*spbb35+17/18*spbb13*spaa15^3*spbb15^4*spbb35-124/9*spaa15^2*spbb15^4*spbb23*spaa25*spbb35-367/9*spaa15*spbb15^3*spaa23*spbb23^2*spaa25*spbb35-29*spaa15*spbb15^3*spbb23*spaa25*spaa35*spbb35^2-547/18*spbb15^2*spaa23*spbb23^2*spaa25*spaa35*spbb35^2)/(spaa12*spbb12^3*spaa24^2*spbb34*spbb35*spbb45)+
(spbb15*(-97/9*spaa12^2*spbb13*spbb15*spbb23*spaa35-205/9*spaa12*spaa13^2*spbb13^3+30*spaa12*spaa13*spbb13^2*spaa15*spbb15-1091/9*spaa12*spaa13*spbb13^2*spaa23*spbb23+424/9*spaa12*spbb13*spaa15^2*spbb15^2-163/3*spaa12*spbb13*spaa15*spbb15*spaa23*spbb23+421/6*spaa12*spaa15*spbb15^2*spbb23*spaa25-668/9*spaa12*spbb13*spaa23^2*spbb23^2-635/6*spaa12*spbb15*spaa23*spbb23^2*spaa25+275/6*spaa12*spbb15*spbb23*spaa25^2*spbb25+149/6*spaa13*spbb13^2*spaa15*spaa23*spbb35-25/6*spbb13*spaa15^2*spbb15*spaa23*spbb35+41/3*spaa15^2*spbb15^2*spaa25*spbb35+877/9*spbb13*spaa15*spaa23^2*spbb23*spbb35+982/9*spaa15*spbb15*spaa23*spbb23*spaa25*spbb35+1321/18*spaa15*spbb15*spaa25^2*spbb25*spbb35+84*spaa23^2*spbb23^2*spaa25*spbb35+45*spaa23*spbb23*spaa25^2*spbb25*spbb35+241/6*spaa25^3*spbb25^2*spbb35))/(spaa12*spbb12^2*spaa24^2*spbb34*spbb45)+
(spbb25*(-176/3*spaa12*spbb13*spaa15*spbb15*spbb25+31/6*spaa12*spbb13*spaa23*spbb23*spbb25-29*spaa12*spbb13*spaa25*spbb25^2-23/2*spaa12*spbb13*spbb25*spaa35*spbb35+176/3*spaa15^2*spbb15^2*spbb35+235/6*spaa15*spbb15*spaa25*spbb25*spbb35-1/3*spaa23^2*spbb23^2*spbb35-1/3*spaa23*spbb23*spaa25*spbb25*spbb35+10*spaa25^2*spbb25^2*spbb35))/(spaa12*spbb12^2*spaa14*spbb35*spbb45)+
(spaa23*spbb35^2*(-31/6*spaa12*spbb12*spaa25+836/9*spaa13*spbb13*spaa25-1199/18*spbb13*spaa15*spaa23+242/3*spaa23*spbb23*spaa25))/(spaa12*spbb12*spaa24^2*spbb34*spbb45)+
(-1031/18*spaa13*spbb13-139/2*spaa14*spbb14-115/3*spaa23*spbb23-91/18*spaa24*spbb24)/(spaa12*spbb12)+
(1799/18*spaa13*spbb13^2*spbb45+395/6*spaa13*spbb13*spbb14*spbb35+1801/18*spbb13*spaa14*spbb14*spbb45-18*spaa14*spbb14^2*spbb35+1807/6*spbb13*spaa34*spbb34*spbb45-1709/9*spbb14*spaa34*spbb34*spbb35+1052/9*spbb13*spaa35*spbb35*spbb45)/(spbb12*spaa24*spbb34*spbb45)+
(spbb25*(-2065/18*spaa12*spbb13*spbb25+3121/18*spaa15*spbb15*spbb35-1/3*spaa23*spbb23*spbb35+233/6*spaa25*spbb25*spbb35))/(spbb12*spaa14*spbb35*spbb45)+
(+2065/18*spaa12*spbb25)/(spaa14*spbb45)+
(spbb35*(706/9*spaa12*spbb14+59/6*spaa23*spbb34))/(spaa24*spbb34*spbb45)+
(+2501/54),
(spaa34^2*spbb23^3*spbb34*(30*spbb12^2*spaa13*spbb14*spaa23^2-60*spbb12*spaa13*spbb14^2*spaa23*spaa34+30*spaa13*spbb14^3*spaa34^2+30*spbb12^2*spaa23^3*spbb24-60*spbb12*spbb14*spaa23^2*spbb24*spaa34+30*spbb14^2*spaa23*spbb24*spaa34^2))/(spbb12^3*spaa13*spab3153^4)+
(spaa34^2*spbb13*spaa23*spbb24*spbb23^2*(-20*spbb12*spaa13^2*spbb14-20*spbb12*spaa13*spaa23*spbb24+10*spaa13*spbb14*spbb24*spaa34+10*spaa23*spbb24^2*spaa34))/(spbb12^3*spaa13^2*spab3153^3)+
(spbb23^3*(20*spbb12^2*spaa13^2*spbb14*spaa23^2-50*spbb12*spaa13^2*spbb14^2*spaa23*spaa34+10*spaa13^2*spbb14^3*spaa34^2+20*spbb12^2*spaa13*spaa23^3*spbb24-40*spbb12*spaa13*spbb14*spaa23^2*spbb24*spaa34+10*spaa13*spbb14^2*spaa23*spbb24*spaa34^2+10*spbb12*spaa23^3*spbb24^2*spaa34))/(spbb12^3*spaa13^2*spbb34*spab3153^2)+
(spbb14^2*spbb23^2*spaa34^2*(2*spbb12*spaa24+2*spbb13*spaa34))/(spbb12^3*spaa24*spab4154^2)+
(-20*spaa12^2*spbb12^3*spaa23*spbb23*spbb24^2+20*spaa12^2*spbb12^2*spbb13*spbb24^3*spaa34-60*spaa12*spbb12^3*spaa13*spaa23*spbb23*spbb24*spbb34+40*spaa12*spbb12^2*spaa14*spbb14*spbb24^2*spaa34*spbb34+40*spaa12*spbb12*spbb13*spaa14*spbb14*spbb24^3*spaa34+80*spaa12*spbb12^2*spaa23^2*spbb23^2*spbb24^2-20*spaa12*spbb12^2*spaa23*spbb23*spaa24*spbb24^3+10*spaa12*spbb12*spbb13*spaa23*spbb23*spbb24^3*spaa34+20*spaa12*spbb12*spbb13*spaa24*spbb24^4*spaa34-20*spaa12*spbb13^2*spbb24^4*spaa34^2-20*spbb12^3*spaa13^2*spaa23*spbb23*spbb34^2+60*spbb12^2*spaa13*spaa14*spbb14*spbb24*spaa34*spbb34^2+10*spbb12^2*spaa13*spaa23^2*spbb23^2*spbb24*spbb34-20*spbb12^2*spaa13*spaa23*spbb23*spaa24*spbb24^2*spbb34+20*spbb12*spaa14^2*spbb14^2*spbb24^2*spaa34*spbb34+20*spbb13*spaa14^2*spbb14^2*spbb24^3*spaa34+20*spbb12*spaa14*spbb14*spaa24*spbb24^3*spaa34*spbb34+20*spbb13*spaa14*spbb14*spaa24*spbb24^4*spaa34+80*spbb12*spaa14*spbb14*spbb24^2*spaa34^2*spbb34^2+30*spbb13*spaa14*spbb14*spbb24^3*spaa34^2*spbb34+10*spbb12*spaa23^3*spbb23^3*spbb24^2+40*spbb12*spaa23^2*spbb23^2*spaa24*spbb24^3-10*spbb13*spaa23^2*spbb23^2*spbb24^3*spaa34-10*spbb13*spaa23*spbb23*spaa24*spbb24^4*spaa34)/(spbb12^3*spaa13^2*spbb34^2*spab3153)+
(spbb14*spbb23*spaa34*(2*spbb12^2*spaa24^2-6*spbb12*spbb13*spaa24*spaa34-8*spbb13^2*spaa34^2))/(spbb12^3*spaa24^2*spab4154)+
(spbb25*spbb13*(-5*spaa12^2*spaa13^4*spbb13^6+10*spaa12^2*spaa13^3*spbb13^5*spaa25*spbb25+10*spaa12^2*spaa13^2*spbb13^5*spaa15*spaa23*spbb25+5*spaa12^2*spaa13^2*spbb13^4*spaa23^2*spbb23^2+20*spaa12^2*spaa13^2*spbb13^4*spaa23*spbb23*spaa25*spbb25-15*spaa12^2*spaa13^2*spbb13^4*spaa25^2*spbb25^2-20*spaa12^2*spaa13*spbb13^3*spaa23*spbb23*spaa25^2*spbb25^2-5*spaa12^2*spbb13^2*spaa23^2*spbb23^2*spaa25^2*spbb25^2-20*spaa12*spaa13^4*spbb13^5*spaa25*spbb35+10*spaa12*spaa13^3*spbb13^5*spaa15*spaa23*spbb35+30*spaa12*spaa13^3*spbb13^4*spaa25^2*spbb25*spbb35+10*spaa12*spaa13^2*spbb13^4*spaa15*spaa23*spaa25*spbb25*spbb35+10*spaa12*spaa13^2*spbb13^3*spaa23^2*spbb23^2*spaa25*spbb35+20*spaa12*spaa13^2*spbb13^3*spaa23*spbb23*spaa25^2*spbb25*spbb35-50*spaa12*spaa13^2*spbb13^3*spaa25^3*spbb25^2*spbb35-20*spaa12*spaa13*spbb13^2*spaa23^2*spbb23^2*spaa25^2*spbb25*spbb35-70*spaa12*spaa13*spbb13^2*spaa23*spbb23*spaa25^3*spbb25^2*spbb35-10*spaa12*spbb13^2*spaa15*spaa23*spaa25^3*spbb25^3*spbb35-20*spaa12*spbb13*spaa23^2*spbb23^2*spaa25^3*spbb25^2*spbb35-10*spaa12*spbb13*spaa23*spbb23*spaa25^4*spbb25^3*spbb35-30*spaa13^4*spbb13^4*spaa25^2*spbb35^2+30*spaa13^3*spbb13^4*spaa15*spaa23*spaa25*spbb35^2+10*spaa13^3*spbb13^3*spaa23*spbb23*spaa25^2*spbb35^2+30*spaa13^3*spbb13^3*spaa25^3*spbb25*spbb35^2-10*spaa13^3*spbb13^3*spaa25^2*spaa35*spbb35^3-5*spaa13^2*spbb13^4*spaa15^2*spaa23^2*spbb35^2+10*spaa13^2*spbb13^3*spaa15*spaa23*spaa25*spaa35*spbb35^3-5*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spaa25^2*spbb35^2-30*spaa13^2*spbb13^2*spaa23*spbb23*spaa25^3*spbb25*spbb35^2-45*spaa13^2*spbb13^2*spaa25^4*spbb25^2*spbb35^2-10*spaa13^2*spbb13^2*spaa25^3*spbb25*spaa35*spbb35^3+5*spaa13^2*spbb13^2*spaa25^2*spaa35^2*spbb35^4-20*spaa13*spbb13^2*spaa15*spaa23*spaa25^3*spbb25^2*spbb35^2-20*spaa13*spbb13*spaa23^3*spbb23^3*spaa25^2*spbb35^2-70*spaa13*spbb13*spaa23^2*spbb23^2*spaa25^3*spbb25*spbb35^2-90*spaa13*spbb13*spaa23*spbb23*spaa25^4*spbb25^2*spbb35^2+20*spaa13*spbb13*spaa25^4*spbb25^2*spaa35*spbb35^3+10*spbb13^2*spaa15^2*spaa23^2*spaa25^2*spbb25^2*spbb35^2-20*spbb13*spaa15*spaa23*spaa25^4*spbb25^3*spbb35^2-20*spbb13*spaa15*spaa23*spaa25^3*spbb25^2*spaa35*spbb35^3-10*spaa23^3*spbb23^3*spaa25^3*spbb25*spbb35^2-35*spaa23^2*spbb23^2*spaa25^4*spbb25^2*spbb35^2-20*spaa23*spbb23*spaa25^5*spbb25^3*spbb35^2+10*spaa25^5*spbb25^3*spaa35*spbb35^3+10*spaa25^4*spbb25^2*spaa35^2*spbb35^4))/(spbb12^3*spaa13^2*spaa24^2*spaa25^2*spbb34^2*spbb35^3)+
(spbb25*spbb13^2*spaa13*spaa24*spbb34*(15*spaa12*spbb12+20*spaa13*spbb13+10*spaa15*spbb15+10*spaa23*spbb23))/(spbb12^2*spaa13*spaa25^2*spbb35^3)+
(60*spaa12^4*spbb13^2*spbb14^2*spbb23^2*spaa34^2+40*spaa12^3*spaa13^2*spbb13^4*spbb14*spbb23*spaa34-100*spaa12^3*spaa13*spbb13^3*spbb14*spaa23*spbb23^2*spaa34+110*spaa12^3*spaa13*spbb13^3*spbb14*spbb23*spaa34^2*spbb34-20*spaa12^3*spbb13^2*spbb14*spaa23^2*spbb23^3*spaa34-100*spaa12^3*spbb13*spbb14^2*spaa23*spbb23^3*spaa24*spaa34-460*spaa12^3*spbb13^2*spbb14*spaa23*spbb23^2*spaa34^2*spbb34-30*spaa12^3*spbb14^3*spbb23^3*spaa24^2*spaa34+160*spaa12^3*spbb13*spbb14^2*spbb23^2*spaa24*spaa34^2*spbb34+100*spaa12^3*spbb13^2*spbb14*spbb23*spaa34^3*spbb34^2-20*spaa12^2*spaa13^3*spbb13^5*spaa23*spbb23-10*spaa12^2*spaa13^3*spbb13^5*spaa34*spbb34+20*spaa12^2*spaa13^2*spbb13^4*spaa23^2*spbb23^2-180*spaa12^2*spaa13^2*spbb13^4*spaa23*spbb23*spaa34*spbb34-30*spaa12^2*spaa13^2*spbb13^4*spaa34^2*spbb34^2+370*spaa12^2*spaa13*spbb13^3*spaa23^2*spbb23^2*spaa34*spbb34-390*spaa12^2*spaa13*spbb13^3*spaa23*spbb23*spaa34^2*spbb34^2-30*spaa12^2*spaa13*spbb13^3*spaa34^3*spbb34^3-40*spaa12^2*spbb13^2*spaa23^4*spbb23^4-20*spaa12^2*spbb13*spbb14*spaa23^3*spbb23^4*spaa24+360*spaa12^2*spbb13^2*spaa23^3*spbb23^3*spaa34*spbb34+20*spaa12^2*spbb14^2*spaa23^2*spbb23^4*spaa24^2+360*spaa12^2*spbb13*spbb14*spaa23^2*spbb23^3*spaa24*spaa34*spbb34+680*spaa12^2*spbb13^2*spaa23^2*spbb23^2*spaa34^2*spbb34^2-30*spaa12^2*spbb14^2*spaa23*spbb23^3*spaa24^3*spbb24-220*spaa12^2*spbb14^2*spaa23*spbb23^3*spaa24^2*spaa34*spbb34-650*spaa12^2*spbb13*spbb14*spaa23*spbb23^2*spaa24*spaa34^2*spbb34^2-255*spaa12^2*spbb13^2*spaa23*spbb23*spaa34^3*spbb34^3+180*spaa12^2*spbb14^2*spbb23^2*spaa24^2*spaa34^2*spbb34^2+5*spaa12^2*spbb13*spbb14*spbb23*spaa24*spaa34^3*spbb34^3-5*spaa12^2*spbb13^2*spaa34^4*spbb34^4-40*spaa12*spaa13^2*spbb13^4*spaa14*spaa23^2*spbb23*spbb34-20*spaa12*spaa13^2*spbb13^4*spaa14*spaa23*spaa34*spbb34^2+40*spaa12*spaa13*spbb13^3*spaa14*spaa23^3*spbb23^2*spbb34-200*spaa12*spaa13*spbb13^3*spaa14*spaa23^2*spbb23*spaa34*spbb34^2-40*spaa12*spaa13*spbb13^3*spaa14*spaa23*spaa34^2*spbb34^3+400*spaa12*spbb13^2*spaa14*spaa23^3*spbb23^2*spaa34*spbb34^2-205*spaa12*spbb13^2*spaa14*spaa23^2*spbb23*spaa34^2*spbb34^3-10*spaa12*spbb13^2*spaa14*spaa23*spaa34^3*spbb34^4-90*spaa12*spbb13*spaa23^4*spbb23^4*spaa24*spbb34-20*spaa12*spbb14*spaa23^3*spbb23^4*spaa24^2*spbb34+310*spaa12*spbb13*spaa23^3*spbb23^3*spaa24*spaa34*spbb34^2+80*spaa12*spbb14*spaa23^2*spbb23^3*spaa24^3*spbb24*spbb34+415*spaa12*spbb14*spaa23^2*spbb23^3*spaa24^2*spaa34*spbb34^2+515*spaa12*spbb13*spaa23^2*spbb23^2*spaa24*spaa34^2*spbb34^3-50*spaa12*spbb14*spaa23*spbb23^2*spaa24^4*spbb24^2*spbb34-95*spaa12*spbb14*spaa23*spbb23^2*spaa24^3*spbb24*spaa34*spbb34^2-240*spaa12*spbb14*spaa23*spbb23^2*spaa24^2*spaa34^2*spbb34^3-10*spaa12*spbb13*spaa23*spbb23*spaa24*spaa34^3*spbb34^4+90*spaa12*spbb14*spbb23*spaa24^4*spbb24^2*spaa34*spbb34^2+130*spaa12*spbb14*spbb23*spaa24^3*spbb24*spaa34^2*spbb34^3-20*spaa13*spbb13^3*spaa14^2*spaa23^3*spbb23*spbb34^2-10*spaa13*spbb13^3*spaa14^2*spaa23^2*spaa34*spbb34^3+20*spbb13^2*spaa14^2*spaa23^4*spbb23^2*spbb34^2-50*spbb13^2*spaa14^2*spaa23^3*spbb23*spaa34*spbb34^3-5*spbb13^2*spaa14^2*spaa23^2*spaa34^2*spbb34^4+130*spbb13*spaa14*spaa23^3*spbb23^2*spaa24*spaa34*spbb34^3-5*spbb13*spaa14*spaa23^2*spbb23*spaa24*spaa34^2*spbb34^4-30*spaa23^4*spbb23^4*spaa24^2*spbb34^2+50*spaa23^3*spbb23^3*spaa24^3*spbb24*spbb34^2+80*spaa23^3*spbb23^3*spaa24^2*spaa34*spbb34^3+100*spaa23^2*spbb23^2*spaa24^4*spbb24^2*spbb34^2+180*spaa23^2*spbb23^2*spaa24^3*spbb24*spaa34*spbb34^3+115*spaa23^2*spbb23^2*spaa24^2*spaa34^2*spbb34^4-10*spaa23*spbb23*spaa24^5*spbb24^3*spbb34^2+40*spaa23*spbb23*spaa24^4*spbb24^2*spaa34*spbb34^3-10*spaa23*spbb23*spaa24^3*spbb24*spaa34^2*spbb34^4+60*spaa24^5*spbb24^3*spaa34*spbb34^3+60*spaa24^4*spbb24^2*spaa34^2*spbb34^4)/(spbb12^2*spaa13^2*spaa24^2*spaa25^2*spbb34^2*spbb35^2)+
(spaa12*(-110*spaa12^4*spbb12^2*spbb13^2*spaa23*spbb23+100*spaa12^4*spbb12*spbb13^2*spbb14*spbb23*spaa34-620*spaa12^3*spbb12*spbb13^2*spaa23^2*spbb23^2-365*spaa12^3*spbb12^2*spbb13*spaa23*spbb23*spaa24*spbb34-915*spaa12^3*spbb12*spbb13*spbb14*spaa23*spbb23^2*spaa24+440*spaa12^3*spbb13^2*spbb14*spaa23*spbb23^2*spaa34+20*spaa12^3*spbb12^3*spaa24^2*spbb34^2+40*spaa12^3*spbb12^2*spbb14*spbb23*spaa24^2*spbb34+20*spaa12^3*spbb12*spbb14^2*spbb23^2*spaa24^2+205*spaa12^3*spbb12*spbb13*spbb14*spbb23*spaa24*spaa34*spbb34+775*spaa12^3*spbb13*spbb14^2*spbb23^2*spaa24*spaa34-100*spaa12^3*spbb13^2*spbb14*spbb23*spaa34^2*spbb34-550*spaa12^2*spbb13^2*spaa23^3*spbb23^3-1710*spaa12^2*spbb12*spbb13*spaa23^2*spbb23^2*spaa24*spbb34-1295*spaa12^2*spbb13*spbb14*spaa23^2*spbb23^3*spaa24-535*spaa12^2*spbb12^2*spaa23*spbb23*spaa24^2*spbb34^2-1685*spaa12^2*spbb12*spbb14*spaa23*spbb23^2*spaa24^2*spbb34-875*spaa12^2*spbb14^2*spaa23*spbb23^3*spaa24^2+60*spaa12^2*spbb12^2*spaa24^3*spbb24*spbb34^2+80*spaa12^2*spbb12*spbb14*spbb23*spaa24^3*spbb24*spbb34+20*spaa12^2*spbb14^2*spbb23^2*spaa24^3*spbb24+120*spaa12^2*spbb12^2*spaa24^2*spaa34*spbb34^3+370*spaa12^2*spbb12*spbb14*spbb23*spaa24^2*spaa34*spbb34^2+495*spaa12^2*spbb14^2*spbb23^2*spaa24^2*spaa34*spbb34-105*spaa12^2*spbb13*spbb14*spbb23*spaa24*spaa34^2*spbb34^2-1075*spaa12*spbb13*spaa23^3*spbb23^3*spaa24*spbb34-1700*spaa12*spbb12*spaa23^2*spbb23^2*spaa24^2*spbb34^2-1340*spaa12*spbb14*spaa23^2*spbb23^3*spaa24^2*spbb34-465*spaa12*spbb12*spaa23*spbb23*spaa24^3*spbb24*spbb34^2-675*spaa12*spbb14*spaa23*spbb23^2*spaa24^3*spbb24*spbb34+60*spaa12*spbb12*spaa24^4*spbb24^2*spbb34^2+40*spaa12*spbb14*spbb23*spaa24^4*spbb24^2*spbb34+300*spaa12*spbb12*spaa24^3*spbb24*spaa34*spbb34^3+395*spaa12*spbb14*spbb23*spaa24^3*spbb24*spaa34*spbb34^2+60*spaa12*spbb12*spaa24^2*spaa34^2*spbb34^4+115*spaa12*spbb14*spbb23*spaa24^2*spaa34^2*spbb34^3-665*spaa23^3*spbb23^3*spaa24^2*spbb34^2-550*spaa23^2*spbb23^2*spaa24^3*spbb24*spbb34^2-195*spaa23*spbb23*spaa24^4*spbb24^2*spbb34^2+20*spaa24^5*spbb24^3*spbb34^2+240*spaa24^4*spbb24^2*spaa34*spbb34^3+120*spaa24^3*spbb24*spaa34^2*spbb34^4))/(spbb12*spaa13^2*spaa24^2*spaa25^2*spbb34^2*spbb35^2)+
(spbb35*(10*spaa12^2*spbb12^2*spaa25-20*spaa12^2*spbb12*spbb13*spaa35+20*spaa12*spbb12*spaa15*spbb15*spaa25+30*spaa12*spbb13*spaa15*spbb15*spaa35+100*spaa12*spbb12*spaa23*spbb23*spaa25+10*spaa12*spbb13*spaa23*spbb23*spaa35+20*spaa12*spbb13*spaa35^2*spbb35-10*spaa15^2*spbb15^2*spaa25+440*spaa23^2*spbb23^2*spaa25))/(spbb12*spaa13*spaa24^2*spbb34^2)+
(spbb13*spbb34*(-5*spaa12*spbb12*spaa24-10*spaa12*spbb13*spaa34+10*spaa14*spbb14*spaa24))/(spbb12*spaa25^2*spbb35^2)+
(spbb24*spaa25*spbb35*(210*spaa12*spbb12+90*spaa14*spbb14+1415*spaa23*spbb23+935*spaa24*spbb24))/(spbb12*spaa13*spaa24*spbb34^2)+
(spbb25*spaa24*spbb34*(50*spaa12*spbb12+10*spaa15*spbb15+245*spaa23*spbb23+445*spaa25*spbb25))/(spbb12*spaa13*spaa25*spbb35^2)+
(-30*spaa12^2*spbb13*spbb14*spbb23*spaa34-30*spaa12*spaa13^2*spbb13^3-20*spaa12*spaa13*spbb13^2*spaa23*spbb23-50*spaa12*spaa13*spbb13^2*spaa34*spbb34-575*spaa12*spbb13*spaa23^2*spbb23^2-2425*spaa12*spbb14*spaa23*spbb23^2*spaa24+95*spaa12*spbb13*spaa23*spbb23*spaa34*spbb34-1940*spaa12*spbb14*spbb23*spaa24^2*spbb24+70*spaa12*spbb14*spbb23*spaa24*spaa34*spbb34-30*spaa13*spbb13^2*spaa14*spaa23*spbb34-20*spbb13*spaa14*spaa23^2*spbb23*spbb34-10*spbb13*spaa14*spaa23*spaa34*spbb34^2-335*spaa23^2*spbb23^2*spaa24*spbb34-635*spaa23*spbb23*spaa24^2*spbb24*spbb34+60*spaa23*spbb23*spaa24*spaa34*spbb34^2-390*spaa24^3*spbb24^2*spbb34+30*spaa24^2*spbb24*spaa34*spbb34^2+10*spaa24*spaa34^2*spbb34^3)/(spbb12*spaa13*spaa24*spaa25*spbb34*spbb35)+
(spaa12*(-170*spaa12^2*spbb12*spbb13-60*spaa12*spbb13*spaa14*spbb14-1490*spaa12*spbb13*spaa23*spbb23-1245*spaa12*spbb12*spaa24*spbb34-1805*spaa12*spbb14*spbb23*spaa24-100*spaa14*spbb14*spaa24*spbb34-2740*spaa23*spbb23*spaa24*spbb34-1505*spaa24^2*spbb24*spbb34))/(spaa13*spaa24*spaa25*spbb34*spbb35)+
(-60*spaa25*spbb35)/(spaa24*spbb34)+
(-40*spaa12*spbb13)/(spaa25*spbb35)+
(-266/3),
(spaa34*spaa35^2*spbb13*spbb23*spbb24*(-15*spaa23^2*spbb23^2*spbb25-15*spaa23*spbb23*spaa24*spbb24*spbb25-15*spaa23*spbb23*spbb24*spaa34*spbb35-15*spaa24*spbb24^2*spaa34*spbb35))/(spbb12^3*spaa13*spaa15*spab3153^3)+
(spbb24^3*(-20/9*spbb12^3*spaa24^3-20/3*spbb12^2*spbb13*spaa24^2*spaa34-20/3*spbb12*spbb13^2*spaa24*spaa34^2-20/9*spbb13^3*spaa34^3))/(spbb12^3*spab4154^3)+
(spbb13^3*(65/2*spaa13^3*spbb13^2*spaa14*spbb15^2*spbb23+65/2*spaa13^2*spbb13*spaa14^2*spbb14*spbb15^2*spbb23+15/2*spaa13^2*spbb13*spaa14*spaa15*spbb15^3*spbb23-65/2*spaa13^2*spbb13^2*spaa14*spbb15*spbb25*spaa34*spbb34+55/2*spaa13^2*spbb13*spaa14*spbb15^2*spbb23*spaa34*spbb34+55/2*spaa13^2*spaa14*spbb15^3*spbb23*spbb34*spaa45+15/2*spaa13^2*spaa15*spbb15^3*spbb23*spbb35*spaa45+55/2*spaa13^2*spbb15^2*spbb23*spaa34*spbb34*spbb35*spaa45-5*spaa13*spbb13*spaa14^2*spbb14*spbb15*spbb25*spaa34*spbb34-5*spaa13*spaa14^2*spbb14*spbb15^2*spbb23*spaa34*spbb34+55/2*spaa13*spbb13^2*spaa14*spaa15*spbb15*spbb25*spaa34*spbb45-5*spaa13*spbb13^2*spaa14*spbb25*spaa34^2*spbb34*spbb45+10*spaa13*spaa14*spbb15^2*spbb23*spaa34^2*spbb34^2+45/2*spaa13*spbb15*spbb23*spaa34^3*spbb34^2*spbb35+5*spbb13^2*spaa14*spaa15*spbb25*spaa34^2*spbb45^2-5*spaa14*spbb15*spbb25*spaa34^3*spbb34^3-25/2*spbb25*spaa34^4*spbb34^3*spbb35))/(spbb12^3*spaa24^2*spbb34*spbb35^2*spab3153^2)+
(spaa24*spbb24^2*(19/6*spbb12^3*spaa14*spaa24^2+19/3*spbb12^2*spbb13*spaa14*spaa24*spaa34+19/6*spbb12*spbb13^2*spaa14*spaa34^2+3/2*spbb12^2*spbb23*spaa24^2*spaa34+3*spbb12*spbb13*spbb23*spaa24*spaa34^2+3/2*spbb13^2*spbb23*spaa34^3))/(spbb12^3*spaa14*spaa24*spab4154^2)+
(spbb14*spbb15*spbb24*(-1*spbb12*spaa14^3*spbb14^2*spaa24-35/3*spbb12*spaa14^2*spbb14*spaa15*spbb15*spaa24-1*spaa14^2*spbb14*spaa15*spbb15^2*spaa45-35/3*spbb12*spaa14^2*spbb14*spaa24^2*spbb24-35/3*spbb12*spaa14^2*spbb15*spaa24*spbb24*spaa25-1*spaa14^2*spbb14^2*spaa24*spbb25*spaa45+7/2*spbb12*spaa14*spbb14*spaa15*spaa24^2*spbb25+15/2*spbb14*spaa15*spaa24^2*spbb25^2*spaa45))/(spbb12^3*spaa15*spaa24^2*spbb45^2*spab4154)+
(-65/2*spaa12^3*spbb12^4*spaa14*spbb14*spbb15*spbb24^2*spbb34*spbb35+325/2*spaa12^3*spbb12^4*spaa14*spbb15^2*spbb24^2*spbb34^2+65/2*spaa12^3*spbb12^3*spbb13*spaa14*spbb14*spbb15*spbb24^3*spbb35-260*spaa12^3*spbb12^3*spbb13*spaa14*spbb15^2*spbb24^3*spbb34+195/2*spaa12^3*spbb12^2*spbb13^2*spaa14*spbb15^2*spbb24^4-325*spaa12^3*spbb12^3*spbb15^2*spbb23*spbb24^2*spaa34*spbb34^2+390*spaa12^3*spbb12^2*spbb13*spbb15^2*spbb23*spbb24^3*spaa34*spbb34-195/2*spaa12^3*spbb12*spbb13^2*spbb15^2*spbb23*spbb24^4*spaa34-70*spaa12^2*spbb12^3*spaa14^2*spbb14^2*spbb15*spbb24^2*spbb34*spbb35+355*spaa12^2*spbb12^3*spaa14^2*spbb14*spbb15^2*spbb24^2*spbb34^2+75/2*spaa12^2*spbb12^2*spbb13*spaa14^2*spbb14^2*spbb15*spbb24^3*spbb35-365*spaa12^2*spbb12^2*spbb13*spaa14^2*spbb14*spbb15^2*spbb24^3*spbb34+75*spaa12^2*spbb12*spbb13^2*spaa14^2*spbb14*spbb15^2*spbb24^4+2156/3*spaa12^2*spbb12^3*spaa14*spbb15^2*spbb24^2*spaa34*spbb34^3-3292/3*spaa12^2*spbb12^2*spbb13*spaa14*spbb15^2*spbb24^3*spaa34*spbb34^2+2707/6*spaa12^2*spbb12*spbb13^2*spaa14*spbb15^2*spbb24^4*spaa34*spbb34-40*spaa12^2*spbb13^3*spaa14*spbb15^2*spbb24^5*spaa34-325*spaa12^2*spbb12^2*spbb15^2*spaa23*spbb23^2*spbb24^2*spaa34*spbb34^2+260*spaa12^2*spbb12*spbb13*spbb15^2*spaa23*spbb23^2*spbb24^3*spaa34*spbb34-65/2*spaa12^2*spbb13^2*spbb15^2*spaa23*spbb23^2*spbb24^4*spaa34+5/2*spaa12^2*spbb12^3*spbb15*spbb23*spbb24*spaa34^2*spbb34^3*spbb45-4379/6*spaa12^2*spbb12^2*spbb15^2*spbb23*spbb24^2*spaa34^2*spbb34^3+2236/3*spaa12^2*spbb12*spbb13*spbb15^2*spbb23*spbb24^3*spaa34^2*spbb34^2-153*spaa12^2*spbb13^2*spbb15^2*spbb23*spbb24^4*spaa34^2*spbb34-75/2*spaa12*spbb12^2*spaa14^3*spbb14^3*spbb15*spbb24^2*spbb34*spbb35+395/2*spaa12*spbb12^2*spaa14^3*spbb14^2*spbb15^2*spbb24^2*spbb34^2-80*spaa12*spbb12*spbb13*spaa14^3*spbb14^2*spbb15^2*spbb24^3*spbb34+2429/6*spaa12*spbb12^2*spaa14^2*spbb14*spbb15^2*spbb24^2*spaa34*spbb34^3-2009/6*spaa12*spbb12*spbb13*spaa14^2*spbb14*spbb15^2*spbb24^3*spaa34*spbb34^2+95/2*spaa12*spbb13^2*spaa14^2*spbb14*spbb15^2*spbb24^4*spaa34*spbb34-5*spaa12*spbb12^3*spaa14*spbb15*spbb24*spaa34^2*spbb34^4*spbb45+2473/6*spaa12*spbb12^2*spaa14*spbb15^2*spbb24^2*spaa34^2*spbb34^4-1517/3*spaa12*spbb12*spbb13*spaa14*spbb15^2*spbb24^3*spaa34^2*spbb34^3+131*spaa12*spbb13^2*spaa14*spbb15^2*spbb24^4*spaa34^2*spbb34^2-325/2*spaa12*spbb12*spbb15^2*spaa23^2*spbb23^3*spbb24^2*spaa34*spbb34^2+65*spaa12*spbb13*spbb15^2*spaa23^2*spbb23^3*spbb24^3*spaa34*spbb34+5/2*spaa12*spbb12^3*spaa23*spbb23^2*spaa34^2*spbb34^3*spbb45^2+5/2*spaa12*spbb12^2*spbb15*spaa23*spbb23^2*spbb24*spaa34^2*spbb34^3*spbb45-2227/6*spaa12*spbb12*spbb15^2*spaa23*spbb23^2*spbb24^2*spaa34^2*spbb34^3+189*spaa12*spbb13*spbb15^2*spaa23*spbb23^2*spbb24^3*spaa34^2*spbb34^2+5*spaa12*spbb12^3*spbb23*spaa34^3*spbb34^4*spbb45^2+5*spaa12*spbb12^2*spbb15*spbb23*spbb24*spaa34^3*spbb34^4*spbb45-622/3*spaa12*spbb12*spbb15^2*spbb23*spbb24^2*spaa34^3*spbb34^4+251/2*spaa12*spbb13*spbb15^2*spbb23*spbb24^3*spaa34^3*spbb34^3+5*spbb12*spaa14^4*spbb14^3*spbb15^2*spbb24^2*spbb34^2+11/3*spbb12*spaa14^3*spbb14^2*spbb15^2*spbb24^2*spaa34*spbb34^3+5/2*spbb13*spaa14^3*spbb14^2*spbb15^2*spbb24^3*spaa34*spbb34^2-5/2*spbb12^2*spaa14^2*spbb14*spbb15*spbb24*spaa34^2*spbb34^4*spbb45-121/6*spbb12*spaa14^2*spbb14*spbb15^2*spbb24^2*spaa34^2*spbb34^4+39/2*spbb13*spaa14^2*spbb14*spbb15^2*spbb24^3*spaa34^2*spbb34^3-5/2*spbb12^3*spaa14*spaa34^3*spbb34^5*spbb45^2-5/2*spbb12^2*spaa14*spbb15*spbb24*spaa34^3*spbb34^5*spbb45-94/3*spbb12*spaa14*spbb15^2*spbb24^2*spaa34^3*spbb34^5+57/2*spbb13*spaa14*spbb15^2*spbb24^3*spaa34^3*spbb34^4-65/2*spbb15^2*spaa23^3*spbb23^4*spbb24^2*spaa34*spbb34^2-75*spbb15^2*spaa23^2*spbb23^3*spbb24^2*spaa34^2*spbb34^3-40*spbb15^2*spaa23*spbb23^2*spbb24^2*spaa34^3*spbb34^4+25/2*spbb15^2*spbb23*spbb24^2*spaa34^4*spbb34^5)/(spbb12^3*spaa15*spaa24^2*spbb24^2*spbb34*spbb35*spbb45^2*spab3153)+
(-5/2*spbb23*spaa34^2*spbb34^2*spbb45)/(spaa24*spbb24^2*spbb35*spab3153)+
(spbb15^3*spbb23*spaa15^2*(15/2*spbb12*spbb35+5*spbb15*spbb23))/(spbb12^2*spaa25^2*spbb25^2*spbb35^2)+
(spbb13^3*spaa12*(-10*spbb12^2*spaa13*spbb23*spbb45+10*spbb12*spaa13*spbb13*spbb24*spbb25+10*spbb12*spaa23*spbb23*spbb24*spbb25-10*spbb13*spbb24^2*spbb25*spaa34))/(spbb12^3*spaa24*spbb34^2*spbb35*spab3153)+
(spbb24*spbb15*spaa13*spaa24*(3/2*spbb12*spbb24*spbb35+1*spbb12*spbb25*spbb34-5/2*spbb13*spbb24*spbb25))/(spaa12*spbb12^3*spaa14*spbb45^2)+
(spbb14*spbb24*(130*spaa12^3*spbb12^4*spbb35-455/2*spaa12^3*spbb12^3*spbb13*spbb25-195/2*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb25-484/3*spaa12^2*spbb12^3*spaa14*spbb14*spbb35+455*spaa12^2*spbb12^2*spbb13*spaa14*spbb14*spbb25-2581/6*spaa12^2*spbb12^3*spaa24*spbb24*spbb35+2293/3*spaa12^2*spbb12^2*spbb13*spaa24*spbb24*spbb25+1127/3*spaa12^2*spbb12*spbb13^2*spbb24*spbb25*spaa34-151/2*spaa12*spbb12*spaa13*spbb13^2*spaa14*spbb14*spbb25+83/2*spaa12*spaa13*spbb13^3*spbb24*spbb25*spaa34+349/6*spaa12*spbb12^2*spaa14^2*spbb14^2*spbb35-202/3*spaa12*spbb12*spbb13*spaa14^2*spbb14^2*spbb25+511/6*spaa12*spbb12^2*spaa14*spbb14*spaa24*spbb24*spbb35-1529/6*spaa12*spbb12*spbb13*spaa14*spbb14*spaa24*spbb24*spbb25-75/2*spaa12*spbb13^2*spaa14*spbb14*spbb24*spbb25*spaa34+1025/6*spaa12*spbb12^2*spaa24^2*spbb24^2*spbb35-1523/6*spaa12*spbb12*spbb13*spaa24^2*spbb24^2*spbb25-83*spaa12*spbb13^2*spaa24*spbb24^2*spbb25*spaa34-5/2*spaa13^2*spbb13^3*spaa14*spbb14*spbb25-5/2*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb25-35/3*spbb12*spaa14^3*spbb14^3*spbb35-6*spbb12*spaa14^2*spbb14^2*spaa24*spbb24*spbb35-15/2*spbb13*spaa14^2*spbb14^2*spaa24*spbb24*spbb25+139/6*spbb12*spaa14*spbb14*spaa24^2*spbb24^2*spbb35-20*spbb13*spaa14*spbb14*spaa24^2*spbb24^2*spbb25+25/2*spbb12*spaa24^3*spbb24^3*spbb35-25/2*spbb13*spaa24^3*spbb24^3*spbb25))/(spbb12^3*spaa15*spaa24*spbb34*spbb45^2*spab3153)+
(spbb23*spaa15*spbb15^2*(20*spaa12*spbb12^2*spbb35+15*spaa12*spbb12*spbb15*spbb23-5*spbb12*spaa13*spbb13*spbb35-5*spaa13*spbb13*spbb15*spbb23-5*spbb12*spaa23*spbb23*spbb35-5*spbb15*spaa23*spbb23^2-5*spbb12*spaa35*spbb35^2-5*spbb15*spbb23*spaa35*spbb35))/(spaa12*spbb12^3*spaa25*spbb25*spbb35^2)+
(spbb13*(2882/3*spaa12^3*spbb12^3*spbb13*spbb23*spbb25+1437/2*spaa12^3*spbb12^3*spbb15*spbb23^2+5059/6*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb23*spbb25+1055/6*spaa12^2*spbb12^2*spaa13*spbb13*spbb15*spbb23^2-577*spaa12^2*spbb12^2*spbb13^2*spaa15*spbb25^2+1361/2*spaa12^2*spbb12^2*spbb13*spaa23*spbb23^2*spbb25+2203/3*spaa12^2*spbb12^2*spbb15*spaa23*spbb23^3-179/6*spaa12*spbb12*spaa13^2*spbb13^3*spbb23*spbb25+385/6*spaa12*spbb12*spaa13^2*spbb13^2*spbb15*spbb23^2-1670/3*spaa12*spbb12*spaa13*spbb13^3*spaa15*spbb25^2+572/3*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb23^2*spbb25+233/6*spaa12*spbb12*spaa13*spbb13*spbb15*spaa23*spbb23^3-26/3*spaa12*spbb12*spbb13^2*spaa15^2*spbb15*spbb25^2-1744/3*spaa12*spbb12*spbb13^2*spaa15*spaa23*spbb23*spbb25^2+206/3*spaa12*spbb12*spbb13*spaa23^2*spbb23^3*spbb25+400/3*spaa12*spbb12*spbb15*spaa23^2*spbb23^4-35/3*spaa13^3*spbb13^4*spbb23*spbb25+35/3*spaa13^3*spbb13^3*spbb15*spbb23^2-69*spaa13^2*spbb13^4*spaa15*spbb25^2-27/2*spaa13^2*spbb13^3*spaa23*spbb23^2*spbb25+6*spaa13^2*spbb13^2*spbb15*spaa23*spbb23^3+31/2*spaa13*spbb13^3*spaa15^2*spbb15*spbb25^2-127*spaa13*spbb13^3*spaa15*spaa23*spbb23*spbb25^2+19/6*spaa13*spbb13^2*spaa23^2*spbb23^3*spbb25-139/6*spaa13*spbb13*spbb15*spaa23^2*spbb23^4-12*spbb13^3*spaa15^2*spaa23*spbb25^3-111/2*spbb13^2*spaa15*spaa23^2*spbb23^2*spbb25^2-25/2*spbb15*spaa23^3*spbb23^5))/(spbb12^3*spaa15*spaa24*spbb34*spbb35^2*spab3153)+
(spbb12*(5/2*spaa12^2*spbb12^2*spaa13*spbb13*spbb23+5/2*spaa12^2*spbb12^3*spaa14*spbb34+5*spaa12^2*spbb12^2*spaa23*spbb23^2+5*spaa12*spbb12*spaa13^2*spbb13^2*spbb23+10*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23^2+5*spaa12*spbb12^2*spaa14^2*spbb14*spbb34-5*spaa12*spbb12^2*spaa14*spaa23*spbb23*spbb34+5*spaa12*spbb12*spaa23^2*spbb23^3+5/2*spaa13^3*spbb13^3*spbb23-5/2*spbb12*spaa13^2*spbb13^2*spaa14*spbb34+5*spaa13^2*spbb13^2*spaa23*spbb23^2+5/2*spbb12*spaa13*spbb13*spaa14^2*spbb14*spbb34-5*spbb12*spaa13*spbb13*spaa14*spaa23*spbb23*spbb34+5/2*spaa13*spbb13*spaa23^2*spbb23^3+5/2*spbb12*spaa14^3*spbb14^2*spbb34-5/2*spbb12*spaa14*spaa23^2*spbb23^2*spbb34))/(spbb12^2*spaa15*spaa24*spbb24*spbb35*spab3153)+
(1120*spaa12^5*spbb12^5*spbb25*spbb35-1389/2*spaa12^5*spbb12^4*spbb13*spbb25^2+851/2*spaa12^4*spbb12^5*spaa13*spbb35^2-1241/6*spaa12^4*spbb12^4*spaa15*spbb15*spbb25*spbb35+773/3*spaa12^4*spbb12^3*spbb13*spaa15*spbb15*spbb25^2+16127/6*spaa12^4*spbb12^4*spaa23*spbb23*spbb25*spbb35-922*spaa12^4*spbb12^3*spbb13*spaa23*spbb23*spbb25^2+6362/3*spaa12^4*spbb12^4*spaa25*spbb25^2*spbb35-3887/6*spaa12^4*spbb12^3*spbb13*spaa25*spbb25^3+13621/24*spaa12^4*spbb12^4*spbb25*spaa35*spbb35^2+4942/3*spaa12^4*spbb12^3*spbb13*spbb25^2*spaa35*spbb35-2711/3*spaa12^4*spbb12^2*spbb13^2*spbb25^3*spaa35-9707/24*spaa12^3*spbb12^4*spaa13*spaa15*spbb15*spbb35^2+1371/2*spaa12^3*spbb12^4*spaa13*spaa23*spbb23*spbb35^2+2365/8*spaa12^3*spbb12^4*spaa13*spaa25*spbb25*spbb35^2+2801/12*spaa12^3*spbb12^4*spaa13*spaa35*spbb35^3-4297/3*spaa12^3*spbb12^3*spaa15^2*spbb15^2*spbb25*spbb35+2585/6*spaa12^3*spbb12^2*spbb13*spaa15^2*spbb15^2*spbb25^2-2297/2*spaa12^3*spbb12^3*spaa15*spbb15*spaa25*spbb25^2*spbb35+2131/3*spaa12^3*spbb12^2*spbb13*spaa15*spbb15*spaa25*spbb25^3-33623/24*spaa12^3*spbb12^3*spaa15*spbb15*spbb25*spaa35*spbb35^2+964*spaa12^3*spbb12^2*spbb13*spaa15*spbb15*spbb25^2*spaa35*spbb35+1823/6*spaa12^3*spbb12*spbb13^2*spaa15*spbb15*spbb25^3*spaa35+2175*spaa12^3*spbb12^3*spaa23^2*spbb23^2*spbb25*spbb35-718/3*spaa12^3*spbb12^2*spbb13*spaa23^2*spbb23^2*spbb25^2+7403/3*spaa12^3*spbb12^3*spaa23*spbb23*spaa25*spbb25^2*spbb35-464/3*spaa12^3*spbb12^2*spbb13*spaa23*spbb23*spaa25*spbb25^3+38341/24*spaa12^3*spbb12^3*spaa23*spbb23*spbb25*spaa35*spbb35^2+3055/3*spaa12^3*spbb12^2*spbb13*spaa23*spbb23*spbb25^2*spaa35*spbb35-449/3*spaa12^3*spbb12*spbb13^2*spaa23*spbb23*spbb25^3*spaa35+10457/6*spaa12^3*spbb12^3*spaa25^2*spbb25^3*spbb35+439/6*spaa12^3*spbb12^2*spbb13*spaa25^2*spbb25^4-65227/24*spaa12^3*spbb12^3*spaa25*spbb25^2*spaa35*spbb35^2+9713/3*spaa12^3*spbb12^2*spbb13*spaa25*spbb25^3*spaa35*spbb35+551/6*spaa12^3*spbb12*spbb13^2*spaa25*spbb25^4*spaa35+12017/24*spaa12^3*spbb12^3*spbb25*spaa35^2*spbb35^3-3655/3*spaa12^3*spbb12^2*spbb13*spbb25^2*spaa35^2*spbb35^2+7505/6*spaa12^3*spbb12*spbb13^2*spbb25^3*spaa35^2*spbb35+31*spaa12^3*spbb13^3*spbb25^4*spaa35^2-1193/12*spaa12^2*spbb12^4*spaa13^2*spaa25*spbb35^3-1185/8*spaa12^2*spbb12^3*spaa13*spaa15^2*spbb15^2*spbb35^2-1039/6*spaa12^2*spbb12^3*spaa13*spaa15*spbb15*spaa25*spbb25*spbb35^2+6133/24*spaa12^2*spbb12^3*spaa13*spaa15*spbb15*spaa35*spbb35^3+509/2*spaa12^2*spbb12^3*spaa13*spaa23^2*spbb23^2*spbb35^2-1763/8*spaa12^2*spbb12^3*spaa13*spaa23*spbb23*spaa25*spbb25*spbb35^2+5105/24*spaa12^2*spbb12^3*spaa13*spaa23*spbb23*spaa35*spbb35^3+21815/24*spaa12^2*spbb12^3*spaa13*spaa25^2*spbb25^2*spbb35^2-693*spaa12^2*spbb12^3*spaa13*spaa25*spbb25*spaa35*spbb35^3+58/3*spaa12^2*spbb12^3*spaa13*spaa35^2*spbb35^4-463/3*spaa12^2*spbb12^2*spaa15^3*spbb15^3*spbb25*spbb35-2651/6*spaa12^2*spbb12*spbb13*spaa15^3*spbb15^3*spbb25^2-2266/3*spaa12^2*spbb12^2*spaa15^2*spbb15^2*spaa25*spbb25^2*spbb35-4781/6*spaa12^2*spbb12*spbb13*spaa15^2*spbb15^2*spaa25*spbb25^3+2170/3*spaa12^2*spbb12^2*spaa15^2*spbb15^2*spbb25*spaa35*spbb35^2-1697*spaa12^2*spbb12*spbb13*spaa15^2*spbb15^2*spbb25^2*spaa35*spbb35-118*spaa12^2*spbb13^2*spaa15^2*spbb15^2*spbb25^3*spaa35-1003/6*spaa12^2*spbb12^2*spaa15*spbb15*spaa25^2*spbb25^3*spbb35-569/2*spaa12^2*spbb12*spbb13*spaa15*spbb15*spaa25^2*spbb25^4-1308*spaa12^2*spbb12^2*spaa15*spbb15*spaa25*spbb25^2*spaa35*spbb35^2-1393*spaa12^2*spbb12*spbb13*spaa15*spbb15*spaa25*spbb25^3*spaa35*spbb35-43*spaa12^2*spbb13^2*spaa15*spbb15*spaa25*spbb25^4*spaa35+6653/6*spaa12^2*spbb12^2*spaa15*spbb15*spbb25*spaa35^2*spbb35^3-5429/3*spaa12^2*spbb12*spbb13*spaa15*spbb15*spbb25^2*spaa35^2*spbb35^2-108*spaa12^2*spbb13^2*spaa15*spbb15*spbb25^3*spaa35^2*spbb35+634*spaa12^2*spbb12^2*spaa23^3*spbb23^3*spbb25*spbb35-71/6*spaa12^2*spbb12*spbb13*spaa23^3*spbb23^3*spbb25^2+959/2*spaa12^2*spbb12^2*spaa23^2*spbb23^2*spaa25*spbb25^2*spbb35+101/6*spaa12^2*spbb12*spbb13*spaa23^2*spbb23^2*spaa25*spbb25^3+843*spaa12^2*spbb12^2*spaa23^2*spbb23^2*spbb25*spaa35*spbb35^2-119/2*spaa12^2*spbb12*spbb13*spaa23^2*spbb23^2*spbb25^2*spaa35*spbb35+15/2*spaa12^2*spbb13^2*spaa23^2*spbb23^2*spbb25^3*spaa35+3673/6*spaa12^2*spbb12^2*spaa23*spbb23*spaa25^2*spbb25^3*spbb35+158/3*spaa12^2*spbb12*spbb13*spaa23*spbb23*spaa25^2*spbb25^4-5552/3*spaa12^2*spbb12^2*spaa23*spbb23*spaa25*spbb25^2*spaa35*spbb35^2+2159/3*spaa12^2*spbb12*spbb13*spaa23*spbb23*spaa25*spbb25^3*spaa35*spbb35+47/2*spaa12^2*spbb13^2*spaa23*spbb23*spaa25*spbb25^4*spaa35+872/3*spaa12^2*spbb12^2*spaa23*spbb23*spbb25*spaa35^2*spbb35^3-1508/3*spaa12^2*spbb12*spbb13*spaa23*spbb23*spbb25^2*spaa35^2*spbb35^2+87*spaa12^2*spbb13^2*spaa23*spbb23*spbb25^3*spaa35^2*spbb35+2405/3*spaa12^2*spbb12^2*spaa25^3*spbb25^4*spbb35+53/2*spaa12^2*spbb12*spbb13*spaa25^3*spbb25^5-11413/6*spaa12^2*spbb12^2*spaa25^2*spbb25^3*spaa35*spbb35^2+2516/3*spaa12^2*spbb12*spbb13*spaa25^2*spbb25^4*spaa35*spbb35+31*spaa12^2*spbb13^2*spaa25^2*spbb25^5*spaa35-4199/6*spaa12^2*spbb12^2*spaa25*spbb25^2*spaa35^2*spbb35^3-962*spaa12^2*spbb12*spbb13*spaa25*spbb25^3*spaa35^2*spbb35^2+503/2*spaa12^2*spbb13^2*spaa25*spbb25^4*spaa35^2*spbb35+2/3*spaa12^2*spbb12^2*spbb25*spaa35^3*spbb35^4-161/2*spaa12^2*spbb12*spbb13*spbb25^2*spaa35^3*spbb35^3-230*spaa12^2*spbb13^2*spbb25^3*spaa35^3*spbb35^2+2299/24*spaa12*spbb12^3*spaa13^2*spaa15*spbb15*spaa25*spbb35^3+565/8*spaa12*spbb12^3*spaa13^2*spaa23*spbb23*spaa25*spbb35^3-425/24*spaa12*spbb12^3*spaa13^2*spaa25^2*spbb25*spbb35^3+123*spaa12*spbb12^3*spaa13^2*spaa25*spaa35*spbb35^4-95/3*spaa12*spbb12^2*spaa13*spaa15^3*spbb15^3*spbb35^2+322/3*spaa12*spbb12^2*spaa13*spaa15^2*spbb15^2*spaa25*spbb25*spbb35^2-95/6*spaa12*spbb12^2*spaa13*spaa15^2*spbb15^2*spaa35*spbb35^3-559/3*spaa12*spbb12^2*spaa13*spaa15*spbb15*spaa25^2*spbb25^2*spbb35^2+321/2*spaa12*spbb12^2*spaa13*spaa15*spbb15*spaa25*spbb25*spaa35*spbb35^3-389/6*spaa12*spbb12^2*spaa13*spaa15*spbb15*spaa35^2*spbb35^4-11/2*spaa12*spbb12^2*spaa13*spaa23^3*spbb23^3*spbb35^2-169/6*spaa12*spbb12^2*spaa13*spaa23^2*spbb23^2*spaa25*spbb25*spbb35^2-153/2*spaa12*spbb12^2*spaa13*spaa23^2*spbb23^2*spaa35*spbb35^3-226/3*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa25^2*spbb25^2*spbb35^2+121/2*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa25*spbb25*spaa35*spbb35^3-769/6*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa35^2*spbb35^4-115/6*spaa12*spbb12^2*spaa13*spaa25^3*spbb25^3*spbb35^2-1553/3*spaa12*spbb12^2*spaa13*spaa25^2*spbb25^2*spaa35*spbb35^3+377/2*spaa12*spbb12^2*spaa13*spaa25*spbb25*spaa35^2*spbb35^4-259/6*spaa12*spbb12^2*spaa13*spaa35^3*spbb35^5-263/6*spaa12*spbb12*spaa15^4*spbb15^4*spbb25*spbb35+159/2*spaa12*spbb13*spaa15^4*spbb15^4*spbb25^2+371/3*spaa12*spbb12*spaa15^3*spbb15^3*spaa25*spbb25^2*spbb35+185/2*spaa12*spbb13*spaa15^3*spbb15^3*spaa25*spbb25^3+15*spaa12*spbb12*spaa15^3*spbb15^3*spbb25*spaa35*spbb35^2+201*spaa12*spbb13*spaa15^3*spbb15^3*spbb25^2*spaa35*spbb35+171/2*spaa12*spbb12*spaa15^2*spbb15^2*spaa25^2*spbb25^3*spbb35-19/2*spaa12*spbb13*spaa15^2*spbb15^2*spaa25^2*spbb25^4+4411/6*spaa12*spbb12*spaa15^2*spbb15^2*spaa25*spbb25^2*spaa35*spbb35^2-47*spaa12*spbb13*spaa15^2*spbb15^2*spaa25*spbb25^3*spaa35*spbb35+128/3*spaa12*spbb12*spaa15^2*spbb15^2*spbb25*spaa35^2*spbb35^3+589/2*spaa12*spbb13*spaa15^2*spbb15^2*spbb25^2*spaa35^2*spbb35^2-55/2*spaa12*spbb12*spaa15*spbb15*spaa25^3*spbb25^4*spbb35-45/2*spaa12*spbb13*spaa15*spbb15*spaa25^3*spbb25^5-169/2*spaa12*spbb12*spaa15*spbb15*spaa25^2*spbb25^3*spaa35*spbb35^2-325/2*spaa12*spbb13*spaa15*spbb15*spaa25^2*spbb25^4*spaa35*spbb35+2876/3*spaa12*spbb12*spaa15*spbb15*spaa25*spbb25^2*spaa35^2*spbb35^3-243*spaa12*spbb13*spaa15*spbb15*spaa25*spbb25^3*spaa35^2*spbb35^2-75*spaa12*spbb12*spaa15*spbb15*spbb25*spaa35^3*spbb35^4+487/2*spaa12*spbb13*spaa15*spbb15*spbb25^2*spaa35^3*spbb35^3+161/6*spaa12*spbb12*spaa23^4*spbb23^4*spbb25*spbb35-5/2*spaa12*spbb12*spaa23^3*spbb23^3*spaa25*spbb25^2*spbb35+5/2*spaa12*spbb13*spaa23^3*spbb23^3*spaa25*spbb25^3+119/6*spaa12*spbb12*spaa23^3*spbb23^3*spbb25*spaa35*spbb35^2-45/2*spaa12*spbb13*spaa23^3*spbb23^3*spbb25^2*spaa35*spbb35-117/2*spaa12*spbb12*spaa23^2*spbb23^2*spaa25^2*spbb25^3*spbb35+5/2*spaa12*spbb13*spaa23^2*spbb23^2*spaa25^2*spbb25^4+19*spaa12*spbb12*spaa23^2*spbb23^2*spaa25*spbb25^2*spaa35*spbb35^2-42*spaa12*spbb13*spaa23^2*spbb23^2*spaa25*spbb25^3*spaa35*spbb35-536/3*spaa12*spbb12*spaa23^2*spbb23^2*spbb25*spaa35^2*spbb35^3+181/2*spaa12*spbb13*spaa23^2*spbb23^2*spbb25^2*spaa35^2*spbb35^2+91/3*spaa12*spbb12*spaa23*spbb23*spaa25^3*spbb25^4*spbb35-1463/3*spaa12*spbb12*spaa23*spbb23*spaa25^2*spbb25^3*spaa35*spbb35^2+69/2*spaa12*spbb13*spaa23*spbb23*spaa25^2*spbb25^4*spaa35*spbb35+1082/3*spaa12*spbb12*spaa23*spbb23*spaa25*spbb25^2*spaa35^2*spbb35^3-247/2*spaa12*spbb13*spaa23*spbb23*spaa25*spbb25^3*spaa35^2*spbb35^2-461/2*spaa12*spbb12*spaa23*spbb23*spbb25*spaa35^3*spbb35^4+367/2*spaa12*spbb13*spaa23*spbb23*spbb25^2*spaa35^3*spbb35^3+119/2*spaa12*spbb12*spaa25^4*spbb25^5*spbb35-2861/6*spaa12*spbb12*spaa25^3*spbb25^4*spaa35*spbb35^2+93/2*spaa12*spbb13*spaa25^3*spbb25^5*spaa35*spbb35-73/3*spaa12*spbb12*spaa25^2*spbb25^3*spaa35^2*spbb35^3-421/2*spaa12*spbb13*spaa25^2*spbb25^4*spaa35^2*spbb35^2+2437/6*spaa12*spbb12*spaa25*spbb25^2*spaa35^3*spbb35^4-163*spaa12*spbb13*spaa25*spbb25^3*spaa35^3*spbb35^3-353/6*spaa12*spbb12*spbb25*spaa35^4*spbb35^5+141/2*spaa12*spbb13*spbb25^2*spaa35^4*spbb35^4+13/2*spbb12^3*spaa13^3*spaa25^2*spbb35^4-10*spbb12^2*spaa13^2*spaa15^2*spbb15^2*spaa25*spbb35^3+33/2*spbb12^2*spaa13^2*spaa15*spbb15*spaa25^2*spbb25*spbb35^3-6*spbb12^2*spaa13^2*spaa15*spbb15*spaa25*spaa35*spbb35^4-3/2*spbb12^2*spaa13^2*spaa23^2*spbb23^2*spaa25*spbb35^3+14*spbb12^2*spaa13^2*spaa23*spbb23*spaa25^2*spbb25*spbb35^3-7/2*spbb12^2*spaa13^2*spaa25^3*spbb25^2*spbb35^3+51/2*spbb12^2*spaa13^2*spaa25^2*spbb25*spaa35*spbb35^4-1*spbb12^2*spaa13^2*spaa25*spaa35^2*spbb35^5+5*spbb12*spaa13*spaa15^4*spbb15^4*spbb35^2-10*spbb12*spaa13*spaa15^3*spbb15^3*spaa25*spbb25*spbb35^2+6*spbb12*spaa13*spaa15^3*spbb15^3*spaa35*spbb35^3-25*spbb12*spaa13*spaa15^2*spbb15^2*spaa25*spbb25*spaa35*spbb35^3+1*spbb12*spaa13*spaa15^2*spbb15^2*spaa35^2*spbb35^4+33*spbb12*spaa13*spaa15*spbb15*spaa25^2*spbb25^2*spaa35*spbb35^3-13*spbb12*spaa13*spaa15*spbb15*spaa25*spbb25*spaa35^2*spbb35^4-4*spbb12*spaa13*spaa23^3*spbb23^3*spaa25*spbb25*spbb35^2+7/2*spbb12*spaa13*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spbb35^2-4*spbb12*spaa13*spaa23^2*spbb23^2*spaa25*spbb25*spaa35*spbb35^3-5/2*spbb12*spaa13*spaa23*spbb23*spaa25^3*spbb25^3*spbb35^2+34*spbb12*spaa13*spaa23*spbb23*spaa25^2*spbb25^2*spaa35*spbb35^3-1*spbb12*spaa13*spaa23*spbb23*spaa25*spbb25*spaa35^2*spbb35^4-10*spbb12*spaa13*spaa25^4*spbb25^4*spbb35^2-1*spbb12*spaa13*spaa25^3*spbb25^3*spaa35*spbb35^3+61/2*spbb12*spaa13*spaa25^2*spbb25^2*spaa35^2*spbb35^4-2*spbb12*spaa13*spaa25*spbb25*spaa35^3*spbb35^5+5*spaa15^5*spbb15^5*spbb25*spbb35+5*spaa15^4*spbb15^4*spaa25*spbb25^2*spbb35+11*spaa15^4*spbb15^4*spbb25*spaa35*spbb35^2-3*spaa15^3*spbb15^3*spaa25*spbb25^2*spaa35*spbb35^2+7*spaa15^3*spbb15^3*spbb25*spaa35^2*spbb35^3+1*spaa15^2*spbb15^2*spaa25^2*spbb25^3*spaa35*spbb35^2-14*spaa15^2*spbb15^2*spaa25*spbb25^2*spaa35^2*spbb35^3+1*spaa15^2*spbb15^2*spbb25*spaa35^3*spbb35^4+33/2*spaa15*spbb15*spaa25^2*spbb25^3*spaa35^2*spbb35^3-7*spaa15*spbb15*spaa25*spbb25^2*spaa35^3*spbb35^4-5/2*spaa23^4*spbb23^4*spaa25*spbb25^2*spbb35-5*spaa23^3*spbb23^3*spaa25^2*spbb25^3*spbb35-5*spaa23^3*spbb23^3*spaa25*spbb25^2*spaa35*spbb35^2-5/2*spaa23^2*spbb23^2*spaa25^3*spbb25^4*spbb35+5/2*spaa23^2*spbb23^2*spaa25^2*spbb25^3*spaa35*spbb35^2-5/2*spaa23^2*spbb23^2*spaa25*spbb25^2*spaa35^2*spbb35^3-5/2*spaa23*spbb23*spaa25^3*spbb25^4*spaa35*spbb35^2+20*spaa23*spbb23*spaa25^2*spbb25^3*spaa35^2*spbb35^3-1*spaa23*spbb23*spaa25*spbb25^2*spaa35^3*spbb35^4-10*spaa25^4*spbb25^5*spaa35*spbb35^2+5/2*spaa25^3*spbb25^4*spaa35^2*spbb35^3+23/2*spaa25^2*spbb25^3*spaa35^3*spbb35^4-1*spaa25*spbb25^2*spaa35^4*spbb35^5)/(spaa12*spbb12^3*spaa13*spaa15*spaa24*spbb35^2*spbb45*spab3153),
(spaa34*spaa35^2*spbb13*spbb23*spbb24*(-30*spaa23^2*spbb23^2*spbb25+30*spaa23*spbb23*spaa24*spbb24*spbb25-30*spaa23*spbb23*spbb24*spaa34*spbb35+30*spaa24*spbb24^2*spaa34*spbb35))/(spbb12^3*spaa13*spaa15*spab3153^3)+
(+8*spbb14^3*spbb23^3*spaa34^3)/(spbb12^3*spab4154^3)+
(spbb14*(30*spbb12*spaa13^2*spbb13*spaa14*spbb14^2*spbb15*spaa45^2-30*spaa13^2*spbb13*spbb14^2*spbb15*spbb23*spaa34*spaa45^2+180*spbb12*spaa13*spbb13*spaa14^2*spbb14^3*spaa34*spaa45-150*spbb12*spaa13*spbb13*spaa14^2*spbb14^2*spbb15*spaa35*spaa45-60*spbb12*spaa13*spaa14^2*spbb14^3*spbb15*spaa45^2+30*spbb12*spaa13*spbb13*spaa14*spbb14*spaa15*spbb15^2*spaa35*spaa45-120*spaa13*spbb13*spaa14*spbb14^3*spbb23*spaa34^2*spaa45+90*spaa13*spaa14*spbb14^3*spbb15*spbb23*spaa34*spaa45^2+30*spaa13*spbb14^3*spbb23*spaa34^2*spbb35*spaa45^2-210*spbb12*spbb13*spaa14^3*spbb14^3*spaa34*spaa35-150*spbb12*spaa14^3*spbb14^4*spaa34*spaa45+150*spbb12*spbb13*spaa14^3*spbb14^2*spbb15*spaa35^2+90*spbb12*spaa14^3*spbb14^3*spbb15*spaa35*spaa45-90*spbb12*spbb13*spaa14^2*spbb14*spaa15*spbb15^2*spaa35^2-30*spbb12*spaa14^2*spbb14^2*spaa15*spbb15^2*spaa35*spaa45+210*spbb13*spaa14^2*spbb14^3*spbb23*spaa34^2*spaa35+210*spaa14^2*spbb14^4*spbb23*spaa34^2*spaa45+30*spbb12*spbb13*spaa14*spaa15^2*spbb15^3*spaa35^2+60*spaa14*spbb14^3*spbb23*spaa34^3*spbb34*spaa45))/(spbb12^3*spaa23*spaa25*spab5145^3)+
(spaa34*spbb13^2*(55*spaa13^2*spbb13^2*spaa14*spaa15*spbb15^3+170*spaa13^2*spbb13^2*spaa14*spbb15^2*spaa34*spbb34+115*spaa13^2*spbb13^2*spaa15*spbb15^2*spaa34*spbb35+115*spaa13^2*spbb13^2*spbb15*spaa34^2*spbb34*spbb35-55*spaa13*spbb13*spaa14^2*spbb15^3*spbb34*spaa35-55*spaa13*spbb13*spaa14*spbb14*spaa15*spbb15^2*spaa34*spbb35-110*spaa13*spbb13*spaa14*spbb15^2*spaa34^2*spbb34^2-15*spaa13*spbb13*spaa15^2*spbb15^3*spaa34*spbb35-115*spaa13*spbb13*spbb14*spaa15*spbb15*spaa34^2*spbb35^2-100*spaa13*spbb13*spbb15*spaa34^3*spbb34^2*spbb35+10*spaa14^2*spbb15^3*spaa34*spbb34^2*spaa35-10*spaa14*spbb14*spbb15*spaa34^3*spbb34^2*spbb35+10*spaa14*spbb15^2*spaa34^3*spbb34^3-25*spbb14*spaa34^4*spbb34^2*spbb35^2+25*spbb15*spaa34^4*spbb34^3*spbb35))/(spbb12^3*spaa23*spaa24^2*spbb35^2*spab3153^2)+
(spbb14^2*spbb24^2*(-11/3*spbb12*spbb13*spaa14^2*spbb15-12*spbb12^2*spaa14*spaa24*spbb35+25/3*spbb12*spbb13*spaa14*spaa24*spbb25-11/3*spbb13^2*spaa14*spbb25*spaa34+11/3*spbb12*spbb23*spaa24^2*spbb25+11/3*spbb13*spbb23*spaa24*spbb25*spaa34))/(spbb12^3*spbb34*spbb45*spab4154^2)+
(40*spaa23^3*spbb23^6*spaa24*spbb25*spaa34+180*spaa23^3*spbb23^5*spaa24*spbb25^2*spaa45-225*spaa23^3*spbb23^6*spaa34^2*spbb35-350*spaa23^3*spbb23^5*spbb25*spaa34*spbb35*spaa45-90*spaa23^3*spbb23^4*spbb25^2*spbb35*spaa45^2+80*spaa23^2*spbb23^5*spaa24^2*spbb24*spbb25*spaa34-180*spaa23^2*spbb23^5*spaa24^2*spbb25^2*spaa35+10*spaa23^2*spbb23^4*spaa24^2*spbb24*spbb25^2*spaa45-60*spaa23^2*spbb23^4*spaa24*spaa25*spbb25^3*spaa45-60*spaa23^2*spbb23^6*spaa24*spaa34^2*spbb45-65*spaa23^2*spbb23^5*spaa24*spbb24*spaa34^2*spbb35-110*spaa23^2*spbb23^4*spaa24*spbb24*spbb25*spaa34*spbb35*spaa45-50*spaa23^2*spbb23^3*spaa24*spbb24*spbb25^2*spbb35*spaa45^2-165*spaa23^2*spbb23^5*spaa34^3*spbb34*spbb35-425*spaa23^2*spbb23^4*spbb24*spaa34^2*spbb35^2*spaa45-190*spaa23^2*spbb23^3*spbb24*spbb25*spaa34*spbb35^2*spaa45^2-60*spaa23^2*spbb23^2*spbb24*spbb25^2*spbb35^2*spaa45^3+70*spaa23*spbb23^4*spaa24^3*spbb24^2*spbb25*spaa34+20*spaa23*spbb23^3*spaa24^3*spbb24^2*spbb25^2*spaa45-90*spaa23*spbb23^5*spaa24^2*spbb24*spaa34^2*spbb45+490*spaa23*spbb23^4*spaa24^2*spbb24^2*spaa34^2*spbb35+30*spaa23*spbb23^5*spaa24^2*spbb25*spaa34*spaa35*spbb45+215*spaa23*spbb23^3*spaa24^2*spbb24^2*spbb25*spaa34*spbb35*spaa45+15*spaa23*spbb23^2*spaa24^2*spbb24^2*spbb25^2*spbb35*spaa45^2-30*spaa23*spbb23^5*spaa24*spaa34^3*spbb34*spbb45+370*spaa23*spbb23^4*spaa24*spbb24*spaa34^3*spbb34*spbb35+360*spaa23*spbb23^3*spaa24*spbb24^2*spaa34^2*spbb35^2*spaa45+20*spaa23*spbb23^2*spaa24*spbb24^2*spbb25*spaa34*spbb35^2*spaa45^2-50*spaa23*spbb23*spaa24*spbb24^2*spbb25^2*spbb35^2*spaa45^3+85*spaa23*spbb23^4*spaa34^4*spbb34^2*spbb35+60*spaa23*spbb23^3*spbb24*spaa34^3*spbb34*spbb35^2*spaa45+5*spaa23*spbb23^2*spbb24^2*spaa34^2*spbb35^3*spaa45^2-50*spaa23*spbb23*spbb24^2*spbb25*spaa34*spbb35^3*spaa45^3+30*spbb23^3*spaa24^4*spbb24^3*spbb25*spaa34+10*spbb23^2*spaa24^4*spbb24^3*spbb25^2*spaa45-60*spbb23^4*spaa24^3*spbb24^2*spaa34^2*spbb45+360*spbb23^3*spaa24^3*spbb24^3*spaa34^2*spbb35+155*spbb23^2*spaa24^3*spbb24^3*spbb25*spaa34*spbb35*spaa45+35*spbb23*spaa24^3*spbb24^3*spbb25^2*spbb35*spaa45^2-40*spbb23^4*spaa24^2*spbb24*spaa34^3*spbb34*spbb45+520*spbb23^3*spaa24^2*spbb24^2*spaa34^3*spbb34*spbb35+520*spbb23^2*spaa24^2*spbb24^3*spaa34^2*spbb35^2*spaa45+175*spbb23*spaa24^2*spbb24^3*spbb25*spaa34*spbb35^2*spaa45^2+25*spaa24^2*spbb24^3*spbb25^2*spbb35^2*spaa45^3-10*spbb23^4*spaa24*spaa34^4*spbb34^2*spbb45+215*spbb23^3*spaa24*spbb24*spaa34^4*spbb34^2*spbb35+510*spbb23^2*spaa24*spbb24^2*spaa34^3*spbb34*spbb35^2*spaa45+245*spbb23*spaa24*spbb24^3*spaa34^2*spbb35^3*spaa45^2+50*spaa24*spbb24^3*spbb25*spaa34*spbb35^3*spaa45^3+25*spbb23^3*spaa34^5*spbb34^3*spbb35+135*spbb23^2*spbb24*spaa34^4*spbb34^2*spbb35^2*spaa45+105*spbb23*spbb24^2*spaa34^3*spbb34*spbb35^3*spaa45^2+25*spbb24^3*spaa34^2*spbb35^4*spaa45^3)/(spbb12^3*spaa14^2*spaa15*spbb35^2*spab5145^2)+
(spbb14*spbb24*(-74/3*spaa12*spbb12^2*spaa14^2*spbb14*spbb15*spaa24+254/3*spaa12*spbb12*spaa14^2*spbb14*spbb15^2*spaa45-118/3*spaa12*spbb12*spaa14*spbb14*spbb15*spaa24*spbb25*spaa45+68/3*spaa12*spaa14*spbb14*spbb15^2*spbb25*spaa45^2-46/3*spaa12*spbb14*spbb15*spaa24*spbb25^2*spaa45^2+62/3*spbb12*spaa14^3*spbb14^2*spbb15*spaa24-62*spbb12*spaa14^3*spbb14*spbb15^2*spaa25+38*spaa14^2*spbb14*spaa15*spbb15^3*spaa45+26*spbb12^2*spaa14^2*spbb14*spaa24^2*spbb45-130/3*spbb12*spaa14^2*spbb14^2*spaa24^2*spbb25-2/3*spbb12^2*spaa14^2*spbb15*spaa24*spaa25*spbb45+62/3*spaa14^2*spbb14^2*spbb15*spaa24*spbb25*spaa45-52/3*spaa14*spbb14^2*spaa24^2*spbb25^2*spaa45))/(spbb12^3*spaa15*spaa24^2*spbb45^2*spab4154)+
(spbb45*(5*spbb12*spaa15^2*spbb15-10*spbb12*spaa15*spaa23*spbb23+5*spaa23*spbb23^2*spaa35))/(spaa14^2*spbb14^2*spbb24)+
(+5*spaa14*spbb14*spaa34^2*spbb34^2)/(spaa14*spbb14*spaa24^2*spbb24^2)+
(+20*spbb13^2*spbb14*spaa24*spbb24^2*spaa34)/(spbb12^3*spaa23*spaa24*spbb34^2)+
(spbb25*spbb14*spaa23*spbb24*(2/3*spaa12*spbb12^2*spaa14^2*spaa24-134/3*spbb12*spaa14^3*spbb14*spaa24+68/3*spaa14^3*spbb14*spbb15*spaa45+38*spbb12*spaa14^2*spaa15*spbb15*spaa24-46/3*spaa14^2*spaa15*spbb15^2*spaa45+58/3*spbb12*spaa14^2*spaa24^2*spbb24-40/3*spaa14^2*spbb14*spaa24*spbb25*spaa45-24*spbb12*spaa14*spaa15*spaa24^2*spbb25+22/3*spaa14*spaa15*spbb15*spaa24*spbb25*spaa45+22*spaa14*spaa24^2*spbb24*spbb25*spaa45-46/3*spaa15*spaa24^2*spbb25^2*spaa45))/(spbb12^3*spaa13*spaa14*spaa15*spaa24^2*spbb45^2)+
(spbb12*(-10*spbb12*spaa13*spaa24^2*spbb24-20*spbb12*spaa13*spaa24*spaa34*spbb34-10*spaa13*spbb13*spaa34^2*spbb34-5*spaa23^2*spbb23^2*spaa34-20*spaa23*spbb23*spaa24*spbb24*spaa34-20*spaa23*spbb23*spaa34^2*spbb34-10*spaa24^2*spbb24^2*spaa34-20*spaa24*spbb24*spaa34^2*spbb34-10*spaa34^3*spbb34^2))/(spbb12^2*spaa14^2*spbb14*spaa23)+
(spbb23*spaa34*(-5*spbb12*spaa13*spbb23*spaa24^2+10*spbb12*spaa14^2*spbb14*spaa24+5*spbb13*spaa14^2*spbb14*spaa34))/(spbb12^2*spaa14^2*spaa24^2*spbb24)+
(spbb23*(-60*spaa12^2*spbb13^2*spbb24^2*spaa34^4-40*spaa12*spaa13^2*spbb13^3*spbb24*spaa34^3-165*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24*spaa34^3-60*spaa12*spaa13*spbb13^2*spbb24*spaa34^4*spbb34-1040/3*spaa12*spbb13*spaa23^2*spbb23^2*spbb24*spaa34^3-240*spaa12*spbb13*spaa23*spbb23*spaa24*spbb24^2*spaa34^3-210*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34^4*spbb34+60*spbb12^2*spaa13^4*spbb13^2*spaa24^2+80*spbb12*spaa13^4*spbb13^3*spaa24*spaa34+20*spaa13^4*spbb13^4*spaa34^2-30*spbb12^2*spaa13^3*spbb13*spaa23*spbb23*spaa24^2+30*spbb12*spaa13^3*spbb13^2*spaa23*spbb23*spaa24*spaa34+20*spaa13^3*spbb13^3*spaa23*spbb23*spaa34^2-20*spbb12^3*spaa13^3*spaa24^3*spbb34-60*spbb12^2*spaa13^3*spbb13*spaa24^2*spaa34*spbb34-223/3*spbb12^2*spaa13^2*spaa23^2*spbb23^2*spaa24^2-1168/3*spbb12*spaa13^2*spbb13*spaa23^2*spbb23^2*spaa24*spaa34-285*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spaa34^2+145*spbb12^2*spaa13^2*spaa23*spbb23*spaa24^3*spbb24+40*spbb12^2*spaa13^2*spaa23*spbb23*spaa24^2*spaa34*spbb34+1817/3*spbb12*spaa13*spaa23^3*spbb23^3*spaa24*spaa34+395*spaa13*spbb13*spaa23^3*spbb23^3*spaa34^2-410/3*spbb12*spaa13*spaa23^2*spbb23^2*spaa24^2*spbb24*spaa34-30*spbb12*spaa13*spaa23*spbb23*spaa24^3*spbb24^2*spaa34+680*spaa23^4*spbb23^4*spaa34^2-220*spaa23^3*spbb23^3*spaa24*spbb24*spaa34^2-30*spaa23^2*spbb23^2*spaa24^2*spbb24^2*spaa34^2))/(spbb12^3*spaa14^2*spaa15*spaa23*spaa24*spbb45*spab5145)+
(spbb25*(40*spaa12^3*spbb12^4*spaa15*spbb15*spaa24+90*spaa12^2*spbb12^3*spaa15^2*spbb15^2*spaa24-60*spaa12^2*spbb12^3*spaa15*spbb15*spaa24^2*spbb24+722/3*spaa12*spbb12^2*spaa15^3*spbb15^3*spaa24-30*spaa12*spbb12^2*spbb14*spaa15^2*spbb15*spaa24^2*spbb25+265*spaa12*spbb12^2*spaa15^2*spbb15^2*spaa24^2*spbb24+40*spaa12*spbb12^2*spbb14*spaa15*spaa24^3*spbb24*spbb25-40*spaa12*spbb12^2*spaa15*spbb15*spaa24^3*spbb24^2+945*spbb12*spaa15^4*spbb15^4*spaa24-502*spbb12*spbb14*spaa15^3*spbb15^2*spaa24^2*spbb25+682/3*spbb12*spaa15^3*spbb15^3*spaa24^2*spbb24+2735*spbb14*spaa15^3*spbb15^3*spaa24*spbb25*spaa45-7540/3*spaa15^3*spbb15^4*spaa24*spbb24*spaa45+1225*spaa15^3*spbb15^4*spaa45^2*spbb45-10*spbb12*spbb14^2*spaa15^2*spaa24^3*spbb25^2-400*spbb12*spbb14*spaa15^2*spbb15*spaa24^3*spbb24*spbb25+560*spbb12*spaa15^2*spbb15^2*spaa24^3*spbb24^2-278/3*spbb14^2*spaa15^2*spbb15*spaa24^2*spbb25^2*spaa45-2996/3*spbb14*spaa15^2*spbb15^2*spaa24^2*spbb24*spbb25*spaa45+2674/3*spaa15^2*spbb15^3*spaa24^2*spbb24^2*spaa45+2382*spbb14*spaa15^2*spbb15^2*spaa24*spbb25*spaa45^2*spbb45-1842*spaa15^2*spbb15^3*spaa24*spbb24*spaa45^2*spbb45+3390*spaa15^2*spbb15^3*spaa45^3*spbb45^2-60*spbb12*spbb14*spaa15*spaa24^4*spbb24^2*spbb25+60*spbb12*spaa15*spbb15*spaa24^4*spbb24^3-115*spbb14^2*spaa15*spaa24^3*spbb24*spbb25^2*spaa45+575*spbb14*spaa15*spbb15*spaa24^3*spbb24^2*spbb25*spaa45-460*spaa15*spbb15^2*spaa24^3*spbb24^3*spaa45+416/3*spbb14^2*spaa15*spaa24^2*spbb25^2*spaa45^2*spbb45-5548/3*spbb14*spaa15*spbb15*spaa24^2*spbb24*spbb25*spaa45^2*spbb45+1312*spaa15*spbb15^2*spaa24^2*spbb24^2*spaa45^2*spbb45+782*spbb14*spaa15*spbb15*spaa24*spbb25*spaa45^3*spbb45^2+6*spaa15*spbb15^2*spaa24*spbb24*spaa45^3*spbb45^2+3075*spaa15*spbb15^2*spaa45^4*spbb45^3+75*spbb14*spaa24^3*spbb24^2*spbb25*spaa45^2*spbb45-75*spbb15*spaa24^3*spbb24^3*spaa45^2*spbb45-1688/3*spbb14*spaa24^2*spbb24*spbb25*spaa45^3*spbb45^2+344*spbb15*spaa24^2*spbb24^2*spaa45^3*spbb45^2+150*spbb14*spaa24*spbb25*spaa45^4*spbb45^3+569/3*spbb15*spaa24*spbb24*spaa45^4*spbb45^3+910*spbb15*spaa45^5*spbb45^4))/(spbb12^3*spaa14*spaa15*spaa23*spaa24*spbb35*spbb45*spab5145)+
(spbb13^2*(73*spaa13^2*spbb13^2*spaa14*spbb14*spbb15*spaa34-227/3*spaa13^2*spbb13*spaa14*spbb14*spbb15^2*spaa45-10*spaa13^2*spbb13*spbb15^2*spaa45^2*spbb45+71*spaa13*spbb13*spaa14^2*spbb14^2*spbb15*spaa34+59*spaa13*spbb13*spaa14^2*spbb14*spbb15^2*spaa35-71/3*spaa13*spaa14^2*spbb14^2*spbb15^2*spaa45-10*spaa13*spaa14*spbb14*spaa15*spbb15^3*spaa45+70*spaa13*spbb13^2*spaa14*spbb14*spaa34^2*spbb45+73*spaa13*spbb13^2*spaa14*spbb15*spaa34*spaa35*spbb45+52/3*spaa13*spbb13*spaa14*spbb15^2*spaa35*spaa45*spbb45-11/3*spaa13*spaa15*spbb15^3*spaa45^2*spbb45+40*spaa13*spbb13*spbb15*spaa34*spaa45^2*spbb45^2-52/3*spaa13*spbb15^2*spaa45^3*spbb45^2+41/3*spaa14^3*spbb14^3*spbb15*spaa34+46/3*spaa14^3*spbb14^2*spbb15^2*spaa35+5/3*spaa14^2*spbb14*spaa15*spbb15^3*spaa35+35*spbb13*spaa14^2*spbb14^2*spaa34^2*spbb45+28*spbb13*spaa14^2*spbb14*spbb15*spaa34*spaa35*spbb45-24*spbb13*spaa14^2*spbb15^2*spaa35^2*spbb45+12*spaa14*spaa15*spbb15^3*spaa35*spaa45*spbb45+70*spbb13^2*spaa14*spaa34^2*spaa35*spbb45^2-83*spbb13*spaa14*spbb15*spaa34*spaa35*spaa45*spbb45^2+77/3*spaa14*spbb15^2*spaa35*spaa45^2*spbb45^2-35*spbb13*spaa34^2*spaa45^2*spbb45^3+41/3*spbb15*spaa34*spaa45^3*spbb45^3))/(spbb12^3*spaa23*spaa24^2*spbb34*spbb35*spab3153)+
(-20*spaa12^3*spbb12^4*spaa14*spbb14*spbb15*spaa24-20*spaa12^3*spbb12^4*spaa15*spbb15^2*spaa24+40*spaa12^3*spbb12^4*spbb14*spaa24^2*spbb25-100*spaa12^2*spbb12^3*spaa14^2*spbb14^2*spbb15*spaa24-160*spaa12^2*spbb12^3*spaa14*spbb14*spaa15*spbb15^2*spaa24-30*spaa12^2*spbb12^3*spaa14*spbb14^2*spaa24^2*spbb25-60*spaa12^2*spbb12^3*spaa15^2*spbb15^3*spaa24+60*spaa12^2*spbb12^3*spbb14*spaa15*spbb15*spaa24^2*spbb25-60*spaa12^2*spbb12^3*spbb14*spaa24^3*spbb24*spbb25+270*spaa12*spbb12^2*spaa14^3*spbb14^3*spbb15*spaa24+2297/3*spaa12*spbb12^2*spaa14^2*spbb14^2*spaa15*spbb15^2*spaa24+1112/3*spaa12*spbb12^2*spaa14^2*spbb14^3*spaa24^2*spbb25+2252/3*spaa12*spbb12^2*spaa14*spbb14*spaa15^2*spbb15^3*spaa24+1010*spaa12*spbb12^2*spaa14*spbb14^2*spaa15*spbb15*spaa24^2*spbb25+235*spaa12*spbb12^2*spaa14*spbb14^2*spaa24^3*spbb24*spbb25+225*spaa12*spbb12^2*spaa15^3*spbb15^4*spaa24+839*spaa12*spbb12^2*spbb14*spaa15^2*spbb15^2*spaa24^2*spbb25+470*spaa12*spbb12^2*spbb14^2*spaa15*spaa24^3*spbb25^2+1030*spbb12*spaa14^4*spbb14^4*spbb15*spaa24+11971/3*spbb12*spaa14^3*spbb14^3*spaa15*spbb15^2*spaa24+68/3*spaa14^3*spbb14^3*spaa15*spbb15^3*spaa45+2890/3*spbb12*spaa14^3*spbb14^4*spaa24^2*spbb25+35/3*spaa14^3*spbb14^4*spbb15*spaa24*spbb25*spaa45+17981/3*spbb12*spaa14^2*spbb14^2*spaa15^2*spbb15^3*spaa24-46/3*spbb12*spaa14^2*spbb14*spaa15^2*spbb15^4*spaa25-92/3*spaa14^2*spbb14^2*spaa15^2*spbb15^4*spaa45+10829/3*spbb12*spaa14^2*spbb14^3*spaa15*spbb15*spaa24^2*spbb25+769/3*spaa14^2*spbb14^3*spaa15*spbb15^2*spaa24*spbb25*spaa45+250/3*spbb12*spaa14^2*spbb14^3*spaa24^3*spbb24*spbb25-485/3*spaa14^2*spbb14^4*spaa24^2*spbb25^2*spaa45+3911*spbb12*spaa14*spbb14*spaa15^3*spbb15^4*spaa24-46/3*spaa14*spbb14*spaa15^3*spbb15^5*spaa45+5346*spbb12*spaa14*spbb14^2*spaa15^2*spbb15^2*spaa24^2*spbb25+441*spaa14*spbb14^2*spaa15^2*spbb15^3*spaa24*spbb25*spaa45-242/3*spbb12*spaa14*spbb14^3*spaa15*spaa24^3*spbb25^2-307/3*spaa14*spbb14^3*spaa15*spbb15*spaa24^2*spbb25^2*spaa45+150*spbb12*spaa14*spbb14^2*spaa24^4*spbb24^2*spbb25-520/3*spaa14*spbb14^3*spaa24^3*spbb24*spbb25^2*spaa45+945*spbb12*spaa15^4*spbb15^5*spaa24+10816/3*spbb12*spbb14*spaa15^3*spbb15^3*spaa24^2*spbb25+641/3*spbb14*spaa15^3*spbb15^4*spaa24*spbb25*spaa45-482*spbb12*spbb14^2*spaa15^2*spbb15*spaa24^3*spbb25^2+793/3*spbb14^2*spaa15^2*spbb15^2*spaa24^2*spbb25^2*spaa45+300*spbb12*spbb14^2*spaa15*spaa24^4*spbb24*spbb25^2-336*spbb14^3*spaa15*spaa24^3*spbb25^3*spaa45)/(spbb12^3*spaa15*spaa23*spaa24^2*spbb35*spbb45*spab5145)+
(-40*spaa12^5*spbb12^6*spaa23*spbb23*spaa24^2+40*spaa12^5*spbb12^6*spaa24^3*spbb24+40*spaa12^4*spbb12^5*spaa13*spbb14*spbb23*spaa24^3+20*spaa12^4*spbb12^5*spbb13*spaa14*spaa23^2*spbb23*spaa24+20*spaa12^4*spbb12^5*spbb13*spaa14*spaa23*spaa24^2*spbb24-125*spaa12^4*spbb12^5*spaa14*spbb14*spaa23*spbb23*spaa24^2+30*spaa12^4*spbb12^5*spaa14*spbb14*spaa24^3*spbb24+135*spaa12^4*spbb12^5*spaa23^2*spbb23^2*spaa24^2+40*spaa12^4*spbb12^5*spaa23*spbb23*spaa24^3*spbb24-20*spaa12^4*spbb12^5*spaa24^4*spbb24^2+105*spaa12^3*spbb12^4*spaa13*spaa14*spbb14^2*spbb23*spaa24^3+275*spaa12^3*spbb12^4*spaa13*spbb14*spaa23*spbb23^2*spaa24^3-470*spaa12^3*spbb12^4*spaa13*spbb14*spbb23*spaa24^4*spbb24-20*spaa12^3*spbb12^4*spbb13^2*spaa14^2*spaa23^2*spaa24*spbb24+38*spaa12^3*spbb12^4*spbb13*spaa14^2*spbb14*spaa23^2*spbb23*spaa24-35*spaa12^3*spbb12^4*spbb13*spaa14^2*spbb14*spaa23*spaa24^2*spbb24-1868/3*spaa12^3*spbb12^4*spaa14^2*spbb14^2*spaa23*spbb23*spaa24^2+977/3*spaa12^3*spbb12^4*spaa14^2*spbb14^2*spaa24^3*spbb24+202*spaa12^3*spbb12^4*spbb13*spaa14*spaa23^3*spbb23^2*spaa24-125*spaa12^3*spbb12^4*spbb13*spaa14*spaa23^2*spbb23*spaa24^2*spbb24-445*spaa12^3*spbb12^4*spaa14*spbb14*spaa23^2*spbb23^2*spaa24^2-190*spaa12^3*spbb12^4*spbb13*spaa14*spaa23*spaa24^3*spbb24^2+1527*spaa12^3*spbb12^4*spaa14*spbb14*spaa23*spbb23*spaa24^3*spbb24-475*spaa12^3*spbb12^4*spaa14*spbb14*spaa24^4*spbb24^2-42*spaa12^3*spbb12^4*spaa23^3*spbb23^3*spaa24^2+12*spaa12^3*spbb12^4*spaa23^2*spbb23^2*spaa24^3*spbb24+510*spaa12^3*spbb12^4*spaa23*spbb23*spaa24^4*spbb24^2-100*spaa12^3*spbb12^4*spaa24^5*spbb24^3-410*spaa12^2*spbb12^3*spaa13^2*spbb14^2*spbb23^2*spaa24^4+1877/3*spaa12^2*spbb12^3*spaa13*spaa14^2*spbb14^3*spbb23*spaa24^3+3216*spaa12^2*spbb12^3*spaa13*spaa14*spbb14^2*spaa23*spbb23^2*spaa24^3-2454*spaa12^2*spbb12^3*spaa13*spaa14*spbb14^2*spbb23*spaa24^4*spbb24+960*spaa12^2*spbb12^3*spaa13*spbb14*spaa23^2*spbb23^3*spaa24^3+92*spaa12^2*spbb12^3*spaa13*spbb14*spaa23*spbb23^2*spaa24^4*spbb24-1425*spaa12^2*spbb12^3*spaa13*spbb14*spbb23*spaa24^5*spbb24^2-11/3*spaa12^2*spbb12^3*spbb13^2*spaa14^3*spbb14*spaa23^3*spbb23-18*spaa12^2*spbb12^3*spbb13^2*spaa14^3*spbb14*spaa23^2*spaa24*spbb24-973/3*spaa12^2*spbb12^3*spbb13*spaa14^3*spbb14^2*spaa23^2*spbb23*spaa24+2123/3*spaa12^2*spbb12^3*spbb13*spaa14^3*spbb14^2*spaa23*spaa24^2*spbb24-3147*spaa12^2*spbb12^3*spaa14^3*spbb14^3*spaa23*spbb23*spaa24^2+7324/3*spaa12^2*spbb12^3*spaa14^3*spbb14^3*spaa24^3*spbb24+11/3*spaa12^2*spbb12^3*spbb13^2*spaa14^2*spaa23^4*spbb23^2-282*spaa12^2*spbb12^3*spbb13^2*spaa14^2*spaa23^3*spbb23*spaa24*spbb24-2419/3*spaa12^2*spbb12^3*spbb13*spaa14^2*spbb14*spaa23^3*spbb23^2*spaa24-30*spaa12^2*spbb12^3*spbb13^2*spaa14^2*spaa23^2*spaa24^2*spbb24^2+6856/3*spaa12^2*spbb12^3*spbb13*spaa14^2*spbb14*spaa23^2*spbb23*spaa24^2*spbb24-9699*spaa12^2*spbb12^3*spaa14^2*spbb14^2*spaa23^2*spbb23^2*spaa24^2-3310/3*spaa12^2*spbb12^3*spbb13*spaa14^2*spbb14*spaa23*spaa24^3*spbb24^2+37067/3*spaa12^2*spbb12^3*spaa14^2*spbb14^2*spaa23*spbb23*spaa24^3*spbb24-1615/3*spaa12^2*spbb12^3*spaa14^2*spbb14^2*spaa24^4*spbb24^2-1007/3*spaa12^2*spbb12^3*spbb13*spaa14*spaa23^4*spbb23^3*spaa24+1375/3*spaa12^2*spbb12^3*spbb13*spaa14*spaa23^3*spbb23^2*spaa24^2*spbb24-35317/3*spaa12^2*spbb12^3*spaa14*spbb14*spaa23^3*spbb23^3*spaa24^2+378*spaa12^2*spbb12^3*spbb13*spaa14*spaa23^2*spbb23*spaa24^3*spbb24^2+45617/3*spaa12^2*spbb12^3*spaa14*spbb14*spaa23^2*spbb23^2*spaa24^3*spbb24-245*spaa12^2*spbb12^3*spbb13*spaa14*spaa23*spaa24^4*spbb24^3+2213/3*spaa12^2*spbb12^3*spaa14*spbb14*spaa23*spbb23*spaa24^4*spbb24^2-780*spaa12^2*spbb12^3*spaa14*spbb14*spaa24^5*spbb24^3-1238*spaa12^2*spbb12^3*spaa23^4*spbb23^4*spaa24^2-247*spaa12^2*spbb12^3*spaa23^3*spbb23^3*spaa24^3*spbb24+1697*spaa12^2*spbb12^3*spaa23^2*spbb23^2*spaa24^4*spbb24^2+840*spaa12^2*spbb12^3*spaa23*spbb23*spaa24^5*spbb24^3+20*spaa12^2*spbb12^3*spaa24^6*spbb24^4-2254*spaa12*spbb12^2*spaa13^2*spaa14*spbb14^3*spbb23^2*spaa24^4-1941*spaa12*spbb12^2*spaa13^2*spbb14^2*spaa23*spbb23^3*spaa24^4+208*spaa12*spbb12^2*spaa13^2*spbb14^2*spbb23^2*spaa24^5*spbb24+7022/3*spaa12*spbb12^2*spaa13*spaa14^3*spbb14^4*spbb23*spaa24^3+53572/3*spaa12*spbb12^2*spaa13*spaa14^2*spbb14^3*spaa23*spbb23^2*spaa24^3-27388/3*spaa12*spbb12^2*spaa13*spaa14^2*spbb14^3*spbb23*spaa24^4*spbb24+32743*spaa12*spbb12^2*spaa13*spaa14*spbb14^2*spaa23^2*spbb23^3*spaa24^3-77488/3*spaa12*spbb12^2*spaa13*spaa14*spbb14^2*spaa23*spbb23^2*spaa24^4*spbb24-6245/3*spaa12*spbb12^2*spaa13*spaa14*spbb14^2*spbb23*spaa24^5*spbb24^2+28970/3*spaa12*spbb12^2*spaa13*spbb14*spaa23^3*spbb23^4*spaa24^3-23627/3*spaa12*spbb12^2*spaa13*spbb14*spaa23^2*spbb23^3*spaa24^4*spbb24+1231/3*spaa12*spbb12^2*spaa13*spbb14*spaa23*spbb23^2*spaa24^5*spbb24^2-1240*spaa12*spbb12^2*spaa13*spbb14*spbb23*spaa24^6*spbb24^3+11/3*spaa12*spbb12^2*spbb13^3*spaa14^4*spbb14*spaa23^3*spbb24+18*spaa12*spbb12^2*spbb13^2*spaa14^4*spbb14^2*spaa23^3*spbb23+1027/3*spaa12*spbb12^2*spbb13^2*spaa14^4*spbb14^2*spaa23^2*spaa24*spbb24-2401/3*spaa12*spbb12^2*spbb13*spaa14^4*spbb14^3*spaa23^2*spbb23*spaa24+8963/3*spaa12*spbb12^2*spbb13*spaa14^4*spbb14^3*spaa23*spaa24^2*spbb24-15112/3*spaa12*spbb12^2*spaa14^4*spbb14^4*spaa23*spbb23*spaa24^2+3994*spaa12*spbb12^2*spaa14^4*spbb14^4*spaa24^3*spbb24-11/3*spaa12*spbb12^2*spbb13^3*spaa14^3*spaa23^4*spbb23*spbb24-347/3*spaa12*spbb12^2*spbb13^2*spaa14^3*spbb14*spaa23^4*spbb23^2+80*spaa12*spbb12^2*spbb13^3*spaa14^3*spaa23^3*spaa24*spbb24^2+5032/3*spaa12*spbb12^2*spbb13^2*spaa14^3*spbb14*spaa23^3*spbb23*spaa24*spbb24-32474/3*spaa12*spbb12^2*spbb13*spaa14^3*spbb14^2*spaa23^3*spbb23^2*spaa24-3914/3*spaa12*spbb12^2*spbb13^2*spaa14^3*spbb14*spaa23^2*spaa24^2*spbb24^2+75931/3*spaa12*spbb12^2*spbb13*spaa14^3*spbb14^2*spaa23^2*spbb23*spaa24^2*spbb24-134402/3*spaa12*spbb12^2*spaa14^3*spbb14^3*spaa23^2*spbb23^2*spaa24^2-17537/3*spaa12*spbb12^2*spbb13*spaa14^3*spbb14^2*spaa23*spaa24^3*spbb24^2+158572/3*spaa12*spbb12^2*spaa14^3*spbb14^3*spaa23*spbb23*spaa24^3*spbb24-2404*spaa12*spbb12^2*spaa14^3*spbb14^3*spaa24^4*spbb24^2+247/3*spaa12*spbb12^2*spbb13^2*spaa14^2*spaa23^5*spbb23^3+1628/3*spaa12*spbb12^2*spbb13^2*spaa14^2*spaa23^4*spbb23^2*spaa24*spbb24-14515/3*spaa12*spbb12^2*spbb13*spaa14^2*spbb14*spaa23^4*spbb23^3*spaa24-377*spaa12*spbb12^2*spbb13^2*spaa14^2*spaa23^3*spbb23*spaa24^2*spbb24^2+100270/3*spaa12*spbb12^2*spbb13*spaa14^2*spbb14*spaa23^3*spbb23^2*spaa24^2*spbb24-222565/3*spaa12*spbb12^2*spaa14^2*spbb14^2*spaa23^3*spbb23^3*spaa24^2+692/3*spaa12*spbb12^2*spbb13^2*spaa14^2*spaa23^2*spaa24^3*spbb24^3-61339/3*spaa12*spbb12^2*spbb13*spaa14^2*spbb14*spaa23^2*spbb23*spaa24^3*spbb24^2+152500*spaa12*spbb12^2*spaa14^2*spbb14^2*spaa23^2*spbb23^2*spaa24^3*spbb24+852*spaa12*spbb12^2*spbb13*spaa14^2*spbb14*spaa23*spaa24^4*spbb24^3-36555*spaa12*spbb12^2*spaa14^2*spbb14^2*spaa23*spbb23*spaa24^4*spbb24^2+2369/3*spaa12*spbb12^2*spaa14^2*spbb14^2*spaa24^5*spbb24^3-12901/3*spaa12*spbb12^2*spbb13*spaa14*spaa23^5*spbb23^4*spaa24+21935/3*spaa12*spbb12^2*spbb13*spaa14*spaa23^4*spbb23^3*spaa24^2*spbb24-100247/3*spaa12*spbb12^2*spaa14*spbb14*spaa23^4*spbb23^4*spaa24^2+1714*spaa12*spbb12^2*spbb13*spaa14*spaa23^3*spbb23^2*spaa24^3*spbb24^2+207541/3*spaa12*spbb12^2*spaa14*spbb14*spaa23^3*spbb23^3*spaa24^3*spbb24-2732/3*spaa12*spbb12^2*spbb13*spaa14*spaa23^2*spbb23*spaa24^4*spbb24^3-58346/3*spaa12*spbb12^2*spaa14*spbb14*spaa23^2*spbb23^2*spaa24^4*spbb24^2-75*spaa12*spbb12^2*spbb13*spaa14*spaa23*spaa24^5*spbb24^4+1687/3*spaa12*spbb12^2*spaa14*spbb14*spaa23*spbb23*spaa24^5*spbb24^3-255*spaa12*spbb12^2*spaa14*spbb14*spaa24^6*spbb24^4-15142/3*spaa12*spbb12^2*spaa23^5*spbb23^5*spaa24^2+15274/3*spaa12*spbb12^2*spaa23^4*spbb23^4*spaa24^3*spbb24+7034/3*spaa12*spbb12^2*spaa23^3*spbb23^3*spaa24^4*spbb24^2+1832/3*spaa12*spbb12^2*spaa23^2*spbb23^2*spaa24^5*spbb24^3+430*spaa12*spbb12^2*spaa23*spbb23*spaa24^6*spbb24^4+60*spaa12*spbb12^2*spaa24^7*spbb24^5+1183*spbb12*spaa13^3*spbb14^3*spbb23^3*spaa24^5-23059/3*spbb12*spaa13^2*spaa14^2*spbb14^4*spbb23^2*spaa24^4-31979*spbb12*spaa13^2*spaa14*spbb14^3*spaa23*spbb23^3*spaa24^4+11716*spbb12*spaa13^2*spaa14*spbb14^3*spbb23^2*spaa24^5*spbb24+30677/3*spaa13^2*spaa14*spbb14^4*spbb23^3*spaa24^4*spaa34-19516*spbb12*spaa13^2*spbb14^2*spaa23^2*spbb23^4*spaa24^4+41528/3*spbb12*spaa13^2*spbb14^2*spaa23*spbb23^3*spaa24^5*spbb24+46345/3*spaa13^2*spbb14^3*spaa23*spbb23^4*spaa24^4*spaa34-179*spbb12*spaa13^2*spbb14^2*spbb23^2*spaa24^6*spbb24^2-1037*spaa13^2*spbb14^3*spbb23^3*spaa24^5*spbb24*spaa34+4251*spaa13^2*spbb14^3*spbb23^3*spaa24^4*spaa34^2*spbb34+5845/3*spbb12*spaa13*spaa14^4*spbb14^5*spbb23*spaa24^3+127787/3*spbb12*spaa13*spaa14^3*spbb14^4*spaa23*spbb23^2*spaa24^3-59270/3*spbb12*spaa13*spaa14^3*spbb14^4*spbb23*spaa24^4*spbb24-26564/3*spaa13*spaa14^3*spbb14^5*spbb23^2*spaa24^3*spaa34+147026*spbb12*spaa13*spaa14^2*spbb14^3*spaa23^2*spbb23^3*spaa24^3-492295/3*spbb12*spaa13*spaa14^2*spbb14^3*spaa23*spbb23^2*spaa24^4*spbb24-84874*spaa13*spaa14^2*spbb14^4*spaa23*spbb23^3*spaa24^3*spaa34+47587/3*spbb12*spaa13*spaa14^2*spbb14^3*spbb23*spaa24^5*spbb24^2+90430/3*spaa13*spaa14^2*spbb14^4*spbb23^2*spaa24^4*spbb24*spaa34-48094/3*spaa13*spaa14^2*spbb14^4*spbb23^2*spaa24^3*spaa34^2*spbb34+298070/3*spbb12*spaa13*spaa14*spbb14^2*spaa23^3*spbb23^4*spaa24^3-175884*spbb12*spaa13*spaa14*spbb14^2*spaa23^2*spbb23^3*spaa24^4*spbb24-327430/3*spaa13*spaa14*spbb14^3*spaa23^2*spbb23^4*spaa24^3*spaa34+126953/3*spbb12*spaa13*spaa14*spbb14^2*spaa23*spbb23^2*spaa24^5*spbb24^2+258001/3*spaa13*spaa14*spbb14^3*spaa23*spbb23^3*spaa24^4*spbb24*spaa34-55757*spaa13*spaa14*spbb14^3*spaa23*spbb23^3*spaa24^3*spaa34^2*spbb34-6688/3*spbb12*spaa13*spaa14*spbb14^2*spbb23*spaa24^6*spbb24^3+5992*spaa13*spaa14*spbb14^3*spbb23^2*spaa24^5*spbb24^2*spaa34+15583*spaa13*spaa14*spbb14^3*spbb23^2*spaa24^4*spbb24*spaa34^2*spbb34-28573/3*spaa13*spaa14*spbb14^3*spbb23^2*spaa24^3*spaa34^3*spbb34^2+17629*spbb12*spaa13*spbb14*spaa23^4*spbb23^5*spaa24^3-26143*spbb12*spaa13*spbb14*spaa23^3*spbb23^4*spaa24^4*spbb24-74483/3*spaa13*spbb14^2*spaa23^3*spbb23^5*spaa24^3*spaa34+15949/3*spbb12*spaa13*spbb14*spaa23^2*spbb23^3*spaa24^5*spbb24^2+88991/3*spaa13*spbb14^2*spaa23^2*spbb23^4*spaa24^4*spbb24*spaa34-55936/3*spaa13*spbb14^2*spaa23^2*spbb23^4*spaa24^3*spaa34^2*spbb34+2011/3*spbb12*spaa13*spbb14*spaa23*spbb23^2*spaa24^6*spbb24^3+40436/3*spaa13*spbb14^2*spaa23*spbb23^3*spaa24^5*spbb24^2*spaa34+55718/3*spaa13*spbb14^2*spaa23*spbb23^3*spaa24^4*spbb24*spaa34^2*spbb34-21782/3*spaa13*spbb14^2*spaa23*spbb23^3*spaa24^3*spaa34^3*spbb34^2-345*spbb12*spaa13*spbb14*spbb23*spaa24^7*spbb24^4-1057*spaa13*spbb14^2*spbb23^2*spaa24^6*spbb24^3*spaa34+6883/3*spaa13*spbb14^2*spbb23^2*spaa24^5*spbb24^2*spaa34^2*spbb34+8588/3*spaa13*spbb14^2*spbb23^2*spaa24^4*spbb24*spaa34^3*spbb34^2-2404/3*spaa13*spbb14^2*spbb23^2*spaa24^3*spaa34^4*spbb34^3-65/3*spbb12*spbb13^3*spaa14^5*spbb14^2*spaa23^3*spbb24+47*spbb12*spbb13^2*spaa14^5*spbb14^3*spaa23^3*spbb23+1450/3*spbb12*spbb13^2*spaa14^5*spbb14^3*spaa23^2*spaa24*spbb24-601*spbb12*spbb13*spaa14^5*spbb14^4*spaa23^2*spbb23*spaa24+76/3*spbb13^3*spaa14^5*spbb14^3*spaa23^2*spbb24*spaa34-76/3*spbb13^2*spaa14^5*spbb14^4*spaa23^2*spbb23*spaa34+7180/3*spbb12*spbb13*spaa14^5*spbb14^4*spaa23*spaa24^2*spbb24-7789/3*spbb12*spaa14^5*spbb14^5*spaa23*spbb23*spaa24^2-143*spbb13^2*spaa14^5*spbb14^4*spaa23*spaa24*spbb24*spaa34+143*spbb13*spaa14^5*spbb14^5*spaa23*spbb23*spaa24*spaa34+5665/3*spbb12*spaa14^5*spbb14^5*spaa24^3*spbb24-505/3*spbb13*spaa14^5*spbb14^5*spaa24^2*spbb24*spaa34+505/3*spaa14^5*spbb14^6*spbb23*spaa24^2*spaa34+380/3*spbb12*spbb13^3*spaa14^4*spbb14*spaa23^4*spbb23*spbb24-748/3*spbb12*spbb13^2*spaa14^4*spbb14^2*spaa23^4*spbb23^2-2315/3*spbb12*spbb13^3*spaa14^4*spbb14*spaa23^3*spaa24*spbb24^2+15124*spbb12*spbb13^2*spaa14^4*spbb14^2*spaa23^3*spbb23*spaa24*spbb24-63370/3*spbb12*spbb13*spaa14^4*spbb14^3*spaa23^3*spbb23^2*spaa24+22/3*spbb13^4*spaa14^4*spbb14*spaa23^3*spbb24^2*spaa34-407/3*spbb13^3*spaa14^4*spbb14^2*spaa23^3*spbb23*spbb24*spaa34+403/3*spbb13^2*spaa14^4*spbb14^3*spaa23^3*spbb23^2*spaa34-17941/3*spbb12*spbb13^2*spaa14^4*spbb14^2*spaa23^2*spaa24^2*spbb24^2+154426/3*spbb12*spbb13*spaa14^4*spbb14^3*spaa23^2*spbb23*spaa24^2*spbb24-172985/3*spbb12*spaa14^4*spbb14^4*spaa23^2*spbb23^2*spaa24^2+4683*spbb13^3*spaa14^4*spbb14^2*spaa23^2*spaa24*spbb24^2*spaa34-58961/3*spbb13^2*spaa14^4*spbb14^3*spaa23^2*spbb23*spaa24*spbb24*spaa34+42611/3*spbb13*spaa14^4*spbb14^4*spaa23^2*spbb23^2*spaa24*spaa34-55/3*spbb13^3*spaa14^4*spbb14^2*spaa23^2*spbb24*spaa34^2*spbb34+65/3*spbb13^2*spaa14^4*spbb14^3*spaa23^2*spbb23*spaa34^2*spbb34-8706*spbb12*spbb13*spaa14^4*spbb14^3*spaa23*spaa24^3*spbb24^2+167104/3*spbb12*spaa14^4*spbb14^4*spaa23*spbb23*spaa24^3*spbb24+29510/3*spbb13^2*spaa14^4*spbb14^3*spaa23*spaa24^2*spbb24^2*spaa34-35442*spbb13*spaa14^4*spbb14^4*spaa23*spbb23*spaa24^2*spbb24*spaa34+74977/3*spaa14^4*spbb14^5*spaa23*spbb23^2*spaa24^2*spaa34-3635*spbb13^2*spaa14^4*spbb14^3*spaa23*spaa24*spbb24*spaa34^2*spbb34+2914*spbb13*spaa14^4*spbb14^4*spaa23*spbb23*spaa24*spaa34^2*spbb34+52/3*spbb13^2*spaa14^4*spbb14^3*spaa23*spaa34^3*spbb34^2-6457/3*spbb12*spaa14^4*spbb14^4*spaa24^4*spbb24^2+5161*spbb13*spaa14^4*spbb14^4*spaa24^3*spbb24^2*spaa34-41567/3*spaa14^4*spbb14^5*spbb23*spaa24^3*spbb24*spaa34-11210/3*spbb13*spaa14^4*spbb14^4*spaa24^2*spbb24*spaa34^2*spbb34+9037/3*spaa14^4*spbb14^5*spbb23*spaa24^2*spaa34^2*spbb34+52/3*spbb13*spaa14^4*spbb14^4*spaa24*spaa34^3*spbb34^2-223/3*spbb12*spbb13^3*spaa14^3*spaa23^5*spbb23^2*spbb24-127/3*spbb12*spbb13^2*spaa14^3*spbb14*spaa23^5*spbb23^3-334*spbb12*spbb13^3*spaa14^3*spaa23^4*spbb23*spaa24*spbb24^2+14613*spbb12*spbb13^2*spaa14^3*spbb14*spaa23^4*spbb23^2*spaa24*spbb24-27673*spbb12*spbb13*spaa14^3*spbb14^2*spaa23^4*spbb23^3*spaa24+8*spbb13^4*spaa14^3*spaa23^4*spbb23*spbb24^2*spaa34-1181/3*spbb13^3*spaa14^3*spbb14*spaa23^4*spbb23^2*spbb24*spaa34+1585/3*spbb13^2*spaa14^3*spbb14^2*spaa23^4*spbb23^3*spaa34+737/3*spbb12*spbb13^3*spaa14^3*spaa23^3*spaa24^2*spbb24^3-61960/3*spbb12*spbb13^2*spaa14^3*spbb14*spaa23^3*spbb23*spaa24^2*spbb24^2+134133*spbb12*spbb13*spaa14^3*spbb14^2*spaa23^3*spbb23^2*spaa24^2*spbb24-480535/3*spbb12*spaa14^3*spbb14^3*spaa23^3*spbb23^3*spaa24^2-165*spbb13^4*spaa14^3*spaa23^3*spaa24*spbb24^3*spaa34+42457/3*spbb13^3*spaa14^3*spbb14*spaa23^3*spbb23*spaa24*spbb24^2*spaa34-180017/3*spbb13^2*spaa14^3*spbb14^2*spaa23^3*spbb23^2*spaa24*spbb24*spaa34+48591*spbb13*spaa14^3*spbb14^3*spaa23^3*spbb23^3*spaa24*spaa34-270*spbb13^3*spaa14^3*spbb14*spaa23^3*spbb23*spbb24*spaa34^2*spbb34+641*spbb13^2*spaa14^3*spbb14^2*spaa23^3*spbb23^2*spaa34^2*spbb34+3968/3*spbb12*spbb13^2*spaa14^3*spbb14*spaa23^2*spaa24^3*spbb24^3-167402/3*spbb12*spbb13*spaa14^3*spbb14^2*spaa23^2*spbb23*spaa24^3*spbb24^2+276064*spbb12*spaa14^3*spbb14^3*spaa23^2*spbb23^2*spaa24^3*spbb24-3168*spbb13^3*spaa14^3*spbb14*spaa23^2*spaa24^2*spbb24^3*spaa34+63962*spbb13^2*spaa14^3*spbb14^2*spaa23^2*spbb23*spaa24^2*spbb24^2*spaa34-619184/3*spbb13*spaa14^3*spbb14^3*spaa23^2*spbb23^2*spaa24^2*spbb24*spaa34+442780/3*spaa14^3*spbb14^4*spaa23^2*spbb23^3*spaa24^2*spaa34+12244/3*spbb13^3*spaa14^3*spbb14*spaa23^2*spaa24*spbb24^2*spaa34^2*spbb34-33665*spbb13^2*spaa14^3*spbb14^2*spaa23^2*spbb23*spaa24*spbb24*spaa34^2*spbb34+32274*spbb13*spaa14^3*spbb14^3*spaa23^2*spbb23^2*spaa24*spaa34^2*spbb34-49*spbb13^3*spaa14^3*spbb14*spaa23^2*spbb24*spaa34^3*spbb34^2+338*spbb13^2*spaa14^3*spbb14^2*spaa23^2*spbb23*spaa34^3*spbb34^2-5134/3*spbb12*spbb13*spaa14^3*spbb14^2*spaa23*spaa24^4*spbb24^3-91346/3*spbb12*spaa14^3*spbb14^3*spaa23*spbb23*spaa24^4*spbb24^2-15919/3*spbb13^2*spaa14^3*spbb14^2*spaa23*spaa24^3*spbb24^3*spaa34+257224/3*spbb13*spaa14^3*spbb14^3*spaa23*spbb23*spaa24^3*spbb24^2*spaa34-173991*spaa14^3*spbb14^4*spaa23*spbb23^2*spaa24^3*spbb24*spaa34+6397*spbb13^2*spaa14^3*spbb14^2*spaa23*spaa24^2*spbb24^2*spaa34^2*spbb34-181786/3*spbb13*spaa14^3*spbb14^3*spaa23*spbb23*spaa24^2*spbb24*spaa34^2*spbb34+56879*spaa14^3*spbb14^4*spaa23*spbb23^2*spaa24^2*spaa34^2*spbb34-19592/3*spbb13^2*spaa14^3*spbb14^2*spaa23*spaa24*spbb24*spaa34^3*spbb34^2+6954*spbb13*spaa14^3*spbb14^3*spaa23*spbb23*spaa24*spaa34^3*spbb34^2+302/3*spbb13^2*spaa14^3*spbb14^2*spaa23*spaa34^4*spbb34^3-2447*spbb12*spaa14^3*spbb14^3*spaa24^5*spbb24^3-7000/3*spbb13*spaa14^3*spbb14^3*spaa24^4*spbb24^3*spaa34+42019/3*spaa14^3*spbb14^4*spbb23*spaa24^4*spbb24^2*spaa34+6677/3*spbb13*spaa14^3*spbb14^3*spaa24^3*spbb24^2*spaa34^2*spbb34-80341/3*spaa14^3*spbb14^4*spbb23*spaa24^3*spbb24*spaa34^2*spbb34-20525/3*spbb13*spaa14^3*spbb14^3*spaa24^2*spbb24*spaa34^3*spbb34^2+7006*spaa14^3*spbb14^4*spbb23*spaa24^2*spaa34^3*spbb34^2+302/3*spbb13*spaa14^3*spbb14^3*spaa24*spaa34^4*spbb34^3+160*spbb12*spbb13^2*spaa14^2*spaa23^6*spbb23^4+32212/3*spbb12*spbb13^2*spaa14^2*spaa23^5*spbb23^3*spaa24*spbb24-12493*spbb12*spbb13*spaa14^2*spbb14*spaa23^5*spbb23^4*spaa24+312*spbb13^3*spaa14^2*spaa23^5*spbb23^3*spbb24*spaa34-998/3*spbb13^2*spaa14^2*spbb14*spaa23^5*spbb23^4*spaa34+1168*spbb12*spbb13^2*spaa14^2*spaa23^4*spbb23^2*spaa24^2*spbb24^2+87883*spbb12*spbb13*spaa14^2*spbb14*spaa23^4*spbb23^3*spaa24^2*spbb24-125402*spbb12*spaa14^2*spbb14^2*spaa23^4*spbb23^4*spaa24^2+31639/3*spbb13^3*spaa14^2*spaa23^4*spbb23^2*spaa24*spbb24^2*spaa34-109904/3*spbb13^2*spaa14^2*spbb14*spaa23^4*spbb23^3*spaa24*spbb24*spaa34+74891/3*spbb13*spaa14^2*spbb14^2*spaa23^4*spbb23^4*spaa24*spaa34+451/3*spbb13^3*spaa14^2*spaa23^4*spbb23^2*spbb24*spaa34^2*spbb34-253/3*spbb13^2*spaa14^2*spbb14*spaa23^4*spbb23^3*spaa34^2*spbb34-976*spbb12*spbb13^2*spaa14^2*spaa23^3*spbb23*spaa24^3*spbb24^3-102196/3*spbb12*spbb13*spaa14^2*spbb14*spaa23^3*spbb23^2*spaa24^3*spbb24^2+894944/3*spbb12*spaa14^2*spbb14^2*spaa23^3*spbb23^3*spaa24^3*spbb24+4406*spbb13^3*spaa14^2*spaa23^3*spbb23*spaa24^2*spbb24^3*spaa34+205079/3*spbb13^2*spaa14^2*spbb14*spaa23^3*spbb23^2*spaa24^2*spbb24^2*spaa34-786401/3*spbb13*spaa14^2*spbb14^2*spaa23^3*spbb23^3*spaa24^2*spbb24*spaa34+578294/3*spaa14^2*spbb14^3*spaa23^3*spbb23^4*spaa24^2*spaa34+16097/3*spbb13^3*spaa14^2*spaa23^3*spbb23*spaa24*spbb24^2*spaa34^2*spbb34-114454/3*spbb13^2*spaa14^2*spbb14*spaa23^3*spbb23^2*spaa24*spbb24*spaa34^2*spbb34+103402/3*spbb13*spaa14^2*spbb14^2*spaa23^3*spbb23^3*spaa24*spaa34^2*spbb34+55/3*spbb13^3*spaa14^2*spaa23^3*spbb23*spbb24*spaa34^3*spbb34^2+524/3*spbb13^2*spaa14^2*spbb14*spaa23^3*spbb23^2*spaa34^3*spbb34^2+617/3*spbb12*spbb13^2*spaa14^2*spaa23^2*spaa24^4*spbb24^4-51401/3*spbb12*spbb13*spaa14^2*spbb14*spaa23^2*spbb23*spaa24^4*spbb24^3-11617*spbb12*spaa14^2*spbb14^2*spaa23^2*spbb23^2*spaa24^4*spbb24^2+545*spbb13^3*spaa14^2*spaa23^2*spaa24^3*spbb24^4*spaa34-13832/3*spbb13^2*spaa14^2*spbb14*spaa23^2*spbb23*spaa24^3*spbb24^3*spaa34+196360*spbb13*spaa14^2*spbb14^2*spaa23^2*spbb23^2*spaa24^3*spbb24^2*spaa34-380282*spaa14^2*spbb14^3*spaa23^2*spbb23^3*spaa24^3*spbb24*spaa34+5083/3*spbb13^3*spaa14^2*spaa23^2*spaa24^2*spbb24^3*spaa34^2*spbb34+15164*spbb13^2*spaa14^2*spbb14*spaa23^2*spbb23*spaa24^2*spbb24^2*spaa34^2*spbb34-151464*spbb13*spaa14^2*spbb14^2*spaa23^2*spbb23^2*spaa24^2*spbb24*spaa34^2*spbb34+142314*spaa14^2*spbb14^3*spaa23^2*spbb23^3*spaa24^2*spaa34^2*spbb34+1170*spbb13^3*spaa14^2*spaa23^2*spaa24*spbb24^2*spaa34^3*spbb34^2-60668/3*spbb13^2*spaa14^2*spbb14*spaa23^2*spbb23*spaa24*spbb24*spaa34^3*spbb34^2+68555/3*spbb13*spaa14^2*spbb14^2*spaa23^2*spbb23^2*spaa24*spaa34^3*spbb34^2+395/3*spbb13^2*spaa14^2*spbb14*spaa23^2*spbb23*spaa34^4*spbb34^3+5536/3*spbb12*spbb13*spaa14^2*spbb14*spaa23*spaa24^5*spbb24^4-120706/3*spbb12*spaa14^2*spbb14^2*spaa23*spbb23*spaa24^5*spbb24^3+355*spbb13^2*spaa14^2*spbb14*spaa23*spaa24^4*spbb24^4*spaa34-16803*spbb13*spaa14^2*spbb14^2*spaa23*spbb23*spaa24^4*spbb24^3*spaa34+14087*spaa14^2*spbb14^3*spaa23*spbb23^2*spaa24^4*spbb24^2*spaa34+4691/3*spbb13^2*spaa14^2*spbb14*spaa23*spaa24^3*spbb24^3*spaa34^2*spbb34+18537*spbb13*spaa14^2*spbb14^2*spaa23*spbb23*spaa24^3*spbb24^2*spaa34^2*spbb34-167295*spaa14^2*spbb14^3*spaa23*spbb23^2*spaa24^3*spbb24*spaa34^2*spbb34-4208/3*spbb13^2*spaa14^2*spbb14*spaa23*spaa24^2*spbb24^2*spaa34^3*spbb34^2-120632/3*spbb13*spaa14^2*spbb14^2*spaa23*spbb23*spaa24^2*spbb24*spaa34^3*spbb34^2+144248/3*spaa14^2*spbb14^3*spaa23*spbb23^2*spaa24^2*spaa34^3*spbb34^2-11779/3*spbb13^2*spaa14^2*spbb14*spaa23*spaa24*spbb24*spaa34^4*spbb34^3+15602/3*spbb13*spaa14^2*spbb14^2*spaa23*spbb23*spaa24*spaa34^4*spbb34^3+136/3*spbb13^2*spaa14^2*spbb14*spaa23*spaa34^5*spbb34^4+4841/3*spbb12*spaa14^2*spbb14^2*spaa24^6*spbb24^4-160*spbb13*spaa14^2*spbb14^2*spaa24^5*spbb24^4*spaa34+17621*spaa14^2*spbb14^3*spbb23*spaa24^5*spbb24^3*spaa34-122/3*spbb13*spaa14^2*spbb14^2*spaa24^4*spbb24^3*spaa34^2*spbb34+25136/3*spaa14^2*spbb14^3*spbb23*spaa24^4*spbb24^2*spaa34^2*spbb34-7448/3*spbb13*spaa14^2*spbb14^2*spaa24^3*spbb24^2*spaa34^3*spbb34^2-60809/3*spaa14^2*spbb14^3*spbb23*spaa24^3*spbb24*spaa34^3*spbb34^2-12229/3*spbb13*spaa14^2*spbb14^2*spaa24^2*spbb24*spaa34^4*spbb34^3+5309*spaa14^2*spbb14^3*spbb23*spaa24^2*spaa34^4*spbb34^3+136/3*spbb13*spaa14^2*spbb14^2*spaa24*spaa34^5*spbb34^4-11779/3*spbb12*spbb13*spaa14*spaa23^6*spbb23^5*spaa24-244/3*spbb13^2*spaa14*spaa23^6*spbb23^5*spaa34+40198/3*spbb12*spbb13*spaa14*spaa23^5*spbb23^4*spaa24^2*spbb24-92413/3*spbb12*spaa14*spbb14*spaa23^5*spbb23^5*spaa24^2-38642/3*spbb13^2*spaa14*spaa23^5*spbb23^4*spaa24*spbb24*spaa34+25510/3*spbb13*spaa14*spbb14*spaa23^5*spbb23^5*spaa24*spaa34-743/3*spbb13^2*spaa14*spaa23^5*spbb23^4*spaa34^2*spbb34+27025/3*spbb12*spbb13*spaa14*spaa23^4*spbb23^3*spaa24^3*spbb24^2+241970/3*spbb12*spaa14*spbb14*spaa23^4*spbb23^4*spaa24^3*spbb24+5059*spbb13^2*spaa14*spaa23^4*spbb23^3*spaa24^2*spbb24^2*spaa34-252997/3*spbb13*spaa14*spbb14*spaa23^4*spbb23^4*spaa24^2*spbb24*spaa34+67147*spaa14*spbb14^2*spaa23^4*spbb23^5*spaa24^2*spaa34-52825/3*spbb13^2*spaa14*spaa23^4*spbb23^3*spaa24*spbb24*spaa34^2*spbb34+21407/3*spbb13*spaa14*spbb14*spaa23^4*spbb23^4*spaa24*spaa34^2*spbb34-784/3*spbb13^2*spaa14*spaa23^4*spbb23^3*spaa34^3*spbb34^2-7399/3*spbb12*spbb13*spaa14*spaa23^3*spbb23^2*spaa24^4*spbb24^3+21511*spbb12*spaa14*spbb14*spaa23^3*spbb23^3*spaa24^4*spbb24^2+9685/3*spbb13^2*spaa14*spaa23^3*spbb23^2*spaa24^3*spbb24^3*spaa34+216011/3*spbb13*spaa14*spbb14*spaa23^3*spbb23^3*spaa24^3*spbb24^2*spaa34-217034*spaa14*spbb14^2*spaa23^3*spbb23^4*spaa24^3*spbb24*spaa34-29819/3*spbb13^2*spaa14*spaa23^3*spbb23^2*spaa24^2*spbb24^2*spaa34^2*spbb34-87743*spbb13*spaa14*spbb14*spaa23^3*spbb23^3*spaa24^2*spbb24*spaa34^2*spbb34+233968/3*spaa14*spbb14^2*spaa23^3*spbb23^4*spaa24^2*spaa34^2*spbb34-13164*spbb13^2*spaa14*spaa23^3*spbb23^2*spaa24*spbb24*spaa34^3*spbb34^2+16585/3*spbb13*spaa14*spbb14*spaa23^3*spbb23^3*spaa24*spaa34^3*spbb34^2-125*spbb13^2*spaa14*spaa23^3*spbb23^2*spaa34^4*spbb34^3-4046/3*spbb12*spbb13*spaa14*spaa23^2*spbb23*spaa24^5*spbb24^4-99482/3*spbb12*spaa14*spbb14*spaa23^2*spbb23^2*spaa24^5*spbb24^3-505*spbb13^2*spaa14*spaa23^2*spbb23*spaa24^4*spbb24^4*spaa34-10034/3*spbb13*spaa14*spbb14*spaa23^2*spbb23^2*spaa24^4*spbb24^3*spaa34-88769/3*spaa14*spbb14^2*spaa23^2*spbb23^3*spaa24^4*spbb24^2*spaa34-10562/3*spbb13^2*spaa14*spaa23^2*spbb23*spaa24^3*spbb24^3*spaa34^2*spbb34-9293/3*spbb13*spaa14*spbb14*spaa23^2*spbb23^2*spaa24^3*spbb24^2*spaa34^2*spbb34-555509/3*spaa14*spbb14^2*spaa23^2*spbb23^3*spaa24^3*spbb24*spaa34^2*spbb34-28858/3*spbb13^2*spaa14*spaa23^2*spbb23*spaa24^2*spbb24^2*spaa34^3*spbb34^2-145016/3*spbb13*spaa14*spbb14*spaa23^2*spbb23^2*spaa24^2*spbb24*spaa34^3*spbb34^2+148799/3*spaa14*spbb14^2*spaa23^2*spbb23^3*spaa24^2*spaa34^3*spbb34^2-5515*spbb13^2*spaa14*spaa23^2*spbb23*spaa24*spbb24*spaa34^4*spbb34^3+12544/3*spbb13*spaa14*spbb14*spaa23^2*spbb23^2*spaa24*spaa34^4*spbb34^3-30*spbb13^2*spaa14*spaa23^2*spbb23*spaa34^5*spbb34^4-40*spbb12*spbb13*spaa14*spaa23*spaa24^6*spbb24^5+4730/3*spbb12*spaa14*spbb14*spaa23*spbb23*spaa24^6*spbb24^4-705*spbb13*spaa14*spbb14*spaa23*spbb23*spaa24^5*spbb24^4*spaa34+58355*spaa14*spbb14^2*spaa23*spbb23^2*spaa24^5*spbb24^3*spaa34-710*spbb13^2*spaa14*spaa23*spaa24^4*spbb24^4*spaa34^2*spbb34-9304/3*spbb13*spaa14*spbb14*spaa23*spbb23*spaa24^4*spbb24^3*spaa34^2*spbb34+36407/3*spaa14*spbb14^2*spaa23*spbb23^2*spaa24^4*spbb24^2*spaa34^2*spbb34-2355*spbb13^2*spaa14*spaa23*spaa24^3*spbb24^3*spaa34^3*spbb34^2-41584/3*spbb13*spaa14*spbb14*spaa23*spbb23*spaa24^3*spbb24^2*spaa34^3*spbb34^2-163171/3*spaa14*spbb14^2*spaa23*spbb23^2*spaa24^3*spbb24*spaa34^3*spbb34^2-2610*spbb13^2*spaa14*spaa23*spaa24^2*spbb24^2*spaa34^4*spbb34^3-11464*spbb13*spaa14*spbb14*spaa23*spbb23*spaa24^2*spbb24*spaa34^4*spbb34^3+14192*spaa14*spbb14^2*spaa23*spbb23^2*spaa24^2*spaa34^4*spbb34^3-945*spbb13^2*spaa14*spaa23*spaa24*spbb24*spaa34^5*spbb34^4+3635/3*spbb13*spaa14*spbb14*spaa23*spbb23*spaa24*spaa34^5*spbb34^4+20*spbb12*spaa14*spbb14*spaa24^7*spbb24^5-8780/3*spaa14*spbb14^2*spbb23*spaa24^6*spbb24^4*spaa34-680*spbb13*spaa14*spbb14*spaa24^5*spbb24^4*spaa34^2*spbb34+658/3*spaa14*spbb14^2*spbb23*spaa24^5*spbb24^3*spaa34^2*spbb34-2235*spbb13*spaa14*spbb14*spaa24^4*spbb24^3*spaa34^3*spbb34^2-4722*spaa14*spbb14^2*spbb23*spaa24^4*spbb24^2*spaa34^3*spbb34^2-2430*spbb13*spaa14*spbb14*spaa24^3*spbb24^2*spaa34^4*spbb34^3-6539*spaa14*spbb14^2*spbb23*spaa24^3*spbb24*spaa34^4*spbb34^3-855*spbb13*spaa14*spbb14*spaa24^2*spbb24*spaa34^5*spbb34^4+3575/3*spaa14*spbb14^2*spbb23*spaa24^2*spaa34^5*spbb34^4-12079/3*spbb12*spaa23^6*spbb23^6*spaa24^2+431/3*spbb13*spaa23^6*spbb23^6*spaa24*spaa34+1913*spbb12*spaa23^5*spbb23^5*spaa24^3*spbb24-39263/3*spbb13*spaa23^5*spbb23^5*spaa24^2*spbb24*spaa34+8841*spbb14*spaa23^5*spbb23^6*spaa24^2*spaa34-53/3*spbb13*spaa23^5*spbb23^5*spaa24*spaa34^2*spbb34+6741*spbb12*spaa23^4*spbb23^4*spaa24^4*spbb24^2-16258/3*spbb13*spaa23^4*spbb23^4*spaa24^3*spbb24^2*spaa34-91462/3*spbb14*spaa23^4*spbb23^5*spaa24^3*spbb24*spaa34-53726/3*spbb13*spaa23^4*spbb23^4*spaa24^2*spbb24*spaa34^2*spbb34+6835*spbb14*spaa23^4*spbb23^5*spaa24^2*spaa34^2*spbb34-2344/3*spbb13*spaa23^4*spbb23^4*spaa24*spaa34^3*spbb34^2-923/3*spbb12*spaa23^3*spbb23^3*spaa24^5*spbb24^3-3728/3*spbb13*spaa23^3*spbb23^3*spaa24^4*spbb24^3*spaa34-54512/3*spbb14*spaa23^3*spbb23^4*spaa24^4*spbb24^2*spaa34-45271/3*spbb13*spaa23^3*spbb23^3*spaa24^3*spbb24^2*spaa34^2*spbb34-152195/3*spbb14*spaa23^3*spbb23^4*spaa24^3*spbb24*spaa34^2*spbb34-40852/3*spbb13*spaa23^3*spbb23^3*spaa24^2*spbb24*spaa34^3*spbb34^2+10916/3*spbb14*spaa23^3*spbb23^4*spaa24^2*spaa34^3*spbb34^2-955*spbb13*spaa23^3*spbb23^3*spaa24*spaa34^4*spbb34^3-3268/3*spbb12*spaa23^2*spbb23^2*spaa24^6*spbb24^4-1010*spbb13*spaa23^2*spbb23^2*spaa24^5*spbb24^4*spaa34+12150*spbb14*spaa23^2*spbb23^3*spaa24^5*spbb24^3*spaa34-5045*spbb13*spaa23^2*spbb23^2*spaa24^4*spbb24^3*spaa34^2*spbb34-43471/3*spbb14*spaa23^2*spbb23^3*spaa24^4*spbb24^2*spaa34^2*spbb34-31633/3*spbb13*spaa23^2*spbb23^2*spaa24^3*spbb24^2*spaa34^3*spbb34^2-29820*spbb14*spaa23^2*spbb23^3*spaa24^3*spbb24*spaa34^3*spbb34^2-5695*spbb13*spaa23^2*spbb23^2*spaa24^2*spbb24*spaa34^4*spbb34^3+6164/3*spbb14*spaa23^2*spbb23^3*spaa24^2*spaa34^4*spbb34^3-315*spbb13*spaa23^2*spbb23^2*spaa24*spaa34^5*spbb34^4+20*spbb12*spaa23*spbb23*spaa24^7*spbb24^5-983*spbb14*spaa23*spbb23^2*spaa24^6*spbb24^4*spaa34-690*spbb13*spaa23*spbb23*spaa24^5*spbb24^4*spaa34^2*spbb34-4715*spbb14*spaa23*spbb23^2*spaa24^5*spbb24^3*spaa34^2*spbb34-2275*spbb13*spaa23*spbb23*spaa24^4*spbb24^3*spaa34^3*spbb34^2-38066/3*spbb14*spaa23*spbb23^2*spaa24^4*spbb24^2*spaa34^3*spbb34^2-2490*spbb13*spaa23*spbb23*spaa24^3*spbb24^2*spaa34^4*spbb34^3-25373/3*spbb14*spaa23*spbb23^2*spaa24^3*spbb24*spaa34^4*spbb34^3-865*spbb13*spaa23*spbb23*spaa24^2*spbb24*spaa34^5*spbb34^4+1309/3*spbb14*spaa23*spbb23^2*spaa24^2*spaa34^5*spbb34^4+20*spbb13*spaa23*spbb23*spaa24*spaa34^6*spbb34^5-20*spbb14*spbb23*spaa24^7*spbb24^5*spaa34-680*spbb14*spbb23*spaa24^6*spbb24^4*spaa34^2*spbb34-2235*spbb14*spbb23*spaa24^5*spbb24^3*spaa34^3*spbb34^2-2430*spbb14*spbb23*spaa24^4*spbb24^2*spaa34^4*spbb34^3-855*spbb14*spbb23*spaa24^3*spbb24*spaa34^5*spbb34^4)/(spbb12^3*spaa13*spaa15*spaa23*spaa24^2*spaa25*spbb35^2*spab3153*spab5145),
(spaa23*spbb23*spaa34*spbb13*spbb24*spaa35*(-5*spbb12*spaa13*spaa23*spbb23^2+5*spbb12*spaa13*spbb23*spaa24*spbb24+5*spbb13*spaa14*spbb24^2*spaa34-5*spaa23*spbb23^2*spbb24*spaa34+5*spbb23*spaa24*spbb24^2*spaa34))/(spbb12^3*spaa13*spaa15*spab3153^3)+
(spbb14*spaa15*spbb25*spaa35*(5*spaa12*spbb12^3*spbb13*spaa23*spaa24+10*spaa12*spbb12^2*spbb13^2*spaa23*spaa34-5*spaa12*spbb12^2*spbb13*spbb14*spaa24*spaa34-10*spaa12*spbb12*spbb13^2*spbb14*spaa34^2+5*spbb12*spaa13*spbb13^3*spaa23*spaa34-5*spaa13*spbb13^3*spbb14*spaa34^2+5*spbb12^2*spbb13^2*spaa14*spaa23^2+10*spbb12^2*spbb13*spaa14*spbb14*spaa23*spaa24+5*spbb12*spbb13^2*spaa14*spbb14*spaa23*spaa34+5*spbb12^2*spaa14*spbb14^2*spaa24^2-5*spbb12*spbb13*spaa14*spbb14^2*spaa24*spaa34-10*spbb13^2*spaa14*spbb14^2*spaa34^2-5*spbb12*spbb14^2*spbb23*spaa24^2*spaa34-5*spbb13*spbb14^2*spbb23*spaa24*spaa34^2))/(spbb12^3*spaa23*spaa25*spab5145^3)+
(-25/3*spaa12*spaa13*spbb13^3*spbb24^2*spaa34^4-5/3*spaa12*spbb13^2*spaa23*spbb23*spbb24^2*spaa34^4-10/3*spbb12^2*spaa13^3*spbb13^2*spaa23*spbb23*spaa24*spaa34-10/3*spbb12*spaa13^3*spbb13^3*spaa23*spbb23*spaa34^2-10/3*spbb12*spaa13^3*spbb13^3*spaa24*spbb24*spaa34^2-10/3*spaa13^3*spbb13^4*spbb24*spaa34^3-10/3*spaa13^2*spbb13^3*spaa14*spbb14*spbb24*spaa34^3+5*spbb12^3*spaa13^2*spaa23^2*spbb23^2*spaa24^2+5*spbb12^2*spaa13^2*spbb13*spaa23^2*spbb23^2*spaa24*spaa34+25/6*spbb12*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spaa34^2-5*spbb12*spaa13^2*spbb13^2*spaa23*spbb23*spaa24*spbb24*spaa34^2+25/2*spaa13^2*spbb13^3*spaa23*spbb23*spbb24*spaa34^3-5*spbb12*spaa13*spbb13*spaa14*spbb14*spaa24*spbb24*spaa34^3*spbb34-5/3*spaa13*spbb13^2*spaa14*spbb14*spbb24*spaa34^4*spbb34+5*spbb12^2*spaa13*spaa23^2*spbb23^2*spaa24^2*spbb24*spaa34+25/6*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb24*spaa34^3)/(spbb12^3*spaa13^2*spaa24^2*spab3153^2)+
(spbb14^3*spaa24*spbb15*spaa14*spbb24^2*(-5/9*spbb12*spaa14-5/9*spbb25*spaa45))/(spbb12^3*spaa23*spbb34*spbb45*spab4154^2)+
(-115/6*spaa12*spaa14*spbb14^3*spbb25^2*spaa45^4+5/2*spaa12*spbb14^2*spaa15*spbb15*spbb25^2*spaa45^4-5/2*spaa12*spbb14^2*spaa24*spbb24*spbb25^2*spaa45^4-5*spbb12^3*spaa14^3*spbb14*spaa15*spbb15*spaa25^2-175/6*spbb12^2*spaa14^3*spbb14^2*spaa15*spbb15*spaa25*spaa45-145/6*spbb12*spaa14^3*spbb14^3*spaa15*spbb15*spaa45^2-5*spbb12^2*spaa14^3*spbb14^2*spaa25^2*spbb25*spaa45-175/6*spbb12*spaa14^3*spbb14^3*spaa25*spbb25*spaa45^2-145/6*spaa14^3*spbb14^4*spbb25*spaa45^3+5*spbb12^3*spaa14^2*spaa15^2*spbb15^2*spaa25^2+5/2*spbb12^2*spaa14^2*spbb14*spaa15^2*spbb15^2*spaa25*spaa45-5/2*spbb12*spaa14^2*spbb14^2*spaa15^2*spbb15^2*spaa45^2-5/2*spbb12*spaa14^2*spbb14^2*spaa15*spbb15*spaa25*spbb25*spaa45^2+50/3*spaa14^2*spbb14^3*spaa15*spbb15*spbb25*spaa45^3+15/2*spbb12^2*spaa14^2*spbb14*spaa24*spbb24*spaa25*spaa45^2*spbb45-25/2*spbb12*spaa14^2*spbb14^2*spaa24*spbb24*spaa25*spbb25*spaa45^2+15/2*spbb12*spaa14^2*spbb14^2*spaa24*spbb24*spaa45^3*spbb45-95/3*spaa14^2*spbb14^3*spaa24*spbb24*spbb25*spaa45^3+5/6*spbb12^2*spaa14*spaa15^2*spbb15^2*spaa25^2*spbb25*spaa45-65/6*spbb12*spaa14*spbb14*spaa15^2*spbb15^2*spaa25*spbb25*spaa45^2-25/6*spaa14*spbb14^2*spaa15^2*spbb15^2*spbb25*spaa45^3-55/6*spbb12*spaa14*spbb14*spaa15*spbb15*spaa25^2*spbb25^2*spaa45^2-15/2*spaa14*spbb14^2*spaa24^2*spbb24^2*spbb25*spaa45^3)/(spbb12^3*spaa14^2*spaa25^2*spab5145^2)+
(spbb24*spbb14*(4/3*spaa12*spbb12^2*spaa23*spaa24^3*spbb24*spbb25+2*spaa12*spbb12^2*spaa23*spaa24^2*spbb24*spaa34*spbb35+4/3*spaa12*spbb12*spbb13*spaa23*spaa24*spbb24*spaa34^2*spbb35+1/3*spaa12*spbb13^2*spaa23*spbb24*spaa34^3*spbb35+1/9*spaa12*spbb12*spbb14*spaa24^3*spbb24*spbb25*spaa34+19/18*spaa12*spbb12*spbb14*spaa24^2*spbb24*spaa34^2*spbb35+5/9*spaa12*spbb13*spbb14*spaa24*spbb24*spaa34^3*spbb35+1/3*spbb12^2*spaa13*spaa23*spaa24^3*spbb25*spbb34+7/18*spbb12*spaa13*spbb14*spaa24^4*spbb24*spbb25+2/9*spaa14*spbb14^2*spaa24^3*spbb24*spbb25*spaa34+5/18*spaa14*spbb14^2*spaa24^2*spbb24*spaa34^2*spbb35+2/3*spbb12*spaa23^2*spbb23*spaa24^3*spbb24*spbb25+2*spbb12*spaa23^2*spbb23*spaa24^2*spbb24*spaa34*spbb35+2/3*spbb13*spaa23^2*spbb23*spaa24*spbb24*spaa34^2*spbb35+25/9*spbb12*spaa23*spaa24^4*spbb24^2*spbb25+46/9*spbb12*spaa23*spaa24^3*spbb24^2*spaa34*spbb35+16/9*spbb15*spaa23*spbb23*spaa24^3*spbb24^2*spaa34+7/3*spbb13*spaa23*spaa24^2*spbb24^2*spaa34^2*spbb35+1/2*spbb14*spaa24^4*spbb24^2*spbb25*spaa34+1/2*spbb14*spaa24^3*spbb24^2*spaa34^2*spbb35))/(spbb12^3*spaa15*spaa23*spaa24^2*spbb45^2*spab4154)+
(spbb23*spaa23^2*(-5/2*spbb12*spbb13*spaa14*spbb15^2*spbb23^2*spaa24-5/3*spbb13^4*spaa14*spbb25^2*spaa34+5/2*spbb13^2*spaa14*spbb15^2*spbb23^2*spaa34-5/6*spbb12*spbb15^2*spbb23^3*spaa24^2+5/2*spbb13*spbb15^2*spbb23^3*spaa24*spaa34+5/2*spbb13^2*spbb15*spbb23^2*spaa34^2*spbb35))/(spbb12^3*spaa13^2*spbb13^2*spaa24^2*spbb35^2)+
(-5/6*spaa45^2*spbb45^2)/(spaa14^2*spbb14^2)+
(-5/6*spaa34^2*spbb34^2)/(spaa24^2*spbb24^2)+
(-5/6*spaa15^2*spbb15^2)/(spaa25^2*spbb25^2)+
(-10/3*spbb13*spbb14*spbb23*spbb24*spaa25*spaa34*spbb35)/(spaa12*spbb12^3*spaa24*spbb34^2)+
(spbb14*spbb24*spbb25*(2*spaa12^2*spbb12^2*spaa24^2*spaa34+4/3*spaa12^2*spbb12*spbb13*spaa24*spaa34^2+1/3*spaa12^2*spbb13^2*spaa34^3-1*spaa12*spbb12^2*spaa13*spaa24^3-19/18*spaa12*spbb12*spaa14*spbb14*spaa24^2*spaa34-5/9*spaa12*spbb13*spaa14*spbb14*spaa24*spaa34^2+16/3*spaa12*spbb12*spaa23*spbb23*spaa24^2*spaa34+2/3*spaa12*spbb13*spaa23*spbb23*spaa24*spaa34^2+46/9*spaa12*spbb12*spaa24^3*spbb24*spaa34+46/9*spaa12*spbb13*spaa24^2*spbb24*spaa34^2+103/18*spbb12*spaa13*spaa14*spbb14*spaa24^3-4*spbb12*spaa13*spaa23*spbb23*spaa24^3-5/18*spaa14^2*spbb14^2*spaa24^2*spaa34-5/9*spaa14*spbb14*spaa24^3*spbb24*spaa34+10/3*spaa23^2*spbb23^2*spaa24^2*spaa34+46/9*spaa23*spbb23*spaa24^3*spbb24*spaa34))/(spbb12^3*spaa14*spaa15*spaa23*spaa24^2*spbb45^2)+
(-5/3*spaa23*spbb23)/(spaa13*spbb13)+
(spbb12^2*(5/6*spaa12*spbb12^2*spaa14+5/6*spbb12*spaa13*spbb13*spaa14+5/6*spbb12*spaa13*spbb23*spaa24+5/6*spaa13*spbb13*spbb23*spaa34+5/6*spaa23*spbb23^2*spaa34))/(spbb12^3*spaa14^2*spbb14)+
(spbb34*spaa34*spaa13*(-5/3*spbb12*spaa24-5/6*spbb13*spaa34))/(spaa24^2*spbb24*spbb25*spaa35)+
(spaa34*spbb13*(-5/3*spaa12^2*spbb12^2*spbb13*spaa23+5/3*spaa12^2*spbb12*spbb13*spbb14*spaa34+5/3*spaa12*spbb12*spaa13*spbb13^2*spaa23+5/3*spaa12*spaa13*spbb13^2*spbb14*spaa34-5*spaa12*spbb12*spbb13*spaa14*spbb14*spaa23-5/9*spaa12*spbb12*spaa14*spbb14^2*spaa24+10/9*spaa12*spbb13*spaa14*spbb14^2*spaa34-5*spaa12*spbb12*spbb13*spaa23^2*spbb23+15/2*spaa12*spbb13*spbb14*spaa23*spbb23*spaa34+10/3*spaa13^2*spbb13^3*spaa23-35/9*spbb13*spaa14^2*spbb14^2*spaa23-5/9*spaa14^2*spbb14^3*spaa24-10/3*spbb13*spaa23^3*spbb23^2))/(spaa12*spbb12^3*spaa23*spaa24^2*spbb34)+
(spaa34*spbb13*spbb34*spaa45*spbb45^2*spbb25*(5/3*spbb13*spaa14*spaa35-5/3*spaa34*spbb34*spaa45))/(spaa12*spbb12^3*spaa13*spaa25*spaa35*spbb35^3)+
(-5/6*spaa12^2*spbb12^4*spbb13*spaa14^2*spbb35+5/3*spaa12^2*spbb12^3*spbb13*spaa14*spbb23*spaa34*spbb35-5/3*spaa12^2*spbb12^2*spbb13*spbb23^2*spaa34^2*spbb35+5/2*spaa12*spbb12^3*spbb13*spaa14^3*spbb14*spbb35+20/3*spaa12*spbb12^3*spbb13*spaa14^2*spaa34*spbb34*spbb35-15/2*spaa12*spbb12^2*spbb13^2*spaa14^2*spbb24*spaa34*spbb35-25/3*spaa12*spbb12^2*spbb13*spaa14*spbb23*spaa34^2*spbb34*spbb35+15/2*spaa12*spbb12*spbb13^2*spaa14*spbb23*spbb24*spaa34^2*spbb35+5/3*spaa12*spbb12^2*spbb23^2*spaa24^2*spbb25*spaa34*spbb34+15/2*spaa12*spbb12*spbb13*spbb23^2*spaa34^3*spbb34*spbb35-5/2*spaa12*spbb13^2*spbb23^2*spbb24*spaa34^3*spbb35-145/6*spbb12^2*spbb13*spaa14^4*spbb14^2*spbb35-15/2*spbb12^2*spbb13*spaa14^3*spbb14*spaa34*spbb34*spbb35+145/3*spbb12*spbb13^2*spaa14^3*spbb14*spbb24*spaa34*spbb35+15/2*spbb12*spbb13^2*spaa14^2*spaa24*spbb24^2*spaa34*spbb35+65/2*spbb12^2*spbb13*spaa14^2*spaa34^2*spbb34^2*spbb35-55/6*spbb12*spbb13^2*spaa14^2*spbb24*spaa34^2*spbb34*spbb35-145/6*spbb13^3*spaa14^2*spbb24^2*spaa34^2*spbb35-15/2*spbb13^2*spaa14*spbb23*spaa24*spbb24^2*spaa34^2*spbb35-25/2*spbb12*spbb13*spaa14*spbb23*spaa34^3*spbb34^2*spbb35+50/3*spbb13^2*spaa14*spbb23*spbb24*spaa34^3*spbb34*spbb35-10/3*spbb12*spbb23^2*spaa24^2*spbb25*spaa34^2*spbb34^2-5/3*spbb15*spbb23^3*spaa24*spaa34^3*spbb34^2-25/6*spbb13*spbb23^2*spaa34^4*spbb34^2*spbb35)/(spbb12^3*spaa14^2*spaa25^2*spbb25*spbb35^2)+
(spaa34*spbb23*(-14/9*spaa12*spbb13*spbb14*spaa23^2*spbb23^2*spaa34^2+5/3*spbb12*spaa23^3*spbb23^2*spaa24^2*spbb24-7/18*spbb12*spaa23^3*spbb23^2*spaa24*spaa34*spbb34-37/18*spbb14*spaa23^3*spbb23^3*spaa24*spaa34+5/3*spbb12*spaa23^2*spbb23*spaa24^3*spbb24^2+20/3*spbb12*spaa23^2*spbb23*spaa24^2*spbb24*spaa34*spbb34-41/9*spbb14*spaa23^2*spbb23^2*spaa24^2*spbb24*spaa34+5*spbb12*spaa23^2*spbb23*spaa24*spaa34^2*spbb34^2-73/18*spbb14*spaa23^2*spbb23^2*spaa24*spaa34^2*spbb34-5/2*spbb14*spaa23*spbb23*spaa24^3*spbb24^2*spaa34+5/3*spbb12*spaa23*spaa24^2*spbb24*spaa34^2*spbb34^2-35/6*spbb14*spaa23*spbb23*spaa24^2*spbb24*spaa34^2*spbb34+10/3*spbb12*spaa23*spaa24*spaa34^3*spbb34^3-5/3*spbb14*spaa23*spbb23*spaa24*spaa34^3*spbb34^2+5/3*spbb13*spaa23*spaa34^4*spbb34^3-10/3*spbb14*spaa24^3*spbb24^2*spaa34^2*spbb34-20/3*spbb14*spaa24^2*spbb24*spaa34^3*spbb34^2-10/3*spbb14*spaa24*spaa34^4*spbb34^3))/(spbb12^3*spaa14^2*spaa23*spaa24*spaa25*spbb45*spab5145)+
(-5/2*spaa12^2*spbb12^3*spaa14^2*spbb14*spaa15*spbb15^3-5/3*spaa12^2*spbb12^3*spaa14^2*spbb14*spbb15^2*spaa25*spbb25-5/2*spaa12^2*spbb12^3*spaa14^2*spbb15^3*spbb24*spaa25-10*spaa12^2*spbb12^3*spaa14*spbb14*spaa15*spbb15^2*spaa24*spbb25+35/3*spaa12*spbb12^2*spaa14^3*spbb14^2*spaa15*spbb15^3+35/6*spaa12*spbb12^2*spaa14^3*spbb14^3*spbb15*spaa24*spbb25+10/3*spaa12*spbb12^2*spaa14^3*spbb14^2*spbb15^2*spaa25*spbb25+35/3*spaa12*spbb12^2*spaa14^3*spbb14*spbb15^3*spbb24*spaa25-10/3*spaa12*spbb12^2*spaa14^2*spbb14*spaa15^2*spbb15^4+55/6*spaa12*spbb12^2*spaa14^2*spbb14^2*spaa15*spbb15^2*spaa24*spbb25-10/3*spaa12*spbb12^2*spaa14^2*spaa15*spbb15^4*spbb24*spaa25+35/6*spaa12*spbb12^2*spaa14^2*spbb14^3*spaa24^2*spbb25^2-40/3*spaa12*spbb12^2*spaa14^2*spbb14^2*spbb15*spaa24*spaa25*spbb25^2+65/6*spaa12*spbb12^2*spaa14^2*spbb14*spbb15^2*spaa25^2*spbb25^2-35/3*spaa12*spbb12^2*spaa14^2*spbb15^3*spbb24*spaa25^2*spbb25-5/6*spaa12*spbb12^2*spaa14*spbb14*spaa15^2*spbb15^3*spaa24*spbb25-35/3*spaa12*spbb12^2*spaa14*spbb14^2*spaa15*spbb15*spaa24^2*spbb25^2+5*spaa12*spbb12^2*spbb14*spaa15^2*spbb15^2*spaa24^2*spbb25^2+10/3*spbb12*spaa14^4*spbb14^3*spaa15*spbb15^3+95/6*spbb12*spaa14^4*spbb14^3*spbb15^2*spaa25*spbb25+10/3*spbb12*spaa14^4*spbb14^2*spbb15^3*spbb24*spaa25+1/9*spaa14^4*spbb14^4*spbb15^2*spbb25*spaa45+41/9*spbb12*spaa14^3*spbb14^3*spaa15*spbb15^2*spaa24*spbb25+10/3*spbb12*spaa14^3*spbb14*spaa15*spbb15^4*spbb24*spaa25-5*spaa14^3*spbb14^3*spaa15*spbb15^3*spbb25*spaa45+85/6*spbb12*spaa14^3*spbb14^3*spbb15*spaa24*spaa25*spbb25^2-16/9*spaa14^3*spbb14^4*spbb15*spaa24*spbb25^2*spaa45+20*spbb12*spaa14^3*spbb14^2*spbb15^2*spaa25^2*spbb25^2-5/6*spbb12*spaa14^3*spbb14*spbb15^3*spbb24*spaa25^2*spbb25+10/3*spbb12*spaa14^3*spbb15^4*spbb24^2*spaa25^2+25/3*spbb12*spaa14^2*spbb14^2*spaa15^2*spbb15^3*spaa24*spbb25+5*spaa14^2*spbb14^2*spaa15^2*spbb15^4*spbb25*spaa45+127/9*spbb12*spaa14^2*spbb14^3*spaa15*spbb15*spaa24^2*spbb25^2+45/2*spaa14^2*spbb14^3*spaa15*spbb15^2*spaa24*spbb25^2*spaa45-3*spbb12*spaa14^2*spbb14^3*spaa24^2*spaa25*spbb25^3-17/9*spaa14^2*spbb14^4*spaa24^2*spbb25^3*spaa45-25/6*spbb12*spaa14^2*spbb14^2*spbb15*spaa24*spaa25^2*spbb25^3+25/2*spbb12*spaa14^2*spbb14*spbb15^2*spaa25^3*spbb25^3-55/6*spbb12*spaa14^2*spbb15^3*spbb24*spaa25^3*spbb25^2+65/6*spbb12*spaa14*spbb14*spaa15^3*spbb15^4*spaa24*spbb25-5/3*spaa14*spbb14*spaa15^3*spbb15^5*spbb25*spaa45+5/2*spbb12*spaa14*spbb14^2*spaa15^2*spbb15^2*spaa24^2*spbb25^2-35/6*spaa14*spbb14^2*spaa15^2*spbb15^3*spaa24*spbb25^2*spaa45+97/18*spbb12*spaa14*spbb14^3*spaa15*spaa24^3*spbb25^3+25/2*spaa14*spbb14^3*spaa15*spbb15*spaa24^2*spbb25^3*spaa45+2*spaa14*spbb14^3*spaa24^2*spaa25*spbb25^4*spaa45+5*spbb12*spbb14*spaa15^3*spbb15^3*spaa24^2*spbb25^2-40/3*spbb12*spbb14^2*spaa15^2*spbb15*spaa24^3*spbb25^3+10/3*spbb14^2*spaa15^2*spbb15^2*spaa24^2*spbb25^3*spaa45+5/3*spbb14^3*spaa15*spaa24^3*spbb25^4*spaa45)/(spbb12^3*spaa14*spaa23*spaa24*spaa35*spbb35^2*spbb45*spab5145)+
(5/6*spaa12^3*spbb12^4*spaa13*spbb13*spaa23+5*spaa12^2*spbb12^3*spaa13^2*spbb13^2*spaa23+35/3*spaa12^2*spbb12^3*spaa13^2*spbb13*spbb14*spaa24-25/6*spaa12^2*spbb12^3*spaa13*spbb13*spaa14*spbb14*spaa23+15*spaa12^2*spbb12^3*spaa13*spaa14*spbb14^2*spaa24-233/6*spaa12^2*spbb12^3*spaa13*spbb13*spaa23^2*spbb23+5/3*spaa12^2*spbb12^3*spaa23^3*spbb23^2+10/3*spaa12*spbb12^2*spaa13^3*spbb13^3*spaa23+10*spaa12*spbb12^2*spaa13^3*spbb13^2*spbb14*spaa24+5/3*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa14*spbb14*spaa23+20/3*spaa12*spbb12^2*spaa13^2*spbb13*spaa14*spbb14^2*spaa24+25*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa23^2*spbb23+30*spaa12*spbb12^2*spaa13*spbb13*spaa14^2*spbb14^2*spaa23+65/6*spaa12*spbb12^2*spaa13*spaa14^2*spbb14^3*spaa24+283/6*spaa12*spbb12^2*spaa13*spbb13^2*spaa14*spaa23^2*spbb24+15/2*spaa12*spbb12^2*spaa13*spbb13*spaa23^3*spbb23^2-20/3*spaa12*spbb12^2*spbb13*spaa14*spaa23^3*spbb23*spbb24+10/3*spaa12*spbb12^2*spaa23^4*spbb23^3+10/3*spbb12*spaa13^4*spbb13^4*spaa23-5/6*spbb12*spaa13^4*spbb13^3*spbb14*spaa24-5/3*spaa13^4*spbb13^4*spbb14*spaa34-5/3*spbb12*spaa13^3*spbb13^3*spaa14*spbb14*spaa23-65/2*spbb12*spaa13^3*spbb13^2*spaa14*spbb14^2*spaa24-115/6*spaa13^3*spbb13^3*spaa14*spbb14^2*spaa34+35/3*spbb12*spaa13^3*spbb13^3*spaa23^2*spbb23+5/3*spaa13^3*spbb13^4*spaa23*spbb24*spaa34+121/3*spbb12*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spaa23-235/3*spbb12*spaa13^2*spbb13*spaa14^2*spbb14^3*spaa24-50*spaa13^2*spbb13^2*spaa14^2*spbb14^3*spaa34-25*spbb12*spaa13^2*spbb13^3*spaa14*spaa23^2*spbb24-5/3*spaa13^2*spbb13^3*spaa14*spbb14*spaa23*spbb24*spaa34+50/3*spbb12*spaa13^2*spbb13^2*spaa23^3*spbb23^2+5*spaa13^2*spbb13^3*spaa23^2*spbb23*spbb24*spaa34+110*spbb12*spaa13*spbb13*spaa14^3*spbb14^3*spaa23-69/2*spaa13*spbb13*spaa14^3*spbb14^4*spaa34-79/3*spbb12*spaa13*spbb13^2*spaa14^2*spbb14*spaa23^2*spbb24+2*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa23*spbb24*spaa34-25*spbb12*spaa13*spbb13^2*spaa14*spaa23^3*spbb23*spbb24-5*spaa13*spbb13^3*spaa14*spaa23^2*spbb24^2*spaa34+10*spbb12*spaa13*spbb13*spaa23^4*spbb23^3+20/3*spaa13*spbb13^2*spaa23^3*spbb23^2*spbb24*spaa34+5*spbb12*spbb13^2*spaa14^2*spaa23^3*spbb24^2-10*spbb12*spbb13*spaa14*spaa23^4*spbb23^2*spbb24-10/3*spbb13^2*spaa14*spaa23^3*spbb23*spbb24^2*spaa34+5/3*spbb12*spaa23^5*spbb23^4+10/3*spbb13*spaa23^4*spbb23^3*spbb24*spaa34)/(spaa12*spbb12^3*spaa13*spaa23*spaa25*spaa35*spbb35^2)+
(-25/2*spaa12^3*spbb12^4*spaa13*spbb13*spaa23-40/3*spaa12^2*spbb12^3*spaa13^2*spbb13^2*spaa23+15/2*spaa12^2*spbb12^3*spaa13^2*spbb13*spbb14*spaa24-30*spaa12^2*spbb12^3*spaa13*spbb13*spaa23^2*spbb23+55/3*spaa12^2*spbb12^3*spaa13*spbb14*spaa23*spbb23*spaa24+5/6*spaa12*spbb12^2*spaa13^3*spbb13^3*spaa23+10/3*spaa12*spbb12^2*spaa13^3*spbb13^2*spbb14*spaa24-5/2*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa23^2*spbb23+145/6*spaa12*spbb12^2*spaa13^2*spbb13*spbb14*spaa23*spbb23*spaa24-85/3*spaa12*spbb12^2*spaa13^2*spbb14^2*spbb23*spaa24^2-227/9*spaa12*spbb12^2*spaa13*spbb13*spaa23^3*spbb23^2+431/18*spaa12*spbb12^2*spaa13*spbb14*spaa23^2*spbb23^2*spaa24+5/3*spbb12*spaa13^4*spbb13^4*spaa23-35/6*spbb12*spaa13^4*spbb13^3*spbb14*spaa24-5/3*spaa13^4*spbb13^4*spbb14*spaa34+35/2*spbb12*spaa13^3*spbb13^3*spaa23^2*spbb23-20/3*spbb12*spaa13^3*spbb13^2*spbb14*spaa23*spbb23*spaa24-14/9*spaa13^3*spbb13^3*spbb14*spaa23*spbb23*spaa34-5/6*spbb12*spaa13^3*spbb13*spbb14^2*spbb23*spaa24^2+290/9*spaa13^3*spbb13^2*spbb14^2*spbb23*spaa24*spaa34-2/3*spaa13^3*spbb13^3*spbb14*spaa34^2*spbb34+73/9*spbb12*spaa13^2*spbb13^2*spaa23^3*spbb23^2-1/3*spbb12*spaa13^2*spbb13*spbb14*spaa23^2*spbb23^2*spaa24+107/18*spaa13^2*spbb13^3*spaa23^2*spbb23*spbb24*spaa34-551/18*spaa13^2*spbb13^2*spbb14*spaa23^2*spbb23^2*spaa34-769/18*spbb12*spaa13^2*spbb14^2*spaa23*spbb23^2*spaa24^2+281/9*spaa13^2*spbb13*spbb14^2*spaa23*spbb23^2*spaa24*spaa34-19/9*spaa13^2*spbb13^2*spbb14*spaa23*spbb23*spaa34^2*spbb34+154/9*spaa13^2*spbb14^3*spbb23^2*spaa24^2*spaa34+521/18*spaa13^2*spbb13*spbb14^2*spbb23*spaa24*spaa34^2*spbb34-58/9*spaa13^2*spbb13^2*spbb14*spaa34^3*spbb34^2-139/18*spbb12*spaa13*spbb13*spaa23^4*spbb23^3+155/18*spbb12*spaa13*spbb14*spaa23^3*spbb23^3*spaa24-311/18*spaa13*spbb13^2*spaa23^3*spbb23^2*spbb24*spaa34-15/2*spaa13*spbb13*spbb14*spaa23^3*spbb23^3*spaa34-68/3*spaa13*spbb14^2*spaa23^2*spbb23^3*spaa24*spaa34-44/9*spaa13*spbb13^2*spaa23^2*spbb23*spbb24*spaa34^2*spbb34-212/9*spaa13*spbb13*spbb14*spaa23^2*spbb23^2*spaa34^2*spbb34-29/6*spaa13*spbb14^2*spaa23*spbb23^2*spaa24*spaa34^2*spbb34-173/9*spaa13*spbb13*spbb14*spaa23*spbb23*spaa34^3*spbb34^2+83/9*spaa13*spbb14^2*spbb23*spaa24*spaa34^3*spbb34^2-98/9*spaa13*spbb13*spbb14*spaa34^4*spbb34^3-4/3*spbb13*spaa23^4*spbb23^3*spbb24*spaa34+4/3*spbb14*spaa23^4*spbb23^4*spaa34+1/3*spbb13*spaa23^3*spbb23^2*spbb24*spaa34^2*spbb34-7/9*spbb14*spaa23^3*spbb23^3*spaa34^2*spbb34-9*spbb14*spaa23^2*spbb23^2*spaa34^3*spbb34^2-12*spbb14*spaa23*spbb23*spaa34^4*spbb34^3-46/9*spbb14*spaa34^5*spbb34^4)/(spaa12*spbb12^3*spaa14*spaa23*spaa25*spaa35*spbb35*spbb45)+
(-5/3*spbb12*spaa23*spbb23*spaa24^2*spaa35-5/3*spbb12*spaa24^3*spbb24*spaa35-5/3*spbb12*spaa24*spaa25*spaa34^2*spbb34-5/6*spbb13*spaa25*spaa34^3*spbb34)/(spbb12*spaa24^2*spaa25*spbb25*spaa35)+
(-5/3*spaa23^7*spbb23^5*spaa24*spbb24*spaa45+208/9*spaa23^6*spbb23^5*spaa24^2*spbb24*spaa35-227/9*spaa23^6*spbb23^4*spaa24^2*spbb24^2*spaa45+10/3*spaa23^6*spbb23^5*spaa24*spaa34*spbb34*spaa35-25/3*spaa23^6*spbb23^4*spaa24*spbb24*spaa34*spbb34*spaa45+40/3*spaa23^6*spbb23^5*spaa24*spaa35^2*spbb35+89/9*spaa23^6*spbb23^4*spaa24*spbb24*spaa35*spbb35*spaa45-5/3*spaa23^6*spbb23^3*spaa24*spbb24^2*spbb35*spaa45^2+25/3*spaa23^6*spbb23^4*spaa34*spbb34*spaa35*spbb35*spaa45+15/2*spaa23^6*spbb23^4*spaa35^2*spbb35^2*spaa45-9/2*spaa23^6*spbb23^3*spbb24*spaa35*spbb35^2*spaa45^2+233/9*spaa23^5*spbb23^4*spaa24^3*spbb24^2*spaa35-53/9*spaa23^5*spbb23^3*spaa24^3*spbb24^3*spaa45+5/2*spaa23^5*spbb23^4*spaa24^2*spbb24*spaa25*spbb25*spaa35+1565/9*spaa23^5*spbb23^4*spaa24^2*spbb24*spaa34*spbb34*spaa35-953/18*spaa23^5*spbb23^3*spaa24^2*spbb24^2*spaa34*spbb34*spaa45-263/18*spaa23^5*spbb23^5*spaa24^2*spaa35^2*spbb45-1927/9*spaa23^5*spbb23^4*spaa24^2*spbb24*spaa35^2*spbb35-662/3*spaa23^5*spbb23^3*spaa24^2*spbb24^2*spaa35*spbb35*spaa45-617/9*spaa23^5*spbb23^2*spaa24^2*spbb24^3*spbb35*spaa45^2+5*spaa23^5*spbb23^4*spaa24*spaa25*spbb25*spaa35^2*spbb35+5*spaa23^5*spbb23^3*spaa24*spbb24*spaa25*spbb25*spaa35*spbb35*spaa45+25/3*spaa23^5*spbb23^4*spaa24*spaa34^2*spbb34^2*spaa35-50/3*spaa23^5*spbb23^3*spaa24*spbb24*spaa34^2*spbb34^2*spaa45-133/18*spaa23^5*spbb23^4*spaa24*spaa34*spbb34*spaa35^2*spbb35-29/9*spaa23^5*spbb23^3*spaa24*spbb24*spaa34*spbb34*spaa35*spbb35*spaa45-125/6*spaa23^5*spbb23^2*spaa24*spbb24^2*spaa34*spbb34*spbb35*spaa45^2-75/2*spaa23^5*spbb23^4*spaa24*spaa35^3*spbb35^2-65/3*spaa23^5*spbb23^3*spaa24*spbb24*spaa35^2*spbb35^2*spaa45-325/18*spaa23^5*spbb23^2*spaa24*spbb24^2*spaa35*spbb35^2*spaa45^2-14/9*spaa23^5*spbb23*spaa24*spbb24^3*spbb35^2*spaa45^3+5/2*spaa23^5*spbb23^3*spaa25*spbb25*spaa35^2*spbb35^2*spaa45+5/2*spaa23^5*spbb23^2*spbb24*spaa25*spbb25*spaa35*spbb35^2*spaa45^2+25*spaa23^5*spbb23^3*spaa34^2*spbb34^2*spaa35*spbb35*spaa45+533/18*spaa23^5*spbb23^3*spaa34*spbb34*spaa35^2*spbb35^2*spaa45+35/18*spaa23^5*spbb23^2*spbb24*spaa34*spbb34*spaa35*spbb35^2*spaa45^2+25/2*spaa23^5*spbb23^3*spaa35^3*spbb35^3*spaa45+241/18*spaa23^5*spbb23^2*spbb24*spaa35^2*spbb35^3*spaa45^2-31/9*spaa23^5*spbb23*spbb24^2*spaa35*spbb35^3*spaa45^3+913/9*spaa23^4*spbb23^3*spaa24^4*spbb24^3*spaa35-7/3*spaa23^4*spbb23^2*spaa24^4*spbb24^4*spaa45-347/6*spaa23^4*spbb23^3*spaa24^3*spbb24^2*spaa25*spbb25*spaa35-77/6*spaa23^4*spbb23^2*spaa24^3*spbb24^3*spaa25*spbb25*spaa45+7151/18*spaa23^4*spbb23^3*spaa24^3*spbb24^2*spaa34*spbb34*spaa35+34/9*spaa23^4*spbb23^2*spaa24^3*spbb24^3*spaa34*spbb34*spaa45+329/18*spaa23^4*spbb23^4*spaa24^3*spbb24*spaa35^2*spbb45+567*spaa23^4*spbb23^3*spaa24^3*spbb24^2*spaa35^2*spbb35-287/3*spaa23^4*spbb23^2*spaa24^3*spbb24^3*spaa35*spbb35*spaa45-1165/18*spaa23^4*spbb23*spaa24^3*spbb24^4*spbb35*spaa45^2-10/3*spaa23^4*spbb23^3*spaa24^2*spbb24*spaa25^2*spbb25^2*spaa35+10/3*spaa23^4*spbb23^4*spaa24^2*spaa25*spbb25*spaa35^2*spbb45-755/9*spaa23^4*spbb23^3*spaa24^2*spbb24*spaa25*spbb25*spaa35^2*spbb35-1349/18*spaa23^4*spbb23^2*spaa24^2*spbb24^2*spaa25*spbb25*spaa35*spbb35*spaa45-407/9*spaa23^4*spbb23*spaa24^2*spbb24^3*spaa25*spbb25*spbb35*spaa45^2+3593/9*spaa23^4*spbb23^3*spaa24^2*spbb24*spaa34^2*spbb34^2*spaa35-62/9*spaa23^4*spbb23^2*spaa24^2*spbb24^2*spaa34^2*spbb34^2*spaa45-65/9*spaa23^4*spbb23^4*spaa24^2*spaa34*spbb34*spaa35^2*spbb45+629/2*spaa23^4*spbb23^3*spaa24^2*spbb24*spaa34*spbb34*spaa35^2*spbb35+611/18*spaa23^4*spbb23^2*spaa24^2*spbb24^2*spaa34*spbb34*spaa35*spbb35*spaa45-51*spaa23^4*spbb23*spaa24^2*spbb24^3*spaa34*spbb34*spbb35*spaa45^2-1111/9*spaa23^4*spbb23^4*spaa24^2*spaa35^3*spbb35*spbb45+526/9*spaa23^4*spbb23^3*spaa24^2*spbb24*spaa35^3*spbb35^2-3707/6*spaa23^4*spbb23^2*spaa24^2*spbb24^2*spaa35^2*spbb35^2*spaa45-8593/18*spaa23^4*spbb23*spaa24^2*spbb24^3*spaa35*spbb35^2*spaa45^2-205/2*spaa23^4*spaa24^2*spbb24^4*spbb35^2*spaa45^3-5*spaa23^4*spbb23^3*spaa24*spaa25^2*spbb25^2*spaa35^2*spbb35-211/9*spaa23^4*spbb23^3*spaa24*spaa25*spbb25*spaa35^3*spbb35^2-437/18*spaa23^4*spbb23^2*spaa24*spbb24*spaa25*spbb25*spaa35^2*spbb35^2*spaa45-434/9*spaa23^4*spbb23*spaa24*spbb24^2*spaa25*spbb25*spaa35*spbb35^2*spaa45^2-583/18*spaa23^4*spaa24*spbb24^3*spaa25*spbb25*spbb35^2*spaa45^3+40/3*spaa23^4*spbb23^3*spaa24*spaa34^3*spbb34^3*spaa35-50/3*spaa23^4*spbb23^2*spaa24*spbb24*spaa34^3*spbb34^3*spaa45-224/9*spaa23^4*spbb23^3*spaa24*spaa34^2*spbb34^2*spaa35^2*spbb35-367/18*spaa23^4*spbb23^2*spaa24*spbb24*spaa34^2*spbb34^2*spaa35*spbb35*spaa45-145/6*spaa23^4*spbb23*spaa24*spbb24^2*spaa34^2*spbb34^2*spbb35*spaa45^2-1357/18*spaa23^4*spbb23^3*spaa24*spaa34*spbb34*spaa35^3*spbb35^2-1675/18*spaa23^4*spbb23^2*spaa24*spbb24*spaa34*spbb34*spaa35^2*spbb35^2*spaa45-103/3*spaa23^4*spbb23*spaa24*spbb24^2*spaa34*spbb34*spaa35*spbb35^2*spaa45^2-10/3*spaa23^4*spaa24*spbb24^3*spaa34*spbb34*spbb35^2*spaa45^3-289/6*spaa23^4*spbb23^3*spaa24*spaa35^4*spbb35^3-350/3*spaa23^4*spbb23^2*spaa24*spbb24*spaa35^3*spbb35^3*spaa45-1373/18*spaa23^4*spbb23*spaa24*spbb24^2*spaa35^2*spbb35^3*spaa45^2-260/9*spaa23^4*spaa24*spbb24^3*spaa35*spbb35^3*spaa45^3-5*spaa23^4*spbb23^2*spaa25^2*spbb25^2*spaa35^2*spbb35^2*spaa45-5/3*spaa23^4*spbb23*spbb24*spaa25^2*spbb25^2*spaa35*spbb35^2*spaa45^2-10/3*spaa23^4*spbb23^2*spaa25*spbb25*spaa35^3*spbb35^3*spaa45+40/3*spaa23^4*spbb23*spbb24*spaa25*spbb25*spaa35^2*spbb35^3*spaa45^2+10*spaa23^4*spbb24^2*spaa25*spbb25*spaa35*spbb35^3*spaa45^3+185/6*spaa23^4*spbb23^2*spaa34^3*spbb34^3*spaa35*spbb35*spaa45+503/9*spaa23^4*spbb23^2*spaa34^2*spbb34^2*spaa35^2*spbb35^2*spaa45+13/18*spaa23^4*spbb23*spbb24*spaa34^2*spbb34^2*spaa35*spbb35^2*spaa45^2+451/18*spaa23^4*spbb23^2*spaa34*spbb34*spaa35^3*spbb35^3*spaa45+85/9*spaa23^4*spbb23*spbb24*spaa34*spbb34*spaa35^2*spbb35^3*spaa45^2+89/9*spaa23^4*spbb24^2*spaa34*spbb34*spaa35*spbb35^3*spaa45^3+5*spaa23^4*spbb23^2*spaa35^4*spbb35^4*spaa45+277/18*spaa23^4*spbb23*spbb24*spaa35^3*spbb35^4*spaa45^2+104/9*spaa23^4*spbb24^2*spaa35^2*spbb35^4*spaa45^3+947/6*spaa23^3*spbb23^2*spaa24^5*spbb24^4*spaa35+55/3*spaa23^3*spbb23*spaa24^5*spbb24^5*spaa45+292/3*spaa23^3*spbb23^2*spaa24^4*spbb24^3*spaa25*spbb25*spaa35+70/3*spaa23^3*spbb23*spaa24^4*spbb24^4*spaa25*spbb25*spaa45+7171/18*spaa23^3*spbb23^2*spaa24^4*spbb24^3*spaa34*spbb34*spaa35+163/6*spaa23^3*spbb23*spaa24^4*spbb24^4*spaa34*spbb34*spaa45-1403/18*spaa23^3*spbb23^3*spaa24^4*spbb24^2*spaa35^2*spbb45+23377/18*spaa23^3*spbb23^2*spaa24^4*spbb24^3*spaa35^2*spbb35+5611/18*spaa23^3*spbb23*spaa24^4*spbb24^4*spaa35*spbb35*spaa45-5*spaa23^3*spaa24^4*spbb24^5*spbb35*spaa45^2+112/3*spaa23^3*spbb23^2*spaa24^3*spbb24^2*spaa25^2*spbb25^2*spaa35+5*spaa23^3*spbb23*spaa24^3*spbb24^3*spaa25^2*spbb25^2*spaa45-167/3*spaa23^3*spbb23^3*spaa24^3*spbb24*spaa25*spbb25*spaa35^2*spbb45+17323/18*spaa23^3*spbb23^2*spaa24^3*spbb24^2*spaa25*spbb25*spaa35^2*spbb35+859/3*spaa23^3*spbb23*spaa24^3*spbb24^3*spaa25*spbb25*spaa35*spbb35*spaa45+70/3*spaa23^3*spaa24^3*spbb24^4*spaa25*spbb25*spbb35*spaa45^2+1420/3*spaa23^3*spbb23^2*spaa24^3*spbb24^2*spaa34^2*spbb34^2*spaa35-115/6*spaa23^3*spbb23*spaa24^3*spbb24^3*spaa34^2*spbb34^2*spaa45+7637/18*spaa23^3*spbb23^3*spaa24^3*spbb24*spaa34*spbb34*spaa35^2*spbb45+26605/18*spaa23^3*spbb23^2*spaa24^3*spbb24^2*spaa34*spbb34*spaa35^2*spbb35+12107/18*spaa23^3*spbb23*spaa24^3*spbb24^3*spaa34*spbb34*spaa35*spbb35*spaa45+1835/18*spaa23^3*spaa24^3*spbb24^4*spaa34*spbb34*spbb35*spaa45^2-73/6*spaa23^3*spbb23^4*spaa24^3*spaa35^3*spbb45^2-5555/9*spaa23^3*spbb23^3*spaa24^3*spbb24*spaa35^3*spbb35*spbb45+45259/18*spaa23^3*spbb23^2*spaa24^3*spbb24^2*spaa35^3*spbb35^2+10333/9*spaa23^3*spbb23*spaa24^3*spbb24^3*spaa35^2*spbb35^2*spaa45+2066/9*spaa23^3*spaa24^3*spbb24^4*spaa35*spbb35^2*spaa45^2+1280/9*spaa23^3*spbb23^2*spaa24^2*spbb24*spaa25^2*spbb25^2*spaa35^2*spbb35+1967/18*spaa23^3*spbb23*spaa24^2*spbb24^2*spaa25^2*spbb25^2*spaa35*spbb35*spaa45+5*spaa23^3*spaa24^2*spbb24^3*spaa25^2*spbb25^2*spbb35*spaa45^2-683/18*spaa23^3*spbb23^3*spaa24^2*spaa25*spbb25*spaa35^3*spbb35*spbb45+3755/6*spaa23^3*spbb23^2*spaa24^2*spbb24*spaa25*spbb25*spaa35^3*spbb35^2+1582/3*spaa23^3*spbb23*spaa24^2*spbb24^2*spaa25*spbb25*spaa35^2*spbb35^2*spaa45+367/3*spaa23^3*spaa24^2*spbb24^3*spaa25*spbb25*spaa35*spbb35^2*spaa45^2+3323/9*spaa23^3*spbb23^2*spaa24^2*spbb24*spaa34^3*spbb34^3*spaa35+95/3*spaa23^3*spbb23*spaa24^2*spbb24^2*spaa34^3*spbb34^3*spaa45+1199/18*spaa23^3*spbb23^3*spaa24^2*spaa34^2*spbb34^2*spaa35^2*spbb45+2093/3*spaa23^3*spbb23^2*spaa24^2*spbb24*spaa34^2*spbb34^2*spaa35^2*spbb35+2279/6*spaa23^3*spbb23*spaa24^2*spbb24^2*spaa34^2*spbb34^2*spaa35*spbb35*spaa45+113/3*spaa23^3*spaa24^2*spbb24^3*spaa34^2*spbb34^2*spbb35*spaa45^2-2005/18*spaa23^3*spbb23^3*spaa24^2*spaa34*spbb34*spaa35^3*spbb35*spbb45+18055/18*spaa23^3*spbb23^2*spaa24^2*spbb24*spaa34*spbb34*spaa35^3*spbb35^2+4087/6*spaa23^3*spbb23*spaa24^2*spbb24^2*spaa34*spbb34*spaa35^2*spbb35^2*spaa45+997/18*spaa23^3*spaa24^2*spbb24^3*spaa34*spbb34*spaa35*spbb35^2*spaa45^2-2132/9*spaa23^3*spbb23^3*spaa24^2*spaa35^4*spbb35^2*spbb45+2039/3*spaa23^3*spbb23^2*spaa24^2*spbb24*spaa35^4*spbb35^3+1898/9*spaa23^3*spbb23*spaa24^2*spbb24^2*spaa35^3*spbb35^3*spaa45-189/2*spaa23^3*spaa24^2*spbb24^3*spaa35^2*spbb35^3*spaa45^2+10/3*spaa23^3*spbb23^2*spaa24*spaa25^3*spbb25^3*spaa35^2*spbb35+5*spaa23^3*spbb23*spaa24*spbb24*spaa25^3*spbb25^3*spaa35*spbb35*spaa45+703/18*spaa23^3*spbb23^2*spaa24*spaa25^2*spbb25^2*spaa35^3*spbb35^2+763/9*spaa23^3*spbb23*spaa24*spbb24*spaa25^2*spbb25^2*spaa35^2*spbb35^2*spaa45+673/18*spaa23^3*spaa24*spbb24^2*spaa25^2*spbb25^2*spaa35*spbb35^2*spaa45^2+751/18*spaa23^3*spbb23^2*spaa24*spaa25*spbb25*spaa35^4*spbb35^3+1235/18*spaa23^3*spbb23*spaa24*spbb24*spaa25*spbb25*spaa35^3*spbb35^3*spaa45+230/9*spaa23^3*spaa24*spbb24^2*spaa25*spbb25*spaa35^2*spbb35^3*spaa45^2+25/2*spaa23^3*spbb23^2*spaa24*spaa34^4*spbb34^4*spaa35-25/3*spaa23^3*spbb23*spaa24*spbb24*spaa34^4*spbb34^4*spaa45-107/18*spaa23^3*spbb23^2*spaa24*spaa34^3*spbb34^3*spaa35^2*spbb35+77/18*spaa23^3*spbb23*spaa24*spbb24*spaa34^3*spbb34^3*spaa35*spbb35*spaa45-5*spaa23^3*spaa24*spbb24^2*spaa34^3*spbb34^3*spbb35*spaa45^2-485/18*spaa23^3*spbb23^2*spaa24*spaa34^2*spbb34^2*spaa35^3*spbb35^2+79/18*spaa23^3*spbb23*spaa24*spbb24*spaa34^2*spbb34^2*spaa35^2*spbb35^2*spaa45-182/9*spaa23^3*spaa24*spbb24^2*spaa34^2*spbb34^2*spaa35*spbb35^2*spaa45^2+85/18*spaa23^3*spbb23^2*spaa24*spaa34*spbb34*spaa35^4*spbb35^3+10/3*spaa23^3*spbb23*spaa24*spbb24*spaa34*spbb34*spaa35^3*spbb35^3*spaa45-563/18*spaa23^3*spaa24*spbb24^2*spaa34*spbb34*spaa35^2*spbb35^3*spaa45^2+8/3*spaa23^3*spbb23^2*spaa24*spaa35^5*spbb35^4-127/9*spaa23^3*spbb23*spaa24*spbb24*spaa35^4*spbb35^4*spaa45-379/18*spaa23^3*spaa24*spbb24^2*spaa35^3*spbb35^4*spaa45^2-10/3*spaa23^3*spbb23*spaa25^2*spbb25^2*spaa35^3*spbb35^3*spaa45-10/3*spaa23^3*spbb24*spaa25^2*spbb25^2*spaa35^2*spbb35^3*spaa45^2-10/3*spaa23^3*spbb23*spaa25*spbb25*spaa35^4*spbb35^4*spaa45-10/3*spaa23^3*spbb24*spaa25*spbb25*spaa35^3*spbb35^4*spaa45^2+35/2*spaa23^3*spbb23*spaa34^4*spbb34^4*spaa35*spbb35*spaa45+923/18*spaa23^3*spbb23*spaa34^3*spbb34^3*spaa35^2*spbb35^2*spaa45-29/9*spaa23^3*spbb24*spaa34^3*spbb34^3*spaa35*spbb35^2*spaa45^2+721/18*spaa23^3*spbb23*spaa34^2*spbb34^2*spaa35^3*spbb35^3*spaa45-88/9*spaa23^3*spbb24*spaa34^2*spbb34^2*spaa35^2*spbb35^3*spaa45^2+113/18*spaa23^3*spbb23*spaa34*spbb34*spaa35^4*spbb35^4*spaa45-59/9*spaa23^3*spbb24*spaa34*spbb34*spaa35^3*spbb35^4*spaa45^2+125/6*spaa23^2*spbb23*spaa24^6*spbb24^5*spaa35-95/3*spaa23^2*spbb23*spaa24^5*spbb24^4*spaa25*spbb25*spaa35-4*spaa23^2*spbb23*spaa24^5*spbb24^4*spaa34*spbb34*spaa35+70/3*spaa23^2*spaa24^5*spbb24^5*spaa34*spbb34*spaa45+263/2*spaa23^2*spbb23^2*spaa24^5*spbb24^3*spaa35^2*spbb45+1099/9*spaa23^2*spbb23*spaa24^5*spbb24^4*spaa35^2*spbb35+250/3*spaa23^2*spaa24^5*spbb24^5*spaa35*spbb35*spaa45-125/2*spaa23^2*spbb23*spaa24^4*spbb24^3*spaa25^2*spbb25^2*spaa35-91/2*spaa23^2*spbb23^2*spaa24^4*spbb24^2*spaa25*spbb25*spaa35^2*spbb45+1300/9*spaa23^2*spbb23*spaa24^4*spbb24^3*spaa25*spbb25*spaa35^2*spbb35-110/3*spaa23^2*spaa24^4*spbb24^4*spaa25*spbb25*spaa35*spbb35*spaa45+31/2*spaa23^2*spbb23*spaa24^4*spbb24^3*spaa34^2*spbb34^2*spaa35-104/3*spaa23^2*spaa24^4*spbb24^4*spaa34^2*spbb34^2*spaa45+3823/6*spaa23^2*spbb23^2*spaa24^4*spbb24^2*spaa34*spbb34*spaa35^2*spbb45-2719/18*spaa23^2*spbb23*spaa24^4*spbb24^3*spaa34*spbb34*spaa35^2*spbb35-44/3*spaa23^2*spaa24^4*spbb24^4*spaa34*spbb34*spaa35*spbb35*spaa45-451/6*spaa23^2*spbb23^3*spaa24^4*spbb24*spaa35^3*spbb45^2+1113/2*spaa23^2*spbb23^2*spaa24^4*spbb24^2*spaa35^3*spbb35*spbb45+4529/9*spaa23^2*spbb23*spaa24^4*spbb24^3*spaa35^3*spbb35^2+447/2*spaa23^2*spaa24^4*spbb24^4*spaa35^2*spbb35^2*spaa45-10*spaa23^2*spbb23*spaa24^3*spbb24^2*spaa25^3*spbb25^3*spaa35+59/2*spaa23^2*spbb23^2*spaa24^3*spbb24*spaa25^2*spbb25^2*spaa35^2*spbb45-677/9*spaa23^2*spbb23*spaa24^3*spbb24^2*spaa25^2*spbb25^2*spaa35^2*spbb35-235/6*spaa23^2*spaa24^3*spbb24^3*spaa25^2*spbb25^2*spaa35*spbb35*spaa45-39/2*spaa23^2*spbb23^3*spaa24^3*spaa25*spbb25*spaa35^3*spbb45^2+938/9*spaa23^2*spbb23^2*spaa24^3*spbb24*spaa25*spbb25*spaa35^3*spbb35*spbb45+10627/18*spaa23^2*spbb23*spaa24^3*spbb24^2*spaa25*spbb25*spaa35^3*spbb35^2+172/3*spaa23^2*spaa24^3*spbb24^3*spaa25*spbb25*spaa35^2*spbb35^2*spaa45+1495/9*spaa23^2*spbb23*spaa24^3*spbb24^2*spaa34^3*spbb34^3*spaa35-283/6*spaa23^2*spaa24^3*spbb24^3*spaa34^3*spbb34^3*spaa45+1868/3*spaa23^2*spbb23^2*spaa24^3*spbb24*spaa34^2*spbb34^2*spaa35^2*spbb45-3469/18*spaa23^2*spbb23*spaa24^3*spbb24^2*spaa34^2*spbb34^2*spaa35^2*spbb35-536/9*spaa23^2*spaa24^3*spbb24^3*spaa34^2*spbb34^2*spaa35*spbb35*spaa45+250/3*spaa23^2*spbb23^3*spaa24^3*spaa34*spbb34*spaa35^3*spbb45^2+5753/9*spaa23^2*spbb23^2*spaa24^3*spbb24*spaa34*spbb34*spaa35^3*spbb35*spbb45+8173/18*spaa23^2*spbb23*spaa24^3*spbb24^2*spaa34*spbb34*spaa35^3*spbb35^2+3539/9*spaa23^2*spaa24^3*spbb24^3*spaa34*spbb34*spaa35^2*spbb35^2*spaa45-168*spaa23^2*spbb23^3*spaa24^3*spaa35^4*spbb35*spbb45^2+292/3*spaa23^2*spbb23^2*spaa24^3*spbb24*spaa35^4*spbb35^2*spbb45+18133/18*spaa23^2*spbb23*spaa24^3*spbb24^2*spaa35^4*spbb35^3+15025/18*spaa23^2*spaa24^3*spbb24^3*spaa35^3*spbb35^3*spaa45-763/18*spaa23^2*spbb23*spaa24^2*spbb24*spaa25^3*spbb25^3*spaa35^2*spbb35-5*spaa23^2*spaa24^2*spbb24^2*spaa25^3*spbb25^3*spaa35*spbb35*spaa45+613/18*spaa23^2*spbb23^2*spaa24^2*spaa25^2*spbb25^2*spaa35^3*spbb35*spbb45-326/9*spaa23^2*spbb23*spaa24^2*spbb24*spaa25^2*spbb25^2*spaa35^3*spbb35^2+68/9*spaa23^2*spaa24^2*spbb24^2*spaa25^2*spbb25^2*spaa35^2*spbb35^2*spaa45-97/18*spaa23^2*spbb23^2*spaa24^2*spaa25*spbb25*spaa35^4*spbb35^2*spbb45+2335/9*spaa23^2*spbb23*spaa24^2*spbb24*spaa25*spbb25*spaa35^4*spbb35^3+1270/9*spaa23^2*spaa24^2*spbb24^2*spaa25*spbb25*spaa35^3*spbb35^3*spaa45+2609/18*spaa23^2*spbb23*spaa24^2*spbb24*spaa34^4*spbb34^4*spaa35+65/6*spaa23^2*spaa24^2*spbb24^2*spaa34^4*spbb34^4*spaa45+958/9*spaa23^2*spbb23^2*spaa24^2*spaa34^3*spbb34^3*spaa35^2*spbb45+2015/18*spaa23^2*spbb23*spaa24^2*spbb24*spaa34^3*spbb34^3*spaa35^2*spbb35+526/9*spaa23^2*spaa24^2*spbb24^2*spaa34^3*spbb34^3*spaa35*spbb35*spaa45+79*spaa23^2*spbb23^2*spaa24^2*spaa34^2*spbb34^2*spaa35^3*spbb35*spbb45+745/9*spaa23^2*spbb23*spaa24^2*spbb24*spaa34^2*spbb34^2*spaa35^3*spbb35^2+1918/9*spaa23^2*spaa24^2*spbb24^2*spaa34^2*spbb34^2*spaa35^2*spbb35^2*spaa45+130/9*spaa23^2*spbb23^2*spaa24^2*spaa34*spbb34*spaa35^4*spbb35^2*spbb45+729/2*spaa23^2*spbb23*spaa24^2*spbb24*spaa34*spbb34*spaa35^4*spbb35^3+6383/18*spaa23^2*spaa24^2*spbb24^2*spaa34*spbb34*spaa35^3*spbb35^3*spaa45-1201/18*spaa23^2*spbb23^2*spaa24^2*spaa35^5*spbb35^3*spbb45+1535/6*spaa23^2*spbb23*spaa24^2*spbb24*spaa35^5*spbb35^4+1732/9*spaa23^2*spaa24^2*spbb24^2*spaa35^4*spbb35^4*spaa45+10/3*spaa23^2*spbb23*spaa24*spaa25^2*spbb25^2*spaa35^4*spbb35^3+10/3*spaa23^2*spaa24*spbb24*spaa25^2*spbb25^2*spaa35^3*spbb35^3*spaa45+10/3*spaa23^2*spbb23*spaa24*spaa25*spbb25*spaa35^5*spbb35^4+10/3*spaa23^2*spaa24*spbb24*spaa25*spbb25*spaa35^4*spbb35^4*spaa45+25/6*spaa23^2*spbb23*spaa24*spaa34^5*spbb34^5*spaa35-5/3*spaa23^2*spaa24*spbb24*spaa34^5*spbb34^5*spaa45-167/18*spaa23^2*spbb23*spaa24*spaa34^4*spbb34^4*spaa35^2*spbb35+59/9*spaa23^2*spaa24*spbb24*spaa34^4*spbb34^4*spaa35*spbb35*spaa45-803/18*spaa23^2*spbb23*spaa24*spaa34^3*spbb34^3*spaa35^3*spbb35^2+77/3*spaa23^2*spaa24*spbb24*spaa34^3*spbb34^3*spaa35^2*spbb35^2*spaa45-515/18*spaa23^2*spbb23*spaa24*spaa34^2*spbb34^2*spaa35^4*spbb35^3+44*spaa23^2*spaa24*spbb24*spaa34^2*spbb34^2*spaa35^3*spbb35^3*spaa45+23/9*spaa23^2*spbb23*spaa24*spaa34*spbb34*spaa35^5*spbb35^4+239/9*spaa23^2*spaa24*spbb24*spaa34*spbb34*spaa35^4*spbb35^4*spaa45+10/3*spaa23^2*spaa34^5*spbb34^5*spaa35*spbb35*spaa45+15*spaa23^2*spaa34^4*spbb34^4*spaa35^2*spbb35^2*spaa45+20*spaa23^2*spaa34^3*spbb34^3*spaa35^3*spbb35^3*spaa45+25/3*spaa23^2*spaa34^2*spbb34^2*spaa35^4*spbb35^4*spaa45-125/2*spaa23*spaa24^6*spbb24^5*spaa34*spbb34*spaa35+535/6*spaa23*spbb23*spaa24^6*spbb24^4*spaa35^2*spbb45-385/3*spaa23*spaa24^6*spbb24^5*spaa35^2*spbb35-25/3*spaa23*spbb23*spaa24^5*spbb24^3*spaa25*spbb25*spaa35^2*spbb45-125/3*spaa23*spaa24^5*spbb24^4*spaa25*spbb25*spaa35^2*spbb35-60*spaa23*spaa24^5*spbb24^4*spaa34^2*spbb34^2*spaa35+485/2*spaa23*spbb23*spaa24^5*spbb24^3*spaa34*spbb34*spaa35^2*spbb45-6253/18*spaa23*spaa24^5*spbb24^4*spaa34*spbb34*spaa35^2*spbb35-268/3*spaa23*spbb23^2*spaa24^5*spbb24^2*spaa35^3*spbb45^2+644*spaa23*spbb23*spaa24^5*spbb24^3*spaa35^3*spbb35*spbb45-5056/9*spaa23*spaa24^5*spbb24^4*spaa35^3*spbb35^2-40*spaa23*spbb23*spaa24^4*spbb24^2*spaa25^2*spbb25^2*spaa35^2*spbb45+35*spaa23*spaa24^4*spbb24^3*spaa25^2*spbb25^2*spaa35^2*spbb35-60*spaa23*spbb23^2*spaa24^4*spbb24*spaa25*spbb25*spaa35^3*spbb45^2+5617/18*spaa23*spbb23*spaa24^4*spbb24^2*spaa25*spbb25*spaa35^3*spbb35*spbb45-6377/18*spaa23*spaa24^4*spbb24^3*spaa25*spbb25*spaa35^3*spbb35^2+485/6*spaa23*spaa24^4*spbb24^3*spaa34^3*spbb34^3*spaa35+5525/18*spaa23*spbb23*spaa24^4*spbb24^2*spaa34^2*spbb34^2*spaa35^2*spbb45-2437/9*spaa23*spaa24^4*spbb24^3*spaa34^2*spbb34^2*spaa35^2*spbb35+517/6*spaa23*spbb23^2*spaa24^4*spbb24*spaa34*spbb34*spaa35^3*spbb45^2+15779/18*spaa23*spbb23*spaa24^4*spbb24^2*spaa34*spbb34*spaa35^3*spbb35*spbb45-18121/18*spaa23*spaa24^4*spbb24^3*spaa34*spbb34*spaa35^3*spbb35^2+51*spaa23*spbb23^3*spaa24^4*spaa35^4*spbb45^3-7241/18*spaa23*spbb23^2*spaa24^4*spbb24*spaa35^4*spbb35*spbb45^2+11512/9*spaa23*spbb23*spaa24^4*spbb24^2*spaa35^4*spbb35^2*spbb45-8518/9*spaa23*spaa24^4*spbb24^3*spaa35^4*spbb35^3-5*spaa23*spbb23*spaa24^3*spbb24*spaa25^3*spbb25^3*spaa35^2*spbb45+65/6*spaa23*spaa24^3*spbb24^2*spaa25^3*spbb25^3*spaa35^2*spbb35+5*spaa23*spbb23^2*spaa24^3*spaa25^2*spbb25^2*spaa35^3*spbb45^2+599/18*spaa23*spbb23*spaa24^3*spbb24*spaa25^2*spbb25^2*spaa35^3*spbb35*spbb45-719/9*spaa23*spaa24^3*spbb24^2*spaa25^2*spbb25^2*spaa35^3*spbb35^2-145/3*spaa23*spbb23^2*spaa24^3*spaa25*spbb25*spaa35^4*spbb35*spbb45^2+2782/9*spaa23*spbb23*spaa24^3*spbb24*spaa25*spbb25*spaa35^4*spbb35^2*spbb45-874/3*spaa23*spaa24^3*spbb24^2*spaa25*spbb25*spaa35^4*spbb35^3+105*spaa23*spaa24^3*spbb24^2*spaa34^4*spbb34^4*spaa35+685/3*spaa23*spbb23*spaa24^3*spbb24*spaa34^3*spbb34^3*spaa35^2*spbb45-51/2*spaa23*spaa24^3*spbb24^2*spaa34^3*spbb34^3*spaa35^2*spbb35+1411/9*spaa23*spbb23^2*spaa24^3*spaa34^2*spbb34^2*spaa35^3*spbb45^2+3034/9*spaa23*spbb23*spaa24^3*spbb24*spaa34^2*spbb34^2*spaa35^3*spbb35*spbb45-3331/6*spaa23*spaa24^3*spbb24^2*spaa34^2*spbb34^2*spaa35^3*spbb35^2-476/9*spaa23*spbb23^2*spaa24^3*spaa34*spbb34*spaa35^4*spbb35*spbb45^2+11239/18*spaa23*spbb23*spaa24^3*spbb24*spaa34*spbb34*spaa35^4*spbb35^2*spbb45-1363/2*spaa23*spaa24^3*spbb24^2*spaa34*spbb34*spaa35^4*spbb35^3-1349/9*spaa23*spbb23^2*spaa24^3*spaa35^5*spbb35^2*spbb45^2+2429/6*spaa23*spbb23*spaa24^3*spbb24*spaa35^5*spbb35^3*spbb45-1541/6*spaa23*spaa24^3*spbb24^2*spaa35^5*spbb35^4+80/3*spaa23*spaa24^2*spbb24*spaa34^5*spbb34^5*spaa35+575/9*spaa23*spbb23*spaa24^2*spaa34^4*spbb34^4*spaa35^2*spbb45+191/9*spaa23*spaa24^2*spbb24*spaa34^4*spbb34^4*spaa35^2*spbb35+385/18*spaa23*spbb23*spaa24^2*spaa34^3*spbb34^3*spaa35^3*spbb35*spbb45-889/9*spaa23*spaa24^2*spbb24*spaa34^3*spbb34^3*spaa35^3*spbb35^2+115/3*spaa23*spbb23*spaa24^2*spaa34^2*spbb34^2*spaa35^4*spbb35^2*spbb45-155*spaa23*spaa24^2*spbb24*spaa34^2*spbb34^2*spaa35^4*spbb35^3+524/9*spaa23*spbb23*spaa24^2*spaa34*spbb34*spaa35^5*spbb35^3*spbb45-601/9*spaa23*spaa24^2*spbb24*spaa34*spbb34*spaa35^5*spbb35^4-5*spaa23*spaa24*spaa34^5*spbb34^5*spaa35^2*spbb35-185/9*spaa23*spaa24*spaa34^4*spbb34^4*spaa35^3*spbb35^2-235/9*spaa23*spaa24*spaa34^3*spbb34^3*spaa35^4*spbb35^3-95/9*spaa23*spaa24*spaa34^2*spbb34^2*spaa35^5*spbb35^4-235/6*spaa24^6*spbb24^4*spaa34*spbb34*spaa35^2*spbb45+50*spbb23*spaa24^6*spbb24^3*spaa35^3*spbb45^2-50*spaa24^6*spbb24^4*spaa35^3*spbb35*spbb45+5*spbb23*spaa24^5*spbb24^2*spaa25*spbb25*spaa35^3*spbb45^2-5*spaa24^5*spbb24^3*spaa25*spbb25*spaa35^3*spbb35*spbb45-155/3*spaa24^5*spbb24^3*spaa34^2*spbb34^2*spaa35^2*spbb45+165*spbb23*spaa24^5*spbb24^2*spaa34*spbb34*spaa35^3*spbb45^2-1549/9*spaa24^5*spbb24^3*spaa34*spbb34*spaa35^3*spbb35*spbb45-54*spbb23^2*spaa24^5*spbb24*spaa35^4*spbb45^3+1937/9*spbb23*spaa24^5*spbb24^2*spaa35^4*spbb35*spbb45^2-1451/9*spaa24^5*spbb24^3*spaa35^4*spbb35^2*spbb45-35/6*spbb23*spaa24^4*spbb24*spaa25^2*spbb25^2*spaa35^3*spbb45^2+35/6*spaa24^4*spbb24^2*spaa25^2*spbb25^2*spaa35^3*spbb35*spbb45+35/6*spbb23^2*spaa24^4*spaa25*spbb25*spaa35^4*spbb45^3+629/18*spbb23*spaa24^4*spbb24*spaa25*spbb25*spaa35^4*spbb35*spbb45^2-367/9*spaa24^4*spbb24^2*spaa25*spbb25*spaa35^4*spbb35^2*spbb45+265/6*spaa24^4*spbb24^2*spaa34^3*spbb34^3*spaa35^2*spbb45+2753/18*spbb23*spaa24^4*spbb24*spaa34^2*spbb34^2*spaa35^3*spbb45^2-1109/9*spaa24^4*spbb24^2*spaa34^2*spbb34^2*spaa35^3*spbb35*spbb45-49*spbb23^2*spaa24^4*spaa34*spbb34*spaa35^4*spbb45^3+835/3*spbb23*spaa24^4*spbb24*spaa34*spbb34*spaa35^4*spbb35*spbb45^2-4343/18*spaa24^4*spbb24^2*spaa34*spbb34*spaa35^4*spbb35^2*spbb45-50*spbb23^2*spaa24^4*spaa35^5*spbb35*spbb45^3+1100/9*spbb23*spaa24^4*spbb24*spaa35^5*spbb35^2*spbb45^2-665/9*spaa24^4*spbb24^2*spaa35^5*spbb35^3*spbb45+455/6*spaa24^3*spbb24*spaa34^4*spbb34^4*spaa35^2*spbb45+683/18*spbb23*spaa24^3*spaa34^3*spbb34^3*spaa35^3*spbb45^2+55/6*spaa24^3*spbb24*spaa34^3*spbb34^3*spaa35^3*spbb35*spbb45+563/9*spbb23*spaa24^3*spaa34^2*spbb34^2*spaa35^4*spbb35*spbb45^2-1583/18*spaa24^3*spbb24*spaa34^2*spbb34^2*spaa35^4*spbb35^2*spbb45+182/9*spbb23*spaa24^3*spaa34*spbb34*spaa35^5*spbb35^2*spbb45^2-383/18*spaa24^3*spbb24*spaa34*spbb34*spaa35^5*spbb35^3*spbb45+115/6*spaa24^2*spaa34^5*spbb34^5*spaa35^2*spbb45+185/18*spaa24^2*spaa34^4*spbb34^4*spaa35^3*spbb35*spbb45-113/9*spaa24^2*spaa34^3*spbb34^3*spaa35^4*spbb35^2*spbb45+13/9*spaa24^2*spaa34^2*spbb34^2*spaa35^5*spbb35^3*spbb45)/(spaa12*spbb12^3*spaa13*spaa15*spaa23*spaa24^2*spaa25*spaa35*spbb35*spbb45*spab3153)}

==> anc/TwoLoopSpinorRemainders/ggggg_mmppp_Nf1.txt <==
rationalSpinorBasis["ggggg","mmppp","Nf1"]=
{(+7/36),
(+33/2*spbb13^2*spbb15*spbb23*spbb25^2)/(spbb12^3*spbb35^3)+
(-15*spbb13^2*spbb25^2)/(spbb12^2*spbb35^2)+
(+18*spbb13*spbb25)/(spbb12*spbb35)+
(-3),
(+1/3*spbb15^3*spbb24^3*spaa45^3)/(spbb12^3*spab4154^3)+
(-1/2*spbb15^2*spbb24^2*spaa45^2)/(spbb12^2*spab4154^2)+
(+1/2*spbb15*spbb24*spaa45)/(spbb12*spab4154)+
(-2/3),
(+11/3*spbb13^2*spbb14*spbb23*spbb24^2)/(spbb12^3*spbb34^3)+
(-10/3*spbb13*spbb14*spbb23*spbb24)/(spbb12^2*spbb34^2)+
(+2/3*spbb14*spbb23)/(spbb12*spbb34),
(+22*spbb14^2*spbb15*spbb24*spbb25^2)/(spbb12^3*spbb45^3)+
(-20*spbb14*spbb15*spbb24*spbb25)/(spbb12^2*spbb45^2)+
(+4*spbb15*spbb24)/(spbb12*spbb45),
(spbb13*spbb25^3*spab3123*(33/2*spaa13*spbb13+11/2*spaa23*spbb23))/(spbb12^3*spaa13^2*spbb35^3)+
(spbb25^2*spab3123*(-53/2*spaa13*spbb13-11/2*spaa23*spbb23))/(spbb12^2*spaa13^2*spbb35^2)+
(-10*spbb25*spaa45*spbb45)/(spbb12*spaa13*spbb35)+
(+10*spaa12*spbb25)/(spaa13*spbb35)+
(-2/3),
(+33/2*spbb13^3*spbb24*spbb25*spaa34)/(spbb12^3*spaa25*spbb35^2)+
(spbb13^3*spbb25*spaa34*(33/2*spaa12*spbb13*spbb24-11/2*spaa13*spbb13*spbb34-11/2*spaa14*spbb14*spbb34-33/2*spaa23*spbb23*spbb34))/(spbb12^3*spaa25^2*spbb35^3)+
(-11/2*spbb13^2*spaa24*spbb24*spbb25)/(spbb12^2*spaa25*spbb35^2)+
(+11/2*spbb13^2*spbb25*spaa35)/(spbb12^2*spaa25*spbb35)+
(-53/2*spbb13^2*spbb25*spaa34*spbb34)/(spbb12^2*spaa25*spbb35^2)+
(spbb13^2*(-55/2*spaa12*spbb13*spaa15*spbb15*spbb25-77/2*spaa12*spbb13*spaa25*spbb25^2+11/2*spaa13*spbb13*spaa25*spbb25*spbb35-11/2*spaa15^2*spbb15^2*spbb35))/(spbb12^2*spaa25^2*spbb35^3)+
(-22*spaa12^2*spbb13^3*spbb25)/(spbb12*spaa25^2*spbb35^3)+
(+53/2*spaa12*spbb13^2*spbb25)/(spbb12*spaa25*spbb35^2)+
(+10*spbb13*spaa34*spbb34)/(spbb12*spaa25*spbb35)+
(-10*spaa12*spbb13)/(spaa25*spbb35)+
(-2/3),
(-11/2*spbb13^2*spbb25^2*spaa35*spab3123)/(spbb12^3*spaa13*spaa25*spbb35^2)+
(-11/2*spbb13*spbb25*spaa35*spab3123^2)/(spaa12*spbb12^3*spaa13*spaa25*spbb35)+
(+11*spbb13*spbb25*spab3123^3)/(spaa12*spbb12^3*spaa13*spaa25*spbb35^2)+
(spbb13*spbb25*spab3123^2*(-11/2*spaa12*spbb13*spbb24*spaa34-11/2*spaa13^2*spbb13^2-11*spaa13*spbb13*spaa23*spbb23-11/2*spaa23^2*spbb23^2))/(spaa12*spbb12^3*spaa13*spaa25*spaa35*spbb35^3)+
(+11/2*spaa12*spbb13^2*spbb25*spab3123)/(spbb12*spaa25*spaa35*spbb35^3)+
(spbb13*spbb25*spab3123^2*(-33/2*spaa13*spbb13+11/2*spaa14*spbb14-11*spaa23*spbb23))/(spbb12^2*spaa13*spaa25*spaa35*spbb35^3)+
(+11/4*spaa23^2*spbb23^2)/(spaa13^2*spbb13^2)+
(+11/2*spaa34^2*spbb34^2*spab3123)/(spaa12*spbb12^2*spaa13*spaa25*spbb35)+
(-11/2*spbb14*spbb24*spaa34*spaa45*spab3123)/(spbb12^2*spaa13*spaa25*spaa35*spbb35)+
(spaa34*spab3123*(11*spaa12^2*spbb14*spbb23*spbb24*spaa34-11/2*spaa12*spaa13^2*spbb13*spbb14*spbb23+55/2*spaa12*spaa13*spbb14*spbb23*spaa34*spbb34-11/2*spaa12*spaa14^2*spbb14^2*spbb24-11/2*spaa12*spaa14*spbb14*spaa24*spbb24^2+11/2*spaa12*spaa24*spbb24^2*spaa34*spbb34+11/2*spaa12*spbb24*spaa34^2*spbb34^2+11/2*spaa13*spaa34^2*spbb34^3))/(spaa12*spbb12^2*spaa13^2*spaa25*spaa35*spbb35^2)+
(spaa23*spbb23*spbb25*(-11/2*spaa12*spbb12*spaa25-11*spaa12*spbb13*spaa35+11/4*spaa23*spbb23*spaa25))/(spbb12*spaa13^2*spbb13*spaa25*spbb35)+
(spaa23*spaa12*spbb23^2*spbb25*(-11/2*spbb13*spaa23+11/2*spbb14*spaa24))/(spbb12*spaa13^2*spbb13*spaa25*spbb35^2)+
(spbb34*(-33/2*spaa12*spbb13*spbb24*spaa34^2-33/2*spbb12*spaa13^2*spbb13*spaa24-11/2*spaa13^2*spbb13^2*spaa34-11/2*spbb12*spaa13*spaa14*spbb14*spaa24-22*spbb12*spaa13*spaa23*spbb23*spaa24+33/2*spaa13*spbb13*spaa23*spbb23*spaa34-11/2*spaa14^2*spbb14^2*spaa34-11*spaa14*spbb14*spaa24*spbb24*spaa34+11/2*spaa14*spbb14*spaa34^2*spbb34+22*spaa23^2*spbb23^2*spaa34))/(spbb12*spaa13*spaa25*spaa35*spbb35^2)+
(33*spaa12*spbb13*spbb24*spaa34-44*spaa13^2*spbb13^2-77/2*spaa13*spbb13*spaa14*spbb14-205/4*spaa13*spbb13*spaa23*spbb23-227/4*spaa13*spbb13*spaa24*spbb24-11*spaa14^2*spbb14^2-33/2*spaa14*spbb14*spaa24*spbb24-31/2*spaa23^2*spbb23^2-31/2*spaa23*spbb23*spaa24*spbb24)/(spbb12*spaa13*spaa25*spbb35)+
(11*spaa12^2*spbb12*spbb13-11/2*spaa12*spbb13*spaa23*spbb23+11*spaa12*spbb12*spaa24*spbb34+11*spaa12*spbb14*spbb23*spaa24-33*spaa12*spbb13*spaa34*spbb34-1*spaa23*spbb23*spaa24*spbb34)/(spaa13*spbb13*spaa25*spbb35)+
(-139/4*spaa12*spbb13)/(spaa25*spbb35)+
(+77/2*spab3123)/(spaa35*spbb35)+
(-571/12),
(+11/2*spbb13^2*spbb25^2*spaa35*spab3123)/(spbb12^3*spaa13*spaa25*spbb35^2)+
(+11/2*spbb13*spbb25*spaa35*spab3123^2)/(spaa12*spbb12^3*spaa13*spaa25*spbb35)+
(-11*spbb13*spbb25*spab3123^3)/(spaa12*spbb12^3*spaa13*spaa25*spbb35^2)+
(spbb13*spbb25*spab3123^2*(11/2*spaa12*spbb13*spbb24*spaa34+11/2*spaa13^2*spbb13^2+11*spaa13*spbb13*spaa23*spbb23+11/2*spaa23^2*spbb23^2))/(spaa12*spbb12^3*spaa13*spaa25*spaa35*spbb35^3)+
(-11/2*spaa12*spbb13^2*spbb25*spab3123)/(spbb12*spaa25*spaa35*spbb35^3)+
(spbb13*spbb25*spab3123^2*(33/2*spaa13*spbb13-11/2*spaa14*spbb14+11*spaa23*spbb23))/(spbb12^2*spaa13*spaa25*spaa35*spbb35^3)+
(-11/4*spaa15^2*spbb15^2)/(spaa25^2*spbb25^2)+
(+11*spbb13*spbb25*spaa35^2)/(spbb12^2*spaa13*spaa25)+
(-11/2*spbb13^2*spbb25*spaa35)/(spbb12^2*spaa25*spbb35)+
(-77/2*spbb13*spbb25*spaa35*spab5125)/(spbb12^2*spaa13*spaa25*spbb35)+
(+11/2*spaa35*spab5125^2)/(spaa12*spbb12^2*spaa13*spaa25)+
(-11*spab3123*spab5125^2)/(spaa12*spbb12^2*spaa13*spaa25*spbb35)+
(spab5125*(-11/2*spaa12^2*spbb13^2*spbb25*spaa35^2+11/2*spaa12*spbb13*spaa15^2*spbb15^2*spaa35-22*spaa12*spbb13*spaa15*spbb15*spaa25*spbb25*spaa35+11/2*spaa12*spbb13*spaa15*spbb15*spaa35^2*spbb35-11/2*spaa12*spbb13*spaa23*spbb23*spaa25*spbb25*spaa35-55/2*spaa12*spbb13*spaa25^2*spbb25^2*spaa35+11/2*spaa15^3*spbb15^3*spaa25+33/2*spaa15^2*spbb15^2*spaa25^2*spbb25+33/2*spaa15*spbb15*spaa25^3*spbb25^2+11/2*spaa25^4*spbb25^3))/(spaa12*spbb12^2*spaa13*spaa25^2*spaa35*spbb35^2)+
(spbb15*spbb13*spaa15^2*(-11/4*spaa13*spbb15+11/2*spaa23*spbb25))/(spbb12*spaa13*spaa25^2*spbb25*spbb35)+
(-11/2*spaa12*spbb13*spaa15^2*spbb15^2)/(spbb12*spaa13*spaa25^2*spbb35^2)+
(11/2*spaa12^3*spbb12^3+44*spaa12^2*spbb12^2*spaa13*spbb13+22*spaa12^2*spbb12^2*spaa23*spbb23+22*spaa12^2*spbb12*spbb13*spbb24*spaa34+66*spaa12*spbb12*spaa13^2*spbb13^2-11/2*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14+187/2*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+77/2*spaa12*spaa13*spbb13^2*spbb24*spaa34-11/2*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34+55/2*spaa12*spbb12*spaa23^2*spbb23^2+44*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34+11*spaa13^3*spbb13^3+55/2*spaa13^2*spbb13^2*spaa23*spbb23+55/2*spaa13*spbb13*spaa23^2*spbb23^2+11*spaa23^3*spbb23^3)/(spbb12*spaa13*spaa25*spaa35*spbb35^2)+
(-11/2*spaa12*spbb13*spbb24*spaa34+75/2*spaa13^2*spbb13^2+75/2*spaa13*spbb13*spaa14*spbb14+205/4*spaa13*spbb13*spaa23*spbb23+227/4*spaa13*spbb13*spaa24*spbb24+11*spaa14^2*spbb14^2+22*spaa14*spbb14*spaa24*spbb24+55/2*spaa23^2*spbb23^2+55/2*spaa23*spbb23*spaa24*spbb24+11*spaa24^2*spbb24^2)/(spbb12*spaa13*spaa25*spbb35)+
(spaa12*(33*spaa12*spbb12+22*spaa14*spbb14+99/2*spaa23*spbb23+22*spaa24*spbb24))/(spaa13*spaa25*spbb35)+
(421/4*spaa12*spbb13*spbb25-1*spaa15*spbb15*spbb35)/(spaa25*spbb25*spbb35)+
(+11/2*spaa13*spbb13)/(spaa35*spbb35)+
(+329/12),
(+1*spbb15^3*spbb24^3*spaa45^3)/(spbb12^3*spab4154^3)+
(-1/4*spbb15^2*spbb24^2*spaa45^2*spbb45)/(spbb12^2*spbb45*spab4154^2)+
(-5/4*spbb14*spbb15^2*spbb24^2*spbb25*spaa45^2)/(spbb12^3*spbb45*spab4154^2)+
(+11/2*spbb14^2*spbb15*spbb24*spbb25^2*spaa45)/(spbb12^3*spbb45^2*spab4154)+
(-13/2*spbb14*spbb15*spbb24*spbb25*spaa45)/(spbb12^2*spbb45*spab4154)+
(+5/2*spbb15*spbb24*spaa45)/(spbb12*spab4154)+
(+5/4*spbb15*spbb24*spbb25^2*spaa45^2)/(spbb12^3*spaa14^2*spbb45)+
(-11/2*spbb14^2*spbb25^3*spaa45)/(spbb12^3*spaa14*spbb45^2)+
(-9*spbb13*spbb25^2*spaa35)/(spbb12^2*spaa14*spbb45)+
(spbb25*(-7/2*spaa13*spbb13+11/2*spaa23*spbb23+9*spaa24*spbb24))/(spbb12*spaa14*spbb45)+
(+11/2*spaa12*spbb25)/(spaa14*spbb45)+
(-2/3),
(-33/2*spbb13^3*spbb24*spbb25*spaa34)/(spbb12^3*spaa25*spbb35^2)+
(-33/2*spbb13^2*spaa23*spbb23*spbb24*spbb25*spaa34)/(spbb12^3*spaa13*spaa25*spbb35^2)+
(spbb13*spbb25*spaa34*(-33/2*spaa12*spaa13^2*spbb13^3*spbb24-33*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24-33/2*spaa12*spaa13*spbb13^2*spaa24*spbb24^2-11/2*spaa12*spbb13*spaa23^2*spbb23^2*spbb24-11/2*spaa12*spbb13*spaa23*spbb23*spaa24*spbb24^2+11/2*spaa13^3*spbb13^3*spbb34+11/2*spaa13^2*spbb13^2*spaa14*spbb14*spbb34+33/2*spaa13^2*spbb13^2*spaa23*spbb23*spbb34+33/2*spaa13*spbb13*spaa23^2*spbb23^2*spbb34+11/2*spaa23^3*spbb23^3*spbb34+11/2*spaa23^2*spbb23^2*spaa24*spbb24*spbb34))/(spbb12^3*spaa13^2*spaa25^2*spbb35^3)+
(-9/2*spaa12*spbb13^2*spbb24*spbb25*spaa34)/(spbb12^2*spaa13*spaa25*spbb35^2)+
(+32*spbb13^2*spbb25*spaa34*spbb34)/(spbb12^2*spaa25*spbb35^2)+
(+53/2*spbb13*spaa23*spbb23*spbb25*spaa34*spbb34)/(spbb12^2*spaa13*spaa25*spbb35^2)+
(spbb34*(33*spaa12*spaa14^2*spbb14^2*spbb15*spbb25*spaa45+66*spaa12*spaa14*spbb14*spaa15*spbb15^2*spbb25*spaa45+77/2*spaa12*spaa14*spbb14*spbb15*spaa25*spbb25^2*spaa45+33*spaa12*spaa15^2*spbb15^3*spbb25*spaa45+77/2*spaa12*spaa15*spbb15^2*spaa25*spbb25^2*spaa45+11/2*spaa12*spbb14*spaa24*spaa25*spbb25^3*spaa45+11/2*spaa12*spbb15*spaa25^2*spbb25^3*spaa45-11/2*spaa14^3*spbb14^2*spaa15*spbb15^2-11*spaa14^2*spbb14*spaa15^2*spbb15^3-11/2*spaa14*spaa15^3*spbb15^4-11/2*spaa24^3*spbb24^2*spaa25*spbb25^2-11*spaa24^2*spbb24*spaa25^2*spbb25^3-11/2*spaa24*spaa25^3*spbb25^4))/(spbb12^2*spaa13^2*spaa25^2*spbb35^3)+
(-11*spaa12*spaa23*spbb23*spbb25*spaa34*spbb34)/(spbb12*spaa13^2*spaa25*spbb35^2)+
(+121/2*spaa12^2*spbb25*spaa34*spbb34)/(spaa13^2*spaa25*spbb35^2)+
(spaa12^2*spbb34*(-11/2*spaa12*spbb12^2*spaa14*spbb15-77*spaa12*spbb12^2*spaa24*spbb25-11/2*spbb12*spaa14^2*spbb14*spbb15-143/2*spbb12*spaa14*spbb14*spaa24*spbb25-44*spaa14*spbb14*spbb15*spbb25*spaa45+44*spaa14*spbb15^2*spbb24*spaa45-121/2*spbb12*spaa24^2*spbb24*spbb25-55*spbb14*spaa24*spbb25^2*spaa45-121/2*spbb15*spbb25*spaa45^2*spbb45))/(spbb12*spaa13^2*spaa25^2*spbb35^3)+
(-44*spaa12^2*spbb13*spbb15*spbb23*spbb25)/(spbb12*spaa13*spaa25*spbb35^3)+
(spaa12^2*spbb13*spbb15*spbb23*(11/2*spaa12*spbb12+33*spaa13*spbb13+11*spaa14*spbb14))/(spbb12*spaa13*spaa25^2*spbb35^3)+
(+11*spaa12*spbb13*spaa34*spbb34*spaa35)/(spbb12*spaa13*spaa25^2*spbb35)+
(spaa12*spbb13*(99/2*spaa12^2*spbb12^2+77*spaa12*spbb12*spaa13*spbb13+99/2*spaa12*spbb12*spaa14*spbb14+11*spaa12*spbb13*spbb24*spaa34-11/2*spaa13^2*spbb13^2-11/2*spaa13*spbb13*spaa14*spbb14))/(spbb12*spaa13*spaa25^2*spbb35^2)+
(spaa12*spbb13*spbb25*(-88*spaa12*spbb12-20*spaa13*spbb13-33*spaa14*spbb14-10*spaa23*spbb23))/(spbb12*spaa13*spaa25*spbb35^2)+
(31/2*spaa12*spbb13*spbb24*spaa34+10*spaa13^2*spbb13^2+10*spaa13*spbb13*spaa14*spbb14+49/2*spaa13*spbb13*spaa23*spbb23+49/2*spaa13*spbb13*spaa24*spbb24+10*spaa23^2*spbb23^2+10*spaa23*spbb23*spaa24*spbb24)/(spbb12*spaa13*spaa25*spbb35)+
(spaa12*(55*spaa12*spbb12+21*spaa23*spbb23+11*spaa24*spbb24))/(spaa13*spaa25*spbb35)+
(+39*spaa12*spbb13)/(spaa25*spbb35)+
(+29/3),
(-7/9*spbb14*spbb15^2*spbb24^2*spaa34*spaa45^2)/(spbb12^3*spaa23*spab4154^2)+
(+7/18*spbb15*spaa23*spbb24^2*spaa45^2)/(spbb12^2*spaa15*spaa23*spab4154)+
(+7/18*spbb14*spbb15*spbb24^2*spaa34*spaa45^2)/(spbb12^3*spaa15*spaa23*spab4154)+
(-13/18*spbb13*spbb25*spaa35*spab4124^2)/(spaa12*spbb12^3*spaa15*spaa23*spbb35)+
(+13/18*spaa35*spab4124^2)/(spaa12*spbb12^2*spaa15*spaa23)+
(+11*spaa12*spbb13*spbb25*spaa35^2*spaa45*spbb45)/(spbb12^2*spaa13*spaa15*spaa23*spaa25*spbb35)+
(-31/3*spbb13*spbb25*spbb34*spaa35*spaa45)/(spbb12^2*spaa15*spaa25*spbb35)+
(+64/3*spaa12*spbb13*spbb14*spbb25*spaa35*spaa45)/(spbb12^2*spaa15*spaa23*spaa25*spbb35)+
(-2/3*spbb13*spbb25*spaa35*spab5125)/(spbb12^2*spaa15*spaa23*spbb35)+
(spbb13*spbb25*spaa45*(-11*spaa12^2*spbb14*spbb24*spaa34-11*spaa12*spaa13*spaa14*spbb14^2-11*spaa12*spaa23^2*spbb23*spbb24-11*spaa13^2*spbb13*spaa23*spbb34-11*spaa13*spaa23^2*spbb23*spbb34))/(spbb12^2*spaa13*spaa15*spaa23*spaa25*spbb35^2)+
(spaa12*spbb13*spbb25*(-11*spaa12^2*spbb12*spaa35+22*spaa12*spbb12*spaa13*spaa25+11*spaa12*spaa13*spbb13*spaa35-11*spaa12*spaa15*spbb15*spaa35-11*spaa12*spaa23*spbb23*spaa35+11*spaa13*spaa15*spbb15*spaa25))/(spbb12*spaa13*spaa15*spaa23*spaa25*spbb35^2)+
(-11*spaa12^2*spbb13*spbb25*spaa35^2+11/2*spaa12*spaa13*spbb13*spaa15*spbb15*spaa35+21*spaa12*spaa13*spbb13*spaa25*spbb25*spaa35+11/2*spaa12*spaa23*spbb23*spaa25*spbb25*spaa35+2/3*spaa13^3*spbb13^2*spaa25-34/9*spaa13^2*spbb13*spaa15*spbb15*spaa25+4/3*spaa13^2*spbb13*spaa23*spbb23*spaa25-143/18*spaa13^2*spbb13*spaa25^2*spbb25+19/18*spaa13*spaa15^2*spbb15^2*spaa25+31/18*spaa13*spaa15*spbb15*spaa25^2*spbb25+2/3*spaa13*spaa23^2*spbb23^2*spaa25-25/6*spaa13*spaa23*spbb23*spaa25^2*spbb25+2/3*spaa13*spaa25^3*spbb25^2)/(spbb12*spaa13*spaa15*spaa23*spaa25*spbb35)+
(-11/2*spaa23*spbb23)/(spaa13*spbb13)+
(spaa12*(-2/3*spaa12*spbb12+37/18*spaa13*spbb13-37/18*spaa24*spbb24))/(spaa15*spaa23*spbb35)+
(+22/9*spaa12*spbb15)/(spaa23*spbb35)+
(-11/2*spaa15*spbb15)/(spaa25*spbb25)+
(-149/54),
(+2/3*spbb15^3*spbb24^3*spaa45^3)/(spbb12^3*spab4154^3)+
(-6*spbb15^2*spbb24^2*spbb34*spaa45^2)/(spbb12^2*spbb34*spab4154^2)+
(+5*spbb13*spbb15^2*spbb24^3*spaa45^2)/(spbb12^3*spbb34*spab4154^2)+
(+22*spbb13^2*spbb15*spbb24^3*spaa45)/(spbb12^3*spbb34^2*spab4154)+
(+15*spbb15*spbb24*spaa45)/(spbb12*spab4154)+
(-36*spbb13*spbb15*spbb24^2*spaa45)/(spbb12^2*spbb34*spab4154)+
(+2/3*spbb13^3*spaa34^3)/(spbb12^3*spaa24^3)+
(spbb13^3*spbb24*spaa34*(5*spaa13*spbb13+5*spaa14*spbb14+5*spaa23*spbb23+27*spaa24*spbb24))/(spbb12^3*spaa24^2*spbb34^2)+
(-20*spbb13^2*spbb24*spaa34)/(spbb12^2*spaa24*spbb34)+
(spbb13^2*(-7*spaa12*spbb13*spbb24*spaa34+6*spaa13^2*spbb13^2+12*spaa13*spbb13*spaa14*spbb14+12*spaa13*spbb13*spaa23*spbb23+40*spaa13*spbb13*spaa24*spbb24+6*spaa14^2*spbb14^2+28*spaa14*spbb14*spaa24*spbb24+6*spaa23^2*spbb23^2+28*spaa23*spbb23*spaa24*spbb24))/(spbb12^2*spaa24^2*spbb34^2)+
(-6*spaa12^2*spbb13^2)/(spaa24^2*spbb34^2)+
(+16*spaa12*spbb13^2*spbb24)/(spbb12*spaa24*spbb34^2)+
(spbb13*(-27*spaa13*spbb13-15*spaa14*spbb14-15*spaa23*spbb23+16*spaa24*spbb24))/(spbb12*spaa24*spbb34)+
(-15*spaa12*spbb13)/(spaa24*spbb34)+
(-8),
(-4/3*spbb14*spbb15^2*spbb23*spbb24^2*spaa34*spaa45^2)/(spbb12^3*spab4154^3)+
(-11/6*spbb15^2*spbb24^2*spbb34*spaa45^2)/(spbb12^2*spbb34*spab4154^2)+
(+5/2*spbb13*spbb15^2*spbb24^3*spaa45^2)/(spbb12^3*spbb34*spab4154^2)+
(-5*spbb14*spbb23*spaa24*spbb24)/(spbb12*spbb34*spab4154)+
(-18*spbb13*spbb14*spbb23*spbb24*spaa34)/(spbb12^2*spbb34*spab4154)+
(-11*spbb13^2*spbb14*spbb23*spbb24*spaa34^2)/(spbb12^3*spaa24*spbb34*spab4154)+
(+2/3*spbb13^3*spaa34^3)/(spbb12^3*spaa24^3)+
(spbb13^3*spbb24*spaa34*(5/2*spaa13*spbb13+5/2*spaa14*spbb14+5/2*spaa23*spbb23+49/2*spaa24*spbb24))/(spbb12^3*spaa24^2*spbb34^2)+
(-65/2*spbb13^2*spbb24*spaa34)/(spbb12^2*spaa24*spbb34)+
(spbb13^2*spaa34*(5/2*spaa12*spbb13*spbb24-7/2*spaa13*spbb13*spbb34-7/2*spaa14*spbb14*spbb34-7/2*spaa23*spbb23*spbb34))/(spbb12^2*spaa24^2*spbb34^2)+
(-7/2*spaa12*spbb13^2*spaa34)/(spbb12*spaa24^2*spbb34)+
(spbb13*(-8*spaa13*spbb13-8*spaa14*spbb14-8*spaa23*spbb23-11/2*spaa24*spbb24))/(spbb12*spaa24*spbb34)+
(-8*spaa12*spbb13)/(spaa24*spbb34)+
(-19/6),
(-4/3*spbb14^2*spbb15*spbb23^2*spbb24*spaa34^2*spaa45)/(spbb12^3*spab4154^3)+
(+11/6*spbb14^2*spbb23^2*spaa34^2*spbb45)/(spbb12^2*spbb45*spab4154^2)+
(-5/2*spbb14^3*spbb23^2*spbb25*spaa34^2)/(spbb12^3*spbb45*spab4154^2)+
(+2*spaa14*spbb14*spbb15*spbb24)/(spbb12*spbb45*spab4154)+
(+4*spbb14*spbb15*spbb23*spbb24*spaa34)/(spbb12^2*spbb45*spab4154)+
(-11*spbb14*spbb15*spbb23^2*spbb24*spaa34^2)/(spbb12^3*spaa14*spbb45*spab4154)+
(+49/2*spbb14*spbb25^3*spaa45^2)/(spbb12^3*spaa14^2*spbb45)+
(+2/3*spbb25^3*spaa45^2*spab3123)/(spbb12^3*spaa14^3*spbb45)+
(-22*spbb13*spbb25^3*spaa35*spab4154)/(spbb12^3*spaa14^2*spbb45^2)+
(+2/3*spaa15*spaa24*spbb25^3*spaa45)/(spbb12^2*spaa14^3*spbb45)+
(+29*spbb14*spbb25^2*spaa45)/(spbb12^2*spaa14*spbb45)+
(spbb25^2*spaa45*(-7/2*spaa13*spbb13-149/6*spaa23*spbb23-64/3*spaa24*spbb24))/(spbb12^2*spaa14^2*spbb45)+
(+22*spbb14*spaa25*spbb25^3)/(spbb12^2*spaa14*spbb45^2)+
(-149/6*spaa12*spbb25^2*spaa45)/(spbb12*spaa14^2*spbb45)+
(spbb25*(-8*spaa13*spbb13-5/2*spaa14*spbb14-8*spaa23*spbb23))/(spbb12*spaa14*spbb45)+
(-8*spaa12*spbb25)/(spaa14*spbb45)+
(+19/6),
(+2/3*spbb14*spbb15^2*spbb24^2*spaa34*spaa45^2)/(spbb12^3*spaa23*spab4154^2)+
(-1/3*spbb15*spaa23*spbb24^2*spaa45^2)/(spbb12^2*spaa15*spaa23*spab4154)+
(-1/3*spbb14*spbb15*spbb24^2*spaa34*spaa45^2)/(spbb12^3*spaa15*spaa23*spab4154)+
(+1/3*spbb13*spaa25*spbb25*spaa35^3*spbb35^2)/(spaa12*spbb12^3*spaa15*spaa23*spaa25*spbb35)+
(+11/2*spaa15^2*spbb15^2)/(spaa25^2*spbb25^2)+
(-1/3*spaa35^3*spbb35^2)/(spaa12*spbb12^2*spaa15*spaa23)+
(-22*spbb13*spaa35*spaa45^2*spbb45^2)/(spbb12^2*spaa15*spaa23*spaa25*spbb35)+
(+11*spbb13*spaa35^3*spbb35)/(spbb12^2*spaa15*spaa23*spaa25)+
(+31/3*spbb13*spbb25*spaa35^2)/(spbb12^2*spaa15*spaa23)+
(+11*spaa12*spbb13^2*spbb25*spaa35^2)/(spbb12^2*spaa15*spaa23*spaa25*spbb35)+
(spbb13*(-11*spaa12*spaa13^2*spbb13^2*spaa25*spbb25*spaa35+11*spaa12*spaa13*spbb13*spaa15^2*spbb15^2*spaa35+11*spaa12*spaa13*spbb13*spaa15*spbb15*spaa25*spbb25*spaa35+11*spaa12*spaa23*spbb23*spaa25^2*spbb25^2*spaa35-11*spaa13^4*spbb13^3*spaa25+11*spaa13^3*spbb13^2*spaa15*spbb15*spaa25-33*spaa13^3*spbb13^2*spaa23*spbb23*spaa25+22*spaa13^3*spbb13^2*spaa25^2*spbb25+22*spaa13^2*spbb13*spaa15^2*spbb15^2*spaa25+44*spaa13^2*spbb13*spaa15*spbb15*spaa25^2*spbb25-33*spaa13^2*spbb13*spaa23^2*spbb23^2*spaa25+11*spaa13^2*spbb13*spaa23*spbb23*spaa25^2*spbb25+22*spaa13^2*spbb13*spaa25^3*spbb25^2+11*spaa13*spaa15^3*spbb15^3*spaa25+22*spaa13*spaa15^2*spbb15^2*spaa25^2*spbb25+11*spaa13*spaa15*spbb15*spaa25^3*spbb25^2-11*spaa13*spaa23^3*spbb23^3*spaa25))/(spbb12^2*spaa13*spaa15*spaa23*spaa25^2*spbb35^2)+
(+11/2*spbb13*spaa15^2*spbb15^2)/(spbb12*spaa25^2*spbb25*spbb35)+
(spaa12*spbb13*(11*spaa12^2*spbb12^2-11*spaa12*spbb12*spaa13*spbb13+11*spaa12*spbb12*spaa14*spbb14-11*spaa12*spbb12*spaa23*spbb23-11*spaa12*spbb13*spbb24*spaa34-22*spaa13^2*spbb13^2-44*spaa13*spbb13*spaa23*spbb23-22*spaa23^2*spbb23^2))/(spbb12*spaa15*spaa23*spaa25*spbb35^2)+
(33*spaa12*spaa13^2*spbb13^2*spaa35-31*spaa12*spaa13*spbb13*spaa15*spbb15*spaa35+22*spaa12*spaa13*spbb13*spaa23*spbb23*spaa35-31/2*spaa12*spaa13*spbb13*spaa25*spbb25*spaa35-11*spaa12*spaa23*spbb23*spaa25*spbb25*spaa35-64/3*spaa13^3*spbb13^2*spaa25-1*spaa13^2*spbb13*spaa15*spbb15*spaa25-29/3*spaa13^2*spbb13*spaa23*spbb23*spaa25+35/6*spaa13^2*spbb13*spaa25^2*spbb25+1/3*spaa13*spaa15^2*spbb15^2*spaa25+1*spaa13*spaa15*spbb15*spaa25^2*spbb25+2/3*spaa13*spaa23^2*spbb23^2*spaa25+37/3*spaa13*spaa23*spbb23*spaa25^2*spbb25+2/3*spaa13*spaa25^3*spbb25^2)/(spbb12*spaa13*spaa15*spaa23*spaa25*spbb35)+
(spaa12*(-2/3*spaa12*spbb12+37/3*spaa13*spbb13-4/3*spaa24*spbb24))/(spaa15*spaa23*spbb35)+
(+1*spaa12*spbb15)/(spaa23*spbb35)+
(-11*spaa12*spbb13*spbb25+2*spaa15*spbb15*spbb35)/(spaa25*spbb25*spbb35)+
(-301/18),
(-5/9*spbb15^3*spbb24^3*spaa45^3)/(spbb12^3*spab4154^3)+
(+5/6*spbb15^2*spaa23*spbb24^2*spaa45^2)/(spbb12^2*spaa23*spab4154^2)+
(-2/3*spbb14*spbb15^2*spbb24^2*spaa34*spaa45^2)/(spbb12^3*spaa23*spab4154^2)+
(+1/3*spbb14^2*spbb15*spbb24*spaa34^2*spaa45)/(spbb12^3*spaa23^2*spab4154)+
(+13/6*spbb15*spbb24*spaa45)/(spbb12*spab4154)+
(+1/3*spbb14*spbb15*spbb24*spaa34*spaa45)/(spbb12^2*spaa23*spab4154)+
(+1/3*spbb14*spaa24*spbb25*spaa35*spaa45*spbb45*spab4124)/(spaa12*spbb12^3*spaa15*spaa23^2*spbb35)+
(-1/3*spaa13*spaa14*spbb14^2*spbb15*spaa45)/(spbb12^2*spaa15*spaa23^2*spbb35)+
(-11/2*spaa15^2*spbb15^2)/(spaa25^2*spbb25^2)+
(spbb24*spaa24*spaa34*spab4124*(-11*spaa12*spbb13*spbb24-1/3*spaa14*spbb14*spbb34+1/3*spaa23*spbb23*spbb34))/(spaa12*spbb12^2*spaa15*spaa23*spaa25*spbb25*spbb35)+
(+11*spbb13*spbb24*spaa34*spaa45^2*spbb45^2)/(spbb12^2*spaa15*spaa23*spaa25*spbb25*spbb35)+
(-65/3*spbb13*spbb24*spaa34*spaa45*spbb45*spab4124)/(spbb12^2*spaa15*spaa23*spaa25*spbb25*spbb35)+
(-11*spaa12*spbb13*spbb24^2*spaa34^2*spaa45*spbb45)/(spbb12^2*spaa13*spaa15*spaa23*spaa25*spbb25*spbb35)+
(spaa34*spbb13*(-34/3*spaa12^2*spaa13*spbb14^2*spbb23^2*spaa34-11*spaa12^2*spaa14*spbb14^2*spbb23*spbb24*spaa34+11*spaa12^2*spbb14*spbb23*spaa24*spbb24^2*spaa34-34/3*spaa12^2*spbb14*spbb23*spbb24*spaa34^2*spbb34-11*spaa12*spaa13^3*spbb13^2*spbb14*spbb23-65/3*spaa12*spaa13^2*spbb13*spaa14*spbb14^2*spbb23-33*spaa12*spaa13^2*spbb13*spbb14*spbb23*spaa34*spbb34-32/3*spaa12*spaa13*spaa14^2*spbb14^3*spbb23-95/3*spaa12*spaa13*spaa14*spbb14^2*spbb23*spaa34*spbb34-22*spaa12*spaa13*spbb14*spbb23*spaa34^2*spbb34^2+11*spaa12*spaa14^3*spbb14^3*spbb24+11*spaa12*spaa14^2*spbb14^2*spaa24*spbb24^2+1/3*spaa12*spaa14^2*spbb14^2*spbb24*spaa34*spbb34+1/3*spaa12*spaa14*spbb14*spaa24*spbb24^2*spaa34*spbb34-10*spaa12*spaa14*spbb14*spbb24*spaa34^2*spbb34^2+11*spaa12*spaa24^2*spbb24^3*spaa34*spbb34-11*spaa12*spbb24*spaa34^3*spbb34^3-1/3*spaa13^2*spbb13*spaa14^2*spbb14^2*spbb34-11*spaa13^2*spbb13*spaa34^2*spbb34^3-1/3*spaa13*spaa14^3*spbb14^3*spbb34-1/3*spaa13*spaa14^2*spbb14^2*spaa34*spbb34^2-11*spaa13*spaa14*spbb14*spaa34^2*spbb34^3-11*spaa13*spaa34^3*spbb34^4-11*spaa14^3*spbb14^2*spaa23*spbb24*spbb34-11*spaa14^2*spbb14*spaa23*spaa24*spbb24^2*spbb34+2/3*spaa14^2*spbb14*spaa23*spbb24*spaa34*spbb34^2))/(spbb12^2*spaa13*spaa15*spaa23*spaa25^2*spbb25*spbb35^2)+
(+31/3*spaa12*spbb13*spaa45^2*spbb45^2)/(spbb12*spaa15*spaa23*spaa25*spbb35^2)+
(+53*spaa12*spbb13*spaa34*spbb34*spaa45*spbb45)/(spbb12*spaa15*spaa23*spaa25*spbb35^2)+
(-31/3*spaa12*spaa13*spbb13^2*spaa45*spbb45)/(spbb12*spaa15*spaa23*spaa25*spbb35^2)+
(-11*spaa12*spbb13*spaa14*spbb14*spaa45*spbb45)/(spbb12*spaa15*spaa23*spaa25*spbb35^2)+
(+11*spaa12*spbb13*spaa14^2*spbb14*spaa35*spbb45)/(spbb12*spaa13*spaa15*spaa23*spaa25*spbb35^2)+
(+95/3*spaa12*spbb13*spaa34^2*spbb34^2)/(spbb12*spaa15*spaa23*spaa25*spbb35^2)+
(-97/3*spaa12*spaa13*spbb13^2*spaa34*spbb34)/(spbb12*spaa15*spaa23*spaa25*spbb35^2)+
(-196/3*spaa12^2*spbb13^2*spbb24*spaa34)/(spbb12*spaa15*spaa23*spaa25*spbb35^2)+
(-1/3*spaa12^3*spbb13*spbb24*spaa34)/(spaa13*spaa15*spaa23*spaa25*spbb35^2)+
(-11*spaa12*spaa13^2*spbb13^3)/(spbb12*spaa15*spaa23*spaa25*spbb35^2)+
(+11*spaa12*spaa13*spbb13^2*spbb15)/(spbb12*spaa23*spaa25*spbb35^2)+
(spaa12*spbb13*(2/3*spaa12^2*spbb12^2*spaa13^2*spbb13-31/3*spaa12^2*spbb12^2*spaa13*spaa14*spbb14+1*spaa12^2*spbb12*spaa13*spbb13*spbb24*spaa34+1/3*spaa12^2*spbb12*spaa14*spbb14*spbb24*spaa34-32/3*spaa12^2*spbb13*spbb24^2*spaa34^2+64/3*spaa12*spbb12*spaa13^3*spbb13^2+64/3*spaa12*spbb12*spaa13^2*spbb13*spaa14*spbb14+64/3*spaa12*spaa13^2*spbb13^2*spbb24*spaa34+97/3*spaa12*spaa13*spbb13*spaa14*spbb14*spbb24*spaa34+11*spaa13^4*spbb13^3+11*spaa13^3*spbb13^2*spaa14*spbb14))/(spbb12*spaa13*spaa15*spaa23*spaa25^2*spbb25*spbb35^2)+
(spbb13*(-11/2*spaa12^2*spbb12^2*spaa13-64/3*spaa12*spbb12*spaa13^2*spbb13-64/3*spaa12*spbb12*spaa13*spaa14*spbb14+1/3*spaa12*spaa13*spbb13*spbb24*spaa34+1/3*spaa12*spaa14*spbb14*spbb24*spaa34-35/2*spaa13^3*spbb13^2-24*spaa13^2*spbb13*spaa14*spbb14-13/2*spaa13*spaa14^2*spbb14^2))/(spbb12*spaa13*spaa25^2*spbb25*spbb35)+
(-11*spaa12^3*spbb13*spbb24^2*spaa34^2+118/3*spaa12^2*spaa13^2*spbb13^2*spbb24*spaa34+157/3*spaa12^2*spaa13*spbb13*spaa14*spbb14*spbb24*spaa34+281/6*spaa12^2*spaa13*spbb13*spaa23*spbb23*spbb24*spaa34+343/6*spaa12^2*spaa13*spbb13*spaa24*spbb24^2*spaa34+11*spaa12^2*spaa23^2*spbb23^2*spbb24*spaa34+11*spaa12^2*spaa23*spbb23*spaa24*spbb24^2*spaa34+23*spaa12*spaa13^4*spbb13^3+106/3*spaa12*spaa13^3*spbb13^2*spaa14*spbb14+2*spaa12*spaa13^3*spbb13^2*spaa23*spbb23+10/3*spaa12*spaa13^3*spbb13^2*spaa24*spbb24+38/3*spaa12*spaa13^2*spbb13*spaa14^2*spbb14^2+2*spaa12*spaa13^2*spbb13*spaa14*spbb14*spaa24*spbb24-29/2*spaa12*spaa13^2*spbb13*spaa23^2*spbb23^2-30*spaa12*spaa13^2*spbb13*spaa23*spbb23*spaa24*spbb24-89/6*spaa12*spaa13^2*spbb13*spaa24^2*spbb24^2+1/3*spaa12*spaa13*spaa14*spbb14*spaa24^2*spbb24^2-11*spaa12*spaa13*spaa23^3*spbb23^3-22*spaa12*spaa13*spaa23^2*spbb23^2*spaa24*spbb24-11*spaa12*spaa13*spaa23*spbb23*spaa24^2*spbb24^2-1/3*spaa13^3*spbb13*spaa24^2*spbb24*spbb34+1/3*spaa13^2*spaa14^2*spbb14^2*spaa24*spbb34+1/3*spaa13^2*spaa14*spbb14*spaa24^2*spbb24*spbb34-1/3*spaa13^2*spaa23*spbb23*spaa24^2*spbb24*spbb34)/(spaa12*spbb12*spaa13*spaa15*spaa23*spaa25*spbb25*spbb35)+
(+1/3*spaa13*spbb35)/(spaa12*spbb25)+
(+11*spaa12*spaa23*spbb23)/(spaa13*spaa25*spbb35)+
(spaa12*(-33*spaa12*spbb12*spaa13*spbb13-1/3*spaa12*spbb12*spaa24*spbb24+193/3*spaa12*spbb13*spbb24*spaa34+32/3*spaa13^2*spbb13^2-34/3*spaa13*spbb13*spaa23*spbb23-2/3*spaa23*spbb23*spaa24*spbb24))/(spaa15*spaa23*spaa25*spbb25*spbb35)+
(spaa12*spbb15*(-199/3*spaa13*spbb13-1/3*spaa24*spbb24))/(spaa23*spaa25*spbb25*spbb35)+
(19/6*spaa12*spbb13*spbb25+3*spaa13*spbb13*spbb35-4/3*spaa15*spbb15*spbb35+2/3*spaa35*spbb35^2)/(spaa25*spbb25*spbb35)+
(+245/18),
(spaa15*spaa23*(4/9*spaa12*spbb13*spbb25+4/9*spaa13*spbb13*spbb35-4/9*spaa15*spbb15*spbb35))/(spaa12*spab1231^2)+
(spaa15*spaa23*(4/9*spaa12*spbb13*spbb25-4/9*spaa23*spbb23*spbb35+4/9*spaa25*spbb25*spbb35))/(spaa12*spab2152^2)+
(spbb23*(11*spbb12*spaa13*spaa15*spbb15*spaa25+11*spaa13*spbb13*spaa15*spbb15*spaa35+11*spbb12*spaa13*spaa25*spaa35*spbb35-11*spaa13*spbb13*spaa25*spbb25*spaa35+11*spaa13*spbb13*spaa35^2*spbb35+11*spaa15*spbb15*spaa25*spbb25*spaa35+11*spaa25*spbb25*spaa35^2*spbb35))/(spbb12*spaa15*spab4154^2)+
(spbb13*spbb23*spbb25*spaa35^2*(-33*spaa13*spbb13-11*spaa14*spbb14+22*spaa24*spbb24))/(spbb12^2*spaa15*spab4154^2)+
(-11*spbb13^2*spbb23*spbb25^2*spaa35^3)/(spbb12^3*spaa15*spab4154^2)+
(+11/2*spbb13^2*spbb23*spbb24*spaa34^2*spaa35*spbb45)/(spbb12^3*spaa15*spaa23*spbb35*spab3153)+
(spbb23*(11*spbb12*spaa13*spaa25+11*spaa13*spbb13*spaa35+11*spaa25*spbb25*spaa35))/(spbb12*spaa15*spab4154)+
(spbb14^2*spbb23*spaa34^2*(-33/2*spaa12*spbb24-22*spaa13*spbb34))/(spbb12^2*spaa15*spaa23*spbb45*spab4154)+
(spaa34*spbb13*spbb14^2*spbb23*spbb24^2*(11/2*spaa12*spaa34-11*spaa13*spaa24))/(spbb12^3*spaa15*spaa23*spbb34*spbb45*spab4154)+
(+11/2*spbb14*spbb15^2*spbb25^2*spbb34*spaa35*spaa45)/(spbb12^3*spaa23*spbb35*spbb45*spab5145)+
(spbb14*spbb25*spaa45*(-202/9*spaa13^2*spbb13^2*spbb34*spbb45-101/9*spaa13^2*spbb13*spbb15*spbb34^2-103/9*spaa13*spbb13*spaa14*spbb14*spbb34*spbb45-2/9*spaa13*spaa14*spbb14*spbb15*spbb34^2+101/9*spaa13*spbb13^2*spaa15*spbb45^2+11/2*spaa13*spbb13*spaa34*spbb34^2*spbb45+11/2*spaa13*spbb15*spaa34*spbb34^3-103/18*spaa13*spbb13*spbb34*spaa35*spbb35*spbb45+103/18*spaa14*spbb14*spaa34*spbb34^2*spbb45+103/18*spaa14*spbb14*spbb34*spaa45*spbb45^2+2/9*spbb13*spaa15*spaa35*spbb35*spbb45^2-11/2*spaa34^2*spbb34^3*spbb45-11/2*spaa34*spbb34^2*spaa35*spbb35*spbb45-11/2*spbb34*spaa35^2*spbb35^2*spbb45))/(spaa12*spbb12^3*spaa15*spaa23*spbb34*spbb35*spbb45)+
(2/9*spaa13^3*spbb13^3*spbb34*spbb45-22*spaa13^2*spbb13^2*spaa14*spbb14*spbb34*spbb45-97/9*spaa13^2*spbb13*spaa14*spbb14*spbb15*spbb34^2-91/18*spaa13^2*spbb13^2*spaa34*spbb34^2*spbb45-95/18*spaa13^2*spbb13*spbb15*spaa34*spbb34^3-29/6*spaa13^2*spbb13^2*spbb34*spaa35*spbb35*spbb45-101/9*spaa13*spbb13*spaa14^2*spbb14^2*spbb34*spbb45+101/9*spaa13*spbb13^2*spaa14*spbb14*spaa15*spbb45^2-8/9*spaa13*spbb13*spaa14*spbb14*spaa34*spbb34^2*spbb45-2/9*spaa13*spaa14*spbb14*spbb15*spaa34*spbb34^3+293/18*spaa13*spbb13*spaa14*spbb14*spbb34*spaa45*spbb45^2-2/9*spaa13*spbb13^2*spaa15*spaa35*spbb35*spbb45^2-11/2*spaa13*spbb13*spaa34^2*spbb34^3*spbb45+2/3*spaa13*spbb13*spaa34*spbb34^2*spaa35*spbb35*spbb45-194/9*spaa13*spbb13*spbb34*spaa35^2*spbb35^2*spbb45+103/9*spaa14^2*spbb14^2*spbb34*spaa45*spbb45^2-2/9*spbb13*spaa14*spbb14*spaa15*spaa45*spbb45^3-95/18*spaa14*spbb14*spaa34^2*spbb34^3*spbb45-64/3*spaa14*spbb14*spaa34*spbb34^2*spaa45*spbb45^2-194/9*spaa14*spbb14*spbb34*spaa45^2*spbb45^3-2/9*spbb13*spaa15*spaa35^2*spbb35^2*spbb45^2-11/2*spaa34^3*spbb34^4*spbb45-11*spaa34^2*spbb34^3*spaa35*spbb35*spbb45-11*spaa34*spbb34^2*spaa35^2*spbb35^2*spbb45-11/2*spbb34*spaa35^3*spbb35^3*spbb45)/(spaa12*spbb12^2*spaa15*spaa23*spbb34*spbb35*spbb45)+
(+2/9*spaa13^2*spbb13*spaa24*spbb25*spbb34^2)/(spaa12^2*spbb12^2*spaa15*spbb35*spbb45)+
(2/9*spaa12*spaa14*spbb14^2*spbb25+4/9*spaa12*spbb14*spbb25*spaa45*spbb45-4/9*spaa14^2*spbb14^2*spbb45+8/9*spaa14*spbb14*spaa24*spbb24*spbb45-4/3*spbb12*spaa14*spaa25*spbb45^2+14/9*spaa14*spbb14*spaa25*spbb25*spbb45+4/3*spaa14*spbb14*spaa45*spbb45^2)/(spaa12*spbb12*spbb45*spab1231)+
(-2/9*spaa12*spbb13*spaa23*spbb23*spbb24+4/9*spaa12*spbb13*spbb24*spaa34*spbb34-14/9*spaa13*spbb13*spaa23*spbb23*spbb34-4/3*spbb12*spaa13*spaa24*spbb34^2+8/9*spaa14*spbb14*spaa24*spbb24*spbb34-4/9*spaa23^2*spbb23^2*spbb34-4/3*spaa23*spbb23*spaa34*spbb34^2)/(spaa12*spbb12*spbb34*spab2152)+
(-2/9*spaa14*spaa25*spbb45)/(spaa12^2*spbb12)+
(-31/3*spaa13*spbb13-491/18*spaa14*spbb14-41/6*spaa23*spbb23-202/9*spaa24*spbb24)/(spaa12*spbb12)+
(-11/2*spaa13^2*spbb13^2*spbb34*spbb45-194/9*spaa13*spbb13*spaa14*spbb14*spbb34*spbb45+2/9*spaa13*spaa14*spbb14*spbb15*spbb34^2-11*spaa13*spbb13*spaa34*spbb34^2*spbb45-11/2*spaa13*spbb15*spaa34*spbb34^3-91/18*spaa13*spbb13*spbb34*spaa35*spbb35*spbb45-103/18*spaa14^2*spbb14^2*spbb34*spbb45+2/9*spbb13*spaa14*spbb14*spaa15*spbb45^2+64/3*spaa14*spbb14*spaa34*spbb34^2*spbb45+163/3*spaa14*spbb14*spbb34*spaa45*spbb45^2+103/9*spaa34*spbb34^2*spaa35*spbb35*spbb45-95/9*spbb34*spaa35^2*spbb35^2*spbb45)/(spbb12*spaa15*spaa23*spbb34*spbb35*spbb45)+
(spaa12*(295/9*spaa12*spbb12+295/9*spaa13*spbb13+11/2*spaa23*spbb23))/(spaa15*spaa23*spbb35)+
(+295/9*spaa12*spbb15)/(spaa23*spbb35)+
(-2005/324),
(+4/9*spbb12*spaa15^2*spaa23*spaa24^2*spbb34*spbb45)/(spaa12*spaa25*spab2152^3)+
(spaa15*spaa24*spbb45*(10/9*spaa12*spbb13*spaa35-2/9*spaa15*spbb15*spaa25+4/9*spaa23*spbb23*spaa25+10/9*spaa25*spaa35*spbb35))/(spaa12*spaa25*spab2152^2)+
(+33/2*spbb13^2*spbb23^2*spbb24*spaa34^2*spaa35*spbb45)/(spbb12^3*spaa15*spbb35*spab3153^2)+
(-19/9*spbb14*spbb15*spbb23*spbb24^2*spaa34*spaa45^2)/(spbb12^3*spaa15*spab4154^2)+
(spaa45*spbb14*spbb15*spbb23*spbb24*spaa34*(35/6*spaa23*spaa45+19/18*spaa24*spaa35))/(spbb12^3*spaa15*spaa23*spaa24*spab4154)+
(spbb15*spaa34^2*spbb34^2*(29/6*spaa12*spbb12*spbb23+31/6*spaa13*spbb13*spbb23+1/3*spbb12*spaa14*spbb34-1/3*spaa23*spbb23^2-1/3*spbb23*spaa34*spbb34))/(spbb12*spaa24*spbb24*spbb35*spab2152*spab3153)+
(-34/3*spaa12*spbb14*spbb15*spbb23^2*spaa34^2*spbb34)/(spbb12*spaa24*spbb24*spbb35*spab2152*spab3153)+
(-11*spaa12*spbb15*spbb23^2*spaa34^2*spbb34^2*spaa35)/(spbb12*spaa15*spaa24*spbb24*spbb35*spab2152*spab3153)+
(spbb15*spbb23^2*spaa34^2*spbb34^2*spaa35*(-11*spaa13*spbb13-32/3*spaa14*spbb14-11/2*spaa23*spbb23))/(spbb12^2*spaa15*spaa24*spbb24*spbb35*spab2152*spab3153)+
(+31/6*spaa12*spbb14*spbb15*spbb23^3*spaa34^2*spbb34*spaa35)/(spbb12^2*spaa15*spaa24*spbb24*spbb35*spab2152*spab3153)+
(-67/3*spaa12*spbb14^2*spbb15*spbb23^3*spaa34^2)/(spbb12^2*spaa24*spbb24*spbb35*spab2152*spab3153)+
(spbb14*spbb15*spbb23^3*spaa34^2*(11/2*spaa13*spbb14*spbb34^2*spaa45-35/6*spaa14*spbb14^2*spaa15*spbb34-11*spbb13*spbb14*spaa15^2*spbb45-11*spbb14*spaa15^2*spbb15*spbb34+11/2*spbb14*spaa15*spaa34*spbb34^2+11/2*spaa34*spbb34^3*spaa35))/(spbb12^3*spaa15*spaa24*spbb24*spbb34*spbb35*spab2152*spab3153)+
(+1/3*spaa13*spbb14*spbb23*spaa25*spaa34^2*spbb34)/(spaa12*spbb12^2*spaa15*spaa23*spab2152)+
(-1/3*spbb14*spbb23*spbb24*spaa25*spaa34^2)/(spbb12^2*spaa15*spaa23*spab2152)+
(spbb14*spbb23*spbb24*spaa25*spaa34^2*(-1/3*spaa13*spbb13+13/18*spaa14*spbb14+13/18*spaa24*spbb24))/(spaa12*spbb12^3*spaa15*spaa23*spab2152)+
(-11/2*spaa15*spbb15*spab1251)/(spaa12*spbb12*spaa25*spbb25)+
(spbb13*spbb23*spbb24*spaa34^3*spbb34^2*(-11/2*spaa13*spbb13-35/6*spaa14*spbb14-11*spaa23*spbb23-11/2*spaa24*spbb24))/(spaa12*spbb12^3*spaa15*spbb35*spab2152*spab3153)+
(+29/6*spbb13^2*spbb14*spaa15*spbb23*spaa34^3*spbb34*spbb45)/(spaa12*spbb12^3*spaa25*spbb35*spab2152*spab3153)+
(-11/2*spaa13*spbb13^2*spbb14*spbb23*spaa34^3*spbb34^2)/(spaa12*spbb12^3*spaa25*spbb35*spab2152*spab3153)+
(-1/3*spbb13^2*spbb23*spaa34^2*spbb34*spaa35*spaa45*spbb45^2)/(spaa12*spbb12^3*spaa25*spbb35*spab2152*spab3153)+
(+32/3*spbb13^2*spbb23*spaa34^3*spbb34^2*spaa35*spbb45)/(spaa12*spbb12^3*spaa25*spbb35*spab2152*spab3153)+
(+2/3*spbb13^3*spaa15*spbb23*spaa34^2*spaa35*spbb45^2)/(spaa12*spbb12^3*spaa25*spbb35*spab2152*spab3153)+
(-35/6*spbb13^2*spaa14*spbb14^2*spaa15*spbb23*spaa34^2*spbb45)/(spaa12*spbb12^3*spaa25*spbb35*spab2152*spab3153)+
(+1/3*spbb13^2*spbb23*spbb24*spaa34^2*spbb34*spaa35*spaa45*spbb45)/(spbb12^3*spaa15*spaa25*spbb35*spab2152*spab3153)+
(+2/3*spbb13^2*spbb14*spbb23*spbb24*spaa34^2*spaa45*spbb45)/(spbb12^3*spaa25*spbb35*spab2152*spab3153)+
(spbb13^2*spaa13*spbb14*spaa15*spbb23*spaa34^2*(-11*spbb13*spbb45+11/2*spbb14*spbb35))/(spaa12*spbb12^3*spaa25*spbb35*spab2152*spab3153)+
(spbb13^2*spbb23*spbb25*spaa34^2*spbb34*spbb45*(11*spaa13*spbb13-11*spaa14*spbb14+11*spaa23*spbb23))/(spaa12*spbb12^3*spbb35^2*spab2152*spab3153)+
(spaa45*(499/9*spaa12^2*spaa13*spbb13^3*spbb24^2*spaa34+130/9*spaa12^2*spbb13^2*spaa14*spbb14*spbb24^2*spaa34+31/2*spaa12^2*spbb13^2*spaa23*spbb23*spbb24^2*spaa34+32*spaa12^2*spbb13^2*spaa24*spbb24^3*spaa34-85/6*spaa12*spaa13^3*spbb13^4*spbb24-416/9*spaa12*spaa13^2*spbb13^3*spaa14*spbb14*spbb24-275/6*spaa12*spaa13^2*spbb13^3*spaa23*spbb23*spbb24-2351/18*spaa12*spaa13^2*spbb13^3*spaa24*spbb24^2-493/9*spaa12*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb24-949/9*spaa12*spaa13*spbb13^2*spaa14*spbb14*spaa24*spbb24^2-353/6*spaa12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb24-2887/18*spaa12*spaa13*spbb13^2*spaa23*spbb23*spaa24*spbb24^2-385/3*spaa12*spaa13*spbb13^2*spaa24^2*spbb24^3-409/18*spaa12*spbb13*spaa14^3*spbb14^3*spbb24-62/3*spaa12*spbb13*spaa14^2*spbb14^2*spaa24*spbb24^2-241/9*spaa12*spbb13*spaa14*spbb14*spaa24^2*spbb24^3-163/6*spaa12*spbb13*spaa23^3*spbb23^3*spbb24-76*spaa12*spbb13*spaa23^2*spbb23^2*spaa24*spbb24^2-233/3*spaa12*spbb13*spaa23*spbb23*spaa24^2*spbb24^3-173/6*spaa12*spbb13*spaa24^3*spbb24^4+11*spaa13^4*spbb13^4*spbb34+33*spaa13^3*spbb13^3*spaa14*spbb14*spbb34-29/6*spaa13^3*spbb13^3*spaa23*spbb23*spbb34-27/2*spaa13^3*spbb13^3*spaa24*spbb24*spbb34+33*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spbb34-119/9*spaa13^2*spbb13^2*spaa14*spbb14*spaa24*spbb24*spbb34-161/6*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spbb34-475/6*spaa13^2*spbb13^2*spaa23*spbb23*spaa24*spbb24*spbb34-245/3*spaa13^2*spbb13^2*spaa24^2*spbb24^2*spbb34+11*spaa13*spbb13*spaa14^3*spbb14^3*spbb34-95/18*spaa13*spbb13*spaa14^2*spbb14^2*spaa24*spbb24*spbb34-320/9*spaa13*spbb13*spaa14*spbb14*spaa24^2*spbb24^2*spbb34-22*spaa13*spbb13*spaa23^3*spbb23^3*spbb34-230/3*spaa13*spbb13*spaa23^2*spbb23^2*spaa24*spbb24*spbb34-1727/18*spaa13*spbb13*spaa23*spbb23*spaa24^2*spbb24^2*spbb34-464/9*spaa13*spbb13*spaa24^3*spbb24^3*spbb34-13/18*spaa14^3*spbb14^3*spaa24*spbb24*spbb34-56/9*spaa14^2*spbb14^2*spaa24^2*spbb24^2*spbb34-185/18*spaa14*spbb14*spaa24^3*spbb24^3*spbb34-11*spaa23^3*spbb23^3*spaa24*spbb24*spbb34-55/2*spaa23^2*spbb23^2*spaa24^2*spbb24^2*spbb34-383/18*spaa23*spbb23*spaa24^3*spbb24^3*spbb34-43/9*spaa24^4*spbb24^4*spbb34))/(spaa12*spbb12^2*spaa15*spaa25*spbb35*spab2152*spab3153)+
(spaa14*spbb15*spbb34^2*spaa45*spab1251*(-11*spaa12*spbb13*spbb24*spaa34-11*spaa13^2*spbb13^2-11*spaa13*spbb13*spaa14*spbb14-11*spaa13*spbb13*spaa23*spbb23-11*spaa23^2*spbb23^2))/(spaa12*spbb12^2*spaa15*spaa25*spbb35^2*spab2152*spab3153)+
(-409/18*spaa12^4*spbb12^3*spbb13*spaa15+409/18*spaa12^4*spbb12^2*spbb13*spbb23*spaa35+155/18*spaa12^3*spbb12^2*spaa13*spbb13^2*spaa15+241/18*spaa12^3*spbb12*spaa13*spbb13^2*spbb23*spaa35-169/6*spaa12^3*spbb12^2*spbb13*spaa15^2*spbb15+161/9*spaa12^3*spbb12^2*spbb13*spaa15*spaa23*spbb23+260/9*spaa12^3*spbb12*spbb13*spaa15*spbb15*spbb23*spaa35+13/18*spaa12^3*spbb12^2*spaa23*spbb23^2*spaa25+329/18*spaa12^3*spbb12*spbb13*spaa23*spbb23^2*spaa35-13/18*spaa12^3*spbb13*spbb15*spbb23^2*spaa35^2+103/6*spaa12^2*spbb12*spaa13^2*spbb13^3*spaa15+29/6*spaa12^2*spaa13^2*spbb13^3*spbb23*spaa35-83/6*spaa12^2*spbb12*spaa13*spbb13^2*spaa15^2*spbb15+802/9*spaa12^2*spbb12*spaa13*spbb13^2*spaa15*spaa23*spbb23+83/6*spaa12^2*spaa13*spbb13^2*spaa15*spbb15*spbb23*spaa35-1067/18*spaa12^2*spaa13*spbb13^2*spaa23*spbb23^2*spaa35-371/9*spaa12^2*spbb12*spbb13*spaa15^3*spbb15^2-89/2*spaa12^2*spbb12^2*spbb13*spaa15^2*spaa23*spbb35+655/18*spaa12^2*spbb13*spaa15^2*spbb15^2*spbb23*spaa35+10*spaa12^2*spbb12*spbb13*spaa15*spaa23^2*spbb23^2-13/6*spaa12^2*spbb12^2*spaa15*spaa23*spbb23*spaa25*spbb35+155/9*spaa12^2*spbb12*spaa23^2*spbb23^3*spaa25+11/3*spaa12^2*spbb13*spaa23^2*spbb23^3*spaa35-94/3*spaa12*spaa13^2*spbb13^3*spaa15*spaa23*spbb23-80/9*spaa12*spaa13*spbb13^2*spaa15^3*spbb15^2-575/18*spaa12*spbb12*spaa13*spbb13^2*spaa15^2*spaa23*spbb35-1129/18*spaa12*spaa13*spbb13^2*spaa15*spaa23^2*spbb23^2-73/18*spaa12*spbb13*spaa15^4*spbb15^3-151/9*spaa12*spbb12*spbb13*spaa15^3*spbb15*spaa23*spbb35+65/18*spaa12*spbb12*spaa15^3*spbb15^2*spaa25*spbb35-31/2*spaa12*spbb12*spbb13*spaa15^2*spaa23^2*spbb23*spbb35-143/18*spaa12*spbb12^2*spaa15^2*spaa23*spaa25*spbb35^2-190/9*spaa12*spbb13*spaa15*spaa23^3*spbb23^3-295/9*spaa12*spbb12*spaa15*spaa23^2*spbb23^2*spaa25*spbb35+185/18*spaa12*spaa23^3*spbb23^4*spaa25-29/6*spaa13^2*spbb13^3*spaa15^2*spaa23*spbb35+11/2*spaa13*spbb13^2*spaa15^3*spbb15*spaa23*spbb35+64/3*spaa13*spbb13^2*spaa15^2*spaa23^2*spbb23*spbb35-13/9*spbb13*spaa15^4*spbb15^2*spaa23*spbb35+56/9*spaa15^4*spbb15^3*spaa25*spbb35+88/9*spbb12*spbb13*spaa15^3*spaa23^2*spbb35^2-73/9*spbb12*spaa15^3*spbb15*spaa23*spaa25*spbb35^2+158/9*spbb13*spaa15^2*spaa23^3*spbb23^2*spbb35+233/18*spbb12*spaa15^2*spaa23^2*spbb23*spaa25*spbb35^2-155/18*spaa15*spaa23^3*spbb23^3*spaa25*spbb35)/(spaa12*spbb12*spaa15*spaa25*spbb35*spab2152*spab3153)+
(spaa12*spbb13^2*(-11*spaa12^2*spbb12^2*spaa13*spbb23+11*spaa12*spbb12*spaa13^2*spbb13*spbb23+11*spaa12*spbb12*spaa13*spbb13*spaa14*spbb24-33*spaa12*spaa13*spbb13*spbb23*spbb24*spaa34-11*spaa12*spbb13*spaa14*spbb24^2*spaa34+22*spaa13^3*spbb13^2*spbb23+22*spaa13^2*spbb13^2*spaa14*spbb24))/(spbb12*spaa15*spaa25*spbb35^2*spab2152*spab3153)+
(-217/9*spaa12^3*spbb12^2*spbb13*spaa15-13/18*spaa12^3*spbb12^2*spbb23*spaa25-131/18*spaa12^3*spbb12*spbb13*spbb23*spaa35-177/2*spaa12^2*spbb12*spaa13*spbb13^2*spaa15+199/9*spaa12^2*spaa13*spbb13^2*spbb23*spaa35-223/18*spaa12^2*spbb12*spbb13*spaa15^2*spbb15-160/3*spaa12^2*spbb12*spbb13*spaa15*spaa23*spbb23-73/18*spaa12^2*spbb12^2*spaa15*spaa25*spbb35+139/9*spaa12^2*spbb13*spaa15*spbb15*spbb23*spaa35-56/9*spaa12^2*spbb12*spaa23*spbb23^2*spaa25-55/6*spaa12^2*spbb13*spaa23*spbb23^2*spaa35+38/9*spaa12*spaa13^2*spbb13^3*spaa15+47/18*spaa12*spaa13*spbb13^2*spaa15^2*spbb15+59/2*spaa12*spaa13*spbb13^2*spaa15*spaa23*spbb23+73/18*spaa12*spbb13*spaa15^3*spbb15^2-5/9*spaa12*spbb12*spbb13*spaa15^2*spaa23*spbb35-65/18*spaa12*spbb12*spaa15^2*spbb15*spaa25*spbb35-43/2*spaa12*spbb13*spaa15*spaa23^2*spbb23^2-13/3*spaa12*spbb12*spaa15*spaa23*spbb23*spaa25*spbb35-185/18*spaa12*spaa23^2*spbb23^3*spaa25-389/9*spaa13*spbb13^2*spaa15^2*spaa23*spbb35-43/9*spbb13*spaa15^3*spbb15*spaa23*spbb35-56/9*spaa15^3*spbb15^2*spaa25*spbb35-359/18*spbb13*spaa15^2*spaa23^2*spbb23*spbb35+139/6*spbb12*spaa15^2*spaa23*spaa25*spbb35^2-43/18*spaa15*spaa23^2*spbb23^2*spaa25*spbb35)/(spaa12*spbb12*spaa15*spaa25*spbb35*spab3153)+
(-11*spaa12*spbb13*spaa23*spbb23^2*spab2132)/(spbb12*spaa15*spaa25*spbb35^2*spab3153)+
(spaa12*spbb13*spbb23*(-11*spaa12*spbb12-44*spaa13*spbb13-11*spaa14*spbb14-22*spaa23*spbb23))/(spbb12*spaa15*spaa25*spbb35^2)+
(45/2*spaa13*spbb13+11/2*spaa14*spbb14+755/18*spaa23*spbb23+43/9*spaa24*spbb24)/(spaa12*spbb12)+
(-191/9*spaa12*spbb13*spbb23*spaa35+152/9*spaa13*spbb13^2*spaa15-299/18*spbb13*spaa15^2*spbb15+286/9*spbb13*spaa15*spaa23*spbb23-97/6*spaa15*spbb15*spbb23*spaa25-389/18*spaa23*spbb23^2*spaa25-101/6*spbb23*spaa25^2*spbb25)/(spbb12*spaa15*spaa25*spbb35)+
(-415/18*spaa12*spbb23)/(spaa15*spbb35)+
(+73/9*spaa12*spbb13)/(spaa25*spbb35)+
(-163/27),
(+4/9*spbb12*spaa14^2*spaa15*spaa23^2*spbb34*spbb45)/(spaa12*spaa13*spab1231^3)+
(spaa14*spaa23*spbb34*(-2/3*spbb12*spaa14*spbb14+2/9*spbb12*spaa23*spbb23-10/9*spbb12*spaa24*spbb24-10/9*spbb13*spbb24*spaa34))/(spaa13*spbb13*spab1231^2)+
(-19/9*spbb14^2*spbb23^2*spbb24*spaa34^2*spaa45)/(spbb12^3*spaa15*spab4154^2)+
(-33/2*spbb14*spaa15*spbb15^2*spaa25*spbb25^2*spaa45)/(spbb12^2*spaa23*spbb35*spab5145^2)+
(+33/2*spbb14^2*spbb15*spbb25^2*spaa45^2*spab5125)/(spbb12^3*spaa23*spbb35*spab5145^2)+
(spaa34*spbb14^2*spbb23*spbb24*(-62/9*spaa12*spaa34+19/18*spaa13*spaa24))/(spbb12^2*spaa15*spaa23*spbb45*spab4154)+
(spbb14^2*spbb23*spbb24*spaa34^2*(-35/6*spaa13*spbb13-43/9*spaa14*spbb14))/(spbb12^3*spaa15*spaa23*spbb45*spab4154)+
(4/9*spaa12^3*spbb12^2-2/9*spaa12^2*spbb12*spaa14*spbb14-29/6*spaa12^2*spbb12*spaa23*spbb23-2/3*spaa12^2*spbb12*spaa24*spbb24+4/9*spaa12*spbb12*spaa13*spaa24*spbb34-2/3*spaa12*spaa14^2*spbb14^2-16/9*spaa12*spaa14*spbb14*spaa24*spbb24-95/18*spaa12*spaa23^2*spbb23^2-8/9*spaa12*spaa23*spbb23*spaa24*spbb24-10/9*spaa12*spaa24^2*spbb24^2-2/3*spaa13*spaa14*spbb14*spaa24*spbb34+2/9*spaa13*spaa23*spbb23*spaa24*spbb34-10/9*spaa13*spaa24^2*spbb24*spbb34)/(spaa12*spaa13*spbb13*spab1231)+
(-32/3*spbb15*spbb23*spaa45^3*spbb45^3)/(spbb12*spaa14*spbb14*spbb35*spab1231*spab5145)+
(-31/6*spbb15*spbb23*spaa25*spbb25*spaa45^2*spbb45^2)/(spbb12*spaa14*spbb14*spbb35*spab1231*spab5145)+
(-1/3*spbb23*spaa24*spbb25*spaa45^2*spbb45^2)/(spbb12*spaa14*spbb35*spab1231*spab5145)+
(+33/2*spaa12*spbb15*spbb23*spbb25*spaa45^2*spbb45)/(spbb12*spaa14*spbb35*spab1231*spab5145)+
(-31/6*spaa12*spaa13*spbb15^2*spbb23*spaa45^2*spbb45)/(spbb12*spaa14*spaa23*spbb35*spab1231*spab5145)+
(spbb15*spbb23*spaa45^2*spbb45*(-32/3*spaa12*spbb15*spbb25*spaa35+11/2*spaa13^2*spbb13*spbb15+65/3*spaa13*spbb13*spaa23*spbb25+32/3*spaa23^2*spbb23*spbb25-1/3*spaa23*spaa25*spbb25^2))/(spbb12^2*spaa14*spaa23*spbb35*spab1231*spab5145)+
(+31/2*spaa15*spbb15^3*spbb23*spbb24*spaa45^2*spbb45)/(spbb12^2*spaa14*spbb14*spbb35*spab1231*spab5145)+
(+29/6*spaa12*spbb15^3*spbb23*spbb24*spaa35*spaa45^2*spbb45)/(spbb12^2*spaa14*spbb14*spaa23*spbb35*spab1231*spab5145)+
(-1/3*spaa12*spaa13*spbb15^3*spbb23*spbb24*spaa45^2)/(spbb12^2*spaa14*spaa23*spbb35*spab1231*spab5145)+
(spbb15^3*spbb23*spbb24*spaa45^2*(31/6*spaa13^2*spbb13*spbb14*spbb45+31/6*spaa13^2*spbb14*spbb15*spbb34-31/3*spaa13*spbb14*spaa34*spbb34*spbb45+31/3*spaa13*spbb13*spaa35*spbb45^2+11/2*spaa34*spbb34*spaa35*spbb45^2+31/6*spaa35^2*spbb35*spbb45^2))/(spbb12^3*spaa14*spbb14*spaa23*spbb35*spbb45*spab1231*spab5145)+
(-1/3*spaa13*spbb23*spaa25*spaa45*spbb45)/(spaa12*spbb12*spaa15*spab1231)+
(+13/9*spaa13*spbb14*spbb23*spaa45)/(spbb12*spaa15*spab1231)+
(-1/3*spaa13*spbb14*spbb23*spaa25*spbb25)/(spbb12*spaa15*spbb45*spab1231)+
(+19/18*spaa12*spaa13*spbb14*spbb15*spbb23*spaa35)/(spbb12*spaa15*spaa23*spbb45*spab1231)+
(-19/9*spaa12*spaa13*spbb14*spbb23)/(spaa15*spbb45*spab1231)+
(spbb14*spaa13*spbb23*(-1/3*spaa12*spaa13*spbb13*spbb14*spaa34-41/9*spaa12*spbb14*spaa23*spbb23*spaa34+13/18*spaa13^2*spbb13^2*spaa23+13/9*spaa13*spbb13*spaa23^2*spbb23-1/3*spaa23^3*spbb23^2+19/18*spaa23*spaa24^2*spbb24^2))/(spaa12*spbb12^2*spaa15*spaa23*spbb45*spab1231)+
(spbb14*spaa13*spbb13*spbb23*spaa34*spaa35*(19/18*spaa12*spbb14*spbb25-13/18*spaa14*spbb14*spbb45-13/18*spaa24*spbb24*spbb45+1/3*spaa25*spbb25*spbb45))/(spaa12*spbb12^3*spaa15*spaa23*spbb45*spab1231)+
(-25/18*spaa12*spaa15*spbb15^3*spbb24)/(spbb12*spaa23*spbb35*spbb45*spab5145)+
(spaa15*spbb15^3*spbb24*(-19/18*spaa13*spbb13+43/9*spaa14*spbb14+67/18*spaa24*spbb24))/(spbb12^2*spaa23*spbb35*spbb45*spab5145)+
(-35/6*spbb15^3*spbb24*spbb25*spbb34*spaa35*spaa45)/(spbb12^3*spaa23*spbb35*spbb45*spab5145)+
(spaa34*spbb13^2*spbb25*(-1/3*spaa12*spaa13*spbb13*spbb14*spbb24*spaa34-1/3*spaa12*spbb13*spaa23*spbb24^2*spaa34-11*spaa13^3*spbb13^2*spbb14-11/2*spaa13^2*spbb13*spaa14*spbb14^2-11/2*spaa13^2*spbb13^2*spaa23*spbb24-11*spaa13^2*spbb13*spbb14*spaa24*spbb24-1/3*spaa13*spaa14*spbb14^2*spaa24*spbb24+11*spaa13*spbb13*spaa23^2*spbb23*spbb24-31/6*spaa13*spbb13*spaa23*spaa24*spbb24^2-1/3*spaa13*spbb14*spaa24^2*spbb24^2+11/2*spaa23^3*spbb23^2*spbb24+1/3*spaa23^2*spbb23*spaa24*spbb24^2))/(spaa12*spbb12^3*spaa23*spbb35*spab1231*spab5145)+
(spbb13^2*spbb25^2*spab3123^2*(-11*spaa13*spbb13+11*spaa14*spbb14-11*spaa23*spbb23))/(spaa12*spbb12^3*spbb35^2*spab1231*spab5145)+
(spbb45*(611/18*spbb12*spaa14^2*spbb14*spaa25+55/2*spaa14^2*spbb14^2*spaa45+445/18*spbb12*spaa14*spaa15*spbb15*spaa25+359/9*spaa14*spbb14*spaa15*spbb15*spaa45+419/18*spbb12*spaa14*spaa24*spbb24*spaa25+182/9*spaa14*spbb14*spaa24*spbb24*spaa45+256/9*spbb12*spaa14*spaa25^2*spbb25+60*spaa14*spbb14*spaa25*spbb25*spaa45+347/18*spaa15^2*spbb15^2*spaa45+131/3*spaa15*spbb15*spaa25*spbb25*spaa45+35/6*spaa24^2*spbb24^2*spaa45+109/6*spaa24*spbb24*spaa25*spbb25*spaa45+12*spaa25^2*spbb25^2*spaa45))/(spaa12*spbb12*spab1231*spab5145)+
(+19/18*spaa13*spbb15*spaa24*spaa25^2*spbb25^2*spbb34)/(spaa12*spbb12*spaa23*spbb35*spab1231*spab5145)+
(-7/3*spaa13*spbb15*spaa24*spaa25*spbb25*spbb34*spaa35)/(spaa12*spbb12*spaa23*spab1231*spab5145)+
(+95/6*spaa13*spbb15*spbb23*spaa24*spaa25*spbb25*spbb34)/(spaa12*spbb12*spbb35*spab1231*spab5145)+
(-5/3*spaa13*spaa15*spbb15^2*spaa24*spbb34*spaa35)/(spaa12*spbb12*spaa23*spab1231*spab5145)+
(+643/18*spaa13^3*spbb13^2*spbb15*spaa24*spbb34)/(spaa12*spbb12*spaa23*spbb35*spab1231*spab5145)+
(spbb15*(-11*spaa13^3*spbb13^3*spaa14*spbb14+33/2*spaa13^3*spbb13^3*spaa23*spbb23-99/2*spaa13^3*spbb13^3*spaa24*spbb24-11/2*spaa13^2*spbb13^2*spaa14^2*spbb14^2-451/18*spaa13^2*spbb13^2*spaa14*spbb14*spaa24*spbb24+55*spaa13^2*spbb13^2*spaa23^2*spbb23^2-316/9*spaa13^2*spbb13^2*spaa23*spbb23*spaa24*spbb24-563/18*spaa13^2*spbb13^2*spaa24^2*spbb24^2-2*spaa13*spbb13*spaa14^2*spbb14^2*spaa24*spbb24-4*spaa13*spbb13*spaa14*spbb14*spaa24^2*spbb24^2+99/2*spaa13*spbb13*spaa23^3*spbb23^3+215/18*spaa13*spbb13*spaa23^2*spbb23^2*spaa24*spbb24-26/3*spaa13*spbb13*spaa23*spbb23*spaa24^2*spbb24^2-55/18*spaa13*spbb13*spaa24^3*spbb24^3+11*spaa23^4*spbb23^4+15/2*spaa23^3*spbb23^3*spaa24*spbb24+55/18*spaa23^2*spbb23^2*spaa24^2*spbb24^2))/(spaa12*spbb12^2*spaa23*spbb35*spab1231*spab5145)+
(spbb15*(-503/18*spaa12^3*spbb12^3-781/9*spaa12^2*spbb12^2*spaa13*spbb13-95/9*spaa12^2*spbb12^2*spaa14*spbb14-1025/18*spaa12^2*spbb12^2*spaa24*spbb24-1502/9*spaa12^2*spbb12*spbb13*spbb24*spaa34-1109/18*spaa12*spbb12*spaa13^2*spbb13^2-457/9*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-2153/18*spaa12*spaa13*spbb13^2*spbb24*spaa34+59/18*spaa12*spbb12*spaa14^2*spbb14^2-37/6*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24-54*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34-559/18*spaa12*spbb12*spaa24^2*spbb24^2-1657/18*spaa12*spbb13*spaa24*spbb24^2*spaa34-124/9*spaa13^3*spbb13^3-317/18*spaa13^2*spbb13^2*spaa14*spbb14-125/18*spaa13*spbb13*spaa14^2*spbb14^2+43/18*spaa14^3*spbb14^3+47/6*spaa14^2*spbb14^2*spaa24*spbb24+86/9*spaa14*spbb14*spaa24^2*spbb24^2+55/18*spaa24^3*spbb24^3))/(spbb12*spaa23*spbb35*spab1231*spab5145)+
(spbb24*spaa34*spbb13*spbb15*(-611/18*spaa12*spbb13*spbb24*spaa34+19/18*spaa13^2*spbb13^2-103/6*spaa13*spbb13*spaa14*spbb14+31/9*spaa14^2*spbb14^2+35/6*spaa14*spbb14*spaa24*spbb24+43/18*spaa24^2*spbb24^2))/(spbb12^2*spaa23*spbb35*spab1231*spab5145)+
(+11*spbb13*spbb25^2*spaa35*spaa45^2*spbb45^2)/(spbb12^2*spaa13*spbb35*spab1231*spab5145)+
(-98/9*spbb13*spbb14*spbb25^2*spaa45^2*spbb45)/(spbb12^2*spbb35*spab1231*spab5145)+
(-11*spbb13*spaa25*spbb25^3*spaa35*spaa45*spbb45)/(spbb12^2*spaa13*spbb35*spab1231*spab5145)+
(-253/18*spbb13*spbb14*spaa25*spbb25^3*spaa45)/(spbb12^2*spbb35*spab1231*spab5145)+
(-631/18*spbb13*spbb14*spbb25^2*spaa35*spaa45)/(spbb12^2*spab1231*spab5145)+
(-379/18*spaa13*spbb13^2*spbb14*spbb25^2*spaa45)/(spbb12^2*spbb35*spab1231*spab5145)+
(-11*spbb13*spaa23*spbb24*spbb25^2*spaa34*spbb34*spaa45)/(spbb12^2*spaa13*spbb35*spab1231*spab5145)+
(spbb25^2*spbb13*spbb34*spaa45*(-11*spaa12*spbb15*spbb25*spaa35+44*spaa13^2*spbb13*spbb15+11*spaa13*spaa15*spbb15^2+33*spaa13*spbb13*spaa23*spbb25+11*spaa23^2*spbb23*spbb25))/(spbb12^2*spaa13*spbb35^2*spab1231*spab5145)+
(647/18*spaa12^3*spbb12^3*spbb25+437/18*spaa12^2*spbb12^3*spaa13*spbb35-1663/9*spaa12^2*spbb12^2*spaa15*spbb15*spbb25-931/9*spaa12^2*spbb12^2*spaa23*spbb23*spbb25-2494/9*spaa12^2*spbb12^2*spaa25*spbb25^2-2743/18*spaa12^2*spbb12*spbb13*spbb25^2*spaa35-154/9*spaa12*spbb12^2*spaa13*spaa15*spbb15*spbb35+109/3*spaa12*spbb12^2*spaa13*spaa23*spbb23*spbb35-2591/18*spaa12*spbb12^2*spaa13*spaa25*spbb25*spbb35+479/9*spaa12*spbb12*spaa15^2*spbb15^2*spbb25+205/3*spaa12*spbb12*spaa15*spbb15*spaa25*spbb25^2+4/3*spaa12*spbb13*spaa15*spbb15*spbb25^2*spaa35+44/3*spaa12*spbb12*spaa23^2*spbb23^2*spbb25+581/6*spaa12*spbb12*spaa23*spbb23*spaa25*spbb25^2-161/6*spaa12*spbb13*spaa23*spbb23*spbb25^2*spaa35+157/6*spaa12*spbb12*spaa25^2*spbb25^3+2*spaa12*spbb13*spaa25*spbb25^3*spaa35-427/18*spbb12^2*spaa13^2*spaa25*spbb35^2-2*spbb12*spaa13*spaa15^2*spbb15^2*spbb35+64/9*spbb12*spaa13*spaa15*spbb15*spaa25*spbb25*spbb35-353/18*spbb12*spaa13*spaa23^2*spbb23^2*spbb35+1315/18*spbb12*spaa13*spaa23*spbb23*spaa25*spbb25*spbb35+88/3*spbb12*spaa13*spaa25^2*spbb25^2*spbb35-2/3*spaa15^3*spbb15^3*spbb25-4/3*spaa15^2*spbb15^2*spaa25*spbb25^2-2/3*spaa15*spbb15*spaa25^2*spbb25^3+11/2*spaa23^3*spbb23^3*spbb25-2/3*spaa23^2*spbb23^2*spaa25*spbb25^2-2/3*spaa23*spbb23*spaa25^2*spbb25^3)/(spbb12*spaa13*spbb35*spab1231*spab5145)+
(spaa12*spbb13*spbb25^2*(11*spaa12^2*spbb12^2+11*spaa12*spbb12*spaa14*spbb14+11*spaa12*spbb12*spaa23*spbb23-11*spaa23^2*spbb23^2))/(spbb12*spaa13*spbb35^2*spab1231*spab5145)+
(1519/9*spaa12^2*spbb12^2*spbb25-223/9*spaa12*spbb12^2*spaa13*spbb35-1135/9*spaa12*spbb12*spaa15*spbb15*spbb25+41/3*spaa12*spbb12*spaa23*spbb23*spbb25-289*spaa12*spbb12*spaa25*spbb25^2-247/6*spaa12*spbb13*spbb25^2*spaa35-1705/18*spbb12*spaa13*spaa15*spbb15*spbb35+223/18*spbb12*spaa13*spaa23*spbb23*spbb35-941/18*spbb12*spaa13*spaa25*spbb25*spbb35-365/18*spaa15^2*spbb15^2*spbb25-295/9*spaa15*spbb15*spaa25*spbb25^2-59/9*spaa23^2*spbb23^2*spbb25+11/9*spaa23*spbb23*spaa25*spbb25^2+149/6*spaa25^2*spbb25^3)/(spbb12*spaa13*spbb35*spab5145)+
(spaa12*spbb13*spbb25^2*(11*spaa12*spbb12+11*spaa13*spbb13+33*spaa14*spbb14))/(spbb12*spaa13*spbb35^2*spab5145)+
(-22*spaa12*spbb13*spbb25^2)/(spbb12*spaa13*spbb35^2)+
(spbb25*(1321/18*spaa13*spbb13+1343/18*spaa14*spbb14+1525/18*spaa23*spbb23+908/9*spaa24*spbb24))/(spbb12*spaa13*spbb35)+
(+218*spaa12*spbb25)/(spaa13*spbb35)+
(-5165/54),
(spbb14*(-33/2*spbb12*spaa13^2*spbb13*spaa14*spbb14^2*spbb15*spaa45^2+33/2*spaa13^2*spbb13*spbb14^2*spbb15*spbb23*spaa34*spaa45^2-66*spbb12*spaa13*spbb13*spaa14^2*spbb14^3*spaa34*spaa45+99/2*spbb12*spaa13*spbb13*spaa14^2*spbb14^2*spbb15*spaa35*spaa45+33*spbb12*spaa13*spaa14^2*spbb14^3*spbb15*spaa45^2-33/2*spbb12*spaa13*spbb13*spaa14*spbb14*spaa15*spbb15^2*spaa35*spaa45+66*spaa13*spbb13*spaa14*spbb14^3*spbb23*spaa34^2*spaa45-99/2*spaa13*spaa14*spbb14^3*spbb15*spbb23*spaa34*spaa45^2-33/2*spaa13*spbb14^3*spbb23*spaa34^2*spbb35*spaa45^2+33/2*spbb12*spbb13*spaa14^3*spbb14^3*spaa34*spaa35+33/2*spbb12*spaa14^3*spbb14^4*spaa34*spaa45-33/2*spbb12*spbb13*spaa14^3*spbb14^2*spbb15*spaa35^2-33/2*spbb12*spaa14^3*spbb14^3*spbb15*spaa35*spaa45+33/2*spbb12*spbb13*spaa14^2*spbb14*spaa15*spbb15^2*spaa35^2+33/2*spbb12*spaa14^2*spbb14^2*spaa15*spbb15^2*spaa35*spaa45-33/2*spbb13*spaa14^2*spbb14^3*spbb23*spaa34^2*spaa35-33/2*spaa14^2*spbb14^4*spbb23*spaa34^2*spaa45-33/2*spbb12*spbb13*spaa14*spaa15^2*spbb15^3*spaa35^2))/(spbb12^3*spaa23*spaa25*spab5145^3)+
(-33/2*spbb13*spaa23^3*spbb23^4*spaa24*spbb25^3+33/4*spbb13*spaa23^3*spbb23^3*spbb25^3*spbb35*spaa45-33/2*spbb15*spaa23^2*spbb23^4*spaa24^2*spbb24*spbb25^2-33/4*spbb15*spaa23^2*spbb23^4*spaa24*spaa25*spbb25^3-33*spbb15*spaa23^2*spbb23^5*spaa24*spbb25*spaa34*spbb45-99/2*spbb13*spaa23^2*spbb23^3*spaa24*spbb25^3*spaa45*spbb45+429/4*spbb15*spaa23^2*spbb23^4*spaa24*spbb25^2*spaa45*spbb45-33/2*spbb15*spaa23^2*spbb23^5*spaa34^2*spbb35*spbb45-33/2*spbb15*spaa23^2*spbb23^4*spbb25*spaa34*spbb35*spaa45*spbb45+121/4*spbb13*spaa23^2*spbb23^2*spbb25^3*spbb35*spaa45^2*spbb45+33*spbb15*spaa23^2*spbb23^3*spbb25^2*spbb35*spaa45^2*spbb45-99/2*spbb15*spaa23*spbb23^4*spaa24^2*spbb24*spbb25*spaa34*spbb45+297/4*spbb15*spaa23*spbb23^3*spaa24^2*spbb24*spbb25^2*spaa45*spbb45+99/4*spbb15*spaa23*spbb23^4*spaa24*spaa25*spbb25^2*spaa34*spbb45+99/2*spbb15*spaa23*spbb23^5*spaa24*spaa34^2*spbb45^2-561/4*spbb15*spaa23*spbb23^4*spaa24*spbb25*spaa34*spaa45*spbb45^2+121/4*spbb13*spaa23*spbb23^2*spaa24*spbb25^3*spaa45^2*spbb45^2+99/2*spbb15*spaa23*spbb23^3*spaa24*spbb25^2*spaa45^2*spbb45^2+33*spbb15*spaa23*spbb23^4*spaa34^2*spbb35*spaa45*spbb45^2-33*spbb15*spaa23*spbb23^3*spbb25*spaa34*spbb35*spaa45^2*spbb45^2-99/4*spbb13*spaa23*spbb23*spbb25^3*spbb35*spaa45^3*spbb45^2-33/2*spbb15*spbb23^3*spaa24^2*spbb24*spbb25*spaa34*spaa45*spbb45^2-99/4*spbb15*spbb23^4*spaa24*spaa25*spbb25*spaa34^2*spbb45^2+33/2*spbb15*spbb23^4*spaa24*spaa34^2*spaa45*spbb45^3-33/2*spbb15*spbb23^3*spaa24*spbb25*spaa34*spaa45^2*spbb45^3+11*spbb13*spbb23*spaa24*spbb25^3*spaa45^3*spbb45^3-33/2*spbb15*spbb23^2*spaa24*spbb25^2*spaa45^3*spbb45^3+33/2*spbb15*spbb23^3*spaa34^2*spbb35*spaa45^2*spbb45^3-55/4*spbb13*spbb25^3*spbb35*spaa45^4*spbb45^3-33/2*spbb15*spbb23*spbb25^2*spbb35*spaa45^4*spbb45^3)/(spbb12^3*spaa14^2*spbb35^2*spbb45*spab5145^2)+
(spbb24*spbb15^2*spbb14*(-5/2*spbb12*spaa13*spaa15*spbb15+5/4*spaa13*spbb15*spbb23*spaa35-5/4*spbb12*spaa15*spaa23*spbb25))/(spbb12^3*spaa23*spbb45^2*spab4154)+
(spbb15*spbb23^3*spaa23^2*(33/4*spbb12*spbb35+11/2*spbb15*spbb23))/(spbb12^2*spaa13^2*spbb13^2*spbb35^2)+
(-298/3*spaa12^4*spbb12^6*spbb15*spbb45-2467/3*spaa12^4*spbb12^5*spbb15^2*spbb24-3403/12*spaa12^3*spbb12^5*spaa15*spbb15^2*spbb45-9389/6*spaa12^3*spbb12^4*spaa15*spbb15^3*spbb24+293/12*spaa12^3*spbb12^6*spaa24*spbb45^2-2975/12*spaa12^3*spbb12^5*spbb15*spaa24*spbb24*spbb45-9569/6*spaa12^3*spbb12^4*spbb15^2*spaa24*spbb24^2-1203/4*spaa12^3*spbb12^5*spbb15*spaa25*spbb25*spbb45-6211/3*spaa12^3*spbb12^4*spbb15^2*spbb24*spaa25*spbb25+2241*spaa12^3*spbb12^3*spbb15^3*spbb24^2*spaa45-1023/4*spaa12^2*spbb12^4*spaa15^2*spbb15^3*spbb45-957*spaa12^2*spbb12^3*spaa15^2*spbb15^4*spbb24-1949/3*spaa12^2*spbb12^4*spaa15*spbb15^2*spaa25*spbb25*spbb45-2788*spaa12^2*spbb12^3*spaa15*spbb15^3*spbb24*spaa25*spbb25+1122*spaa12^2*spbb12^2*spaa15*spbb15^4*spbb24^2*spaa45+293/4*spaa12^2*spbb12^5*spaa24^2*spbb24*spbb45^2-591/4*spaa12^2*spbb12^4*spbb15*spaa24^2*spbb24^2*spbb45-5909/6*spaa12^2*spbb12^3*spbb15^2*spaa24^2*spbb24^3+293/4*spaa12^2*spbb12^5*spaa24*spaa25*spbb25*spbb45^2-454*spaa12^2*spbb12^4*spbb15*spaa24*spbb24*spaa25*spbb25*spbb45-5163/2*spaa12^2*spbb12^3*spbb15^2*spaa24*spbb24^2*spaa25*spbb25+14149/12*spaa12^2*spbb12^2*spbb15^3*spaa24*spbb24^3*spaa45-1225/4*spaa12^2*spbb12^4*spbb15*spaa25^2*spbb25^2*spbb45-10075/6*spaa12^2*spbb12^3*spbb15^2*spbb24*spaa25^2*spbb25^2+2486*spaa12^2*spbb12^2*spbb15^3*spbb24^2*spaa25*spbb25*spaa45-957/2*spaa12^2*spbb12*spbb15^4*spbb24^3*spaa45^2-165/2*spaa12*spbb12^3*spaa15^3*spbb15^4*spbb45-473/2*spaa12*spbb12^2*spaa15^3*spbb15^5*spbb24-407*spaa12*spbb12^3*spaa15^2*spbb15^3*spaa25*spbb25*spbb45-1155*spaa12*spbb12^2*spaa15^2*spbb15^4*spbb24*spaa25*spbb25+429/2*spaa12*spbb12*spaa15^2*spbb15^5*spbb24^2*spaa45-5383/12*spaa12*spbb12^3*spaa15*spbb15^2*spaa25^2*spbb25^2*spbb45-8329/6*spaa12*spbb12^2*spaa15*spbb15^3*spbb24*spaa25^2*spbb25^2+803*spaa12*spbb12*spaa15*spbb15^4*spbb24^2*spaa25*spbb25*spaa45-121/2*spaa12*spaa15*spbb15^5*spbb24^3*spaa45^2+293/4*spaa12*spbb12^4*spaa24^3*spbb24^2*spbb45^2+611/12*spaa12*spbb12^3*spbb15*spaa24^3*spbb24^3*spbb45-2291/12*spaa12*spbb12^2*spbb15^2*spaa24^3*spbb24^4+293/2*spaa12*spbb12^4*spaa24^2*spbb24*spaa25*spbb25*spbb45^2-23/4*spaa12*spbb12^3*spbb15*spaa24^2*spbb24^2*spaa25*spbb25*spbb45-736*spaa12*spbb12^2*spbb15^2*spaa24^2*spbb24^3*spaa25*spbb25+1325/6*spaa12*spbb12*spbb15^3*spaa24^2*spbb24^4*spaa45+293/4*spaa12*spbb12^4*spaa24*spaa25^2*spbb25^2*spbb45^2-657/4*spaa12*spbb12^3*spbb15*spaa24*spbb24*spaa25^2*spbb25^2*spbb45-3927/4*spaa12*spbb12^2*spbb15^2*spaa24*spbb24^2*spaa25^2*spbb25^2+3655/6*spaa12*spbb12*spbb15^3*spaa24*spbb24^3*spaa25*spbb25*spaa45-231/4*spaa12*spbb15^4*spaa24*spbb24^4*spaa45^2-1291/12*spaa12*spbb12^3*spbb15*spaa25^3*spbb25^3*spbb45-1310/3*spaa12*spbb12^2*spbb15^2*spbb24*spaa25^3*spbb25^3+1660/3*spaa12*spbb12*spbb15^3*spbb24^2*spaa25^2*spbb25^2*spaa45-275/2*spaa12*spbb15^4*spbb24^3*spaa25*spbb25*spaa45^2-11*spbb12^2*spaa15^4*spbb15^5*spbb45-22*spbb12*spaa15^4*spbb15^6*spbb24-165/2*spbb12^2*spaa15^3*spbb15^4*spaa25*spbb25*spbb45-165*spbb12*spaa15^3*spbb15^5*spbb24*spaa25*spbb25+11*spaa15^3*spbb15^6*spbb24^2*spaa45-605/4*spbb12^2*spaa15^2*spbb15^3*spaa25^2*spbb25^2*spbb45-605/2*spbb12*spaa15^2*spbb15^4*spbb24*spaa25^2*spbb25^2+143/2*spaa15^2*spbb15^5*spbb24^2*spaa25*spbb25*spaa45-165/2*spbb12^2*spaa15*spbb15^2*spaa25^3*spbb25^3*spbb45-165*spbb12*spaa15*spbb15^3*spbb24*spaa25^3*spbb25^3+319/4*spaa15*spbb15^4*spbb24^2*spaa25^2*spbb25^2*spaa45+293/12*spbb12^3*spaa24^4*spbb24^3*spbb45^2+601/12*spbb12^2*spbb15*spaa24^4*spbb24^4*spbb45+257/12*spbb12*spbb15^2*spaa24^4*spbb24^5+293/4*spbb12^3*spaa24^3*spbb24^2*spaa25*spbb25*spbb45^2+295/2*spbb12^2*spbb15*spaa24^3*spbb24^3*spaa25*spbb25*spbb45+235/4*spbb12*spbb15^2*spaa24^3*spbb24^4*spaa25*spbb25+3/2*spbb15^3*spaa24^3*spbb24^5*spaa45+293/4*spbb12^3*spaa24^2*spbb24*spaa25^2*spbb25^2*spbb45^2+142*spbb12^2*spbb15*spaa24^2*spbb24^2*spaa25^2*spbb25^2*spbb45+191/4*spbb12*spbb15^2*spaa24^2*spbb24^3*spaa25^2*spbb25^2+23/4*spbb15^3*spaa24^2*spbb24^4*spaa25*spbb25*spaa45+293/12*spbb12^3*spaa24*spaa25^3*spbb25^3*spbb45^2+251/6*spbb12^2*spbb15*spaa24*spbb24*spaa25^3*spbb25^3*spbb45+59/12*spbb12*spbb15^2*spaa24*spbb24^2*spaa25^3*spbb25^3+7*spbb15^3*spaa24*spbb24^3*spaa25^2*spbb25^2*spaa45-11/4*spbb12^2*spbb15*spaa25^4*spbb25^4*spbb45-11/2*spbb12*spbb15^2*spbb24*spaa25^4*spbb25^4+11/4*spbb15^3*spbb24^2*spaa25^3*spbb25^3*spaa45)/(spbb12^3*spaa14^2*spbb14^2*spaa23*spbb35*spbb45*spab5145)+
(spbb45*spbb13*(-12049/6*spbb12*spaa14*spaa25*spbb45+4103/4*spaa15^2*spbb15^2+3907/3*spaa15*spbb15*spaa25*spbb25+293/6*spaa15*spbb15*spaa45*spbb45+2993/3*spaa24^2*spbb24^2+4883/4*spaa24*spbb24*spaa25*spbb25+99/4*spaa24*spbb24*spaa45*spbb45+3667/12*spaa25^2*spbb25^2-9031/12*spaa25*spbb25*spaa45*spbb45-11591/12*spaa45^2*spbb45^2))/(spaa14*spbb14^2*spbb35*spab5145)+
(spbb25^3*spbb14*(-11*spaa12*spbb12*spbb13*spaa15*spbb15+11*spaa12*spbb12^2*spaa25*spbb35-22*spaa12*spbb12*spbb13*spaa25*spbb25-11*spaa12*spbb13^2*spbb25*spaa35-5/4*spbb13*spaa15^2*spbb15^2+5/4*spbb12*spaa15*spbb15*spaa25*spbb35-5/4*spbb13*spaa15*spbb15*spaa25*spbb25))/(spbb12^3*spaa14*spbb35*spbb45^2*spab5145)+
(spbb15*spaa23*spbb23^2*(35/2*spaa12*spbb12^2*spbb35+33/2*spaa12*spbb12*spbb15*spbb23-11/2*spbb12*spaa15*spbb15*spbb35-11/2*spaa15*spbb15^2*spbb23-11/2*spbb12*spaa25*spbb25*spbb35-11/2*spbb15*spbb23*spaa25*spbb25-11/2*spbb12*spaa35*spbb35^2-11/2*spbb15*spbb23*spaa35*spbb35))/(spaa12*spbb12^3*spaa13*spbb13*spbb35^2)+
(spbb13^2*spbb25^2*(-77/2*spaa12^3*spbb12^3-451/4*spaa12^2*spbb12^2*spaa13*spbb13-44*spaa12^2*spbb12^2*spaa15*spbb15-143/4*spaa12^2*spbb12^2*spaa23*spbb23+77/4*spaa12^2*spbb12*spbb13*spbb25*spaa35-187/2*spaa12*spbb12*spaa13^2*spbb13^2-275/4*spaa12*spbb12*spaa13*spbb13*spaa15*spbb15-77*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+11*spaa12*spaa13*spbb13^2*spbb25*spaa35-33/2*spaa12*spbb12*spaa15^2*spbb15^2+33/2*spaa12*spbb13*spaa15*spbb15*spbb25*spaa35-55/4*spaa12*spbb12*spaa23^2*spbb23^2+33*spaa12*spbb13*spaa23*spbb23*spbb25*spaa35-77/4*spaa13^3*spbb13^3-33/4*spaa13^2*spbb13^2*spaa15*spbb15-99/4*spaa13^2*spbb13^2*spaa23*spbb23-22*spaa13*spbb13*spaa23^2*spbb23^2-33/2*spaa23^3*spbb23^3))/(spbb12^3*spaa14*spaa25*spbb35^2*spbb45*spab5145)+
(-1883/6*spaa12^4*spbb12^5*spbb14*spbb15-1583/4*spaa12^3*spbb12^4*spaa14*spbb14^2*spbb15-7079/12*spaa12^3*spbb12^5*spbb14*spaa24*spbb45-59/6*spaa12^3*spbb12^4*spbb14^2*spaa24*spbb25-3667/6*spaa12^3*spbb12^5*spbb15*spaa25*spbb45-363*spaa12^3*spbb12^3*spbb14^2*spbb15*spbb25*spaa45+5429/4*spaa12^2*spbb12^3*spaa14^2*spbb14^3*spbb15+759/2*spaa12^2*spbb12^3*spaa14*spbb14^2*spaa15*spbb15^2-58561/12*spaa12^2*spbb12^4*spaa14*spbb14^2*spaa24*spbb45+19705/12*spaa12^2*spbb12^3*spaa14*spbb14^3*spaa24*spbb25+7637/12*spaa12^2*spbb12^4*spaa14*spbb14*spbb15*spaa25*spbb45+3249/4*spaa12^2*spbb12^2*spaa14*spbb14^3*spbb15*spbb25*spaa45+561/2*spaa12^2*spbb12^4*spaa15*spbb15^2*spaa25*spbb45-176*spaa12^2*spbb12^2*spbb14^2*spaa15*spbb15^2*spbb25*spaa45-17323/6*spaa12^2*spbb12^4*spbb14*spaa24^2*spbb24*spbb45+6193/6*spaa12^2*spbb12^3*spbb14^2*spaa24^2*spbb24*spbb25-3629/12*spaa12^2*spbb12^5*spaa24*spaa25*spbb45^2+165/2*spaa12^2*spbb12^2*spbb14^3*spaa24*spbb25^2*spaa45-33/2*spaa12^2*spbb12*spbb14^3*spbb15*spbb25^2*spaa45^2+7393/6*spaa12*spbb12^2*spaa14^3*spbb14^4*spbb15-4327/4*spaa12*spbb12^2*spaa14^2*spbb14^3*spaa15*spbb15^2-24203/12*spaa12*spbb12^3*spaa14^2*spbb14^3*spaa24*spbb45+8351/4*spaa12*spbb12^2*spaa14^2*spbb14^4*spaa24*spbb25+19087/12*spaa12*spbb12^3*spaa14^2*spbb14^2*spbb15*spaa25*spbb45+1855/12*spaa12*spbb12*spaa14^2*spbb14^4*spbb15*spbb25*spaa45+451/2*spaa12*spbb12^2*spaa14*spbb14^2*spaa15^2*spbb15^3-484*spaa12*spbb12^3*spaa14*spbb14*spaa15*spbb15^2*spaa25*spbb45+1599/4*spaa12*spbb12*spaa14*spbb14^3*spaa15*spbb15^2*spbb25*spaa45-49565/12*spaa12*spbb12^3*spaa14*spbb14^2*spaa24^2*spbb24*spbb45+4514/3*spaa12*spbb12^2*spaa14*spbb14^3*spaa24^2*spbb24*spbb25-906*spaa12*spbb12^4*spaa14*spbb14*spaa24*spaa25*spbb45^2+2537/6*spaa12*spbb12*spaa14*spbb14^4*spaa24*spbb25^2*spaa45+17311/12*spaa12*spbb12^4*spaa14*spbb15*spaa25^2*spbb45^2-279*spaa12*spaa14*spbb14^4*spbb15*spbb25^2*spaa45^2+187/2*spaa12*spbb12^3*spaa15^2*spbb15^3*spaa25*spbb45-143/2*spaa12*spbb12*spbb14^2*spaa15^2*spbb15^3*spbb25*spaa45-11/2*spaa12*spbb14^3*spaa15*spbb15^2*spbb25^2*spaa45^2-18851/12*spaa12*spbb12^3*spbb14*spaa24^3*spbb24^2*spbb45+3379/6*spaa12*spbb12^2*spbb14^2*spaa24^3*spbb24^2*spbb25-11189/6*spaa12*spbb12^4*spaa24^2*spbb24*spaa25*spbb45^2+198*spaa12*spbb12*spbb14^3*spaa24^2*spbb24*spbb25^2*spaa45-165/2*spaa12*spbb14^4*spaa24*spbb25^3*spaa45^2-207*spbb12*spaa14^4*spbb14^5*spbb15+995/4*spbb12*spaa14^3*spbb14^4*spaa15*spbb15^2+7375/2*spbb12^2*spaa14^3*spbb14^4*spaa24*spbb45-11741/12*spbb12*spaa14^3*spbb14^5*spaa24*spbb25-2156*spbb12^2*spaa14^3*spbb14^3*spbb15*spaa25*spbb45-1715/4*spaa14^3*spbb14^5*spbb15*spbb25*spaa45-805/2*spbb12*spaa14^2*spbb14^3*spaa15^2*spbb15^3+893*spbb12^2*spaa14^2*spbb14^2*spaa15*spbb15^2*spaa25*spbb45+525/2*spaa14^2*spbb14^4*spaa15*spbb15^2*spbb25*spaa45+21765/4*spbb12^2*spaa14^2*spbb14^3*spaa24^2*spbb24*spbb45-16979/12*spbb12*spaa14^2*spbb14^4*spaa24^2*spbb24*spbb25+49295/12*spbb12^3*spaa14^2*spbb14^2*spaa24*spaa25*spbb45^2-3089/4*spaa14^2*spbb14^5*spaa24*spbb25^2*spaa45-2036/3*spbb12^3*spaa14^2*spbb14*spbb15*spaa25^2*spbb45^2+99*spbb12*spaa14*spbb14^2*spaa15^3*spbb15^4-154*spbb12^2*spaa14*spbb14*spaa15^2*spbb15^3*spaa25*spbb45+121/4*spaa14*spbb14^3*spaa15^2*spbb15^3*spbb25*spaa45-22415/12*spbb12^3*spaa14*spaa15*spbb15^2*spaa25^2*spbb45^2+9295/4*spbb12^2*spaa14*spbb14^2*spaa24^3*spbb24^2*spbb45-1617/2*spbb12*spaa14*spbb14^3*spaa24^3*spbb24^2*spbb25+7205/4*spbb12^3*spaa14*spbb14*spaa24^2*spbb24*spaa25*spbb45^2-393*spaa14*spbb14^4*spaa24^2*spbb24*spbb25^2*spaa45-10381/12*spbb12^4*spaa14*spaa24*spaa25^2*spbb45^3+11*spbb12^2*spaa15^3*spbb15^4*spaa25*spbb45-11*spbb14^2*spaa15^3*spbb15^4*spbb25*spaa45+825/2*spbb12^2*spbb14*spaa24^4*spbb24^3*spbb45-165*spbb12*spbb14^2*spaa24^4*spbb24^3*spbb25+330*spbb12^3*spaa24^3*spbb24^2*spaa25*spbb45^2-319/4*spbb14^3*spaa24^3*spbb24^2*spbb25^2*spaa45)/(spbb12^3*spaa14*spbb14*spaa23*spaa25*spbb35*spbb45*spab5145)+
(spbb15*(-146*spaa12^2*spbb15^2*spbb23^2*spaa35^2-737/4*spaa12*spaa13^2*spbb13^2*spbb15*spbb23*spaa35-783/2*spaa12*spaa13*spbb13*spaa15*spbb15^2*spbb23*spaa35+769/4*spaa12*spaa13*spbb13*spbb15*spbb23*spaa35^2*spbb35-343/2*spaa12*spaa15^2*spbb15^3*spbb23*spaa35-169*spaa12*spaa15*spbb15^2*spbb23*spaa25*spbb25*spaa35+1705/4*spaa12*spaa15*spbb15^2*spbb23*spaa35^2*spbb35-853/4*spaa12*spbb15*spbb23*spaa25^2*spbb25^2*spaa35+131/4*spaa12*spbb15*spbb23*spaa25*spbb25*spaa35^2*spbb35-297/4*spaa12*spbb15*spbb23*spaa35^3*spbb35^2+11/2*spaa13^2*spbb13^2*spaa15*spbb15*spaa35*spbb35-11/2*spaa13*spbb13*spaa15^2*spbb15^2*spaa35*spbb35+33/2*spaa13*spbb13*spaa15*spbb15*spaa35^2*spbb35^2-11*spaa15^3*spbb15^3*spaa35*spbb35+5/4*spaa15^2*spbb15^2*spaa25*spbb25*spaa35*spbb35-11/2*spaa15*spbb15*spaa25^3*spbb25^3+5/2*spaa15*spbb15*spaa25^2*spbb25^2*spaa35*spbb35+19*spaa15*spbb15*spaa25*spbb25*spaa35^2*spbb35^2+11*spaa15*spbb15*spaa35^3*spbb35^3-11/2*spaa25^4*spbb25^4-61/4*spaa25^3*spbb25^3*spaa35*spbb35-14*spaa25^2*spbb25^2*spaa35^2*spbb35^2-17/4*spaa25*spbb25*spaa35^3*spbb35^3))/(spaa12*spbb12^3*spaa14*spaa23*spaa25*spbb35*spbb45)+
(-398*spaa12^2*spbb13*spaa15*spbb15^2*spbb25*spaa35+2818/3*spaa12^2*spbb13^2*spaa23*spbb25^2*spaa35-364/3*spaa12^2*spbb13*spbb15*spaa25*spbb25^2*spaa35+21433/12*spaa12^2*spbb13*spbb15*spbb25*spaa35^2*spbb35-121/2*spaa12*spaa15^3*spbb15^4-243*spaa12*spaa15^2*spbb15^3*spaa25*spbb25+1731/4*spaa12*spaa15^2*spbb15^3*spaa35*spbb35-5899/12*spaa12*spaa15*spbb15^2*spaa25^2*spbb25^2+353/2*spaa12*spaa15*spbb15^2*spaa25*spbb25*spaa35*spbb35-319/4*spaa12*spaa15*spbb15^2*spaa35^2*spbb35^2+1859/6*spaa12*spbb13*spaa23^3*spbb23^2*spbb25+959*spaa12*spbb13*spaa23^2*spbb23*spaa25*spbb25^2+6485/12*spaa12*spbb13*spaa23^2*spbb23*spbb25*spaa35*spbb35+5057/4*spaa12*spbb13*spaa23*spaa25^2*spbb25^3+17425/12*spaa12*spbb13*spaa23*spaa25*spbb25^2*spaa35*spbb35-287/3*spaa12*spbb13*spaa23*spbb25*spaa35^2*spbb35^2+2639/12*spaa12*spbb15*spaa25^3*spbb25^3+1973/2*spaa12*spbb15*spaa25^2*spbb25^2*spaa35*spbb35-163/6*spaa12*spbb15*spaa25*spbb25*spaa35^2*spbb35^2-1151/4*spaa12*spbb15*spaa35^3*spbb35^3+71/4*spaa13*spaa15*spbb15^2*spaa25*spaa35*spbb35^2-11*spaa13*spbb15*spaa25^3*spbb25^2*spbb35-61/4*spaa13*spbb15*spaa25^2*spbb25*spaa35*spbb35^2-17/4*spaa13*spbb15*spaa25*spaa35^2*spbb35^3-11/2*spaa23^2*spbb23*spaa25^2*spbb25^2*spbb35-11/2*spaa23^2*spbb23*spaa25*spbb25*spaa35*spbb35^2-11/2*spaa23*spaa25^3*spbb25^3*spbb35-11*spaa23*spaa25^2*spbb25^2*spaa35*spbb35^2-11/2*spaa23*spaa25*spbb25*spaa35^2*spbb35^3)/(spaa12*spbb12^2*spaa14*spaa23*spaa25*spbb35*spbb45)+
(11/2*spaa14*spbb14-11/2*spaa23*spbb23)/(spaa12*spbb12)+
(42773/12*spaa12^2*spbb14*spbb15^2*spbb24*spaa45-46745/12*spaa12*spaa14^2*spbb14^3*spbb15+3355/4*spaa12*spaa14*spbb14^2*spaa15*spbb15^2-48037/12*spaa12*spaa14*spbb14^2*spbb15*spaa24*spbb24-275/2*spaa12*spbb14*spaa15^2*spbb15^3+29009/12*spaa12*spbb14*spaa15*spbb15^2*spaa24*spbb24+5327/12*spaa12*spaa15*spbb15^3*spbb24*spaa25-17995/12*spaa12*spbb14*spbb15*spaa24^2*spbb24^2+4268/3*spaa12*spbb15^2*spaa24*spbb24^2*spaa25-10577/6*spaa12*spbb15^2*spbb24*spaa25^2*spbb25-14495/4*spaa14^2*spbb14^3*spaa24*spbb45+1115*spaa14*spbb14^2*spaa15*spbb15*spaa24*spbb45-2387*spaa14*spbb14^2*spaa24^2*spbb24*spbb45-99*spbb14*spaa15^2*spbb15^2*spaa24*spbb45+209/2*spaa15^2*spbb15^3*spaa25*spbb45+3321/2*spbb14*spaa15*spbb15*spaa24^2*spbb24*spbb45-7517/12*spaa15*spbb15^2*spaa24*spbb24*spaa25*spbb45+297*spaa15*spbb15^2*spaa25^2*spbb25*spbb45-637*spbb14*spaa24^3*spbb24^2*spbb45+2201/3*spbb15*spaa24^2*spbb24^2*spaa25*spbb45+833/3*spbb15*spaa24*spbb24*spaa25^2*spbb25*spbb45+537/2*spbb15*spaa25^3*spbb25^2*spbb45)/(spbb12*spaa14*spbb14*spaa23*spaa25*spbb35*spbb45)+
(-4319/12*spaa12^3*spbb12*spbb14*spbb15+8321/6*spaa12^2*spbb14^2*spaa24*spbb25-5623/2*spaa12^2*spbb14*spbb15*spaa24*spbb24+6017/4*spaa12^2*spbb14*spbb15*spaa25*spbb25-1115/2*spaa12^2*spbb15^2*spbb24*spaa25+5569/3*spaa12*spbb14*spaa24^2*spbb24*spbb45+13147/12*spaa12*spbb14*spaa24*spaa25*spbb25*spbb45-16045/12*spaa12*spbb15*spaa24*spbb24*spaa25*spbb45-2677/6*spaa12*spbb15*spaa25^2*spbb25*spbb45-51/2*spbb14*spaa15*spaa24^2*spbb45^2+6559/3*spaa24^2*spbb24*spaa25*spbb45^2+7141/3*spaa24*spaa25^2*spbb25*spbb45^2+21437/12*spaa24*spaa25*spaa45*spbb45^3)/(spaa14*spbb14*spaa23*spaa25*spbb35*spbb45)+
(+20051/12*spbb13*spbb45)/(spbb14*spbb35)+
(-6635/12*spaa24*spbb45)/(spaa23*spbb35)+
(spbb34*(-13573/12*spaa23*spbb35+13127/6*spaa24*spbb45))/(spaa25*spbb35*spbb45)+
(+2129/3),
(-33*spbb13*spbb23^2*spbb24*spaa34^2*spaa35^2*spbb45*spab2152)/(spbb12^3*spaa13*spaa15*spab3153^3)+
(-88*spaa13^3*spbb13^5*spbb25)/(spbb12^2*spaa24*spbb34*spbb35*spab3153^2)+
(+88*spaa13^2*spbb13^4*spaa25*spbb25^2)/(spbb12^2*spaa24*spbb34*spbb35*spab3153^2)+
(-88*spaa12*spaa13*spbb13^3*spbb14*spbb25^2*spaa45)/(spbb12^2*spaa24*spbb34*spbb35*spab3153^2)+
(+88*spaa12*spbb13^3*spbb24*spaa25*spbb25^2*spaa34)/(spbb12^2*spaa24*spbb34*spbb35*spab3153^2)+
(+88*spaa13^2*spbb13^4*spbb25*spaa45*spbb45)/(spbb12^2*spaa24*spbb34*spbb35*spab3153^2)+
(+121/2*spaa13*spbb13^4*spaa14*spbb24*spaa34*spbb45)/(spbb12^2*spaa24*spbb34*spbb35*spab3153^2)+
(-99*spbb13^3*spaa15*spbb25*spaa34^2*spbb45)/(spbb12^2*spaa24*spbb35*spab3153^2)+
(-253/2*spbb13^3*spaa15*spbb23*spaa34^2*spbb45^2)/(spbb12^2*spaa24*spbb34*spbb35*spab3153^2)+
(spbb13^3*spbb45*(143/2*spaa12^2*spbb12^3*spaa14^2*spbb15+627/2*spaa12^2*spbb12^2*spaa14*spbb15*spbb25*spaa45-143*spaa12^2*spbb12^2*spaa24*spbb25^2*spaa45+286*spaa12^2*spbb12*spbb15*spbb25^2*spaa45^2+363/2*spaa12*spbb12^2*spaa14^3*spbb14*spbb15+55/2*spaa12*spbb12^3*spaa14^2*spaa24*spbb45+77*spaa12*spbb12^2*spaa14^2*spbb15*spaa24*spbb24+517*spaa12*spbb12^2*spaa14^2*spbb15*spaa45*spbb45+484*spaa12*spbb12*spaa14^2*spbb15^2*spbb24*spaa45-121/2*spaa12*spbb12^2*spaa14*spaa24*spbb25*spaa45*spbb45+275*spaa12*spbb12*spaa14*spbb15*spaa24*spbb24*spbb25*spaa45+671/2*spaa12*spbb12*spaa14*spbb15*spbb25*spaa45^2*spbb45+176*spaa12*spaa14*spbb15^2*spbb24*spbb25*spaa45^2-165/2*spaa12*spbb12*spaa24*spaa25*spbb25^3*spaa45+44*spaa12*spbb15*spaa25*spbb25^3*spaa45^2+187/2*spbb12*spaa14^4*spbb14^2*spbb15+187/2*spbb12*spaa14^3*spbb14*spbb15*spaa24*spbb24+154*spbb12*spaa14^3*spbb14*spbb15*spaa45*spbb45+231/2*spaa14^3*spbb14*spbb15^2*spbb24*spaa45+143*spaa14^2*spbb15^2*spaa24*spbb24^2*spaa45+55*spaa14^2*spbb15^2*spbb24*spaa45^2*spbb45-209*spaa14*spbb15*spaa24*spbb24*spbb25*spaa45^2*spbb45-121/2*spaa14*spbb15*spbb25*spaa45^3*spbb45^2-55/2*spaa24*spaa25^2*spbb25^4*spaa45))/(spbb12^3*spaa24^2*spbb34*spbb35^2*spab3153^2)+
(spbb15^2*spbb24*spaa45^3*(5/2*spaa12*spbb12+5/2*spaa13*spbb13+5/2*spaa14*spbb14-5/2*spaa24*spbb24))/(spbb12^3*spaa15*spaa24^2*spab4154)+
(-693/2*spaa13*spbb13^4*spaa15*spbb25*spaa34*spbb45)/(spbb12^2*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(-737*spaa12*spaa13*spbb13^4*spbb25*spaa34)/(spbb12^2*spaa24^2*spbb34*spbb35*spab3153)+
(+187/2*spaa13^2*spbb13^4*spbb23*spaa34*spbb45)/(spbb12^2*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(+297/2*spbb13^3*spaa15*spbb25*spaa34^2*spbb45)/(spbb12^2*spaa24^2*spbb24*spbb35*spab3153)+
(-473/2*spaa13*spbb13^3*spbb25*spaa34^2*spbb34)/(spbb12^2*spaa24^2*spbb24*spbb35*spab3153)+
(+748*spbb13^3*spaa15*spbb23*spaa34^2*spbb45^2)/(spbb12^2*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(-1001/2*spaa12*spbb13^3*spbb23*spaa34^2*spbb45)/(spbb12^2*spaa24^2*spbb34*spbb35*spab3153)+
(-605*spaa12^2*spbb13^3*spbb23*spbb24*spaa34^2)/(spbb12^2*spaa15*spaa24^2*spbb34*spbb35*spab3153)+
(+2101/2*spaa12*spbb13^3*spaa15*spbb25*spaa34*spbb45)/(spbb12*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(-1012*spaa12^2*spbb13^3*spbb25*spaa34)/(spbb12*spaa24^2*spbb34*spbb35*spab3153)+
(+2387/2*spaa12*spaa13*spbb13^3*spbb23*spaa34*spbb45)/(spbb12*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(-440*spaa12^2*spaa13*spbb13^3*spbb23*spaa34)/(spbb12*spaa15*spaa24^2*spbb34*spbb35*spab3153)+
(-275*spaa13^2*spbb13^3*spaa14*spaa34*spbb34)/(spbb12*spaa15*spaa24^2*spbb24*spbb35*spab3153)+
(-47/6*spbb13^2*spbb25*spaa34^3*spbb34^2)/(spbb12^2*spaa24^2*spbb24*spbb35*spab3153)+
(+440*spbb13*spaa23^3*spbb23^4*spaa34)/(spbb12^2*spaa15*spaa24^2*spbb24*spbb35*spab3153)+
(-759*spaa12*spbb13*spbb14*spaa23^2*spbb23^4*spaa34)/(spbb12^2*spaa15*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(+440*spbb13*spaa23^2*spbb23^3*spaa34^2*spbb34)/(spbb12^2*spaa15*spaa24^2*spbb24*spbb35*spab3153)+
(+1023/2*spaa12*spbb13*spbb14*spbb23^2*spaa34^3*spbb34)/(spbb12^2*spaa15*spaa24^2*spbb24*spbb35*spab3153)+
(-1789/3*spaa12*spbb13^2*spaa23*spbb23^2*spaa34^2)/(spbb12^2*spaa15*spaa24^2*spbb35*spab3153)+
(-275/2*spaa12^3*spbb13*spbb14*spbb23^2*spaa34)/(spaa15*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(-165*spaa12^3*spbb12*spbb13*spbb23*spaa34)/(spaa15*spaa24^2*spbb24*spbb35*spab3153)+
(-605*spaa12^2*spbb13*spaa23*spbb23^2*spaa34)/(spaa15*spaa24^2*spbb24*spbb35*spab3153)+
(-880*spaa12^2*spbb13*spbb14*spaa23*spbb23^3*spaa34)/(spbb12*spaa15*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(-561/2*spaa12^2*spbb13*spbb14*spbb23^2*spaa34^2)/(spbb12*spaa15*spaa24^2*spbb24*spbb35*spab3153)+
(+22*spbb13*spbb23*spaa34^4*spbb34^3)/(spbb12^2*spaa15*spaa24^2*spbb24*spbb35*spab3153)+
(+2065/6*spbb13^2*spbb23*spaa34^3*spbb34*spbb45)/(spbb12^2*spaa24^2*spbb24*spbb35*spab3153)+
(-1789/3*spaa12*spbb13^2*spbb23*spaa34^3*spbb34)/(spbb12^2*spaa15*spaa24^2*spbb35*spab3153)+
(+1089*spaa12*spbb13^2*spbb14*spbb23^2*spaa34^2*spbb45)/(spbb12^2*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(+121/2*spaa12^2*spbb13^2*spbb14*spbb23^2*spaa34^2)/(spbb12^2*spaa15*spaa24^2*spbb34*spbb35*spab3153)+
(-66*spaa12*spaa13*spbb13^2*spbb14*spbb23^2*spaa34*spaa45*spbb45)/(spbb12^2*spaa15*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(+198*spaa12*spaa13*spbb13^2*spbb14*spbb15*spbb23^2*spaa34)/(spbb12^2*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(+649/2*spaa12^2*spaa13*spbb13^2*spbb14*spbb23^2*spaa34)/(spbb12*spaa15*spaa24^2*spbb24*spbb34*spbb35*spab3153)+
(spbb14*spaa34*(-110*spaa12^3*spbb12^4*spbb23^2*spbb34+165/2*spaa12^2*spbb12^3*spaa13*spbb13*spbb23^2*spbb34+495/2*spaa12^2*spbb12^4*spaa14*spbb23*spbb34^2+11*spaa12^2*spbb12^3*spaa23*spbb23^3*spbb34+253/2*spaa12*spbb12^2*spaa13^2*spbb13^2*spbb23^2*spbb34-154*spaa12*spbb12^3*spaa13*spbb13*spaa14*spbb23*spbb34^2+418*spaa12*spbb12^2*spaa13*spbb13*spaa23*spbb23^3*spbb34+825/2*spaa12*spaa13*spbb13*spbb14^2*spbb23^4*spaa34-275/2*spaa12*spbb12^4*spaa14^2*spbb34^3+231/2*spaa12*spbb12^2*spaa23^2*spbb23^4*spbb34+242*spaa12*spbb14^2*spaa23*spbb23^5*spaa34+253/2*spaa12*spbb14^2*spbb23^4*spaa34^2*spbb34-66*spbb12*spaa13^3*spbb13^3*spbb23^2*spbb34-33*spbb12^2*spaa13^2*spbb13^2*spaa14*spbb23*spbb34^2-198*spbb12*spaa13^2*spbb13^2*spaa23*spbb23^3*spbb34-473/2*spaa13^2*spbb13^2*spbb14*spaa23*spbb23^4+176*spaa13^2*spbb13^2*spbb14*spbb23^3*spaa34*spbb34+99*spbb12^3*spaa13*spbb13*spaa14^2*spbb34^3-154*spbb12*spaa13*spbb13*spaa23^2*spbb23^4*spbb34-253*spaa13*spbb13*spbb14*spaa23^2*spbb23^5+231/2*spaa13*spbb13*spbb14*spbb23^3*spaa34^2*spbb34^2+11*spbb12^3*spaa14^2*spaa34*spbb34^4-22*spbb12*spaa23^3*spbb23^5*spbb34-33/2*spbb14*spaa23^3*spbb23^6+11/2*spbb14*spbb23^3*spaa34^3*spbb34^3))/(spbb12^3*spaa15*spaa24^2*spbb24^2*spbb34*spbb35*spab3153)+
(spbb23*spaa34*spbb34*spbb45*(-55/2*spaa12*spbb12+385/2*spaa13*spbb13-11*spaa14*spbb14-33/2*spaa23*spbb23))/(spaa24*spbb24^2*spbb35*spab3153)+
(spaa15^2*spbb15^3*spbb23*(11/2*spbb12*spbb35+11*spbb13*spbb25))/(spbb12^2*spaa25^2*spbb25^2*spbb35^2)+
(-22*spbb13^3*spaa15*spbb15*spbb24^2*spaa34)/(spbb12^3*spaa24*spbb34^2*spab3153)+
(+2*spaa15*spbb15^2*spbb23)/(spbb12*spaa25*spbb25*spbb35)+
(spbb13*spaa15*spbb15^2*spbb23*(33*spaa12*spbb12-11*spaa13*spbb13-11*spaa14*spbb14))/(spaa12*spbb12^3*spaa25*spbb35^2)+
(spbb23*spaa34*spbb34*(244*spaa12^2*spbb12^2-1877/2*spaa12*spbb12*spaa13*spbb13+547/2*spaa12*spbb12*spaa14*spbb14+11*spaa12*spbb12*spaa23*spbb23-55*spaa13^2*spbb13^2-196*spaa13*spbb13*spaa14*spbb14-1309/2*spaa13*spbb13*spaa23*spbb23-77/2*spbb12*spaa13*spaa24*spbb34+37/2*spaa14^2*spbb14^2+33/2*spaa23^2*spbb23^2))/(spbb12*spaa15*spaa24*spbb24*spbb35*spab3153)+
(-10*spaa14*spbb15^2*spbb23*spaa25)/(spaa12*spbb12^2*spaa24*spbb35)+
(+5/2*spaa14*spbb15*spbb23*spaa25*spaa34*spbb34)/(spaa12*spbb12^2*spaa15*spaa24*spbb35)+
(-5/2*spaa14*spbb15*spbb23*spaa25*spaa45*spbb45)/(spaa12*spbb12^2*spaa15*spaa24*spbb35)+
(-25/2*spaa14^2*spbb14*spbb15*spbb23*spaa25)/(spaa12*spbb12^2*spaa15*spaa24*spbb35)+
(spbb15*spbb23*(-37/2*spaa13^2*spbb13^3*spaa14-27*spaa13*spbb13^2*spaa14^2*spbb14-15/2*spaa13*spbb13^2*spaa14*spaa23*spbb23-15/2*spaa13*spbb13^2*spaa14*spaa34*spbb34-17/2*spbb13*spaa14^3*spbb14^2+15/2*spaa14^2*spbb14^2*spbb23*spaa24+15/2*spaa14*spbb14*spaa23*spbb23^2*spaa24+15/2*spaa14*spbb14*spbb23*spaa24^2*spbb24+5/2*spaa23*spbb23^2*spaa24^2*spbb24+5/2*spbb23*spaa24^3*spbb24^2))/(spaa12*spbb12^3*spaa15*spaa24*spbb35^2)+
(-77/2*spaa12*spbb13^2*spaa14*spbb24*spaa25*spbb25)/(spbb12*spaa15*spaa24*spbb34*spbb35*spab3153)+
(spbb13^2*spaa14*spbb24*spaa25*spbb25*(-55*spaa13*spbb13-55*spaa14*spbb14+121/2*spaa23*spbb23))/(spbb12^2*spaa15*spaa24*spbb34*spbb35*spab3153)+
(+359/2*spaa12*spbb13^2*spbb15*spbb23*spbb24*spaa34)/(spbb12^2*spaa24*spbb34*spbb35*spab3153)+
(+77*spaa12*spbb13^2*spbb23*spbb24*spaa25*spbb25*spaa34)/(spbb12^2*spaa15*spaa24*spbb34*spbb35*spab3153)+
(-1485/2*spaa12*spbb13^2*spaa23*spbb23^2*spbb24*spaa34)/(spbb12^2*spaa15*spaa24*spbb34*spbb35*spab3153)+
(+517/2*spaa12*spaa13*spbb13^3*spbb23*spbb24*spaa34)/(spbb12^2*spaa15*spaa24*spbb34*spbb35*spab3153)+
(spbb24*spaa34*spbb13^2*spbb23*(495/2*spaa12*spbb13*spbb24*spaa34-209*spaa13^2*spbb13^2+165/2*spaa13*spbb13*spaa14*spbb14-253*spaa13*spbb13*spaa23*spbb23+55*spaa14^2*spbb14^2-33/2*spaa23^2*spbb23^2))/(spbb12^3*spaa15*spaa24*spbb34*spbb35*spab3153)+
(-33/2*spaa12^3*spbb12^5*spaa14*spbb35-2233/2*spaa12^3*spbb12^4*spaa14*spbb15*spbb23-2079/2*spaa12^3*spbb12^4*spbb23*spaa24*spbb25+4960/3*spaa12^3*spbb12^3*spbb15*spbb23^2*spaa34-33*spaa12^2*spbb12^4*spaa14^2*spbb14*spbb35+2695/2*spaa12^2*spbb12^4*spaa14^2*spbb15*spbb34-1496*spaa12^2*spbb12^3*spbb13*spaa14^2*spbb15*spbb24-1166*spaa12^2*spbb12^4*spaa14*spbb23*spaa24*spbb45-165*spaa12^2*spbb12^4*spaa14*spaa24*spbb24*spbb35-1951/3*spaa12^2*spbb12^3*spaa14*spbb15*spbb23*spaa24*spbb24-5719/3*spaa12^2*spbb12^3*spaa14*spbb15*spbb23*spaa34*spbb34-791/3*spaa12^2*spbb12^2*spbb13*spaa14*spbb15*spbb23*spbb24*spaa34+148*spaa12^2*spbb12^3*spaa23*spbb23^2*spaa24*spbb25+448/3*spaa12^2*spbb12^2*spbb15*spaa23*spbb23^3*spaa34+5341/6*spaa12^2*spbb12^3*spbb23*spaa24^2*spbb24*spbb25+79/3*spaa12^2*spbb12^3*spbb23^2*spaa24*spaa34*spbb45+1519/6*spaa12^2*spbb12^2*spbb15*spbb23^2*spaa24*spbb24*spaa34-859/3*spaa12^2*spbb12^2*spbb15*spbb23^2*spaa34^2*spbb34+3911/2*spaa12^2*spbb12*spbb13*spbb15*spbb23^2*spbb24*spaa34^2+228*spaa12*spbb12^3*spaa13*spbb23^2*spaa24^2*spbb45-33/2*spaa12*spbb12^3*spaa14^3*spbb14^2*spbb35-759/2*spaa12*spbb12^3*spaa14^3*spbb14*spbb15*spbb34+495/2*spaa12*spbb12^2*spbb13*spaa14^3*spbb14*spbb15*spbb24-1023/2*spaa12*spbb12^4*spaa14^2*spaa24*spbb34*spbb45+396*spaa12*spbb12^3*spaa14^2*spbb14*spaa24*spbb24*spbb35-12373/6*spaa12*spbb12^3*spaa14^2*spbb15*spaa24*spbb24*spbb34+9389/6*spaa12*spbb12^2*spbb13*spaa14^2*spbb15*spaa24*spbb24^2-8567/6*spaa12*spbb12^3*spaa14^2*spbb15*spaa34*spbb34^2+20053/6*spaa12*spbb12^2*spbb13*spaa14^2*spbb15*spbb24*spaa34*spbb34-2082*spaa12*spbb12*spbb13^2*spaa14^2*spbb15*spbb24^2*spaa34+8467/6*spaa12*spbb12^3*spaa14*spbb23*spaa24^2*spbb24*spbb45-47/6*spaa12*spbb12^3*spaa14*spaa24^2*spbb24^2*spbb35+3688/3*spaa12*spbb12^2*spaa14*spbb15*spbb23*spaa24^2*spbb24^2+881/6*spaa12*spbb12^3*spaa14*spbb23*spaa24*spaa34*spbb34*spbb45+1567/2*spaa12*spbb12^2*spaa14*spbb15*spbb23*spaa24*spbb24*spaa34*spbb34-1409/2*spaa12*spbb12*spbb13*spaa14*spbb15*spbb23*spaa24*spbb24^2*spaa34+12097/6*spaa12*spbb12^2*spaa14*spbb15*spbb23*spaa34^2*spbb34^2-22175/6*spaa12*spbb12*spbb13*spaa14*spbb15*spbb23*spbb24*spaa34^2*spbb34+1227/2*spaa12*spbb13^2*spaa14*spbb15*spbb23*spbb24^2*spaa34^2+137*spaa12*spbb12^2*spaa23^2*spbb23^3*spaa24*spbb25-731/2*spaa12*spbb12*spbb15*spaa23^2*spbb23^4*spaa34+178*spaa12*spbb12^2*spaa23*spbb23^2*spaa24^2*spbb24*spbb25+2392/3*spaa12*spbb12^2*spaa23*spbb23^3*spaa24*spaa34*spbb45+913/2*spaa12*spbb12*spbb15*spaa23*spbb23^3*spaa24*spbb24*spaa34-2552/3*spaa12*spbb12*spbb15*spaa23*spbb23^3*spaa34^2*spbb34+633/2*spaa12*spbb13*spbb15*spaa23*spbb23^3*spbb24*spaa34^2+22*spaa12*spbb12^2*spbb23*spaa24^3*spbb24^2*spbb25+1523/6*spaa12*spbb12^2*spbb23^2*spaa24^2*spbb24*spaa34*spbb45+1556*spaa12*spbb12*spbb15*spbb23^2*spaa24^2*spbb24^2*spaa34+3419/2*spaa12*spbb12^2*spbb23^2*spaa24*spaa34^2*spbb34*spbb45+5083/6*spaa12*spbb12*spbb15*spbb23^2*spaa24*spbb24*spaa34^2*spbb34+368*spaa12*spbb13*spbb15*spbb23^2*spaa24*spbb24^2*spaa34^2-6137/6*spaa12*spbb12*spbb15*spbb23^2*spaa34^3*spbb34^2+710*spaa12*spbb13*spbb15*spbb23^2*spbb24*spaa34^3*spbb34-80*spbb12^3*spaa13*spaa14*spbb23*spaa24^2*spbb34*spbb45+209/2*spbb12^2*spaa13*spaa23*spbb23^3*spaa24^2*spbb45+323/2*spbb12^2*spaa13*spbb23^2*spaa24^3*spbb24*spbb45-6697/6*spbb12^2*spaa13*spbb23^2*spaa24^2*spaa34*spbb34*spbb45-1221/2*spbb12^2*spaa14^4*spbb14^2*spbb15*spbb34+627*spbb12*spbb13*spaa14^4*spbb14^2*spbb15*spbb24-638*spbb12^3*spaa14^3*spbb14*spaa24*spbb34*spbb45+1375/2*spbb12^2*spaa14^3*spbb14^2*spaa24*spbb24*spbb35-2295*spbb12^2*spaa14^3*spbb14*spbb15*spaa24*spbb24*spbb34+1317*spbb12*spbb13*spaa14^3*spbb14*spbb15*spaa24*spbb24^2-10085/6*spbb12^2*spaa14^3*spbb14*spbb15*spaa34*spbb34^2+11719/6*spbb12*spbb13*spaa14^3*spbb14*spbb15*spbb24*spaa34*spbb34-517/2*spbb13^2*spaa14^3*spbb14*spbb15*spbb24^2*spaa34-2033/2*spbb12^3*spaa14^2*spaa24^2*spbb24*spbb34*spbb45+1375/2*spbb12^2*spaa14^2*spbb14*spaa24^2*spbb24^2*spbb35-2162*spbb12^2*spaa14^2*spbb15*spaa24^2*spbb24^2*spbb34+2335/2*spbb12*spbb13*spaa14^2*spbb15*spaa24^2*spbb24^3-1927/6*spbb12^3*spaa14^2*spaa24*spaa34*spbb34^2*spbb45-5254/3*spbb12^2*spaa14^2*spbb15*spaa24*spbb24*spaa34*spbb34^2+10315/6*spbb12*spbb13*spaa14^2*spbb15*spaa24*spbb24^2*spaa34*spbb34-555/2*spbb13^2*spaa14^2*spbb15*spaa24*spbb24^3*spaa34-3161/2*spbb12^2*spaa14^2*spbb15*spaa34^2*spbb34^3+6541/3*spbb12*spbb13*spaa14^2*spbb15*spbb24*spaa34^2*spbb34^2-1205/2*spbb13^2*spaa14^2*spbb15*spbb24^2*spaa34^2*spbb34+1049/2*spbb12^2*spaa14*spbb23*spaa24^3*spbb24^2*spbb45+955/2*spbb12*spaa14*spbb15*spbb23*spaa24^3*spbb24^3-818/3*spbb12^2*spaa14*spbb23*spaa24^2*spbb24*spaa34*spbb34*spbb45+313/2*spbb12*spaa14*spbb15*spbb23*spaa24^2*spbb24^2*spaa34*spbb34-14*spbb13*spaa14*spbb15*spbb23*spaa24^2*spbb24^3*spaa34-4651/6*spbb12^2*spaa14*spbb23*spaa24*spaa34^2*spbb34^2*spbb45-451/3*spbb12*spaa14*spbb15*spbb23*spaa24*spbb24*spaa34^2*spbb34^2-37/2*spbb13*spaa14*spbb15*spbb23*spaa24*spbb24^2*spaa34^2*spbb34+1613/3*spbb12*spaa14*spbb15*spbb23*spaa34^3*spbb34^3-743/2*spbb13*spaa14*spbb15*spbb23*spbb24*spaa34^3*spbb34^2+47*spbb12*spaa23^3*spbb23^4*spaa24*spbb25+77/2*spbb15*spaa23^3*spbb23^5*spaa34+107*spbb12*spaa23^2*spbb23^3*spaa24^2*spbb24*spbb25+665/2*spbb12*spaa23^2*spbb23^4*spaa24*spaa34*spbb45+133/2*spbb15*spaa23^2*spbb23^4*spaa24*spbb24*spaa34+55/2*spbb15*spaa23^2*spbb23^4*spaa34^2*spbb34+55*spbb12*spaa23*spbb23^2*spaa24^3*spbb24^2*spbb25-555*spbb12*spaa23*spbb23^3*spaa24^2*spbb24*spaa34*spbb45+33*spbb15*spaa23*spbb23^3*spaa24^2*spbb24^2*spaa34+2777/3*spbb12*spaa23*spbb23^3*spaa24*spaa34^2*spbb34*spbb45+679/2*spbb15*spaa23*spbb23^3*spaa24*spbb24*spaa34^2*spbb34-77/2*spbb15*spaa23*spbb23^3*spaa34^3*spbb34^2-1765/2*spbb12*spbb23^2*spaa24^3*spbb24^2*spaa34*spbb45+5*spbb15*spbb23^2*spaa24^3*spbb24^3*spaa34-745/3*spbb12*spbb23^2*spaa24^2*spbb24*spaa34^2*spbb34*spbb45+699/2*spbb15*spbb23^2*spaa24^2*spbb24^2*spaa34^2*spbb34+3277/6*spbb12*spbb23^2*spaa24*spaa34^3*spbb34^2*spbb45+317*spbb15*spbb23^2*spaa24*spbb24*spaa34^3*spbb34^2-55/2*spbb15*spbb23^2*spaa34^4*spbb34^3)/(spbb12^3*spaa13*spaa15*spaa24*spbb35^2*spab3153),
(spaa23*spbb24*(33*spaa12*spbb12^4*spaa14^2*spbb14*spaa15+33*spaa12*spbb12^4*spaa14^2*spbb24*spaa25+66*spaa12*spbb12^4*spaa14*spaa15*spaa25*spbb25+33*spbb12^3*spaa14^3*spbb14^2*spaa15+66*spbb12^3*spaa14^3*spbb14*spbb24*spaa25+33*spbb12^2*spaa14^3*spbb14^2*spbb24*spaa45+33*spbb12^3*spaa14^2*spbb14*spaa15*spaa24*spbb24+198*spbb12^3*spaa14^2*spbb14*spaa15*spaa25*spbb25+132*spbb12^2*spaa14^2*spbb14^2*spaa15*spbb25*spaa45+33*spbb12^3*spaa14^2*spaa24*spbb24^2*spaa25+99*spbb12^3*spaa14^2*spbb24*spaa25^2*spbb25+165*spbb12^2*spaa14^2*spbb14*spbb24*spaa25*spbb25*spaa45+66*spbb12*spaa14^2*spbb14^2*spbb24*spbb25*spaa45^2-66*spbb12^3*spaa14*spbb14*spaa15^2*spaa24*spbb25+66*spbb12^3*spaa14*spaa15*spaa24*spbb24*spaa25*spbb25+66*spbb12^2*spaa14*spbb14*spaa15*spaa24*spbb24*spbb25*spaa45+99*spbb12^3*spaa14*spaa15*spaa25^2*spbb25^2+264*spbb12^2*spaa14*spbb14*spaa15*spaa25*spbb25^2*spaa45+165*spbb12*spaa14*spbb14^2*spaa15*spbb25^2*spaa45^2+99*spbb12^2*spaa14*spbb24*spaa25^2*spbb25^2*spaa45+132*spbb12*spaa14*spbb14*spbb24*spaa25*spbb25^2*spaa45^2+33*spaa14*spbb14^2*spbb24*spbb25^2*spaa45^3-33*spbb12^3*spaa15^2*spaa24*spaa25*spbb25^2-33*spbb12^2*spbb14*spaa15^2*spaa24*spbb25^2*spaa45+33*spbb12^2*spaa15*spaa24*spbb24*spaa25*spbb25^2*spaa45+33*spbb12*spbb14*spaa15*spaa24*spbb24*spbb25^2*spaa45^2+33*spbb12^2*spaa15*spaa25^2*spbb25^3*spaa45+99*spbb12*spbb14*spaa15*spaa25*spbb25^3*spaa45^2+66*spbb14^2*spaa15*spbb25^3*spaa45^3+33*spbb12*spbb24*spaa25^2*spbb25^3*spaa45^2+33*spbb14*spbb24*spaa25*spbb25^3*spaa45^3))/(spbb12^3*spaa13*spaa15*spab3153^3)+
(spbb24^3*(31/9*spbb12^3*spaa24^3+31/3*spbb12^2*spbb13*spaa24^2*spaa34+31/3*spbb12*spbb13^2*spaa24*spaa34^2+31/9*spbb13^3*spaa34^3))/(spbb12^3*spab4154^3)+
(spbb13*(-66*spaa13^2*spbb13^3*spaa14*spbb15^2*spbb23*spaa34-33*spaa13^2*spbb13^2*spbb15^2*spbb23*spaa34*spbb35*spaa45-33*spaa13*spbb13^3*spaa14^2*spbb15^2*spbb24*spaa34+33*spaa13*spbb13*spaa14^2*spbb14*spbb15^3*spbb23*spaa45+33*spaa13*spbb13^2*spaa14*spbb14*spbb15*spbb23*spaa34^2*spbb35+33*spbb13*spaa14^2*spbb14^2*spbb15*spbb23*spaa34^2*spbb35-33*spaa14^2*spbb14^2*spbb15^2*spbb23*spaa34*spbb35*spaa45-11*spbb13^3*spaa14*spbb23*spaa34^3*spbb45^2+11*spbb13^2*spaa14*spbb14*spbb23*spaa34^3*spbb35*spbb45+55/2*spbb13^2*spbb23*spaa34^4*spbb34*spbb35*spbb45))/(spbb12^3*spaa24^2*spbb35^2*spab3153^2)+
(spbb14*spbb24^2*(-17/2*spaa12*spbb12^3*spaa24^2-61/3*spaa12*spbb12^2*spbb13*spaa24*spaa34-91/6*spaa12*spbb12*spbb13^2*spaa34^2-10/3*spaa13*spbb13^3*spaa34^2-17/2*spbb12^2*spbb13*spaa14*spaa23*spaa24-71/6*spbb12*spbb13^2*spaa14*spaa23*spaa34-17/2*spbb12^2*spaa14*spbb14*spaa24^2-71/6*spbb12*spbb13*spaa14*spbb14*spaa24*spaa34-10/3*spbb13^2*spaa14*spbb14*spaa34^2-2/3*spbb12*spbb14*spbb23*spaa24^2*spaa34-2/3*spbb13*spbb14*spbb23*spaa24*spaa34^2))/(spbb12^3*spaa23*spbb34*spab4154^2)+
(spbb24*(-17/2*spaa12*spbb12^3*spaa24^3*spaa35+259/6*spbb12^3*spaa13*spaa24^3*spaa25+155/2*spbb12^2*spaa13*spbb13*spaa24^2*spaa25*spaa34+119/2*spbb12*spaa13*spbb13^2*spaa24*spaa25*spaa34^2+50/3*spaa13*spbb13^3*spaa25*spaa34^3-104/3*spbb12^3*spaa14*spaa23*spaa24^2*spaa25-257/6*spbb12^2*spbb13*spaa14*spaa23*spaa24*spaa25*spaa34-50/3*spbb12*spbb13^2*spaa14*spaa23*spaa25*spaa34^2+104/3*spbb12^2*spaa14*spbb14*spaa24^2*spaa25*spaa34+257/6*spbb12*spbb13*spaa14*spbb14*spaa24*spaa25*spaa34^2+50/3*spbb13^2*spaa14*spbb14*spaa25*spaa34^3-29*spbb12^2*spbb14*spaa15*spaa24^3*spaa34-37*spbb12*spbb13*spbb14*spaa15*spaa24^2*spaa34^2-33/2*spbb13^2*spbb14*spaa15*spaa24*spaa34^3-1/3*spbb12*spbb14*spaa24^3*spbb24*spaa34*spaa45-1/3*spbb13*spbb14*spaa24^2*spbb24*spaa34^2*spaa45))/(spbb12^3*spaa15*spaa23*spaa24^2*spab4154)+
(16/3*spaa12^4*spbb12^6*spbb23*spbb34+311/2*spaa12^4*spbb12^5*spbb14*spbb23^2-28*spaa12^3*spbb12^5*spaa13*spbb13*spbb23*spbb34+1481/6*spaa12^3*spbb12^4*spaa13*spbb13*spbb14*spbb23^2-50/3*spaa12^3*spbb12^6*spaa14*spbb34^2-223/6*spaa12^3*spbb12^5*spaa14*spbb14*spbb23*spbb34+1243/6*spaa12^3*spbb12^4*spaa14*spbb14^2*spbb23^2+214/3*spaa12^3*spbb12^5*spaa23*spbb23^2*spbb34+971/2*spaa12^3*spbb12^4*spbb14*spaa23*spbb23^3-1937/3*spaa12^3*spbb12^3*spbb14^2*spbb23^3*spaa34-83*spaa12^2*spbb12^4*spaa13^2*spbb13^2*spbb23*spbb34+229/6*spaa12^2*spbb12^3*spaa13^2*spbb13^2*spbb14*spbb23^2-83*spaa12^2*spbb12^5*spaa13*spbb13*spaa14*spbb34^2-585/2*spaa12^2*spbb12^4*spaa13*spbb13*spaa14*spbb14*spbb23*spbb34-43*spaa12^2*spbb12^3*spaa13*spbb13*spaa14*spbb14^2*spbb23^2+395/3*spaa12^2*spbb12^4*spaa13*spbb13*spaa23*spbb23^2*spbb34+2353/3*spaa12^2*spbb12^3*spaa13*spbb13*spbb14*spaa23*spbb23^3-562*spaa12^2*spbb12^2*spaa13*spbb13*spbb14^2*spbb23^3*spaa34-50*spaa12^2*spbb12^5*spaa14^2*spbb14*spbb34^2-287/2*spaa12^2*spbb12^4*spaa14^2*spbb14^2*spbb23*spbb34-157/6*spaa12^2*spbb12^3*spaa14^2*spbb14^3*spbb23^2-1427/6*spaa12^2*spbb12^2*spaa14*spbb14^3*spbb23^3*spaa34+132*spaa12^2*spbb12^4*spaa23^2*spbb23^3*spbb34+528*spaa12^2*spbb12^3*spbb14*spaa23^2*spbb23^4-594*spaa12^2*spbb12^2*spbb14^2*spaa23*spbb23^4*spaa34+220*spaa12^2*spbb12*spbb14^3*spbb23^4*spaa34^2-182/3*spaa12*spbb12^3*spaa13^3*spbb13^3*spbb23*spbb34-451/6*spaa12*spbb12^2*spaa13^3*spbb13^3*spbb14*spbb23^2-116*spaa12*spbb12^4*spaa13^2*spbb13^2*spaa14*spbb34^2-815/2*spaa12*spbb12^3*spaa13^2*spbb13^2*spaa14*spbb14*spbb23*spbb34-723/2*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb23^2+247/3*spaa12*spbb12^3*spaa13^2*spbb13^2*spaa23*spbb23^2*spbb34+2255/6*spaa12*spbb12^2*spaa13^2*spbb13^2*spbb14*spaa23*spbb23^3-161/3*spaa12*spbb12*spaa13^2*spbb13^2*spbb14^2*spbb23^3*spaa34-166*spaa12*spbb12^4*spaa13*spbb13*spaa14^2*spbb14*spbb34^2-501*spaa12*spbb12^3*spaa13*spbb13*spaa14^2*spbb14^2*spbb23*spbb34-819/2*spaa12*spbb12^2*spaa13*spbb13*spaa14^2*spbb14^3*spbb23^2-5/3*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14^3*spbb23^3*spaa34+231*spaa12*spbb12^3*spaa13*spbb13*spaa23^2*spbb23^3*spbb34+693*spaa12*spbb12^2*spaa13*spbb13*spbb14*spaa23^2*spbb23^4-429*spaa12*spbb12*spaa13*spbb13*spbb14^2*spaa23*spbb23^4*spaa34+55*spaa12*spaa13*spbb13*spbb14^3*spbb23^4*spaa34^2-50*spaa12*spbb12^4*spaa14^3*spbb14^2*spbb34^2-925/6*spaa12*spbb12^3*spaa14^3*spbb14^3*spbb23*spbb34-739/6*spaa12*spbb12^2*spaa14^3*spbb14^4*spbb23^2+8*spaa12*spbb12*spaa14^2*spbb14^4*spbb23^3*spaa34+22*spaa12*spaa14*spbb14^4*spbb23^4*spaa34^2+88*spaa12*spbb12^3*spaa23^3*spbb23^4*spbb34+242*spaa12*spbb12^2*spbb14*spaa23^3*spbb23^5-198*spaa12*spbb12*spbb14^2*spaa23^2*spbb23^5*spaa34+44*spaa12*spbb14^3*spaa23*spbb23^5*spaa34^2-11*spbb12^2*spaa13^4*spbb13^4*spbb23*spbb34-22*spbb12*spaa13^4*spbb13^4*spbb14*spbb23^2-149/3*spbb12^3*spaa13^3*spbb13^3*spaa14*spbb34^2-913/6*spbb12^2*spaa13^3*spbb13^3*spaa14*spbb14*spbb23*spbb34-433/3*spbb12*spaa13^3*spbb13^3*spaa14*spbb14^2*spbb23^2+22*spbb12^2*spaa13^3*spbb13^3*spaa23*spbb23^2*spbb34+44*spbb12*spaa13^3*spbb13^3*spbb14*spaa23*spbb23^3+11*spaa13^3*spbb13^3*spbb14^2*spbb23^3*spaa34-116*spbb12^3*spaa13^2*spbb13^2*spaa14^2*spbb14*spbb34^2-649/2*spbb12^2*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spbb23*spbb34-268*spbb12*spaa13^2*spbb13^2*spaa14^2*spbb14^3*spbb23^2+109/3*spaa13^2*spbb13^2*spaa14*spbb14^3*spbb23^3*spaa34+99*spbb12^2*spaa13^2*spbb13^2*spaa23^2*spbb23^3*spbb34+198*spbb12*spaa13^2*spbb13^2*spbb14*spaa23^2*spbb23^4-33*spaa13^2*spbb13^2*spbb14^2*spaa23*spbb23^4*spaa34-83*spbb12^3*spaa13*spbb13*spaa14^3*spbb14^2*spbb34^2-473/2*spbb12^2*spaa13*spbb13*spaa14^3*spbb14^3*spbb23*spbb34-191*spbb12*spaa13*spbb13*spaa14^3*spbb14^4*spbb23^2+119/3*spaa13*spbb13*spaa14^2*spbb14^4*spbb23^3*spaa34+88*spbb12^2*spaa13*spbb13*spaa23^3*spbb23^4*spbb34+176*spbb12*spaa13*spbb13*spbb14*spaa23^3*spbb23^5-66*spaa13*spbb13*spbb14^2*spaa23^2*spbb23^5*spaa34-50/3*spbb12^3*spaa14^4*spbb14^3*spbb34^2-319/6*spbb12^2*spaa14^4*spbb14^4*spbb23*spbb34-136/3*spbb12*spaa14^4*spbb14^5*spbb23^2+43/3*spaa14^3*spbb14^5*spbb23^3*spaa34+22*spbb12^2*spaa23^4*spbb23^5*spbb34+44*spbb12*spbb14*spaa23^4*spbb23^6-22*spbb14^2*spaa23^3*spbb23^6*spaa34)/(spbb12^3*spaa15*spaa24^2*spbb24^2*spbb34*spbb35*spab3153)+
(spbb45*spbb23*(235*spaa23^2*spbb23^2+1859/3*spaa23*spbb23*spaa25*spbb25-337/6*spaa23*spbb23*spaa34*spbb34+51/2*spaa23*spbb23*spaa35*spbb35-191*spbb23*spaa24*spaa35*spbb45+2057/6*spaa25^2*spbb25^2+499/2*spaa25*spbb25*spaa35*spbb35+23/3*spaa34^2*spbb34^2+33*spaa34*spbb34*spaa35*spbb35+22*spaa35^2*spbb35^2))/(spaa24*spbb24^2*spbb35*spab3153)+
(spbb14*spaa24*(13/6*spaa12*spbb14*spbb24^2*spaa45^2+1/3*spbb12*spaa14*spbb14^2*spaa15^2-1/2*spaa14*spbb14^2*spaa15*spbb24*spaa45+2/3*spbb12*spbb14*spaa15^2*spaa24*spbb24-1/6*spbb14*spaa15^2*spbb15*spbb24*spaa45+1/3*spbb12*spaa15*spaa24*spbb24^2*spaa25-2/3*spbb14*spaa15*spaa24*spbb24^2*spaa45-37/6*spbb12*spaa15*spbb24*spaa25*spaa45*spbb45-1/3*spaa24*spbb24^3*spaa25*spaa45))/(spaa12*spbb12^3*spaa15*spaa23*spaa25*spbb34)+
(2057/6*spaa12^5*spbb12^5*spaa13*spbb13*spbb23*spbb34-214/3*spaa12^5*spbb12^4*spaa13*spbb13*spbb14*spbb23^2-2057/3*spaa12^5*spbb12^5*spaa23*spbb23^2*spbb34-214/3*spaa12^5*spbb12^4*spbb14*spaa23*spbb23^3+2057/2*spaa12^5*spbb12^5*spbb23*spaa34*spbb34^2+2057/3*spaa12^5*spbb12^4*spbb14*spbb23^2*spaa34*spbb34+214/3*spaa12^5*spbb12^3*spbb14^2*spbb23^3*spaa34+1777/3*spaa12^4*spbb12^4*spaa13^2*spbb13^2*spbb23*spbb34-949/2*spaa12^4*spbb12^3*spaa13^2*spbb13^2*spbb14*spbb23^2-859/2*spaa12^4*spbb12^4*spaa13*spbb13*spaa23*spbb23^2*spbb34-1991/6*spaa12^4*spbb12^3*spaa13*spbb13*spbb14*spaa23*spbb23^3+1777*spaa12^4*spbb12^4*spaa13*spbb13*spbb23*spaa34*spbb34^2+293/3*spaa12^4*spbb12^3*spaa13*spbb13*spbb14*spbb23^2*spaa34*spbb34+1199/6*spaa12^4*spbb12^2*spaa13*spbb13*spbb14^2*spbb23^3*spaa34+2057/2*spaa12^4*spbb12^5*spaa14*spaa23*spbb23*spbb34^2-4022/9*spaa12^4*spbb12^4*spaa23^2*spbb23^3*spbb34+24*spaa12^4*spbb12^3*spbb14*spaa23^2*spbb23^4-5503/6*spaa12^4*spbb12^4*spaa23*spbb23^2*spaa24*spbb24*spbb34-79/6*spaa12^4*spbb12^3*spbb14*spaa23*spbb23^3*spaa24*spbb24-15763/9*spaa12^4*spbb12^4*spaa23*spbb23^2*spaa34*spbb34^2-4163/18*spaa12^4*spbb12^3*spbb14*spaa23*spbb23^3*spaa34*spbb34-70*spaa12^4*spbb12^2*spbb14^2*spaa23*spbb23^4*spaa34+2761/3*spaa12^4*spbb12^4*spbb23*spaa24*spbb24*spaa34*spbb34^2+529/2*spaa12^4*spbb12^3*spbb14*spbb23^2*spaa24*spbb24*spaa34*spbb34-349/6*spaa12^4*spbb12^2*spbb14^2*spbb23^3*spaa24*spbb24*spaa34+13069/9*spaa12^4*spbb12^4*spbb23*spaa34^2*spbb34^3+5552/9*spaa12^4*spbb12^3*spbb14*spbb23^2*spaa34^2*spbb34^2-473/6*spaa12^4*spbb12^2*spbb14^2*spbb23^3*spaa34^2*spbb34-76/3*spaa12^4*spbb12*spbb14^3*spbb23^4*spaa34^2+543/2*spaa12^3*spbb12^3*spaa13^3*spbb13^3*spbb23*spbb34-1991/6*spaa12^3*spbb12^2*spaa13^3*spbb13^3*spbb14*spbb23^2+643*spaa12^3*spbb12^3*spaa13^2*spbb13^2*spaa23*spbb23^2*spbb34-539*spaa12^3*spbb12^2*spaa13^2*spbb13^2*spbb14*spaa23*spbb23^3+1563/2*spaa12^3*spbb12^3*spaa13^2*spbb13^2*spbb23*spaa34*spbb34^2-308*spaa12^3*spbb12^2*spaa13^2*spbb13^2*spbb14*spbb23^2*spaa34*spbb34+242*spaa12^3*spbb12*spaa13^2*spbb13^2*spbb14^2*spbb23^3*spaa34+3121/2*spaa12^3*spbb12^4*spaa13*spbb13*spaa14*spaa23*spbb23*spbb34^2+8045/18*spaa12^3*spbb12^3*spaa13*spbb13*spaa23^2*spbb23^3*spbb34-507/2*spaa12^3*spbb12^2*spaa13*spbb13*spbb14*spaa23^2*spbb23^4-729/2*spaa12^3*spbb12^3*spaa13*spbb13*spaa23*spbb23^2*spaa34*spbb34^2-1316/3*spaa12^3*spbb12^2*spaa13*spbb13*spbb14*spaa23*spbb23^3*spaa34*spbb34+514/3*spaa12^3*spbb12*spaa13*spbb13*spbb14^2*spaa23*spbb23^4*spaa34+6865/18*spaa12^3*spbb12^3*spaa13*spbb13*spbb23*spaa34^2*spbb34^3-2719/6*spaa12^3*spbb12^2*spaa13*spbb13*spbb14*spbb23^2*spaa34^2*spbb34^2+59*spaa12^3*spbb12*spaa13*spbb13*spbb14^2*spbb23^3*spaa34^2*spbb34-109/3*spaa12^3*spaa13*spbb13*spbb14^3*spbb23^4*spaa34^2-4040/9*spaa12^3*spbb12^4*spaa14*spaa23^2*spbb23^2*spbb34^2+2662/3*spaa12^3*spbb12^4*spaa14*spaa23*spbb23*spaa24*spbb24*spbb34^2+24911/9*spaa12^3*spbb12^4*spaa14*spaa23*spbb23*spaa34*spbb34^3+50/3*spaa12^3*spbb12^4*spaa14*spaa24*spbb24*spaa34*spbb34^3+551/18*spaa12^3*spbb12^4*spaa14*spaa34^2*spbb34^4+3955/9*spaa12^3*spbb12^3*spaa23^3*spbb23^4*spbb34+218*spaa12^3*spbb12^2*spbb14*spaa23^3*spbb23^5+6653/18*spaa12^3*spbb12^3*spaa23^2*spbb23^3*spaa24*spbb24*spbb34+299*spaa12^3*spbb12^2*spbb14*spaa23^2*spbb23^4*spaa24*spbb24-8705/9*spaa12^3*spbb12^3*spaa23^2*spbb23^3*spaa34*spbb34^2+253*spaa12^3*spbb12^2*spbb14*spaa23^2*spbb23^4*spaa34*spbb34-433/6*spaa12^3*spbb12*spbb14^2*spaa23^2*spbb23^5*spaa34+145/6*spaa12^3*spbb12^3*spaa23*spbb23^2*spaa24^2*spbb24^2*spbb34+207/2*spaa12^3*spbb12^2*spbb14*spaa23*spbb23^3*spaa24^2*spbb24^2-9191/18*spaa12^3*spbb12^3*spaa23*spbb23^2*spaa24*spbb24*spaa34*spbb34^2+189/2*spaa12^3*spbb12^2*spbb14*spaa23*spbb23^3*spaa24*spbb24*spaa34*spbb34-635/6*spaa12^3*spbb12*spbb14^2*spaa23*spbb23^4*spaa24*spbb24*spaa34+13363/18*spaa12^3*spbb12^3*spaa23*spbb23^2*spaa34^2*spbb34^3+2731/3*spaa12^3*spbb12^2*spbb14*spaa23*spbb23^3*spaa34^2*spbb34^2-65*spaa12^3*spbb12*spbb14^2*spaa23*spbb23^4*spaa34^2*spbb34-151/6*spaa12^3*spbb14^3*spaa23*spbb23^5*spaa34^2+297/2*spaa12^3*spbb12^3*spbb23*spaa24^2*spbb24^2*spaa34*spbb34^2-668/3*spaa12^3*spbb12^2*spbb14*spbb23^2*spaa24^2*spbb24^2*spaa34*spbb34-136/3*spaa12^3*spbb12*spbb14^2*spbb23^3*spaa24^2*spbb24^2*spaa34-211/18*spaa12^3*spbb12^3*spbb23*spaa24*spbb24*spaa34^2*spbb34^3-852*spaa12^3*spbb12^2*spbb14*spbb23^2*spaa24*spbb24*spaa34^2*spbb34^2-1919/6*spaa12^3*spbb12*spbb14^2*spbb23^3*spaa24*spbb24*spaa34^2*spbb34-43/3*spaa12^3*spbb14^3*spbb23^4*spaa24*spbb24*spaa34^2-3976/9*spaa12^3*spbb12^3*spbb23*spaa34^3*spbb34^4-3793/3*spaa12^3*spbb12^2*spbb14*spbb23^2*spaa34^3*spbb34^3-1607/2*spaa12^3*spbb12*spbb14^2*spbb23^3*spaa34^3*spbb34^2-1135/6*spaa12^3*spbb14^3*spbb23^4*spaa34^3*spbb34+22*spaa12^2*spbb12^2*spaa13^4*spbb13^4*spbb23*spbb34-44*spaa12^2*spbb12*spaa13^4*spbb13^4*spbb14*spbb23^2+2585/6*spaa12^2*spbb12^2*spaa13^3*spbb13^3*spaa23*spbb23^2*spbb34-198*spaa12^2*spbb12*spaa13^3*spbb13^3*spbb14*spaa23*spbb23^3+33*spaa12^2*spbb12^2*spaa13^3*spbb13^3*spbb23*spaa34*spbb34^2-33*spaa12^2*spbb12*spaa13^3*spbb13^3*spbb14*spbb23^2*spaa34*spbb34+33*spaa12^2*spaa13^3*spbb13^3*spbb14^2*spbb23^3*spaa34+521*spaa12^2*spbb12^3*spaa13^2*spbb13^2*spaa14*spaa23*spbb23*spbb34^2+1676/3*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spaa23^2*spbb23^3*spbb34-385/2*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb14*spaa23^2*spbb23^4+1372/3*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spaa23*spbb23^2*spaa34*spbb34^2-877/3*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb14*spaa23*spbb23^3*spaa34*spbb34+214/3*spaa12^2*spaa13^2*spbb13^2*spbb14^2*spaa23*spbb23^4*spaa34-889/6*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spbb23*spaa34^2*spbb34^3-213/2*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb14*spbb23^2*spaa34^2*spbb34^2+13*spaa12^2*spaa13^2*spbb13^2*spbb14^2*spbb23^3*spaa34^2*spbb34+3133/18*spaa12^2*spbb12^3*spaa13*spbb13*spaa14*spaa23^2*spbb23^2*spbb34^2+16189/18*spaa12^2*spbb12^3*spaa13*spbb13*spaa14*spaa23*spbb23*spaa34*spbb34^3+89/6*spaa12^2*spbb12^3*spaa13*spbb13*spaa14*spaa34^2*spbb34^4+836/3*spaa12^2*spbb12^2*spaa13*spbb13*spaa23^3*spbb23^4*spbb34-60*spaa12^2*spbb12*spaa13*spbb13*spbb14*spaa23^3*spbb23^5-188/3*spaa12^2*spbb12^2*spaa13*spbb13*spaa23^2*spbb23^3*spaa34*spbb34^2-1553/6*spaa12^2*spbb12*spaa13*spbb13*spbb14*spaa23^2*spbb23^4*spaa34*spbb34+27*spaa12^2*spaa13*spbb13*spbb14^2*spaa23^2*spbb23^5*spaa34+3713/3*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23^2*spaa34^2*spbb34^3+871/3*spaa12^2*spbb12*spaa13*spbb13*spbb14*spaa23*spbb23^3*spaa34^2*spbb34^2+256/3*spaa12^2*spaa13*spbb13*spbb14^2*spaa23*spbb23^4*spaa34^2*spbb34-551/2*spaa12^2*spbb12^2*spaa13*spbb13*spbb23*spaa34^3*spbb34^4-687/2*spaa12^2*spbb12*spaa13*spbb13*spbb14*spbb23^2*spaa34^3*spbb34^3-142*spaa12^2*spaa13*spbb13*spbb14^2*spbb23^3*spaa34^3*spbb34^2+11842/9*spaa12^2*spbb12^4*spaa14^2*spaa23^2*spbb23*spbb34^3+50/3*spaa12^2*spbb12^4*spaa14^2*spaa23*spaa24*spbb24*spbb34^3+551/18*spaa12^2*spbb12^4*spaa14^2*spaa23*spaa34*spbb34^4-5050/9*spaa12^2*spbb12^3*spaa14*spaa23^3*spbb23^3*spbb34^2-4628/9*spaa12^2*spbb12^3*spaa14*spaa23^2*spbb23^2*spaa24*spbb24*spbb34^2+8219/18*spaa12^2*spbb12^3*spaa14*spaa23^2*spbb23^2*spaa34*spbb34^3+165/2*spaa12^2*spbb12^3*spaa14*spaa23*spbb23*spaa24^2*spbb24^2*spbb34^2+3116/9*spaa12^2*spbb12^3*spaa14*spaa23*spbb23*spaa24*spbb24*spaa34*spbb34^3-4847/18*spaa12^2*spbb12^3*spaa14*spaa23*spbb23*spaa34^2*spbb34^4+50/3*spaa12^2*spbb12^3*spaa14*spaa24^2*spbb24^2*spaa34*spbb34^3+437/18*spaa12^2*spbb12^3*spaa14*spaa24*spbb24*spaa34^2*spbb34^4+25/3*spaa12^2*spbb12^3*spaa14*spaa34^3*spbb34^5+665/3*spaa12^2*spbb12^2*spaa23^4*spbb23^5*spbb34+368/3*spaa12^2*spbb12*spbb14*spaa23^4*spbb23^6+686*spaa12^2*spbb12^2*spaa23^3*spbb23^4*spaa24*spbb24*spbb34+1609/6*spaa12^2*spbb12*spbb14*spaa23^3*spbb23^5*spaa24*spbb24+1507/6*spaa12^2*spbb12^2*spaa23^3*spbb23^4*spaa34*spbb34^2+1961/6*spaa12^2*spbb12*spbb14*spaa23^3*spbb23^5*spaa34*spbb34+151/6*spaa12^2*spbb14^2*spaa23^3*spbb23^6*spaa34+2389/3*spaa12^2*spbb12^2*spaa23^2*spbb23^3*spaa24^2*spbb24^2*spbb34+1145/6*spaa12^2*spbb12*spbb14*spaa23^2*spbb23^4*spaa24^2*spbb24^2+1115*spaa12^2*spbb12^2*spaa23^2*spbb23^3*spaa24*spbb24*spaa34*spbb34^2+3287/6*spaa12^2*spbb12*spbb14*spaa23^2*spbb23^4*spaa24*spbb24*spaa34*spbb34+79/2*spaa12^2*spbb14^2*spaa23^2*spbb23^5*spaa24*spbb24*spaa34+4139/6*spaa12^2*spbb12^2*spaa23^2*spbb23^3*spaa34^2*spbb34^3+4981/6*spaa12^2*spbb12*spbb14*spaa23^2*spbb23^4*spaa34^2*spbb34^2+806/3*spaa12^2*spbb14^2*spaa23^2*spbb23^5*spaa34^2*spbb34+334*spaa12^2*spbb12^2*spaa23*spbb23^2*spaa24^3*spbb24^3*spbb34+136/3*spaa12^2*spbb12*spbb14*spaa23*spbb23^3*spaa24^3*spbb24^3+2307/2*spaa12^2*spbb12^2*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa34*spbb34^2+1009/6*spaa12^2*spbb12*spbb14*spaa23*spbb23^3*spaa24^2*spbb24^2*spaa34*spbb34+43/3*spaa12^2*spbb14^2*spaa23*spbb23^4*spaa24^2*spbb24^2*spaa34+14597/6*spaa12^2*spbb12^2*spaa23*spbb23^2*spaa24*spbb24*spaa34^2*spbb34^3+1088*spaa12^2*spbb12*spbb14*spaa23*spbb23^3*spaa24*spbb24*spaa34^2*spbb34^2+489/2*spaa12^2*spbb14^2*spaa23*spbb23^4*spaa24*spbb24*spaa34^2*spbb34+10849/6*spaa12^2*spbb12^2*spaa23*spbb23^2*spaa34^3*spbb34^4+7897/6*spaa12^2*spbb12*spbb14*spaa23*spbb23^3*spaa34^3*spbb34^3+2111/6*spaa12^2*spbb14^2*spaa23*spbb23^4*spaa34^3*spbb34^2-517/6*spaa12^2*spbb12^2*spbb23*spaa24^3*spbb24^3*spaa34*spbb34^2-235/3*spaa12^2*spbb12*spbb14*spbb23^2*spaa24^3*spbb24^3*spaa34*spbb34-279*spaa12^2*spbb12^2*spbb23*spaa24^2*spbb24^2*spaa34^2*spbb34^3-280*spaa12^2*spbb12*spbb14*spbb23^2*spaa24^2*spbb24^2*spaa34^2*spbb34^2-43/3*spaa12^2*spbb14^2*spbb23^3*spaa24^2*spbb24^2*spaa34^2*spbb34-952/3*spaa12^2*spbb12^2*spbb23*spaa24*spbb24*spaa34^3*spbb34^4-1019/3*spaa12^2*spbb12*spbb14*spbb23^2*spaa24*spbb24*spaa34^3*spbb34^3-161/3*spaa12^2*spbb14^2*spbb23^3*spaa24*spbb24*spaa34^3*spbb34^2-773/6*spaa12^2*spbb12^2*spbb23*spaa34^4*spbb34^5-901/6*spaa12^2*spbb12*spbb14*spbb23^2*spaa34^4*spbb34^4-101/3*spaa12^2*spbb14^2*spbb23^3*spaa34^4*spbb34^3+44*spaa12*spbb12*spaa13^4*spbb13^4*spaa23*spbb23^2*spbb34+22*spaa12*spbb12^2*spaa13^3*spbb13^3*spaa14*spaa23*spbb23*spbb34^2+1097/6*spaa12*spbb12*spaa13^3*spbb13^3*spaa23^2*spbb23^3*spbb34-8/3*spaa12*spaa13^3*spbb13^3*spbb14*spaa23^2*spbb23^4+113/6*spaa12*spbb12*spaa13^3*spbb13^3*spaa23*spbb23^2*spaa34*spbb34^2-35*spaa12*spaa13^3*spbb13^3*spbb14*spaa23*spbb23^3*spaa34*spbb34+1*spaa12*spbb12*spaa13^3*spbb13^3*spbb23*spaa34^2*spbb34^3+2/3*spaa12*spaa13^3*spbb13^3*spbb14*spbb23^2*spaa34^2*spbb34^2+120*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa14*spaa23^2*spbb23^2*spbb34^2+95/3*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa14*spaa23*spbb23*spaa34*spbb34^3-1/3*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa14*spaa34^2*spbb34^4+170*spaa12*spbb12*spaa13^2*spbb13^2*spaa23^3*spbb23^4*spbb34-31/6*spaa12*spaa13^2*spbb13^2*spbb14*spaa23^3*spbb23^5-18*spaa12*spbb12*spaa13^2*spbb13^2*spaa23^2*spbb23^3*spaa34*spbb34^2-487/6*spaa12*spaa13^2*spbb13^2*spbb14*spaa23^2*spbb23^4*spaa34*spbb34+395/6*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23^2*spaa34^2*spbb34^3-40/3*spaa12*spaa13^2*spbb13^2*spbb14*spaa23*spbb23^3*spaa34^2*spbb34^2+31/6*spaa12*spbb12*spaa13^2*spbb13^2*spbb23*spaa34^3*spbb34^4+13/3*spaa12*spaa13^2*spbb13^2*spbb14*spbb23^2*spaa34^3*spbb34^3+722/3*spaa12*spbb12^3*spaa13*spbb13*spaa14^2*spaa23^2*spbb23*spbb34^3-53/6*spaa12*spbb12^3*spaa13*spbb13*spaa14^2*spaa23*spaa34*spbb34^4+83/3*spaa12*spbb12^2*spaa13*spbb13*spaa14*spaa23^3*spbb23^3*spbb34^2+649/6*spaa12*spbb12^2*spaa13*spbb13*spaa14*spaa23^2*spbb23^2*spaa34*spbb34^3-659/6*spaa12*spbb12^2*spaa13*spbb13*spaa14*spaa23*spbb23*spaa34^2*spbb34^4-1/2*spaa12*spbb12^2*spaa13*spbb13*spaa14*spaa34^3*spbb34^5+52*spaa12*spbb12*spaa13*spbb13*spaa23^4*spbb23^5*spbb34-5/2*spaa12*spaa13*spbb13*spbb14*spaa23^4*spbb23^6+341/6*spaa12*spbb12*spaa13*spbb13*spaa23^3*spbb23^4*spaa34*spbb34^2-205/6*spaa12*spaa13*spbb13*spbb14*spaa23^3*spbb23^5*spaa34*spbb34-2443/6*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^3*spaa34^2*spbb34^3-161/3*spaa12*spaa13*spbb13*spbb14*spaa23^2*spbb23^4*spaa34^2*spbb34^2+914/3*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23^2*spaa34^3*spbb34^4+413/3*spaa12*spaa13*spbb13*spbb14*spaa23*spbb23^3*spaa34^3*spbb34^3-11/3*spaa12*spbb12*spaa13*spbb13*spbb23*spaa34^4*spbb34^5-13/3*spaa12*spaa13*spbb13*spbb14*spbb23^2*spaa34^4*spbb34^4+1085/3*spaa12*spbb12^3*spaa14^2*spaa23^3*spbb23^2*spbb34^3+6443/18*spaa12*spbb12^3*spaa14^2*spaa23^2*spbb23*spaa24*spbb24*spbb34^3+166*spaa12*spbb12^3*spaa14^2*spaa23^2*spbb23*spaa34*spbb34^4+50/3*spaa12*spbb12^3*spaa14^2*spaa23*spaa24^2*spbb24^2*spbb34^3+437/18*spaa12*spbb12^3*spaa14^2*spaa23*spaa24*spbb24*spaa34*spbb34^4+11/6*spaa12*spbb12^3*spaa14^2*spaa23*spaa34^2*spbb34^5-35/3*spaa12*spbb12^2*spaa14*spaa23^4*spbb23^4*spbb34^2-382/3*spaa12*spbb12^2*spaa14*spaa23^3*spbb23^3*spaa24*spbb24*spbb34^2-123/2*spaa12*spbb12^2*spaa14*spaa23^3*spbb23^3*spaa34*spbb34^3-1207/6*spaa12*spbb12^2*spaa14*spaa23^2*spbb23^2*spaa24^2*spbb24^2*spbb34^2-49/3*spaa12*spbb12^2*spaa14*spaa23^2*spbb23^2*spaa24*spbb24*spaa34*spbb34^3+1267/3*spaa12*spbb12^2*spaa14*spaa23^2*spbb23^2*spaa34^2*spbb34^4-715/6*spaa12*spbb12^2*spaa14*spaa23*spbb23*spaa24^3*spbb24^3*spbb34^2-856/3*spaa12*spbb12^2*spaa14*spaa23*spbb23*spaa24^2*spbb24^2*spaa34*spbb34^3-317*spaa12*spbb12^2*spaa14*spaa23*spbb23*spaa24*spbb24*spaa34^2*spbb34^4-319/3*spaa12*spbb12^2*spaa14*spaa23*spbb23*spaa34^3*spbb34^5-19/3*spaa12*spbb12^2*spaa14*spaa24^2*spbb24^2*spaa34^2*spbb34^4-13/2*spaa12*spbb12^2*spaa14*spaa24*spbb24*spaa34^3*spbb34^5-1/6*spaa12*spbb12^2*spaa14*spaa34^4*spbb34^6+21*spaa12*spbb12*spaa23^5*spbb23^6*spbb34+144*spaa12*spbb12*spaa23^4*spbb23^5*spaa24*spbb24*spbb34+667/6*spaa12*spbb12*spaa23^4*spbb23^5*spaa34*spbb34^2-163/3*spaa12*spbb14*spaa23^4*spbb23^6*spaa34*spbb34+904/3*spaa12*spbb12*spaa23^3*spbb23^4*spaa24^2*spbb24^2*spbb34+908/3*spaa12*spbb12*spaa23^3*spbb23^4*spaa24*spbb24*spaa34*spbb34^2-286/3*spaa12*spbb14*spaa23^3*spbb23^5*spaa24*spbb24*spaa34*spbb34-403*spaa12*spbb12*spaa23^3*spbb23^4*spaa34^2*spbb34^3-433/2*spaa12*spbb14*spaa23^3*spbb23^5*spaa34^2*spbb34^2+770/3*spaa12*spbb12*spaa23^2*spbb23^3*spaa24^3*spbb24^3*spbb34+514*spaa12*spbb12*spaa23^2*spbb23^3*spaa24^2*spbb24^2*spaa34*spbb34^2-80/3*spaa12*spbb14*spaa23^2*spbb23^4*spaa24^2*spbb24^2*spaa34*spbb34-36*spaa12*spbb12*spaa23^2*spbb23^3*spaa24*spbb24*spaa34^2*spbb34^3-385/3*spaa12*spbb14*spaa23^2*spbb23^4*spaa24*spbb24*spaa34^2*spbb34^2-363*spaa12*spbb12*spaa23^2*spbb23^3*spaa34^3*spbb34^4-259/2*spaa12*spbb14*spaa23^2*spbb23^4*spaa34^3*spbb34^3+235/3*spaa12*spbb12*spaa23*spbb23^2*spaa24^4*spbb24^4*spbb34+651/2*spaa12*spbb12*spaa23*spbb23^2*spaa24^3*spbb24^3*spaa34*spbb34^2+43/3*spaa12*spbb14*spaa23*spbb23^3*spaa24^3*spbb24^3*spaa34*spbb34+3757/6*spaa12*spbb12*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa34^2*spbb34^3+541/6*spaa12*spbb14*spaa23*spbb23^3*spaa24^2*spbb24^2*spaa34^2*spbb34^2+2947/6*spaa12*spbb12*spaa23*spbb23^2*spaa24*spbb24*spaa34^3*spbb34^4+262/3*spaa12*spbb14*spaa23*spbb23^3*spaa24*spbb24*spaa34^3*spbb34^3+400/3*spaa12*spbb12*spaa23*spbb23^2*spaa34^4*spbb34^5+107/3*spaa12*spbb14*spaa23*spbb23^3*spaa34^4*spbb34^4+1/6*spaa12*spbb12*spbb23*spaa24^3*spbb24^3*spaa34^2*spbb34^3+41/6*spaa12*spbb12*spbb23*spaa24^2*spbb24^2*spaa34^3*spbb34^4+1/6*spaa12*spbb14*spbb23^2*spaa24^2*spbb24^2*spaa34^3*spbb34^3+19/2*spaa12*spbb12*spbb23*spaa24*spbb24*spaa34^4*spbb34^5+1/3*spaa12*spbb14*spbb23^2*spaa24*spbb24*spaa34^4*spbb34^4+19/6*spaa12*spbb12*spbb23*spaa34^5*spbb34^6+3*spaa12*spbb14*spbb23^2*spaa34^5*spbb34^5-1/2*spaa13^4*spbb13^4*spaa23^2*spbb23^3*spbb34-1/2*spaa13^4*spbb13^4*spaa23*spbb23^2*spaa34*spbb34^2+2/3*spbb12*spaa13^3*spbb13^3*spaa14*spaa23^2*spbb23^2*spbb34^2+2/3*spbb12*spaa13^3*spbb13^3*spaa14*spaa23*spbb23*spaa34*spbb34^3-7/6*spaa13^3*spbb13^3*spaa23^3*spbb23^4*spbb34-19/6*spaa13^3*spbb13^3*spaa23^2*spbb23^3*spaa34*spbb34^2-2*spaa13^3*spbb13^3*spaa23*spbb23^2*spaa34^2*spbb34^3-1/6*spbb12^2*spaa13^2*spbb13^2*spaa14^2*spaa23^2*spbb23*spbb34^3-1/6*spbb12^2*spaa13^2*spbb13^2*spaa14^2*spaa23*spaa34*spbb34^4-35/6*spbb12*spaa13^2*spbb13^2*spaa14*spaa23^3*spbb23^3*spbb34^2-23/6*spbb12*spaa13^2*spbb13^2*spaa14*spaa23^2*spbb23^2*spaa34*spbb34^3+2*spbb12*spaa13^2*spbb13^2*spaa14*spaa23*spbb23*spaa34^2*spbb34^4-1*spaa13^2*spbb13^2*spaa23^4*spbb23^5*spbb34-11/3*spaa13^2*spbb13^2*spaa23^3*spbb23^4*spaa34*spbb34^2-49/6*spaa13^2*spbb13^2*spaa23^2*spbb23^3*spaa34^2*spbb34^3-11/2*spaa13^2*spbb13^2*spaa23*spbb23^2*spaa34^3*spbb34^4+79/6*spbb12^2*spaa13*spbb13*spaa14^2*spaa23^3*spbb23^2*spbb34^3+77/6*spbb12^2*spaa13*spbb13*spaa14^2*spaa23^2*spbb23*spaa34*spbb34^4-1/3*spbb12^2*spaa13*spbb13*spaa14^2*spaa23*spaa34^2*spbb34^5-35/6*spbb12*spaa13*spbb13*spaa14*spaa23^4*spbb23^4*spbb34^2-167/6*spbb12*spaa13*spbb13*spaa14*spaa23^3*spbb23^3*spaa34*spbb34^3-35/2*spbb12*spaa13*spbb13*spaa14*spaa23^2*spbb23^2*spaa34^2*spbb34^4+9/2*spbb12*spaa13*spbb13*spaa14*spaa23*spbb23*spaa34^3*spbb34^5-1/3*spaa13*spbb13*spaa23^5*spbb23^6*spbb34-5/3*spaa13*spbb13*spaa23^4*spbb23^5*spaa34*spbb34^2-29/6*spaa13*spbb13*spaa23^3*spbb23^4*spaa34^2*spbb34^3-21/2*spaa13*spbb13*spaa23^2*spbb23^3*spaa34^3*spbb34^4-7*spaa13*spbb13*spaa23*spbb23^2*spaa34^4*spbb34^5-13/2*spbb12^3*spaa14^3*spaa23^3*spbb23*spbb34^4-13/2*spbb12^3*spaa14^3*spaa23^2*spaa34*spbb34^5+6*spbb12^2*spaa14^2*spaa23^4*spbb23^3*spbb34^3+41/6*spbb12^2*spaa14^2*spaa23^3*spbb23^2*spaa24*spbb24*spbb34^3+86/3*spbb12^2*spaa14^2*spaa23^3*spbb23^2*spaa34*spbb34^4-19/3*spbb12^2*spaa14^2*spaa23^2*spbb23*spaa24^2*spbb24^2*spbb34^3+1/3*spbb12^2*spaa14^2*spaa23^2*spbb23*spaa24*spbb24*spaa34*spbb34^4+45/2*spbb12^2*spaa14^2*spaa23^2*spbb23*spaa34^2*spbb34^5-19/3*spbb12^2*spaa14^2*spaa23*spaa24^2*spbb24^2*spaa34*spbb34^4-13/2*spbb12^2*spaa14^2*spaa23*spaa24*spbb24*spaa34^2*spbb34^5-1/6*spbb12^2*spaa14^2*spaa23*spaa34^3*spbb34^6+1/2*spbb12*spaa14*spaa23^5*spbb23^5*spbb34^2+1/6*spbb12*spaa14*spaa23^4*spbb23^4*spaa24*spbb24*spbb34^2-44/3*spbb12*spaa14*spaa23^4*spbb23^4*spaa34*spbb34^3-1/6*spbb12*spaa14*spaa23^3*spbb23^3*spaa24^2*spbb24^2*spbb34^2-23/3*spbb12*spaa14*spaa23^3*spbb23^3*spaa24*spbb24*spaa34*spbb34^3-193/6*spbb12*spaa14*spaa23^3*spbb23^3*spaa34^2*spbb34^4+1/6*spbb12*spaa14*spaa23^2*spbb23^2*spaa24^3*spbb24^3*spbb34^2+20/3*spbb12*spaa14*spaa23^2*spbb23^2*spaa24^2*spbb24^2*spaa34*spbb34^3+5/3*spbb12*spaa14*spaa23^2*spbb23^2*spaa24*spbb24*spaa34^2*spbb34^4-83/6*spbb12*spaa14*spaa23^2*spbb23^2*spaa34^3*spbb34^5+1/6*spbb12*spaa14*spaa23*spbb23*spaa24^3*spbb24^3*spaa34*spbb34^3+41/6*spbb12*spaa14*spaa23*spbb23*spaa24^2*spbb24^2*spaa34^2*spbb34^4+19/2*spbb12*spaa14*spaa23*spbb23*spaa24*spbb24*spaa34^3*spbb34^5+19/6*spbb12*spaa14*spaa23*spbb23*spaa34^4*spbb34^6-1/2*spaa23^5*spbb23^6*spaa34*spbb34^2-1/6*spaa23^4*spbb23^5*spaa24*spbb24*spaa34*spbb34^2+1/6*spaa23^3*spbb23^4*spaa24^2*spbb24^2*spaa34*spbb34^2+5/6*spaa23^3*spbb23^4*spaa24*spbb24*spaa34^2*spbb34^3-3/2*spaa23^3*spbb23^4*spaa34^3*spbb34^4-1/6*spaa23^2*spbb23^3*spaa24^3*spbb24^3*spaa34*spbb34^2-1/3*spaa23^2*spbb23^3*spaa24^2*spbb24^2*spaa34^2*spbb34^3-7/3*spaa23^2*spbb23^3*spaa24*spbb24*spaa34^3*spbb34^4-5*spaa23^2*spbb23^3*spaa34^4*spbb34^5-1/6*spaa23*spbb23^2*spaa24^3*spbb24^3*spaa34^2*spbb34^3-1/2*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa34^3*spbb34^4-10/3*spaa23*spbb23^2*spaa24*spbb24*spaa34^4*spbb34^5-3*spaa23*spbb23^2*spaa34^5*spbb34^6)/(spaa12*spbb12^3*spaa13*spaa15*spaa24*spbb24*spaa25*spbb34*spbb35^2*spab3153),
(+31/9*spbb14^3*spbb23^3*spaa34^3)/(spbb12^3*spab4154^3)+
(spbb14*spaa45*spbb45*(33*spbb12*spbb13*spaa14^2*spbb14*spbb15*spaa35^2+33*spbb12*spaa14^2*spbb14^2*spbb15*spaa35*spaa45-33*spbb12*spbb13*spaa14*spaa15*spbb15^2*spaa35^2-33*spbb12*spbb13*spaa14*spbb14*spaa34*spaa35*spaa45*spbb45+66*spbb12*spaa14*spbb14^2*spaa34*spaa35*spbb35*spaa45+33*spbb14^2*spbb25*spaa34^2*spbb34*spaa45^2))/(spbb12^3*spaa23*spaa25*spab5145^3)+
(spbb14^2*spbb23^2*spaa34^2*(10/3*spaa13*spbb14*spbb15+9/2*spbb14*spaa34*spbb45+17/2*spbb15*spaa35*spbb45))/(spbb12^3*spaa23*spbb45*spab4154^2)+
(-99/2*spbb12*spaa23^2*spbb23^4*spaa24^2*spbb25^2+77/2*spbb13*spaa23^2*spbb23^4*spaa24*spbb25^2*spaa34+121/2*spbb13*spaa23^2*spbb23^3*spaa24*spbb25^3*spaa45+88*spbb13*spaa23^2*spbb23^4*spbb25*spaa34^2*spbb35+55/2*spbb13*spaa23^2*spbb23^3*spbb25^2*spaa34*spbb35*spaa45-33*spbb13*spaa23^2*spbb23^2*spbb25^3*spbb35*spaa45^2-99/2*spbb12*spaa23*spbb23^3*spaa24^3*spbb24*spbb25^2+11*spbb13*spaa23*spbb23^3*spaa24^2*spbb24*spbb25^2*spaa34+66*spbb14*spaa23*spbb23^4*spaa24^2*spbb25^2*spaa34-33/2*spbb15*spaa23*spbb23^4*spaa24^2*spbb24*spbb25*spaa34+143/2*spbb13*spaa23*spbb23^2*spaa24^2*spbb24*spbb25^3*spaa45-165/2*spbb13*spaa23*spbb23^4*spaa24*spbb25*spaa34^2*spbb45+297*spbb13*spaa23*spbb23^3*spaa24*spbb24*spbb25*spaa34^2*spbb35+33*spbb15*spaa23*spbb23^5*spaa24*spaa34^2*spbb45+187*spbb13*spaa23*spbb23^2*spaa24*spbb24*spbb25^2*spaa34*spbb35*spaa45-11/2*spbb13*spaa23*spbb23*spaa24*spbb24*spbb25^3*spbb35*spaa45^2-297/2*spbb13*spaa23*spbb23^4*spaa34^3*spbb35*spbb45+473/2*spbb13*spaa23*spbb23^3*spbb24*spaa34^3*spbb35^2+231/2*spbb13*spaa23*spbb23^2*spbb24*spbb25*spaa34^2*spbb35^2*spaa45-11/2*spbb13*spaa23*spbb23*spbb24*spbb25^2*spaa34*spbb35^2*spaa45^2+22*spbb13*spbb23^2*spaa24^3*spbb24^2*spbb25^2*spaa34+11*spbb13*spbb23*spaa24^3*spbb24^2*spbb25^3*spaa45-33*spbb13*spbb23^3*spaa24^2*spbb24*spbb25*spaa34^2*spbb45+385/2*spbb13*spbb23^2*spaa24^2*spbb24^2*spbb25*spaa34^2*spbb35-33/2*spbb14*spbb23^4*spaa24^2*spbb25*spaa34^2*spbb45+110*spbb13*spbb23*spaa24^2*spbb24^2*spbb25^2*spaa34*spbb35*spaa45+55/2*spbb13*spaa24^2*spbb24^2*spbb25^3*spbb35*spaa45^2+11*spbb13*spbb23^4*spaa24*spaa34^3*spbb45^2-209*spbb13*spbb23^3*spaa24*spbb24*spaa34^3*spbb35*spbb45+319*spbb13*spbb23^2*spaa24*spbb24^2*spaa34^3*spbb35^2+187*spbb13*spbb23*spaa24*spbb24^2*spbb25*spaa34^2*spbb35^2*spaa45+55*spbb13*spaa24*spbb24^2*spbb25^2*spaa34*spbb35^2*spaa45^2-55/2*spbb13*spbb23^3*spaa34^4*spbb34*spbb35*spbb45+297/2*spbb13*spbb23^2*spbb24*spaa34^4*spbb34*spbb35^2+88*spbb13*spbb23*spbb24^2*spaa34^3*spbb35^3*spaa45+55/2*spbb13*spbb24^2*spbb25*spaa34^2*spbb35^3*spaa45^2)/(spbb12^3*spaa14^2*spbb35^2*spab5145^2)+
(spbb14*spbb23*spaa34*(50/3*spaa13^2*spbb14^2*spbb15^2-89/6*spaa13*spbb14^2*spbb15*spaa34*spbb45+21*spaa13*spbb14*spbb15^2*spaa35*spbb45+7/2*spbb14^2*spaa34^2*spbb45^2-15/2*spbb14*spbb15*spaa34*spaa35*spbb45^2+17/2*spbb15^2*spaa35^2*spbb45^2))/(spbb12^3*spaa23^2*spbb45^2*spab4154)+
(spaa15^2*(11/2*spaa13^3*spbb13*spbb14^2*spbb15^3*spaa34+11*spaa13^3*spbb13*spbb14*spbb15^4*spaa35-11/2*spaa13^3*spbb14^2*spbb15^4*spaa45+11*spaa13^2*spbb14*spaa15*spbb15^5*spaa35-33/2*spaa13^2*spbb13*spbb14^2*spbb15^2*spaa34^2*spbb45+47/6*spaa13^2*spbb14^3*spbb15^2*spaa34^2*spbb35+33/2*spaa13^2*spbb14^2*spbb15^3*spaa34*spaa35*spbb35+11/2*spaa13^2*spbb13*spbb15^4*spaa35^2*spbb45+11*spaa13^2*spbb14*spbb15^4*spaa35^2*spbb35+11/2*spaa13*spaa15*spbb15^5*spaa35^2*spbb45+132*spaa13*spbb13*spbb14^2*spbb15*spaa34^3*spbb45^2+158/3*spaa13*spbb14^3*spbb15*spaa34^3*spbb35*spbb45+205/3*spaa13*spbb14^2*spbb15^2*spaa34^2*spaa35*spbb35*spbb45+33/2*spaa13*spbb14*spbb15^3*spaa34*spaa35^2*spbb35*spbb45+11/2*spaa13*spbb15^4*spaa35^3*spbb35*spbb45-187/2*spbb13*spbb14^2*spaa34^4*spbb45^3+55/2*spbb14^3*spaa34^4*spbb35*spbb45^2+158/3*spbb14^2*spbb15*spaa34^3*spaa35*spbb35*spbb45^2+11*spbb14*spbb15^2*spaa34^2*spaa35^2*spbb35*spbb45^2+11/2*spbb15^3*spaa34*spaa35^3*spbb35*spbb45^2))/(spaa12*spbb12^3*spaa13*spaa14^2*spbb14^2*spaa23^2*spbb45)+
(spaa23*(-11/2*spaa12^2*spbb12*spbb24-33/2*spaa12*spbb12*spaa13*spbb34-11/2*spaa12*spaa24*spbb24^2-11*spaa13^2*spbb13*spbb34-11/2*spaa13*spaa23*spbb23*spbb34-11/2*spaa13*spaa24*spbb24*spbb34))/(spaa12*spaa13*spaa14*spbb14^2)+
(spbb15*(1/3*spaa12^2*spbb13^2*spbb25^2*spaa35^4+1/3*spaa12*spaa13^2*spbb13^3*spbb25*spaa35^3+1*spaa12*spaa13*spbb13^2*spaa15*spbb15*spbb25*spaa35^3+1/3*spaa12*spaa13*spbb13^2*spbb25*spaa35^4*spbb35+2/3*spaa12*spbb13*spaa15^2*spbb15^2*spbb25*spaa35^3+2/3*spaa12*spbb13*spaa15*spbb15*spaa25*spbb25^2*spaa35^3+2/3*spaa12*spbb13*spaa15*spbb15*spbb25*spaa35^4*spbb35-1/3*spaa12*spbb13*spaa25^2*spbb25^3*spaa35^3-2/3*spaa12*spbb13*spaa25*spbb25^2*spaa35^4*spbb35-1/3*spaa12*spbb13*spbb25*spaa35^5*spbb35^2-1/3*spbb12^2*spaa13^4*spbb13^2*spaa25^2-1/3*spbb12*spaa13^4*spbb13^3*spaa25*spaa35-2/3*spbb12^2*spaa13^3*spbb13*spaa15*spbb15*spaa25^2-1*spbb12*spaa13^3*spbb13^2*spaa15*spbb15*spaa25*spaa35+1/3*spbb12^3*spaa13^3*spaa25^3*spbb35+2/3*spbb12^2*spaa13^3*spbb13*spaa25^2*spaa35*spbb35-1/3*spbb12^2*spaa13^2*spaa15^2*spbb15^2*spaa25^2-1*spbb12*spaa13^2*spbb13*spaa15^2*spbb15^2*spaa25*spaa35+2/3*spbb12^2*spaa13^2*spaa15*spbb15*spaa25^2*spaa35*spbb35-167/6*spbb12*spaa13*spaa15^3*spbb15^3*spaa25*spaa35-11/2*spaa13*spbb13*spaa15^3*spbb15^3*spaa35^2-1/3*spbb12*spaa13*spaa15^2*spbb15^2*spaa25^2*spbb25*spaa35-55/2*spaa15^4*spbb15^4*spaa35^2-22*spaa15^3*spbb15^3*spaa25*spbb25*spaa35^2))/(spbb12^3*spaa14*spaa15*spaa23^2*spaa25*spbb45*spab5145)+
(spbb24^2*spbb15^2*spaa15*(50/3*spbb12*spaa14+50/3*spbb25*spaa45))/(spbb12^3*spaa14*spaa15*spbb45^2)+
(spaa23*(-13*spaa12*spaa13*spbb13^2*spbb24^2*spaa34-11*spaa12*spbb13*spaa23*spbb23*spbb24^2*spaa34-11/2*spaa12*spbb13*spaa24*spbb24^3*spaa34-11*spaa12*spbb13*spbb24^2*spaa34^2*spbb34+11/2*spbb12*spaa13^2*spbb13*spaa23*spbb23*spbb34+2*spbb12^2*spaa13^2*spaa24*spbb34^2-11*spbb12*spaa13^2*spbb13*spaa34*spbb34^2+22*spbb12*spaa13*spaa23^2*spbb23^2*spbb34+103/2*spbb12*spaa13*spaa23*spbb23*spaa24*spbb24*spbb34+55/2*spbb12*spaa13*spaa23*spbb23*spaa34*spbb34^2+59/2*spbb12*spaa13*spaa24^2*spbb24^2*spbb34+35*spbb12*spaa13*spaa24*spbb24*spaa34*spbb34^2))/(spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa25*spbb45)+
(4/3*spaa12*spaa13*spbb13^3*spbb25^2*spaa35^3+2/3*spaa12*spbb13^2*spaa23*spbb23*spbb25^2*spaa35^3+4/3*spaa12*spbb13^2*spaa25*spbb25^3*spaa35^3+4/3*spaa12*spbb13^2*spbb25^2*spaa35^4*spbb35-1/3*spbb12^2*spaa13^4*spbb13^3*spaa25-1/3*spbb12*spaa13^4*spbb13^4*spaa35-1*spbb12^2*spaa13^3*spbb13^2*spaa23*spbb23*spaa25-4/3*spbb12*spaa13^3*spbb13^3*spaa23*spbb23*spaa35+4/3*spbb12^3*spaa13^3*spbb13*spaa25^2*spbb35-4/3*spbb12^2*spaa13^3*spbb13^2*spaa25^2*spbb25+2*spbb12^2*spaa13^3*spbb13^2*spaa25*spaa35*spbb35-7/3*spbb12*spaa13^3*spbb13^3*spaa25*spbb25*spaa35-1/3*spaa13^3*spbb13^4*spbb25*spaa35^2-1*spbb12^2*spaa13^2*spbb13*spaa23^2*spbb23^2*spaa25-2*spbb12*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spaa35+1*spbb12^3*spaa13^2*spaa23*spbb23*spaa25^2*spbb35-5/3*spbb12^2*spaa13^2*spbb13*spaa23*spbb23*spaa25^2*spbb25+3*spbb12^2*spaa13^2*spbb13*spaa23*spbb23*spaa25*spaa35*spbb35-14/3*spbb12*spaa13^2*spbb13^2*spaa23*spbb23*spaa25*spbb25*spaa35-1*spaa13^2*spbb13^3*spaa23*spbb23*spbb25*spaa35^2-1*spbb12^3*spaa13^2*spaa25^2*spaa35*spbb35^2+7/3*spbb12^2*spaa13^2*spbb13*spaa25^2*spbb25*spaa35*spbb35-1/3*spbb12^2*spaa13*spaa23^3*spbb23^3*spaa25-4/3*spbb12*spaa13*spbb13*spaa23^3*spbb23^3*spaa35-1/3*spbb12^2*spaa13*spaa23^2*spbb23^2*spaa25^2*spbb25+4/3*spbb12^2*spaa13*spaa23^2*spbb23^2*spaa25*spaa35*spbb35-10/3*spbb12*spaa13*spbb13*spaa23^2*spbb23^2*spaa25*spbb25*spaa35-1*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb25*spaa35^2+1*spbb12^2*spaa13*spaa23*spbb23*spaa25^2*spbb25*spaa35*spbb35-5/3*spbb12*spaa13*spbb13*spaa23*spbb23*spaa25^2*spbb25^2*spaa35-1/3*spbb12*spaa23^4*spbb23^4*spaa35-2/3*spbb12*spaa23^3*spbb23^3*spaa25*spbb25*spaa35-1/3*spbb13*spaa23^3*spbb23^3*spbb25*spaa35^2-1/3*spbb12*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spaa35-1/3*spbb13*spaa23^2*spbb23^2*spaa25*spbb25^2*spaa35^2)/(spbb12^3*spaa14*spaa15*spaa23*spaa25*spbb45*spab5145)+
(11/2*spaa12^3*spbb12^3*spaa15*spbb15^2-11/2*spaa12^3*spbb12^2*spbb15^2*spbb23*spaa35+11*spaa12^2*spbb12^2*spaa15^2*spbb15^3-165/2*spaa12^2*spbb12^2*spaa15*spbb15^2*spaa25*spbb25-11/2*spaa12^2*spbb12*spaa15*spbb15^3*spbb23*spaa35+11*spaa12^2*spbb12^2*spbb15*spaa25^2*spbb25^2+11*spaa12^2*spbb12^2*spbb15*spaa25*spbb25*spaa35*spbb35+99*spaa12^2*spbb12*spbb15^2*spbb23*spaa25*spbb25*spaa35+11/2*spaa12^2*spbb12*spbb15^2*spbb23*spaa35^2*spbb35+11/2*spaa12*spbb12*spaa15^3*spbb15^4-165*spaa12*spbb12*spaa15^2*spbb15^3*spaa25*spbb25-363/2*spaa12*spbb12*spaa15*spbb15^2*spaa25^2*spbb25^2+187/2*spaa12*spaa15*spbb15^3*spbb23*spaa25*spbb25*spaa35+11/2*spaa12*spbb12^2*spaa23*spaa25*spbb25*spaa35*spbb35^2+22*spaa12*spbb12*spbb15*spaa25^3*spbb25^3+44*spaa12*spbb12*spbb15*spaa25^2*spbb25^2*spaa35*spbb35+253/2*spaa12*spbb15^2*spbb23*spaa25^2*spbb25^2*spaa35-66*spaa12*spbb12*spbb15*spaa25*spbb25*spaa35^2*spbb35^2-121/2*spaa12*spbb15^2*spbb23*spaa25*spbb25*spaa35^2*spbb35-165/2*spaa15^3*spbb15^4*spaa25*spbb25-187*spaa15^2*spbb15^3*spaa25^2*spbb25^2-187/2*spaa15*spbb15^2*spaa25^3*spbb25^3+143/2*spbb12*spaa23*spaa25*spbb25*spaa35^2*spbb35^3+11/2*spbb12*spaa23*spaa35^3*spbb35^4+11*spbb15*spaa25^4*spbb25^4+33*spbb15*spaa25^3*spbb25^3*spaa35*spbb35-121/2*spbb15*spaa25^2*spbb25^2*spaa35^2*spbb35^2-613/6*spbb15*spaa25*spbb25*spaa35^3*spbb35^3)/(spaa12*spbb12^3*spaa13*spaa23*spaa25*spbb35^2)+
(spbb13*(22*spaa12^3*spbb12^3*spbb13*spbb25*spaa34+22*spaa12^2*spbb12^3*spaa13*spbb13*spaa14*spbb15-55/2*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb25*spaa34+55/2*spaa12^2*spbb12^2*spbb13*spaa14*spbb14*spbb25*spaa34-99/2*spaa12^2*spbb12^2*spbb13*spbb25*spaa34^2*spbb34+451/2*spaa12^2*spbb12*spbb13*spbb14*spbb23*spbb25*spaa34^2+22*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa14*spbb15+319/2*spaa12*spbb12*spaa13^2*spbb13^3*spbb25*spaa34+33*spaa12*spbb12^2*spaa13*spbb13*spaa14^2*spbb14*spbb15+341*spaa12*spbb12*spaa13*spbb13^2*spaa14*spbb14*spbb25*spaa34+517/2*spaa12*spbb12*spaa13*spbb13^2*spbb25*spaa34^2*spbb34-1177/2*spaa12*spaa13*spbb13^2*spbb14*spbb23*spbb25*spaa34^2+11*spaa12*spbb12^2*spaa14^3*spbb14^2*spbb15+363/2*spaa12*spbb12*spbb13*spaa14^2*spbb14^2*spbb25*spaa34-429/2*spaa12*spbb13*spaa14*spbb14^2*spbb23*spbb25*spaa34^2+143*spaa12*spbb12*spbb13*spbb25*spaa34^3*spbb34^2-715/2*spaa12*spbb13*spbb14*spbb23*spbb25*spaa34^3*spbb34+44*spbb12*spaa13^3*spbb13^3*spaa14*spbb15-132*spaa13^3*spbb13^4*spbb25*spaa34+121*spbb12*spaa13^2*spbb13^2*spaa14^2*spbb14*spbb15-231*spaa13^2*spbb13^3*spaa14*spbb14*spbb25*spaa34-440*spaa13^2*spbb13^3*spbb25*spaa34^2*spbb34+110*spbb12*spaa13*spbb13*spaa14^3*spbb14^2*spbb15-132*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb25*spaa34-506*spaa13*spbb13^2*spbb25*spaa34^3*spbb34^2+33*spbb12*spaa14^4*spbb14^3*spbb15-33*spbb13*spaa14^3*spbb14^3*spbb25*spaa34-198*spbb13*spbb25*spaa34^4*spbb34^3))/(spbb12^3*spaa14*spaa23*spaa25*spbb35^2*spab5145)+
(22*spaa12^4*spbb12^5*spbb15-22*spaa12^3*spbb12^4*spaa13*spbb13*spbb15+165/2*spaa12^3*spbb12^4*spaa15*spbb15^2-67/3*spaa12^3*spbb12^5*spaa23*spbb35-134/3*spaa12^3*spbb12^4*spbb15*spaa25*spbb25+2147/6*spaa12^2*spbb12^3*spaa13*spbb13*spaa15*spbb15^2+22*spaa12^2*spbb12^4*spaa13*spbb13*spaa23*spbb35-1/3*spaa12^2*spbb12^2*spaa13*spbb13*spbb15^2*spbb23*spaa35+1282/3*spaa12^2*spbb12^3*spaa15^2*spbb15^3-101/6*spaa12^2*spbb12^4*spaa15*spbb15*spaa23*spbb35+1054/3*spaa12^2*spbb12^3*spaa15*spbb15^2*spaa25*spbb25-419/3*spaa12^2*spbb12^2*spaa15*spbb15^3*spbb23*spaa35+44*spaa12^2*spbb12^4*spaa23*spaa25*spbb25*spbb35+167/3*spaa12^2*spbb12^3*spbb15*spaa25^2*spbb25^2+10/3*spaa12^2*spbb12^2*spbb15^2*spbb23*spaa25*spbb25*spaa35-5/3*spaa12^2*spbb12*spbb15^3*spbb23^2*spaa35^2+1222/3*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa15*spbb15^2+2051/2*spaa12*spbb12^2*spaa13*spbb13*spaa15^2*spbb15^3-2210/3*spaa12*spbb12^3*spaa13*spbb13*spaa15*spbb15*spaa23*spbb35+421*spaa12*spbb12*spaa13*spbb13*spaa15*spbb15^3*spbb23*spaa35+1/3*spaa12*spaa13*spbb13*spbb15^3*spbb23^2*spaa35^2-2735/3*spaa12*spbb12^2*spaa15^3*spbb15^4+40*spaa12*spbb12^3*spaa15^2*spbb15^2*spaa23*spbb35+1681/3*spaa12*spbb12^2*spaa15^2*spbb15^3*spaa25*spbb25+7543/6*spaa12*spbb12*spaa15^2*spbb15^4*spbb23*spaa35-131/3*spaa12*spbb12^4*spaa15*spaa23^2*spbb35^2-2291/3*spaa12*spbb12^3*spaa15*spbb15*spaa23*spaa25*spbb25*spbb35-661/2*spaa12*spbb12^2*spaa15*spbb15^2*spaa25^2*spbb25^2-1361/3*spaa12*spbb12*spaa15*spbb15^3*spbb23*spaa25*spbb25*spaa35+386*spaa12*spaa15*spbb15^4*spbb23^2*spaa35^2-173/3*spaa12*spbb12^3*spaa23*spaa25^2*spbb25^2*spbb35-599/3*spaa12*spbb12^2*spbb15*spaa25^3*spbb25^3+14/3*spaa12*spbb12*spbb15^2*spbb23*spaa25^2*spbb25^2*spaa35+26/3*spaa12*spbb15^3*spbb23^2*spaa25*spbb25*spaa35^2+1084/3*spbb12*spaa13^2*spbb13^2*spaa15^2*spbb15^3-1055/3*spbb12^2*spaa13^2*spbb13^2*spaa15*spbb15*spaa23*spbb35-1/3*spaa13^2*spbb13^2*spaa15*spbb15^3*spbb23*spaa35-5767/6*spbb12*spaa13*spbb13*spaa15^3*spbb15^4-875/2*spbb12^2*spaa13*spbb13*spaa15^2*spbb15^2*spaa23*spbb35+29/3*spaa13*spbb13*spaa15^2*spbb15^4*spbb23*spaa35+1319/3*spbb12^3*spaa13*spbb13*spaa15*spaa23^2*spbb35^2-2557/2*spbb12*spaa15^4*spbb15^5+4925/3*spbb12^2*spaa15^3*spbb15^3*spaa23*spbb35+1755*spbb12*spaa15^3*spbb15^4*spaa25*spbb25-221*spaa15^3*spbb15^5*spbb23*spaa35-593/2*spbb12^3*spaa15^2*spbb15*spaa23^2*spbb35^2-5662/3*spbb12^2*spaa15^2*spbb15^2*spaa23*spaa25*spbb25*spbb35-3631/3*spbb12*spaa15^2*spbb15^3*spaa25^2*spbb25^2+914*spaa15^2*spbb15^4*spbb23*spaa25*spbb25*spaa35+508*spbb12^3*spaa15*spaa23^2*spaa25*spbb25*spbb35^2+1190/3*spbb12^2*spaa15*spbb15*spaa23*spaa25^2*spbb25^2*spbb35-396*spbb12*spaa15*spbb15^2*spaa25^3*spbb25^3+626/3*spaa15*spbb15^3*spbb23*spaa25^2*spbb25^2*spaa35+198*spbb12^2*spaa23*spaa25^3*spbb25^3*spbb35)/(spbb12^3*spaa14*spaa23*spaa25*spbb35*spbb45*spab5145)+
(spbb15*(1162/3*spaa12^2*spbb15^2*spbb23^2*spaa35^2-1/3*spaa12*spaa13^2*spbb13^2*spbb15*spbb23*spaa35+29/3*spaa12*spaa13*spbb13*spaa15*spbb15^2*spbb23*spaa35-1*spaa12*spaa13*spbb13*spbb15*spbb23*spaa35^2*spbb35-1225/2*spaa12*spaa15^2*spbb15^3*spbb23*spaa35+5183/6*spaa12*spaa15*spbb15^2*spbb23*spaa25*spbb25*spaa35-1162/3*spaa12*spaa15*spbb15^2*spbb23*spaa35^2*spbb35+550*spaa12*spbb15*spbb23*spaa25^2*spbb25^2*spaa35+2041/6*spaa12*spbb15*spbb23*spaa25*spbb25*spaa35^2*spbb35-2*spaa12*spbb15*spbb23*spaa35^3*spbb35^2-1/3*spaa13*spbb13*spaa35^3*spbb35^3-22*spaa15^4*spbb15^4-143/2*spaa15^3*spbb15^3*spaa25*spbb25+11/2*spaa15^3*spbb15^3*spaa35*spbb35-11/2*spaa15^2*spbb15^2*spaa25^2*spbb25^2+91*spaa15^2*spbb15^2*spaa25*spbb25*spaa35*spbb35+297/2*spaa15*spbb15*spaa25^3*spbb25^3+1243/6*spaa15*spbb15*spaa25^2*spbb25^2*spaa35*spbb35-5*spaa15*spbb15*spaa25*spbb25*spaa35^2*spbb35^2-1/3*spaa15*spbb15*spaa35^3*spbb35^3+209/2*spaa25^4*spbb25^4+431/3*spaa25^3*spbb25^3*spaa35*spbb35-131/2*spaa25^2*spbb25^2*spaa35^2*spbb35^2-105*spaa25*spbb25*spaa35^3*spbb35^3-1/3*spaa35^4*spbb35^4))/(spaa12*spbb12^3*spaa14*spaa23*spaa25*spbb35*spbb45)+
(-241/6*spaa12^2*spbb13*spaa15*spbb15^2*spbb25*spaa35-814*spaa12^2*spbb13^2*spaa23*spbb25^2*spaa35+11737/6*spaa12^2*spbb13*spbb15*spaa25*spbb25^2*spaa35-1216/3*spaa12^2*spbb13*spbb15*spbb25*spaa35^2*spbb35-3851/2*spaa12*spaa15^3*spbb15^4+4033/3*spaa12*spaa15^2*spbb15^3*spaa25*spbb25-3292/3*spaa12*spaa15^2*spbb15^3*spaa35*spbb35+1559/2*spaa12*spaa15*spbb15^2*spaa25^2*spbb25^2-6505/6*spaa12*spaa15*spbb15^2*spaa25*spbb25*spaa35*spbb35-406*spaa12*spaa15*spbb15^2*spaa35^2*spbb35^2-1084/3*spaa12*spbb13*spaa23^2*spbb23*spaa25*spbb25^2+49/2*spaa12*spbb13*spaa23^2*spbb23*spbb25*spaa35*spbb35+5767/6*spaa12*spbb13*spaa23*spaa25^2*spbb25^3-5344/3*spaa12*spbb13*spaa23*spaa25*spbb25^2*spaa35*spbb35+371/6*spaa12*spbb13*spaa23*spbb25*spaa35^2*spbb35^2+2715/2*spaa12*spbb15*spaa25^3*spbb25^3+892*spaa12*spbb15*spaa25^2*spbb25^2*spaa35*spbb35-2542/3*spaa12*spbb15*spaa25*spbb25*spaa35^2*spbb35^2+98/3*spaa12*spbb15*spaa35^3*spbb35^3+187/2*spaa13*spaa15^2*spbb15^3*spaa25*spbb35+811/6*spaa13*spaa15*spbb15^2*spaa25^2*spbb25*spbb35-5/2*spaa13*spaa15*spbb15^2*spaa25*spaa35*spbb35^2-113/6*spaa13*spbb15*spaa25^3*spbb25^2*spbb35-5/2*spaa13*spbb15*spaa25^2*spbb25*spaa35*spbb35^2-5/2*spaa13*spbb15*spaa25*spaa35^2*spbb35^3-66*spaa23*spaa25^3*spbb25^3*spbb35+143/2*spaa23*spaa25*spbb25*spaa35^2*spbb35^3+11/2*spaa23*spaa35^3*spbb35^4)/(spaa12*spbb12^2*spaa14*spaa23*spaa25*spbb35*spbb45)+
(11*spaa13*spbb13+11*spaa14*spbb14+59/2*spaa23*spbb23+24*spaa24*spbb24)/(spaa12*spbb12)+
(1243/3*spaa12^2*spbb13*spbb15*spbb25*spaa35+381*spaa12*spaa15^2*spbb15^3-4247/6*spaa12*spaa15*spbb15^2*spaa25*spbb25-7270/3*spaa12*spaa15*spbb15^2*spaa35*spbb35+265/3*spaa12*spbb13*spaa23^2*spbb23*spbb25+143/3*spaa12*spbb13*spaa23*spaa25*spbb25^2+3427/6*spaa12*spbb13*spaa23*spbb25*spaa35*spbb35+5815/3*spaa12*spbb15*spaa25^2*spbb25^2-3313/2*spaa12*spbb15*spaa25*spbb25*spaa35*spbb35-4307/6*spaa12*spbb15*spaa35^2*spbb35^2+6767/6*spaa13*spaa15*spbb15^2*spaa25*spbb35+4531/6*spaa13*spbb15*spaa25^2*spbb25*spbb35+1873/6*spaa13*spbb15*spaa25*spaa35*spbb35^2-20*spaa23^3*spbb23^2*spbb35+389/2*spaa23^2*spbb23*spaa25*spbb25*spbb35-481/6*spaa23^2*spbb23*spaa35*spbb35^2-2561/2*spaa23*spaa25^2*spbb25^2*spbb35+2845/2*spaa23*spaa25*spbb25*spaa35*spbb35^2-302/3*spaa23*spaa35^2*spbb35^3)/(spbb12*spaa14*spaa23*spaa25*spbb35*spbb45)+
(spaa12*(913*spaa12^2*spbb12*spbb15+868*spaa12*spaa13*spbb13*spbb15-2633/2*spaa12*spbb12*spaa23*spbb35+3866/3*spaa12*spbb13*spaa23*spbb25+2141/6*spaa12*spbb15*spaa25*spbb25-1883/6*spaa23^2*spbb23*spbb35-406/3*spaa23*spaa25*spbb25*spbb35))/(spaa14*spaa23*spaa25*spbb35*spbb45)+
(-1795/2*spaa24*spbb45)/(spaa23*spbb35)+
(spbb34*(-823/6*spaa23*spbb35-675/2*spaa24*spbb45))/(spaa25*spbb35*spbb45)+
(-14387/18),
(spaa45^2*spbb15^3*spbb45*(33/2*spbb12^2*spbb14*spaa15^3+33/2*spbb12^2*spaa15^2*spbb24*spaa25-33*spbb12*spbb14*spaa15^2*spbb24*spaa45-33*spbb12*spaa15*spbb24^2*spaa25*spaa45+33/2*spbb14*spaa15*spbb24^2*spaa45^2+33/2*spbb24^3*spaa25*spaa45^2))/(spbb12^3*spaa25*spab5145^4)+
(spbb25*spaa15*spbb14*spaa45^2*spbb15^2*(11*spbb12*spbb14*spaa15*spaa25-11/2*spbb14^2*spaa15*spaa45+11*spbb12*spbb24*spaa25^2-11/2*spbb14*spbb24*spaa25*spaa45))/(spbb12^3*spaa25^2*spab5145^3)+
(spbb14^2*(-5/4*spbb12^3*spaa14^2*spbb45+15/4*spbb12^2*spaa14^2*spbb14*spbb25+15/4*spbb12*spaa14*spbb14*spbb25^2*spaa45+5/4*spbb14*spbb25^3*spaa45^2))/(spbb12^3*spbb45*spab4154^2)+
(spbb15^3*(13/2*spbb12^2*spbb14*spaa15^3*spaa25+11/2*spbb12*spbb14^2*spaa15^3*spaa45+13/2*spbb12^2*spaa15^2*spbb24*spaa25^2-35/2*spbb12*spbb14*spaa15^2*spbb24*spaa25*spaa45-23*spbb12*spaa15*spbb24^2*spaa25^2*spaa45+11/2*spbb14*spaa15*spbb24^2*spaa25*spaa45^2+11/2*spbb24^3*spaa25^2*spaa45^2))/(spbb12^3*spaa25^2*spbb45*spab5145^2)+
(spbb14*(-7/2*spbb12^3*spaa14*spbb45^2+15*spbb12^2*spaa14*spbb14*spbb25*spbb45-63/4*spbb12*spaa14*spbb14^2*spbb25^2-11/2*spbb14^2*spbb25^3*spaa45))/(spbb12^3*spbb45^2*spab4154)+
(spbb15^2*spbb25*(-9*spbb12*spaa15*spbb15*spbb25*spbb34^2-11*spbb13*spbb14*spaa15*spbb24*spbb25*spbb35+2*spbb13*spbb14*spaa15*spbb25^2*spbb34+20*spbb13*spaa15*spbb15*spbb24*spbb25*spbb34-33/2*spaa15*spbb15^2*spbb23*spbb24*spbb34+11*spbb12*spaa25*spbb25^2*spbb34^2-11*spbb13*spbb24^2*spaa25*spbb25*spbb35))/(spbb12^3*spbb35^2*spbb45^2*spab5145)+
(11/2*spaa23*spbb23^2*spaa24^3*spbb24*spbb25^3*spbb34-11/2*spaa23*spbb23^2*spaa24^2*spbb24^2*spbb25*spaa34*spbb35^2-33/2*spaa23*spbb23^2*spaa24^2*spbb25^3*spbb34*spaa35*spbb35-49/4*spaa23*spbb23^2*spaa24*spbb24^2*spaa34^2*spbb35^3+11/2*spbb23*spaa24^4*spbb24^2*spbb25^3*spbb34-11/2*spbb23*spaa24^3*spbb24^3*spbb25*spaa34*spbb35^2-22*spbb23*spaa24^3*spbb24*spbb25^3*spbb34*spaa35*spbb35+11/2*spbb23*spaa24^3*spbb25^4*spbb34^2*spaa35-49/4*spbb23*spaa24^2*spbb24^3*spaa34^2*spbb35^3+33/2*spbb23*spaa24^2*spbb25^3*spbb34*spaa35^2*spbb35^2+33/2*spaa24^2*spbb25^4*spbb34^2*spaa35*spbb35*spaa45+71/4*spaa24*spaa25*spbb25^4*spbb34*spaa35*spbb35^2*spaa45-33/2*spaa24*spbb25^3*spbb34*spaa35*spbb35^2*spaa45^2*spbb45+27/4*spbb24*spaa25*spbb25^2*spaa34*spbb35^3*spaa45^2*spbb45+1/3*spaa25*spbb25^3*spbb35^2*spaa45^3*spbb45^2+11/2*spbb24^2*spaa34^2*spbb35^4*spaa45^2*spbb45-11/2*spbb24*spbb25*spaa34*spbb35^3*spaa45^3*spbb45^2)/(spbb12^3*spaa14^3*spaa25*spbb35^2*spbb45^2)+
(spbb25^2*spaa12*spaa45*(137/4*spaa12*spbb12*spaa24*spbb24+71/2*spaa12*spbb12*spaa45*spbb45-5/4*spaa12*spbb14*spbb25*spaa45+5/4*spaa15*spbb15*spaa45*spbb45+71/2*spaa24^2*spbb24^2+71/2*spaa24*spbb24*spaa45*spbb45+27/4*spaa45^2*spbb45^2))/(spbb12^2*spaa14^3*spaa25*spbb45^2)+
(-181/4*spaa12^2*spaa13*spbb13^3*spaa25*spbb25^3-159/4*spaa12^2*spbb13^2*spaa15*spbb15*spaa25*spbb25^3-203/4*spaa12^2*spbb13^2*spaa23*spbb23*spaa25*spbb25^3-247/4*spaa12^2*spbb13^2*spaa25^2*spbb25^4-105/4*spaa12*spaa13^2*spbb13^3*spaa25*spbb25^2*spbb35-11/2*spaa12*spaa13*spbb13^2*spaa15^2*spbb15^2*spbb25*spbb35-13/4*spaa12*spaa13*spbb13^2*spaa15*spbb15*spaa25*spbb25^2*spbb35-77*spaa12*spaa13*spbb13^2*spaa23*spbb23*spaa25*spbb25^2*spbb35-80*spaa12*spaa13*spbb13^2*spaa25^2*spbb25^3*spbb35-11/2*spaa12*spbb13*spaa15^3*spbb15^3*spbb25*spbb35+12*spaa12*spbb13*spaa15^2*spbb15^2*spaa25*spbb25^2*spbb35+5/2*spaa12*spbb13*spaa15*spbb15*spaa25^2*spbb25^3*spbb35-203/4*spaa12*spbb13*spaa23^2*spbb23^2*spaa25*spbb25^2*spbb35-343/4*spaa12*spbb13*spaa23*spbb23*spaa25^2*spbb25^3*spbb35-35*spaa12*spbb13*spaa25^3*spbb25^4*spbb35-11/2*spaa13^3*spbb13^3*spaa25*spbb25*spbb35^2-11/2*spaa13^2*spbb13^2*spaa15^2*spbb15^2*spbb35^2+13/2*spaa13^2*spbb13^2*spaa15*spbb15*spaa25*spbb25*spbb35^2-33/2*spaa13^2*spbb13^2*spaa23*spbb23*spaa25*spbb25*spbb35^2-87/4*spaa13^2*spbb13^2*spaa25^2*spbb25^2*spbb35^2-11/2*spaa13*spbb13*spaa15^3*spbb15^3*spbb35^2+12*spaa13*spbb13*spaa15^2*spbb15^2*spaa25*spbb25*spbb35^2+27/2*spaa13*spbb13*spaa15*spbb15*spaa25^2*spbb25^2*spbb35^2-33/2*spaa13*spbb13*spaa23^2*spbb23^2*spaa25*spbb25*spbb35^2-26*spaa13*spbb13*spaa23*spbb23*spaa25^2*spbb25^2*spbb35^2+25*spaa13*spbb13*spaa25^3*spbb25^3*spbb35^2-33/4*spaa15^2*spbb15^2*spaa25^2*spbb25^2*spbb35^2+5/4*spaa15*spbb15*spaa25^3*spbb25^3*spbb35^2-11/2*spaa23^3*spbb23^3*spaa25*spbb25*spbb35^2-5/2*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spbb35^2+21/2*spaa23*spbb23*spaa25^3*spbb25^3*spbb35^2+5/4*spaa25^4*spbb25^4*spbb35^2)/(spbb12^2*spaa14^2*spaa25^2*spbb35^2*spbb45^2)+
(spaa12*spbb25*(205/4*spaa12^2*spbb12^2-35/2*spaa12*spbb12*spaa13*spbb13+431/4*spaa12*spbb12*spaa23*spbb23+118*spaa12*spbb12*spaa24*spbb24-75/4*spaa12*spbb13*spbb24*spaa34-71/2*spaa13^2*spbb13^2+67/4*spaa13*spbb13*spaa23*spbb23+51*spaa23^2*spbb23^2+515/4*spaa23*spbb23*spaa24*spbb24+321/4*spaa24^2*spbb24^2))/(spbb12*spaa14^2*spaa25*spbb45^2)+
(spaa12*spbb13*(11/2*spaa12^2*spbb12^2-11*spaa12*spbb12*spaa34*spbb34+11/2*spaa34^2*spbb34^2))/(spbb12*spaa14*spaa25^2*spbb35*spbb45)+
(+203/4*spbb13^2*spaa14*spbb45)/(spbb12*spaa25*spbb35^2)+
(spbb14*spbb35*(17/4*spaa12*spbb24*spaa34-141/4*spaa13^2*spbb13-17/4*spaa13*spaa14*spbb14))/(spbb12*spaa14*spaa25*spbb45^2)+
(-667/4*spaa12*spaa13*spbb13^2*spbb25-189/4*spaa12*spbb13*spaa15*spbb15*spbb25+10*spaa12*spbb13*spaa23*spbb23*spbb25-133/4*spaa12*spbb13*spaa25*spbb25^2-101/4*spaa13^2*spbb13^2*spbb35+155/4*spaa13*spbb13*spaa15*spbb15*spbb35-11*spaa13*spbb13*spaa23*spbb23*spbb35+107/4*spaa13*spbb13*spaa25*spbb25*spbb35-13/4*spaa15^2*spbb15^2*spbb35+117/4*spaa15*spbb15*spaa25*spbb25*spbb35-11/2*spaa23^2*spbb23^2*spbb35+21/4*spaa23*spbb23*spaa25*spbb25*spbb35+28*spaa25^2*spbb25^2*spbb35)/(spbb12*spaa14*spaa25*spbb35*spbb45)+
(spaa12*(-213/4*spaa12*spbb12+64*spaa13*spbb13-62*spaa23*spbb23-253/4*spaa24*spbb24))/(spaa14*spaa25*spbb45)+
(spbb34*(13/4*spaa23*spbb35-163/4*spaa24*spbb45))/(spaa25*spbb35*spbb45)+
(-93/4),
(spbb12*spaa15^2*spaa23*spaa24*spbb34*(-4/9*spaa12*spbb15+4/9*spaa23*spbb35))/(spaa12*spaa25*spab2152^3)+
(-25/3*spbb14^3*spbb23^3*spaa34^3)/(spbb12^3*spab4154^3)+
(spaa15*(2/9*spaa12^2*spbb12*spbb13*spaa23+4/3*spaa12^2*spbb12*spbb14*spaa24+4/3*spaa12^2*spbb13*spbb14*spaa34+2/9*spaa12*spaa13*spbb13^2*spaa23+14/9*spaa12*spbb13*spaa14*spbb14*spaa23+4/3*spaa12*spaa14*spbb14^2*spaa24-4/9*spaa12*spbb13*spaa23^2*spbb23-2/3*spaa12*spbb12*spaa23*spaa24*spbb34-2/9*spbb13*spaa14*spaa23^2*spbb34-4/3*spaa14*spbb14*spaa23*spaa24*spbb34+2/3*spaa23^2*spbb23*spaa24*spbb34))/(spaa12*spaa25*spab2152^2)+
(spbb14^2*spbb23^2*spaa34^2*(67/6*spaa12*spbb12*spaa14*spaa45-2/3*spaa12*spbb25*spaa45^2-71/6*spbb12*spaa14^2*spaa25-4/3*spaa14*spaa15*spbb15*spaa45-16/9*spaa14*spaa24*spbb24*spaa45))/(spbb12^3*spaa14*spaa15*spaa24*spab4154^2)+
(spaa45*spaa35*spbb14*spbb25*(-33/2*spbb13*spaa14*spbb14*spbb15*spaa35-33/2*spaa14*spbb14^2*spbb15*spaa45+33/2*spbb13*spaa15*spbb15^2*spaa35-33/2*spbb14^2*spaa34*spbb35*spaa45))/(spbb12^3*spaa23*spaa25*spab5145^2)+
(spbb12*(-11/2*spaa12^2*spbb12^3*spaa23*spaa24-8*spaa12*spbb12^2*spaa13*spbb13*spaa23*spaa24-31/6*spaa12*spbb12^2*spaa13*spbb14*spaa24^2+1/3*spaa12*spbb12^2*spbb13*spaa14*spaa23^2-11/2*spaa12*spbb12^2*spaa14*spbb14*spaa23*spaa24+4/3*spaa12*spbb12^2*spaa23^2*spbb23*spaa24-5/2*spbb12*spaa13^2*spbb13^2*spaa23*spaa24-31/6*spbb12*spaa13^2*spbb13*spbb14*spaa24^2+1/3*spbb12*spaa13*spbb13^2*spaa14*spaa23^2-5/2*spbb12*spaa13*spbb13*spaa14*spbb14*spaa23*spaa24-31/6*spbb12*spaa13*spaa14*spbb14^2*spaa24^2+8/3*spbb12*spaa13*spbb13*spaa23^2*spbb23*spaa24-7/3*spaa13*spbb13^2*spaa23^2*spbb23*spaa34+3*spbb12*spaa13*spbb14*spaa23*spbb23*spaa24^2+1/3*spbb12*spbb13*spaa14^2*spbb14*spaa23^2-4/3*spbb12*spbb13*spaa14*spaa23^3*spbb23-5/3*spbb12*spaa23^3*spbb23^2*spaa24-7/3*spbb13*spaa23^3*spbb23^2*spaa34))/(spaa12*spbb12^3*spaa23*spaa24*spab2152)+
(spbb13^3*(11/2*spbb12^2*spaa13^2*spbb35-11*spbb12*spaa13^2*spbb13*spbb25-11/2*spbb12*spaa13*spaa23*spbb23*spbb25-11/2*spaa13*spbb13*spbb25^2*spaa35-11/2*spaa23*spbb23*spbb25^2*spaa35))/(spbb12^3*spaa24*spbb34*spbb35*spab3153)+
(-11/2*spaa35*spbb45*spab4154)/(spaa14*spbb14*spaa23*spbb24)+
(spaa34*spab4154*(11/2*spaa13*spbb13+11/2*spaa23*spbb23+11/2*spaa34*spbb34))/(spbb12*spaa14*spaa23*spaa24*spbb24)+
(spbb14*spbb23*spaa34*(-31/6*spaa12^2*spbb12^2*spaa14^2*spaa45^2-31/3*spaa12^2*spbb12*spaa14*spbb25*spaa45^3-11/2*spaa12^2*spbb25^2*spaa45^4+4/3*spaa12*spbb12^2*spaa14^3*spaa25*spaa45+97/3*spaa12*spbb12*spaa14^3*spbb14*spaa45^2-20*spaa12*spbb12*spaa14^2*spaa15*spbb15*spaa45^2-353/18*spaa12*spbb12*spaa14^2*spaa24*spbb24*spaa45^2+97/6*spaa12*spaa14^2*spbb14*spbb25*spaa45^3-11*spaa12*spaa14*spaa15*spbb15*spbb25*spaa45^3-33/2*spaa12*spaa14*spaa24*spbb24*spbb25*spaa45^3-1*spbb12^2*spaa14^4*spaa25^2-97/6*spbb12*spaa14^4*spbb14*spaa25*spaa45+29/3*spbb12*spaa14^3*spaa15*spbb15*spaa25*spaa45+97/6*spaa14^3*spbb14*spaa15*spbb15*spaa45^2+34/9*spbb12*spaa14^3*spaa24*spbb24*spaa25*spaa45+97/6*spaa14^3*spbb14*spaa24*spbb24*spaa45^2-11*spaa14^2*spaa15^2*spbb15^2*spaa45^2-205/18*spaa14^2*spaa24^2*spbb24^2*spaa45^2))/(spbb12^3*spaa14^2*spaa15^2*spaa24^2*spab4154)+
(11*spaa23^3*spbb23^5*spaa34*spaa45+22*spaa23^2*spbb23^4*spaa24*spbb24*spaa34*spaa45+11/2*spaa23^2*spbb23^4*spaa24*spbb25*spaa35*spaa45+11/2*spaa23^2*spbb23^3*spaa24*spbb24*spbb25*spaa45^2+11*spaa23^2*spbb23^3*spaa25*spbb25^2*spaa45^2+22*spaa23^2*spbb23^4*spaa34^2*spbb34*spaa45+33*spaa23^2*spbb23^3*spbb24*spaa34*spbb35*spaa45^2+11*spaa23^2*spbb23^2*spbb24*spbb25*spbb35*spaa45^3+11*spaa23*spbb23^3*spaa24^2*spbb24^2*spaa34*spaa45+11/2*spaa23*spbb23^3*spaa24^2*spbb24*spbb25*spaa35*spaa45+11/2*spaa23*spbb23^2*spaa24^2*spbb24^2*spbb25*spaa45^2-33/2*spaa23*spbb23^3*spaa24*spaa25*spbb25^2*spaa35*spaa45-11*spaa23*spbb23^2*spaa24*spbb24*spaa25*spbb25^2*spaa45^2-11/2*spaa23*spbb23^4*spaa24*spaa34^2*spbb34*spaa35+22*spaa23*spbb23^3*spaa24*spbb24*spaa34^2*spbb34*spaa45+33*spaa23*spbb23^2*spaa24*spbb24^2*spaa34*spbb35*spaa45^2+33/2*spaa23*spbb23*spaa24*spbb24^2*spbb25*spbb35*spaa45^3-33/2*spaa23*spbb23^2*spaa25^2*spbb25^3*spaa45^2+11*spaa23*spbb23*spbb24*spaa25*spbb25^2*spbb35*spaa45^3+11*spaa23*spbb23^3*spaa34^3*spbb34^2*spaa45+33*spaa23*spbb23^2*spbb24*spaa34^2*spbb34*spbb35*spaa45^2+22*spaa23*spbb23*spbb24^2*spaa34*spbb35^2*spaa45^3+11*spaa23*spbb24^2*spbb25*spbb35^2*spaa45^4-11/2*spbb23^3*spaa24^2*spbb24*spaa34^2*spbb34*spaa35-11/2*spbb23^3*spaa24*spaa34^3*spbb34^2*spaa35)/(spbb12^3*spaa14^2*spaa15*spaa25*spbb35*spab5145)+
(spaa25^2*(97/6*spaa12*spbb12^2*spaa13*spaa23*spbb23^2*spaa24+31/2*spaa12*spbb12^2*spaa14*spaa23^2*spbb23^2+95/3*spbb12*spaa13*spaa14*spbb14*spaa23*spbb23^2*spaa24+11/2*spbb12*spaa13*spaa23^2*spbb23^3*spaa24-11/2*spaa13*spbb14*spaa23*spbb23^3*spaa24*spaa34+7/18*spaa13*spbb14*spbb23^2*spaa24^2*spbb24*spaa34-95/3*spbb12*spbb13*spaa14^2*spaa23^2*spbb23*spbb24-97/6*spbb13^2*spaa14^2*spaa23*spbb24^2*spaa34-11/2*spbb12*spaa14*spaa23^3*spbb23^3-11/2*spbb13*spaa14*spaa23^2*spbb23^2*spbb24*spaa34))/(spaa12*spbb12^3*spaa15^2*spaa23*spaa24^2*spbb34)+
(spaa24*(23/6*spaa12^3*spbb12^4*spaa15^2+53/6*spaa12^2*spbb12^3*spaa13*spbb13*spaa15^2+35/18*spaa12^2*spbb12^3*spaa13*spaa15*spbb23*spaa25+58/9*spaa12^2*spbb12^3*spaa15^3*spbb15-25/9*spaa12^2*spbb12^3*spaa15^2*spaa25*spbb25+35/3*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa15^2+275/18*spaa12*spbb12^2*spaa13^2*spbb13*spaa15*spbb23*spaa25+113/18*spaa12*spbb12^2*spaa13^2*spbb23^2*spaa25^2+65/18*spaa12*spbb12^2*spaa13*spbb13*spaa15^3*spbb15+254/9*spaa12*spbb12^2*spaa13*spbb13*spaa15^2*spaa25*spbb25-16/9*spaa12*spbb12^2*spaa13*spaa15*spbb23*spaa25^2*spbb25+10/3*spaa12*spbb12^2*spaa15^4*spbb15^2-23/9*spaa12*spbb12^2*spaa15^3*spbb15*spaa25*spbb25-53/9*spaa12*spbb12^2*spaa15^2*spaa25^2*spbb25^2+20/3*spbb12*spaa13^3*spbb13^3*spaa15^2+247/18*spbb12*spaa13^3*spbb13^2*spaa15*spbb23*spaa25+7/18*spaa13^3*spbb13^3*spaa15*spbb23*spaa35+127/18*spbb12*spaa13^3*spbb13*spbb23^2*spaa25^2+7/9*spaa13^3*spbb13^2*spbb23^2*spaa25*spaa35+8/3*spbb12*spaa13^2*spbb13^2*spaa15^3*spbb15+109/2*spbb12*spaa13^2*spbb13^2*spaa15^2*spaa25*spbb25+47/2*spaa13^2*spbb13^3*spaa15^2*spbb25*spaa35+517/18*spbb12*spaa13^2*spbb13*spaa15*spbb23*spaa25^2*spbb25+61/2*spaa13^2*spbb13^2*spaa15*spbb23*spaa25*spbb25*spaa35+56/9*spbb12*spaa13^2*spbb23^2*spaa25^3*spbb25+56/9*spaa13^2*spbb13*spbb23^2*spaa25^2*spbb25*spaa35-59/18*spbb12*spaa13*spbb13*spaa15^4*spbb15^2+185/9*spbb12*spaa13*spbb13*spaa15^3*spbb15*spaa25*spbb25+88/3*spaa13*spbb13^2*spaa15^3*spbb15*spbb25*spaa35+653/18*spbb12*spaa13*spbb13*spaa15^2*spaa25^2*spbb25^2+253/6*spaa13*spbb13^2*spaa15^2*spaa25*spbb25^2*spaa35+112/9*spbb12*spaa13*spaa15*spbb23*spaa25^3*spbb25^2+112/9*spaa13*spbb13*spaa15*spbb23*spaa25^2*spbb25^2*spaa35+13/18*spbb12*spaa15^5*spbb15^3+13/6*spbb12*spaa15^4*spbb15^2*spaa25*spbb25+13/18*spbb13*spaa15^4*spbb15^2*spbb25*spaa35+13/6*spbb12*spaa15^3*spbb15*spaa25^2*spbb25^2+13/9*spbb13*spaa15^3*spbb15*spaa25*spbb25^2*spaa35+13/18*spbb12*spaa15^2*spaa25^3*spbb25^3+13/18*spbb13*spaa15^2*spaa25^2*spbb25^3*spaa35))/(spaa12*spbb12^3*spaa14^2*spaa15*spaa23*spaa25*spbb34)+
(spaa45*spbb35*(-215/6*spaa12*spbb14*spbb15*spbb24*spaa45^2-191/3*spaa14^2*spbb14^3*spaa45-727/6*spaa14*spbb14^2*spaa15*spbb15*spaa45-481/6*spaa14*spbb14^2*spaa45^2*spbb45+21*spbb12*spaa15^2*spbb15^2*spaa25-115/2*spbb14*spaa15^2*spbb15^2*spaa45+31/2*spbb12*spaa15*spbb15*spaa25^2*spbb25-31*spbb12*spaa15*spbb15*spaa25*spaa45*spbb45-341/6*spaa15*spbb15^2*spbb24*spaa25*spaa45-74*spbb14*spaa15*spbb15*spaa45^2*spbb45+2/3*spbb15*spbb24*spaa25^2*spbb25*spaa45-29/6*spbb15*spbb24*spaa25*spaa45^2*spbb45-33/2*spbb14*spaa45^3*spbb45^2))/(spaa12*spbb12^3*spaa15*spaa24^2*spbb34)+
(205/6*spaa12^2*spbb12^3*spbb13*spaa15+349/6*spaa12^2*spbb12^3*spbb23*spaa25-181/3*spaa12*spbb12^2*spaa13*spbb13^2*spaa15+23*spaa12*spbb12^2*spaa13*spbb13*spbb23*spaa25+55/3*spaa12*spbb12^2*spbb13*spaa15^2*spbb15+1097/6*spaa12*spbb12^2*spbb13*spaa15*spaa25*spbb25+547/6*spaa12*spbb12^2*spbb23*spaa25^2*spbb25-1*spbb12*spaa13^2*spbb13^3*spaa15-659/6*spbb12*spaa13^2*spbb13^2*spbb23*spaa25-283/6*spaa13^2*spbb13^3*spbb23*spaa35+103/6*spbb12*spaa13*spbb13^2*spaa15^2*spbb15-71/6*spbb12*spaa13*spbb13^2*spaa15*spaa25*spbb25-1*spaa13*spbb13^3*spaa15*spbb25*spaa35+611/6*spbb12*spaa13*spbb13*spbb23*spaa25^2*spbb25+31/2*spaa13*spbb13^2*spbb23*spaa25*spbb25*spaa35+64/3*spbb12*spbb13*spaa15^3*spbb15^2-313/3*spbb12*spbb13^2*spaa15^2*spaa23*spbb25+155/3*spbb13^2*spaa15^2*spbb15*spbb25*spaa35+265/2*spbb12*spbb13*spaa15*spaa25^2*spbb25^2+43*spbb13^2*spaa15*spaa25*spbb25^2*spaa35+33*spbb12*spbb23*spaa25^3*spbb25^2+33*spbb13*spbb23*spaa25^2*spbb25^2*spaa35)/(spaa12*spbb12^3*spaa15*spaa24*spbb34)+
(-33/2*spaa23^3*spbb23^5*spaa24*spbb25+155/6*spaa23^3*spbb23^5*spaa34*spbb35-89/9*spaa23^3*spbb23^4*spbb25*spbb35*spaa45-77/2*spaa23^2*spbb23^4*spaa24^2*spbb24*spbb25+77/2*spaa23^2*spbb23^5*spaa24*spaa34*spbb45+9/2*spaa23^2*spbb23^4*spaa24*spbb24*spaa34*spbb35-49/2*spaa23^2*spbb23^3*spaa24*spbb24*spbb25*spbb35*spaa45+434/9*spaa23^2*spbb23^4*spaa34^2*spbb34*spbb35+1141/18*spaa23^2*spbb23^4*spaa34*spaa35*spbb35^2+331/2*spaa23^2*spbb23^3*spbb24*spaa34*spbb35^2*spaa45+229/18*spaa23^2*spbb23^3*spbb25*spaa35*spbb35^2*spaa45+173/3*spaa23^2*spbb23^2*spbb24*spbb25*spbb35^2*spaa45^2-22*spaa23*spbb23^3*spaa24^3*spbb24^2*spbb25+99/2*spaa23*spbb23^4*spaa24^2*spbb24*spaa34*spbb45-91/3*spaa23*spbb23^3*spaa24^2*spbb24^2*spaa34*spbb35-37/2*spaa23*spbb23^2*spaa24^2*spbb24^2*spbb25*spbb35*spaa45+55/2*spaa23*spbb23^4*spaa24*spaa34^2*spbb34*spbb45+323/18*spaa23*spbb23^3*spaa24*spbb24*spaa34^2*spbb34*spbb35+641/6*spaa23*spbb23^2*spaa24*spbb24^2*spaa34*spbb35^2*spaa45+251/6*spaa23*spbb23*spaa24*spbb24^2*spbb25*spbb35^2*spaa45^2+403/18*spaa23*spbb23^3*spaa34^3*spbb34^2*spbb35+589/9*spaa23*spbb23^3*spaa34^2*spbb34*spaa35*spbb35^2+1118/9*spaa23*spbb23^2*spbb24*spaa34^2*spbb34*spbb35^2*spaa45+577/18*spaa23*spbb23^3*spaa34*spaa35^2*spbb35^3+803/6*spaa23*spbb23^2*spbb24*spaa34*spaa35*spbb35^3*spaa45+209/2*spaa23*spbb23*spbb24^2*spaa34*spbb35^3*spaa45^2-29/3*spaa23*spbb23^2*spbb25*spaa35^2*spbb35^3*spaa45+55/2*spaa23*spbb23*spbb24*spbb25*spaa35*spbb35^3*spaa45^2+115/3*spaa23*spbb24^2*spbb25*spbb35^3*spaa45^3+11/2*spbb23^3*spaa24^3*spbb24^2*spaa34*spbb45-7/2*spbb23^2*spaa24^3*spbb24^3*spaa34*spbb35-77/18*spbb23*spaa24^3*spbb24^3*spbb25*spbb35*spaa45+11*spbb23^3*spaa24^2*spbb24*spaa34^2*spbb34*spbb45-28/9*spbb23^2*spaa24^2*spbb24^2*spaa34^2*spbb34*spbb35+85/18*spbb23*spaa24^2*spbb24^3*spaa34*spbb35^2*spaa45-77/18*spaa24^2*spbb24^3*spbb25*spbb35^2*spaa45^2+11*spbb23^3*spaa24*spaa34^3*spbb34^2*spbb45-46/9*spbb23^2*spaa24*spbb24*spaa34^3*spbb34^2*spbb35+127/9*spbb23*spaa24*spbb24^2*spaa34^2*spbb34*spbb35^2*spaa45+49/18*spaa24*spbb24^3*spaa34*spbb35^3*spaa45^2+11/2*spbb23^2*spaa34^3*spbb34^2*spaa35*spbb35^2+11/2*spbb23*spbb24*spaa34^3*spbb34^2*spbb35^2*spaa45-11/2*spbb23^2*spaa34^2*spbb34*spaa35^2*spbb35^3+101/6*spbb23*spbb24*spaa34^2*spbb34*spaa35*spbb35^3*spaa45-11/2*spbb23^2*spaa34*spaa35^3*spbb35^4+34/3*spbb23*spbb24*spaa34*spaa35^2*spbb35^4*spaa45+101/6*spbb24^2*spaa34*spaa35*spbb35^4*spaa45^2-142/9*spbb23*spbb25*spaa35^3*spbb35^4*spaa45-97/6*spbb24*spbb25*spaa35^2*spbb35^4*spaa45^2)/(spaa12*spbb12^3*spaa14^2*spaa25*spbb25*spbb34*spbb35)+
(spbb23^2*(22*spaa12^2*spaa13*spbb15^2*spbb23^2*spaa35-44*spaa12^2*spbb15*spaa23*spbb23^2*spbb25*spaa35+11/2*spaa12^2*spbb15*spbb23*spaa25*spbb25^2*spaa35-68/3*spaa12^2*spbb15*spbb23*spbb25*spaa35^2*spbb35+33/2*spaa12*spaa13^3*spbb13^2*spbb15*spbb23-33*spaa12*spaa13^2*spbb13*spbb15*spaa23*spbb23^2+269/9*spaa12*spaa13^2*spbb13*spbb15*spbb23*spaa35*spbb35-121/2*spaa12*spaa13*spbb15*spaa23^2*spbb23^3-1921/18*spaa12*spaa13*spbb15*spaa23*spbb23^2*spaa35*spbb35-1240/9*spaa12*spaa13*spbb15*spbb23*spaa35^2*spbb35^2-11*spaa12*spaa23^3*spbb23^3*spbb25-11/2*spaa12*spaa23^2*spbb23^2*spaa25*spbb25^2-101/18*spaa12*spaa23^2*spbb23^2*spbb25*spaa35*spbb35-22*spaa12*spaa23*spbb23*spaa25^2*spbb25^3-689/9*spaa12*spaa23*spbb23*spaa25*spbb25^2*spaa35*spbb35+524/9*spaa12*spaa23*spbb23*spbb25*spaa35^2*spbb35^2-901/18*spaa12*spaa25^2*spbb25^3*spaa35*spbb35-2335/18*spaa12*spaa25*spbb25^2*spaa35^2*spbb35^2-2693/18*spaa12*spbb25*spaa35^3*spbb35^3-205/18*spaa13^4*spbb13^3*spbb35-121/9*spaa13^3*spbb13^2*spaa23*spbb23*spbb35-1079/18*spaa13^3*spbb13^2*spaa35*spbb35^2+179/6*spaa13^2*spbb13*spaa23^2*spbb23^2*spbb35+115/3*spaa13^2*spbb13*spaa23*spbb23*spaa35*spbb35^2-2699/18*spaa13^2*spbb13*spaa35^2*spbb35^3+287/9*spaa13*spaa23^3*spbb23^3*spbb35+1519/9*spaa13*spaa23^2*spbb23^2*spaa35*spbb35^2+1205/18*spaa13*spaa23*spbb23*spaa35^2*spbb35^3-1259/18*spaa13*spaa35^3*spbb35^4-11/2*spaa15*spaa23^3*spbb23^2*spbb25*spbb35-22*spaa15*spaa23^2*spbb23*spaa25*spbb25^2*spbb35-883/18*spaa15*spaa23^2*spbb23*spbb25*spaa35*spbb35^2-901/18*spaa15*spaa23*spaa25*spbb25^2*spaa35*spbb35^2-272/3*spaa15*spaa23*spbb25*spaa35^2*spbb35^3))/(spaa12*spbb12^3*spaa14^2*spaa15*spbb34*spbb35*spbb45)+
(-44*spaa12^3*spbb13*spbb23^2*spbb25^2*spaa35-33*spaa12^2*spaa13^2*spbb13^2*spbb23^2*spbb25-77*spaa12^2*spaa13*spbb13^2*spaa15*spbb23*spbb25^2-187/2*spaa12^2*spaa13*spbb13*spaa23*spbb23^3*spbb25+173/9*spaa12^2*spaa13*spbb13*spbb23^2*spbb25*spaa35*spbb35+149/3*spaa12^2*spbb13*spaa15*spbb23*spbb25^2*spaa35*spbb35-11/2*spaa12^2*spaa23^2*spbb23^4*spbb25-46/3*spaa12^2*spaa23*spbb23^3*spbb25*spaa35*spbb35+1355/18*spaa12^2*spbb23^2*spbb25*spaa35^2*spbb35^2-1016/9*spaa12*spaa13^3*spbb13^2*spbb23^2*spbb35-505/2*spaa12*spaa13^2*spbb13^2*spaa15*spbb23*spbb25*spbb35-1963/18*spaa12*spaa13^2*spbb13*spaa23*spbb23^3*spbb35+1523/18*spaa12*spaa13^2*spbb13*spbb23^2*spaa35*spbb35^2-3761/18*spaa12*spaa13*spbb13^2*spaa15^2*spbb25^2*spbb35+1555/6*spaa12*spaa13*spbb13*spaa15*spbb23*spbb25*spaa35*spbb35^2+277/18*spaa12*spaa13*spaa23^2*spbb23^4*spbb35+1064/3*spaa12*spaa13*spaa23*spbb23^3*spaa35*spbb35^2-97/2*spaa12*spaa13*spbb23^2*spaa35^2*spbb35^3-1126/9*spaa12*spbb13*spaa15^3*spbb15*spbb25^2*spbb35-5/2*spaa12*spbb13*spaa15^2*spbb25^2*spaa35*spbb35^2+1235/18*spaa12*spaa15*spbb23*spbb25*spaa35^2*spbb35^3-15*spaa13^3*spbb13^2*spaa15*spbb23*spbb35^2+13*spaa13^3*spbb13*spbb23^2*spaa25*spbb35^2-3761/18*spaa13^2*spbb13^2*spaa15^2*spbb25*spbb35^2+517/3*spaa13^2*spbb13*spaa15*spbb23*spaa35*spbb35^3-295/2*spaa13^2*spaa23*spbb23^3*spaa25*spbb35^2-157/6*spaa13^2*spbb23^2*spaa25*spaa35*spbb35^3-1126/9*spaa13*spbb13*spaa15^3*spbb15*spbb25*spbb35^2-49/2*spaa13*spbb13*spaa15^2*spbb25*spaa35*spbb35^3+1235/18*spaa13*spaa15*spbb23*spaa35^2*spbb35^4)/(spaa12*spbb12^2*spaa14^2*spaa15*spbb34*spbb35*spbb45)+
(spaa13*spbb35^2*(-158/9*spaa12*spbb12*spaa15+670/9*spaa13*spbb13*spaa15+475/6*spaa13*spbb23*spaa25-1802/9*spaa15*spaa23*spbb23))/(spaa12*spbb12*spaa14^2*spbb34*spbb45)+
(-461/9*spaa23*spbb23^2*spbb45+35/3*spaa23*spbb23*spbb24*spbb35-1661/18*spaa24*spbb24^2*spbb35-1421/18*spbb23*spaa34*spbb34*spbb45+637/9*spbb24*spaa34*spbb34*spbb35-662/9*spbb23*spaa35*spbb35*spbb45+97/2*spbb24*spaa35*spbb35^2)/(spaa12*spbb12*spbb25*spbb34)+
(491/6*spaa12^2*spbb13*spbb23*spbb24*spbb25+395/18*spaa12*spaa13*spbb13*spbb23^2*spbb45-901/6*spaa12*spaa13*spbb13*spbb23*spbb25*spbb34-557/6*spaa12*spbb13*spaa14*spbb24*spbb25*spbb34+700/9*spaa12*spaa23*spbb23^3*spbb45+545/6*spaa12*spaa23*spbb23^2*spbb25*spbb34-2521/9*spaa13^2*spbb13*spbb23*spbb34*spbb35+2603/18*spaa13*spbb13*spaa14*spbb25*spbb34^2-1121/18*spaa13*spaa23*spbb23^2*spbb34*spbb35-217/3*spaa13*spbb23*spaa34*spbb34^2*spbb35+11*spaa14^2*spbb14*spbb25*spbb34^2+130/9*spaa14*spaa23*spbb23*spbb25*spbb34^2+22*spaa14*spbb25*spaa34*spbb34^3)/(spbb12*spaa14*spaa15*spbb34*spbb35*spbb45)+
(spbb35*(190/9*spaa12*spbb24+131/6*spaa13*spbb34))/(spaa14*spbb34*spbb45)+
(spbb34*(11*spaa12*spbb25-2011/18*spaa13*spbb35))/(spaa15*spbb35*spbb45)+
(-1345/18*spbb23*spbb45)/(spbb25*spbb34)+
(-1780/27),
(-4/9*spbb12*spaa14^2*spaa15*spaa23^2*spbb34*spbb45)/(spaa12*spaa13*spab1231^3)+
(+25/3*spbb14^3*spbb23^3*spaa34^3)/(spbb12^3*spab4154^3)+
(spbb34*spaa14*spaa23*(-2/9*spaa12*spbb24*spaa34-8/9*spaa13*spaa14*spbb14-2/9*spaa13*spaa34*spbb34-4/3*spaa14*spaa23*spbb24))/(spaa12*spaa13*spab1231^2)+
(+33/2*spbb13*spbb23^2*spbb24*spaa34^2*spaa35^2*spbb45)/(spbb12^3*spaa13*spaa15*spab3153^2)+
(spbb14^2*spbb23^2*spaa34^2*(-67/6*spaa12*spbb12*spaa14*spaa45+2/3*spaa12*spbb25*spaa45^2+71/6*spbb12*spaa14^2*spaa25+4/3*spaa14*spaa15*spbb15*spaa45-4/9*spaa14*spaa24*spbb24*spaa45))/(spbb12^3*spaa14*spaa15*spaa24*spab4154^2)+
(spbb12*(-29/6*spaa12^2*spbb12^3*spaa14*spaa15+17/9*spaa12*spbb12^2*spaa14^2*spbb14*spaa15-31/6*spaa12*spbb12^2*spaa14^2*spbb24*spaa25-29/6*spaa12*spbb12^2*spaa14*spaa15*spaa24*spbb24-29/3*spaa12*spbb12^2*spaa14*spaa15*spaa25*spbb25+1/3*spaa12*spbb12^2*spaa15^2*spaa24*spbb25-5/3*spbb12*spaa14^3*spbb14^2*spaa15-13/9*spbb12*spaa14^3*spbb14*spbb24*spaa25+7/3*spaa14^3*spbb14^2*spbb24*spaa45+5/3*spbb12*spaa14^2*spbb14*spaa15*spaa24*spbb24+17/9*spbb12*spaa14^2*spbb14*spaa15*spaa25*spbb25-31/6*spbb12*spaa14^2*spaa24*spbb24^2*spaa25-31/6*spbb12*spaa14^2*spbb24*spaa25^2*spbb25-7/3*spaa14^2*spbb14*spbb24*spaa25*spbb25*spaa45-29/6*spbb12*spaa14*spaa15*spaa24*spbb24*spaa25*spbb25-29/6*spbb12*spaa14*spaa15*spaa25^2*spbb25^2+1/3*spbb12*spaa15^2*spaa24^2*spbb24*spbb25+1/3*spbb12*spaa15^2*spaa24*spaa25*spbb25^2))/(spaa12*spbb12^3*spaa14*spaa15*spab1231)+
(spbb25^3*(11/2*spbb12*spbb13*spaa15*spbb15*spaa25+11/2*spbb13^2*spaa15*spbb15*spaa35-11/2*spbb12^2*spaa25^2*spbb35+11*spbb12*spbb13*spaa25^2*spbb25+11/2*spbb13^2*spaa25*spbb25*spaa35))/(spbb12^3*spaa14*spbb35*spbb45*spab5145)+
(-11/2*spaa23^2*spbb23^2)/(spaa12*spbb12*spaa13*spbb13)+
(+11/2*spaa23*spbb23*spbb24*spab4154)/(spbb12*spaa14*spbb14*spaa15*spbb45)+
(-11/2*spab4154)/(spaa24*spbb24)+
(spbb14*spbb23*spaa34*(31/6*spaa12^2*spbb12^2*spaa14^2*spaa45^2+31/3*spaa12^2*spbb12*spaa14*spbb25*spaa45^3+11/2*spaa12^2*spbb25^2*spaa45^4-4/3*spaa12*spbb12^2*spaa14^3*spaa25*spaa45-9*spaa12*spbb12*spaa14^3*spbb14*spaa45^2+20*spaa12*spbb12*spaa14^2*spaa15*spbb15*spaa45^2+163/18*spaa12*spbb12*spaa14^2*spaa24*spbb24*spaa45^2-9/2*spaa12*spaa14^2*spbb14*spbb25*spaa45^3+11*spaa12*spaa14*spaa15*spbb15*spbb25*spaa45^3+32/3*spaa12*spaa14*spaa24*spbb24*spbb25*spaa45^3+1*spbb12^2*spaa14^4*spaa25^2+9/2*spbb12*spaa14^4*spbb14*spaa25*spaa45-29/3*spbb12*spaa14^3*spaa15*spbb15*spaa25*spaa45-9/2*spaa14^3*spbb14*spaa15*spbb15*spaa45^2+17/18*spbb12*spaa14^3*spaa24*spbb24*spaa25*spaa45-9/2*spaa14^3*spbb14*spaa24*spbb24*spaa45^2+11*spaa14^2*spaa15^2*spbb15^2*spaa45^2+40/9*spaa14^2*spaa24^2*spbb24^2*spaa45^2))/(spbb12^3*spaa14^2*spaa15^2*spaa24^2*spab4154)+
(-11/2*spbb14*spaa15^2*spaa24^2*spbb25^4)/(spaa12*spbb12^3*spaa13*spaa14^2*spbb35*spbb45)+
(spaa35*spaa14^2*spbb34*(1/3*spbb12*spaa23^3*spbb23*spaa45+23/6*spbb12*spaa23^2*spaa25*spbb25*spaa45-155/18*spbb13*spaa23^2*spbb23*spaa34*spaa35-9*spbb12*spaa23^2*spaa34*spbb34*spaa45+9/2*spbb12*spaa23^2*spaa35*spbb35*spaa45-1/3*spbb15*spaa23*spbb23*spaa24*spaa35^2-23/6*spbb15*spaa23*spaa25*spbb25*spaa35*spaa45+13/18*spbb13*spaa23*spaa34^2*spbb34*spaa35-9/2*spbb15*spaa23*spaa35^2*spbb35*spaa45+13/18*spbb15*spaa24*spaa34*spbb34*spaa35^2))/(spaa12*spbb12^3*spaa13*spaa15^2*spaa23*spaa24^2)+
(spaa14*(23/6*spaa12^2*spbb12^3*spaa13*spbb13*spaa23^2-23/6*spaa12^2*spbb12^3*spaa23^3*spbb23-61/6*spaa12^2*spbb12^3*spaa23^2*spaa24*spbb24+73/6*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa23^2+23/6*spaa12*spbb12^2*spaa13^2*spbb13*spbb14*spaa23*spaa24-71/6*spaa12*spbb12^2*spaa13*spbb13*spaa23^3*spbb23-137/6*spaa12*spbb12^2*spaa13*spbb13*spaa23^2*spaa24*spbb24-133/18*spaa12*spbb12^2*spaa13*spbb14*spaa23*spaa24^2*spbb24+5/3*spaa12*spbb12^2*spaa23^4*spbb23^2+20/3*spaa12*spbb12^2*spaa23^3*spbb23*spaa24*spbb24+62/9*spaa12*spbb12^2*spaa23^2*spaa24^2*spbb24^2+25/3*spbb12*spaa13^3*spbb13^3*spaa23^2+25/3*spbb12*spaa13^3*spbb13^2*spbb14*spaa23*spaa24+9/2*spaa13^3*spbb13^3*spbb14*spaa23*spaa34-29/9*spbb12*spaa13^2*spbb13^2*spaa23^3*spbb23-71/9*spbb12*spaa13^2*spbb13^2*spaa23^2*spaa24*spbb24+43/9*spaa13^2*spbb13^3*spaa23^2*spbb24*spaa34-113/18*spbb12*spaa13^2*spbb13*spbb14*spaa23*spaa24^2*spbb24+5/3*spaa13^2*spbb13^2*spbb14*spaa23*spaa24*spbb24*spaa34+13/18*spaa13^2*spbb13*spbb14^2*spaa24^2*spbb24*spaa34+14/3*spbb12*spaa13*spbb13*spaa23^4*spbb23^2+101/3*spbb12*spaa13*spbb13*spaa23^3*spbb23*spaa24*spbb24+203/18*spaa13*spbb13^2*spaa23^3*spbb23*spbb24*spaa34+215/6*spbb12*spaa13*spbb13*spaa23^2*spaa24^2*spbb24^2+24*spaa13*spbb13^2*spaa23^2*spaa24*spbb24^2*spaa34+139/18*spbb12*spaa13*spbb14*spaa23*spaa24^3*spbb24^2+37/6*spaa13*spbb13*spbb14*spaa23*spaa24^2*spbb24^2*spaa34-13/18*spaa13*spbb14^2*spaa24^3*spbb24^2*spaa34+11/2*spbb12*spaa23^5*spbb23^3+101/6*spbb12*spaa23^4*spbb23^2*spaa24*spbb24+11*spbb13*spaa23^4*spbb23^2*spbb24*spaa34+178/9*spbb12*spaa23^3*spbb23*spaa24^2*spbb24^2+67/3*spbb13*spaa23^3*spbb23*spaa24*spbb24^2*spaa34+139/18*spbb12*spaa23^2*spaa24^3*spbb24^3+49/9*spbb13*spaa23^2*spaa24^2*spbb24^3*spaa34-13/18*spbb14*spaa23*spaa24^3*spbb24^3*spaa34))/(spaa12*spbb12^3*spaa13*spaa15*spaa23*spaa24^2*spbb45)+
(spbb14^2*spaa14*(-13/18*spaa12^2*spbb12^2*spbb15+13/18*spaa12*spbb12*spaa14*spbb14*spbb15-13/18*spaa12*spbb12*spaa15*spbb15^2+13/18*spaa12*spbb12*spbb14*spaa24*spbb25+13/18*spaa14*spbb14*spaa15*spbb15^2-13/18*spaa14*spbb14^2*spaa24*spbb25+13/9*spbb14*spaa15*spbb15*spaa24*spbb25-13/9*spbb14*spaa24^2*spbb24*spbb25))/(spaa12*spbb12^3*spaa23*spaa24*spbb34*spbb45)+
(11*spaa12*spbb12^2*spaa13*spbb13^3*spaa34-99/2*spaa12*spbb12^3*spbb13^2*spaa14*spaa23+11*spaa12*spbb12^4*spaa24^2*spbb34+44*spaa12*spbb12^3*spbb13*spaa24*spaa34*spbb34+143/2*spaa12*spbb12^2*spbb13^2*spaa34^2*spbb34+11/2*spaa12*spbb12*spbb13^2*spbb14*spbb23*spaa34^2+11*spbb12*spaa13^2*spbb13^4*spaa34-99/2*spbb12^2*spaa13*spbb13^3*spaa14*spaa23+11*spbb12*spaa13*spbb13^3*spaa14*spbb14*spaa34+55/2*spbb12*spaa13*spbb13^3*spaa34^2*spbb34-11/2*spaa13*spbb13^3*spbb14*spbb23*spaa34^2-99/2*spbb12^2*spbb13^2*spaa14^2*spbb14*spaa23+253/2*spbb12^3*spbb13*spaa14*spaa23*spaa24*spbb34+110*spbb12^2*spbb13^2*spaa14*spaa23*spaa34*spbb34+44*spbb12^3*spaa14*spbb14*spaa24^2*spbb34-11/2*spbb13^2*spaa14*spbb14^2*spbb23*spaa34^2-11*spbb12^3*spaa24^2*spaa34*spbb34^2-33*spbb12^2*spbb13*spaa24*spaa34^2*spbb34^2-55/2*spbb12*spbb13^2*spaa34^3*spbb34^2+11/2*spbb13^2*spbb14*spbb23*spaa34^3*spbb34)/(spbb12^3*spaa24^2*spbb34*spab3153)+
(spbb15*(99*spaa12^2*spbb12^4*spaa14*spaa24+429/2*spaa12*spbb12^3*spaa14^2*spbb14*spaa24+66*spaa12*spbb12^3*spaa14^2*spbb15*spaa25+275/2*spaa12*spbb12^3*spaa14*spaa15*spbb15*spaa24+231/2*spbb12^2*spaa14^3*spbb14^2*spaa24+165/2*spbb12^2*spaa14^3*spbb14*spbb15*spaa25+33/2*spbb12*spaa14^3*spbb14^2*spbb15*spaa45+143*spbb12^2*spaa14^2*spbb14*spaa15*spbb15*spaa24+110*spbb12^2*spaa14^2*spaa15*spbb15^2*spaa25+44*spbb12*spaa14^2*spbb14*spaa15*spbb15^2*spaa45+55/2*spbb12*spaa14^2*spbb15^2*spbb24*spaa25*spaa45-11/2*spaa14^2*spbb14*spbb15^2*spbb24*spaa45^2-99/2*spaa14*spbb14*spaa15*spbb15^2*spbb25*spaa45^2+44*spaa14*spaa15*spbb15^3*spbb24*spaa45^2-11/2*spaa14*spbb15^2*spbb24*spaa45^3*spbb45-11*spaa15*spbb15^2*spbb25*spaa45^3*spbb45))/(spbb12^3*spaa13*spaa24^2*spbb35*spab3153)+
(277/18*spaa12^2*spbb15^3*spbb24*spbb25*spaa45^2-416/9*spaa12*spaa14^2*spbb14*spbb15^3*spbb24*spaa45-137/3*spaa12*spaa14*spaa15*spbb15^4*spbb24*spaa45-281/18*spaa12*spaa14*spbb15^3*spaa24*spbb24^2*spaa45+56/9*spaa12*spbb15^2*spaa24^2*spbb24^2*spbb25*spaa45+146/9*spaa12*spbb15^2*spaa24*spbb24*spaa25*spbb25^2*spaa45+11*spaa12*spbb15^2*spaa25^2*spbb25^3*spaa45+43/6*spbb12*spaa14^3*spbb14^2*spbb15*spaa24*spbb45-13/18*spaa14^3*spbb14^2*spbb15^2*spaa24*spbb24+14/3*spaa14^3*spbb14^2*spbb15^2*spaa45*spbb45+445/18*spbb12*spaa14^2*spbb14*spaa15*spbb15^2*spaa24*spbb45-28/3*spbb12^2*spaa14^2*spbb14*spaa24^2*spbb45^2-26/9*spbb12*spaa14^2*spbb14*spbb15*spaa24^2*spbb24*spbb45-13/6*spaa14^2*spbb14*spbb15^2*spaa24^2*spbb24^2+33*spbb12*spaa14^2*spbb14*spbb15*spaa24*spaa45*spbb45^2-50/9*spaa14^2*spbb14*spbb15^2*spaa24*spbb24*spaa45*spbb45-14/3*spaa14^2*spbb14*spbb15^2*spaa45^2*spbb45^2+33/2*spbb12*spaa14*spaa15^2*spbb15^3*spaa24*spbb45-7/6*spbb12^2*spaa14*spaa15*spbb15*spaa24^2*spbb45^2+1/18*spbb12^2*spaa14*spaa24^3*spbb24*spbb45^2-25/6*spbb12*spaa14*spbb15*spaa24^3*spbb24^2*spbb45-13/9*spaa14*spbb15^2*spaa24^3*spbb24^3-80/3*spbb12^2*spaa14*spaa24^2*spaa45*spbb45^3+20/9*spbb12*spaa14*spbb15*spaa24^2*spbb24*spaa45*spbb45^2+85/3*spbb12*spaa14*spbb15*spaa24*spaa45^2*spbb45^3-179/18*spbb12*spaa24^4*spbb24^2*spbb25*spbb45-31/6*spbb15*spaa24^4*spbb24^3*spbb25-149/6*spbb12*spaa24^3*spbb24*spaa25*spbb25^2*spbb45-163/6*spbb15*spaa24^3*spbb24^2*spaa25*spbb25^2-11*spbb12*spaa24^2*spaa25^2*spbb25^3*spbb45-33/2*spbb15*spaa24^2*spbb24*spaa25^2*spbb25^3)/(spaa12*spbb12^3*spaa13*spaa24^2*spbb35*spbb45)+
(spaa35*spbb25^2*spbb13*(107/6*spaa13*spbb13+107/6*spaa15*spbb15-11*spaa25*spbb25))/(spaa12*spbb12^3*spaa14*spbb45)+
(-455/18*spaa12*spaa13^2*spbb13^4*spbb15*spbb25+577/18*spaa12*spaa13*spbb13^3*spaa15*spbb15^2*spbb25-1133/18*spaa12*spaa13*spbb13^4*spaa23*spbb25^2+28/3*spaa12*spaa13*spbb13*spbb15^3*spbb23^2*spaa25+139/3*spaa12*spbb13^2*spaa15^2*spbb15^3*spbb25-88/9*spaa12*spbb13^3*spaa15*spbb15*spaa23*spbb25^2+59/2*spaa12*spaa15*spbb15^4*spbb23^2*spaa25-257/6*spaa12*spbb13^3*spaa23^2*spbb23*spbb25^2-125/6*spaa12*spbb15^3*spaa23*spbb23^3*spaa25-7/18*spaa13^2*spbb13^3*spaa15*spbb15^2*spbb35+13/18*spaa13^2*spbb13^4*spaa23*spbb25*spbb35-251/18*spaa13^2*spbb13^2*spbb15^2*spbb23*spaa25*spbb35-17/18*spaa13*spbb13^2*spaa15^2*spbb15^3*spbb35+8/9*spaa13*spbb13*spaa15*spbb15^3*spbb23*spaa25*spbb35+13/9*spaa13*spbb13^3*spaa23^2*spbb23*spbb25*spbb35-56/9*spaa13*spbb13*spbb15^2*spaa23*spbb23^2*spaa25*spbb35-467/9*spaa13*spbb15^3*spbb23^2*spaa25^2*spbb35-5/9*spbb13*spaa15^3*spbb15^4*spbb35+140/9*spaa15^2*spbb15^4*spbb23*spaa25*spbb35+398/9*spaa15*spbb15^3*spaa23*spbb23^2*spaa25*spbb35+31*spaa15*spbb15^3*spbb23*spaa25*spaa35*spbb35^2+599/18*spbb15^2*spaa23*spbb23^2*spaa25*spaa35*spbb35^2)/(spaa12*spbb12^3*spaa24^2*spbb34*spbb35*spbb45)+
(spbb15*(217/18*spaa12^2*spbb13*spbb15*spbb23*spaa35+221/9*spaa12*spaa13^2*spbb13^3-199/6*spaa12*spaa13*spbb13^2*spaa15*spbb15+2387/18*spaa12*spaa13*spbb13^2*spaa23*spbb23-464/9*spaa12*spbb13*spaa15^2*spbb15^2+119/2*spaa12*spbb13*spaa15*spbb15*spaa23*spbb23-77*spaa12*spaa15*spbb15^2*spbb23*spaa25+1475/18*spaa12*spbb13*spaa23^2*spbb23^2+701/6*spaa12*spbb15*spaa23*spbb23^2*spaa25-99/2*spaa12*spbb15*spbb23*spaa25^2*spbb25-28*spaa13*spbb13^2*spaa15*spaa23*spbb35+11/2*spbb13*spaa15^2*spbb15*spaa23*spbb35-85/6*spaa15^2*spbb15^2*spaa25*spbb35-968/9*spbb13*spaa15*spaa23^2*spbb23*spbb35-2137/18*spaa15*spbb15*spaa23*spbb23*spaa25*spbb35-1445/18*spaa15*spbb15*spaa25^2*spbb25*spbb35-553/6*spaa23^2*spbb23^2*spaa25*spbb35-295/6*spaa23*spbb23*spaa25^2*spbb25*spbb35-263/6*spaa25^3*spbb25^2*spbb35))/(spaa12*spbb12^2*spaa24^2*spbb34*spbb45)+
(spbb25*(385/6*spaa12*spbb13*spaa15*spbb15*spbb25-37/6*spaa12*spbb13*spaa23*spbb23*spbb25+187/6*spaa12*spbb13*spaa25*spbb25^2+12*spaa12*spbb13*spbb25*spaa35*spbb35-385/6*spaa15^2*spbb15^2*spbb35-257/6*spaa15*spbb15*spaa25*spbb25*spbb35+1/3*spaa23^2*spbb23^2*spbb35+1/3*spaa23*spbb23*spaa25*spbb25*spbb35-11*spaa25^2*spbb25^2*spbb35))/(spaa12*spbb12^2*spaa14*spbb35*spbb45)+
(spaa23*spbb35^2*(16/3*spaa12*spbb12*spaa25-913/9*spaa13*spbb13*spaa25+1297/18*spbb13*spaa15*spaa23-265/3*spaa23*spbb23*spaa25))/(spaa12*spbb12*spaa24^2*spbb34*spbb45)+
(1129/18*spaa13*spbb13+455/6*spaa14*spbb14+83/2*spaa23*spbb23+49/9*spaa24*spbb24)/(spaa12*spbb12)+
(-983/9*spaa13*spbb13^2*spbb45-71*spaa13*spbb13*spbb14*spbb35-1967/18*spbb13*spaa14*spbb14*spbb45+119/6*spaa14*spbb14^2*spbb35-1981/6*spbb13*spaa34*spbb34*spbb45+1870/9*spbb14*spaa34*spbb34*spbb35-1144/9*spbb13*spaa35*spbb35*spbb45)/(spbb12*spaa24*spbb34*spbb45)+
(spbb25*(2273/18*spaa12*spbb13*spbb25-1714/9*spaa15*spbb15*spbb35+1/3*spaa23*spbb23*spbb35-85/2*spaa25*spbb25*spbb35))/(spbb12*spaa14*spbb35*spbb45)+
(-2273/18*spaa12*spbb25)/(spaa14*spbb45)+
(spbb35*(-767/9*spaa12*spbb14-21/2*spaa23*spbb34))/(spaa24*spbb34*spbb45)+
(-1180/27),
(spaa34^2*spbb23^3*spbb34*(-33*spbb12^2*spaa13*spbb14*spaa23^2+66*spbb12*spaa13*spbb14^2*spaa23*spaa34-33*spaa13*spbb14^3*spaa34^2-33*spbb12^2*spaa23^3*spbb24+66*spbb12*spbb14*spaa23^2*spbb24*spaa34-33*spbb14^2*spaa23*spbb24*spaa34^2))/(spbb12^3*spaa13*spab3153^4)+
(spaa34^2*spbb13*spaa23*spbb24*spbb23^2*(22*spbb12*spaa13^2*spbb14+22*spbb12*spaa13*spaa23*spbb24-11*spaa13*spbb14*spbb24*spaa34-11*spaa23*spbb24^2*spaa34))/(spbb12^3*spaa13^2*spab3153^3)+
(spbb23^3*(-13*spbb12^2*spaa13^2*spbb14*spaa23^2+46*spbb12*spaa13^2*spbb14^2*spaa23*spaa34-11*spaa13^2*spbb14^3*spaa34^2-13*spbb12^2*spaa13*spaa23^3*spbb24+35*spbb12*spaa13*spbb14*spaa23^2*spbb24*spaa34-11*spaa13*spbb14^2*spaa23*spbb24*spaa34^2-11*spbb12*spaa23^3*spbb24^2*spaa34))/(spbb12^3*spaa13^2*spbb34*spab3153^2)+
(spbb14^2*spbb23^2*spaa34^2*(-5/2*spbb12*spaa24-5/2*spbb13*spaa34))/(spbb12^3*spaa24*spab4154^2)+
(4*spaa12^2*spbb12^3*spaa23*spbb23*spbb24^2-22*spaa12^2*spbb12^2*spbb13*spbb24^3*spaa34+48*spaa12*spbb12^3*spaa13*spaa23*spbb23*spbb24*spbb34-8*spaa12*spbb12^2*spaa14*spbb14*spbb24^2*spaa34*spbb34-44*spaa12*spbb12*spbb13*spaa14*spbb14*spbb24^3*spaa34-52*spaa12*spbb12^2*spaa23^2*spbb23^2*spbb24^2+4*spaa12*spbb12^2*spaa23*spbb23*spaa24*spbb24^3+7*spaa12*spbb12*spbb13*spaa23*spbb23*spbb24^3*spaa34-22*spaa12*spbb12*spbb13*spaa24*spbb24^4*spaa34+22*spaa12*spbb13^2*spbb24^4*spaa34^2+22*spbb12^3*spaa13^2*spaa23*spbb23*spbb34^2-48*spbb12^2*spaa13*spaa14*spbb14*spbb24*spaa34*spbb34^2-11*spbb12^2*spaa13*spaa23^2*spbb23^2*spbb24*spbb34+22*spbb12^2*spaa13*spaa23*spbb23*spaa24*spbb24^2*spbb34-4*spbb12*spaa14^2*spbb14^2*spbb24^2*spaa34*spbb34-22*spbb13*spaa14^2*spbb14^2*spbb24^3*spaa34-4*spbb12*spaa14*spbb14*spaa24*spbb24^3*spaa34*spbb34-22*spbb13*spaa14*spbb14*spaa24*spbb24^4*spaa34-52*spbb12*spaa14*spbb14*spbb24^2*spaa34^2*spbb34^2-33*spbb13*spaa14*spbb14*spbb24^3*spaa34^2*spbb34-11*spbb12*spaa23^3*spbb23^3*spbb24^2-26*spbb12*spaa23^2*spbb23^2*spaa24*spbb24^3+11*spbb13*spaa23^2*spbb23^2*spbb24^3*spaa34+11*spbb13*spaa23*spbb23*spaa24*spbb24^4*spaa34)/(spbb12^3*spaa13^2*spbb34^2*spab3153)+
(spbb14*spbb23*spaa34*(2*spbb12^2*spaa24^2+21/2*spbb12*spbb13*spaa24*spaa34+17/2*spbb13^2*spaa34^2))/(spbb12^3*spaa24^2*spab4154)+
(spbb25*spbb13*(11/2*spaa12^2*spaa13^4*spbb13^6-11*spaa12^2*spaa13^3*spbb13^5*spaa25*spbb25-11*spaa12^2*spaa13^2*spbb13^5*spaa15*spaa23*spbb25-11/2*spaa12^2*spaa13^2*spbb13^4*spaa23^2*spbb23^2-22*spaa12^2*spaa13^2*spbb13^4*spaa23*spbb23*spaa25*spbb25+33/2*spaa12^2*spaa13^2*spbb13^4*spaa25^2*spbb25^2+22*spaa12^2*spaa13*spbb13^3*spaa23*spbb23*spaa25^2*spbb25^2+11/2*spaa12^2*spbb13^2*spaa23^2*spbb23^2*spaa25^2*spbb25^2+22*spaa12*spaa13^4*spbb13^5*spaa25*spbb35-11*spaa12*spaa13^3*spbb13^5*spaa15*spaa23*spbb35-33*spaa12*spaa13^3*spbb13^4*spaa25^2*spbb25*spbb35-11*spaa12*spaa13^2*spbb13^4*spaa15*spaa23*spaa25*spbb25*spbb35-11*spaa12*spaa13^2*spbb13^3*spaa23^2*spbb23^2*spaa25*spbb35-22*spaa12*spaa13^2*spbb13^3*spaa23*spbb23*spaa25^2*spbb25*spbb35+55*spaa12*spaa13^2*spbb13^3*spaa25^3*spbb25^2*spbb35+22*spaa12*spaa13*spbb13^2*spaa23^2*spbb23^2*spaa25^2*spbb25*spbb35+77*spaa12*spaa13*spbb13^2*spaa23*spbb23*spaa25^3*spbb25^2*spbb35+11*spaa12*spbb13^2*spaa15*spaa23*spaa25^3*spbb25^3*spbb35+22*spaa12*spbb13*spaa23^2*spbb23^2*spaa25^3*spbb25^2*spbb35+11*spaa12*spbb13*spaa23*spbb23*spaa25^4*spbb25^3*spbb35+33*spaa13^4*spbb13^4*spaa25^2*spbb35^2-33*spaa13^3*spbb13^4*spaa15*spaa23*spaa25*spbb35^2-11*spaa13^3*spbb13^3*spaa23*spbb23*spaa25^2*spbb35^2-33*spaa13^3*spbb13^3*spaa25^3*spbb25*spbb35^2+11*spaa13^3*spbb13^3*spaa25^2*spaa35*spbb35^3+11/2*spaa13^2*spbb13^4*spaa15^2*spaa23^2*spbb35^2-11*spaa13^2*spbb13^3*spaa15*spaa23*spaa25*spaa35*spbb35^3+11/2*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spaa25^2*spbb35^2+33*spaa13^2*spbb13^2*spaa23*spbb23*spaa25^3*spbb25*spbb35^2+99/2*spaa13^2*spbb13^2*spaa25^4*spbb25^2*spbb35^2+11*spaa13^2*spbb13^2*spaa25^3*spbb25*spaa35*spbb35^3-11/2*spaa13^2*spbb13^2*spaa25^2*spaa35^2*spbb35^4+22*spaa13*spbb13^2*spaa15*spaa23*spaa25^3*spbb25^2*spbb35^2+22*spaa13*spbb13*spaa23^3*spbb23^3*spaa25^2*spbb35^2+77*spaa13*spbb13*spaa23^2*spbb23^2*spaa25^3*spbb25*spbb35^2+99*spaa13*spbb13*spaa23*spbb23*spaa25^4*spbb25^2*spbb35^2-22*spaa13*spbb13*spaa25^4*spbb25^2*spaa35*spbb35^3-11*spbb13^2*spaa15^2*spaa23^2*spaa25^2*spbb25^2*spbb35^2+22*spbb13*spaa15*spaa23*spaa25^4*spbb25^3*spbb35^2+22*spbb13*spaa15*spaa23*spaa25^3*spbb25^2*spaa35*spbb35^3+11*spaa23^3*spbb23^3*spaa25^3*spbb25*spbb35^2+77/2*spaa23^2*spbb23^2*spaa25^4*spbb25^2*spbb35^2+22*spaa23*spbb23*spaa25^5*spbb25^3*spbb35^2-11*spaa25^5*spbb25^3*spaa35*spbb35^3-11*spaa25^4*spbb25^2*spaa35^2*spbb35^4))/(spbb12^3*spaa13^2*spaa24^2*spaa25^2*spbb34^2*spbb35^3)+
(spbb25*spbb13^2*spaa13*spaa24*spbb34*(-33/2*spaa12*spbb12-22*spaa13*spbb13-11*spaa15*spbb15-11*spaa23*spbb23))/(spbb12^2*spaa13*spaa25^2*spbb35^3)+
(-66*spaa12^4*spbb13^2*spbb14^2*spbb23^2*spaa34^2-44*spaa12^3*spaa13^2*spbb13^4*spbb14*spbb23*spaa34+110*spaa12^3*spaa13*spbb13^3*spbb14*spaa23*spbb23^2*spaa34-130*spaa12^3*spaa13*spbb13^3*spbb14*spbb23*spaa34^2*spbb34+22*spaa12^3*spbb13^2*spbb14*spaa23^2*spbb23^3*spaa34+110*spaa12^3*spbb13*spbb14^2*spaa23*spbb23^3*spaa24*spaa34+524*spaa12^3*spbb13^2*spbb14*spaa23*spbb23^2*spaa34^2*spbb34+15*spaa12^3*spbb14^3*spbb23^3*spaa24^2*spaa34-185*spaa12^3*spbb13*spbb14^2*spbb23^2*spaa24*spaa34^2*spbb34-128*spaa12^3*spbb13^2*spbb14*spbb23*spaa34^3*spbb34^2+22*spaa12^2*spaa13^3*spbb13^5*spaa23*spbb23+11*spaa12^2*spaa13^3*spbb13^5*spaa34*spbb34-22*spaa12^2*spaa13^2*spbb13^4*spaa23^2*spbb23^2+207*spaa12^2*spaa13^2*spbb13^4*spaa23*spbb23*spaa34*spbb34+33*spaa12^2*spaa13^2*spbb13^4*spaa34^2*spbb34^2-416*spaa12^2*spaa13*spbb13^3*spaa23^2*spbb23^2*spaa34*spbb34+474*spaa12^2*spaa13*spbb13^3*spaa23*spbb23*spaa34^2*spbb34^2+33*spaa12^2*spaa13*spbb13^3*spaa34^3*spbb34^3+44*spaa12^2*spbb13^2*spaa23^4*spbb23^4+22*spaa12^2*spbb13*spbb14*spaa23^3*spbb23^4*spaa24-414*spaa12^2*spbb13^2*spaa23^3*spbb23^3*spaa34*spbb34-22*spaa12^2*spbb14^2*spaa23^2*spbb23^4*spaa24^2-405*spaa12^2*spbb13*spbb14*spaa23^2*spbb23^3*spaa24*spaa34*spbb34-766*spaa12^2*spbb13^2*spaa23^2*spbb23^2*spaa34^2*spbb34^2+15*spaa12^2*spbb14^2*spaa23*spbb23^3*spaa24^3*spbb24+251*spaa12^2*spbb14^2*spaa23*spbb23^3*spaa24^2*spaa34*spbb34+778*spaa12^2*spbb13*spbb14*spaa23*spbb23^2*spaa24*spaa34^2*spbb34^2+330*spaa12^2*spbb13^2*spaa23*spbb23*spaa34^3*spbb34^3-18*spaa12^2*spbb14^2*spbb23^2*spaa24^3*spbb24*spaa34*spbb34-387/2*spaa12^2*spbb14^2*spbb23^2*spaa24^2*spaa34^2*spbb34^2-10*spaa12^2*spbb13*spbb14*spbb23*spaa24*spaa34^3*spbb34^3+11/2*spaa12^2*spbb13^2*spaa34^4*spbb34^4+44*spaa12*spaa13^2*spbb13^4*spaa14*spaa23^2*spbb23*spbb34+22*spaa12*spaa13^2*spbb13^4*spaa14*spaa23*spaa34*spbb34^2-44*spaa12*spaa13*spbb13^3*spaa14*spaa23^3*spbb23^2*spbb34+238*spaa12*spaa13*spbb13^3*spaa14*spaa23^2*spbb23*spaa34*spbb34^2+44*spaa12*spaa13*spbb13^3*spaa14*spaa23*spaa34^2*spbb34^3-458*spaa12*spbb13^2*spaa14*spaa23^3*spbb23^2*spaa34*spbb34^2+266*spaa12*spbb13^2*spaa14*spaa23^2*spbb23*spaa34^2*spbb34^3+11*spaa12*spbb13^2*spaa14*spaa23*spaa34^3*spbb34^4+99*spaa12*spbb13*spaa23^4*spbb23^4*spaa24*spbb34+22*spaa12*spbb14*spaa23^3*spbb23^4*spaa24^2*spbb34-377*spaa12*spbb13*spaa23^3*spbb23^3*spaa24*spaa34*spbb34^2-88*spaa12*spbb14*spaa23^2*spbb23^3*spaa24^3*spbb24*spbb34-479*spaa12*spbb14*spaa23^2*spbb23^3*spaa24^2*spaa34*spbb34^2-607*spaa12*spbb13*spaa23^2*spbb23^2*spaa24*spaa34^2*spbb34^3+19*spaa12*spbb14*spaa23*spbb23^2*spaa24^4*spbb24^2*spbb34+118*spaa12*spbb14*spaa23*spbb23^2*spaa24^3*spbb24*spaa34*spbb34^2+300*spaa12*spbb14*spaa23*spbb23^2*spaa24^2*spaa34^2*spbb34^3+20*spaa12*spbb13*spaa23*spbb23*spaa24*spaa34^3*spbb34^4-81*spaa12*spbb14*spbb23*spaa24^4*spbb24^2*spaa34*spbb34^2-107*spaa12*spbb14*spbb23*spaa24^3*spbb24*spaa34^2*spbb34^3+22*spaa13*spbb13^3*spaa14^2*spaa23^3*spbb23*spbb34^2+11*spaa13*spbb13^3*spaa14^2*spaa23^2*spaa34*spbb34^3-22*spbb13^2*spaa14^2*spaa23^4*spbb23^2*spbb34^2+64*spbb13^2*spaa14^2*spaa23^3*spbb23*spaa34*spbb34^3+11/2*spbb13^2*spaa14^2*spaa23^2*spaa34^2*spbb34^4-152*spbb13*spaa14*spaa23^3*spbb23^2*spaa24*spaa34*spbb34^3+10*spbb13*spaa14*spaa23^2*spbb23*spaa24*spaa34^2*spbb34^4+33*spaa23^4*spbb23^4*spaa24^2*spbb34^2-55*spaa23^3*spbb23^3*spaa24^3*spbb24*spbb34^2-106*spaa23^3*spbb23^3*spaa24^2*spaa34*spbb34^3-110*spaa23^2*spbb23^2*spaa24^4*spbb24^2*spbb34^2-216*spaa23^2*spbb23^2*spaa24^3*spbb24*spaa34*spbb34^3-289/2*spaa23^2*spbb23^2*spaa24^2*spaa34^2*spbb34^4-7*spaa23*spbb23*spaa24^5*spbb24^3*spbb34^2-44*spaa23*spbb23*spaa24^4*spbb24^2*spaa34*spbb34^3+11*spaa23*spbb23*spaa24^3*spbb24*spaa34^2*spbb34^4-48*spaa24^5*spbb24^3*spaa34*spbb34^3-48*spaa24^4*spbb24^2*spaa34^2*spbb34^4)/(spbb12^2*spaa13^2*spaa24^2*spaa25^2*spbb34^2*spbb35^2)+
(spaa12*(139*spaa12^4*spbb12^2*spbb13^2*spaa23*spbb23-128*spaa12^4*spbb12*spbb13^2*spbb14*spbb23*spaa34+736*spaa12^3*spbb12*spbb13^2*spaa23^2*spbb23^2+460*spaa12^3*spbb12^2*spbb13*spaa23*spbb23*spaa24*spbb34+1110*spaa12^3*spbb12*spbb13*spbb14*spaa23*spbb23^2*spaa24-520*spaa12^3*spbb13^2*spbb14*spaa23*spbb23^2*spaa34-4*spaa12^3*spbb12^3*spaa24^2*spbb34^2-8*spaa12^3*spbb12^2*spbb14*spbb23*spaa24^2*spbb34-4*spaa12^3*spbb12*spbb14^2*spbb23^2*spaa24^2-266*spaa12^3*spbb12*spbb13*spbb14*spbb23*spaa24*spaa34*spbb34-938*spaa12^3*spbb13*spbb14^2*spbb23^2*spaa24*spaa34+128*spaa12^3*spbb13^2*spbb14*spbb23*spaa34^2*spbb34+641*spaa12^2*spbb13^2*spaa23^3*spbb23^3+2034*spaa12^2*spbb12*spbb13*spaa23^2*spbb23^2*spaa24*spbb34+1546*spaa12^2*spbb13*spbb14*spaa23^2*spbb23^3*spaa24+620*spaa12^2*spbb12^2*spaa23*spbb23*spaa24^2*spbb34^2+1966*spaa12^2*spbb12*spbb14*spaa23*spbb23^2*spaa24^2*spbb34+1012*spaa12^2*spbb14^2*spaa23*spbb23^3*spaa24^2-12*spaa12^2*spbb12^2*spaa24^3*spbb24*spbb34^2-16*spaa12^2*spbb12*spbb14*spbb23*spaa24^3*spbb24*spbb34-4*spaa12^2*spbb14^2*spbb23^2*spaa24^3*spbb24-96*spaa12^2*spbb12^2*spaa24^2*spaa34*spbb34^3-380*spaa12^2*spbb12*spbb14*spbb23*spaa24^2*spaa34*spbb34^2-603*spaa12^2*spbb14^2*spbb23^2*spaa24^2*spaa34*spbb34+138*spaa12^2*spbb13*spbb14*spbb23*spaa24*spaa34^2*spbb34^2+1259*spaa12*spbb13*spaa23^3*spbb23^3*spaa24*spbb34+2032*spaa12*spbb12*spaa23^2*spbb23^2*spaa24^2*spbb34^2+1609*spaa12*spbb14*spaa23^2*spbb23^3*spaa24^2*spbb34+453*spaa12*spbb12*spaa23*spbb23*spaa24^3*spbb24*spbb34^2+693*spaa12*spbb14*spaa23*spbb23^2*spaa24^3*spbb24*spbb34-12*spaa12*spbb12*spaa24^4*spbb24^2*spbb34^2-8*spaa12*spbb14*spbb23*spaa24^4*spbb24^2*spbb34-240*spaa12*spbb12*spaa24^3*spbb24*spaa34*spbb34^3-367*spaa12*spbb14*spbb23*spaa24^3*spbb24*spaa34*spbb34^2-48*spaa12*spbb12*spaa24^2*spaa34^2*spbb34^4-86*spaa12*spbb14*spbb23*spaa24^2*spaa34^2*spbb34^3+790*spaa23^3*spbb23^3*spaa24^2*spbb34^2+668*spaa23^2*spbb23^2*spaa24^3*spbb24*spbb34^2+147*spaa23*spbb23*spaa24^4*spbb24^2*spbb34^2-4*spaa24^5*spbb24^3*spbb34^2-192*spaa24^4*spbb24^2*spaa34*spbb34^3-96*spaa24^3*spbb24*spaa34^2*spbb34^4))/(spbb12*spaa13^2*spaa24^2*spaa25^2*spbb34^2*spbb35^2)+
(spbb35*(-11*spaa12^2*spbb12^2*spaa25+22*spaa12^2*spbb12*spbb13*spaa35-31*spaa12*spbb12*spaa15*spbb15*spaa25-33*spaa12*spbb13*spaa15*spbb15*spaa35-128*spaa12*spbb12*spaa23*spbb23*spaa25-11*spaa12*spbb13*spaa23*spbb23*spaa35-22*spaa12*spbb13*spaa35^2*spbb35+11*spaa15^2*spbb15^2*spaa25-9*spaa15*spbb15*spaa25^2*spbb25-529*spaa23^2*spbb23^2*spaa25))/(spbb12*spaa13*spaa24^2*spbb34^2)+
(spbb13*spbb34*(11/2*spaa12*spbb12*spaa24+11*spaa12*spbb13*spaa34-11*spaa14*spbb14*spaa24))/(spbb12*spaa25^2*spbb35^2)+
(spbb24*spaa25*spbb35*(-249*spaa12*spbb12-99*spaa14*spbb14-1696*spaa23*spbb23-1123*spaa24*spbb24))/(spbb12*spaa13*spaa24*spbb34^2)+
(spbb25*spaa24*spbb34*(-101/2*spaa12*spbb12-13/2*spaa15*spbb15-557/2*spaa23*spbb23-1033/2*spaa25*spbb25))/(spbb12*spaa13*spaa25*spbb35^2)+
(51*spaa12^2*spbb13*spbb14*spbb23*spaa34+33*spaa12*spaa13^2*spbb13^3+13*spaa12*spaa13*spbb13^2*spaa23*spbb23+55*spaa12*spaa13*spbb13^2*spaa34*spbb34+655*spaa12*spbb13*spaa23^2*spbb23^2+2897*spaa12*spbb14*spaa23*spbb23^2*spaa24-154*spaa12*spbb13*spaa23*spbb23*spaa34*spbb34+2332*spaa12*spbb14*spbb23*spaa24^2*spbb24-181/2*spaa12*spbb14*spbb23*spaa24*spaa34*spbb34+33*spaa13*spbb13^2*spaa14*spaa23*spbb34+13*spbb13*spaa14*spaa23^2*spbb23*spbb34+11*spbb13*spaa14*spaa23*spaa34*spbb34^2+755/2*spaa23^2*spbb23^2*spaa24*spbb34+1541/2*spaa23*spbb23*spaa24^2*spbb24*spbb34-195/2*spaa23*spbb23*spaa24*spaa34*spbb34^2+483*spaa24^3*spbb24^2*spbb34-129/2*spaa24^2*spbb24*spaa34*spbb34^2-11*spaa24*spaa34^2*spbb34^3)/(spbb12*spaa13*spaa24*spaa25*spbb34*spbb35)+
(spaa12*(214*spaa12^2*spbb12*spbb13+75*spaa12*spbb13*spaa14*spbb14+1774*spaa12*spbb13*spaa23*spbb23+1518*spaa12*spbb12*spaa24*spbb34+2161*spaa12*spbb14*spbb23*spaa24+146*spaa14*spbb14*spaa24*spbb34+6595/2*spaa23*spbb23*spaa24*spbb34+1831*spaa24^2*spbb24*spbb34))/(spaa13*spaa24*spaa25*spbb34*spbb35)+
(+75*spaa25*spbb35)/(spaa24*spbb34)+
(+71*spaa12*spbb13)/(spaa25*spbb35)+
(+619/6),
(spaa34*spaa35^2*spbb13*spbb23*spbb24*(33/2*spaa23^2*spbb23^2*spbb25+33/2*spaa23*spbb23*spaa24*spbb24*spbb25+33/2*spaa23*spbb23*spbb24*spaa34*spbb35+33/2*spaa24*spbb24^2*spaa34*spbb35))/(spbb12^3*spaa13*spaa15*spab3153^3)+
(spbb24^3*(22/9*spbb12^3*spaa24^3+22/3*spbb12^2*spbb13*spaa24^2*spaa34+22/3*spbb12*spbb13^2*spaa24*spaa34^2+22/9*spbb13^3*spaa34^3))/(spbb12^3*spab4154^3)+
(spbb13^3*(-143/4*spaa13^3*spbb13^2*spaa14*spbb15^2*spbb23-143/4*spaa13^2*spbb13*spaa14^2*spbb14*spbb15^2*spbb23-33/4*spaa13^2*spbb13*spaa14*spaa15*spbb15^3*spbb23+143/4*spaa13^2*spbb13^2*spaa14*spbb15*spbb25*spaa34*spbb34-121/4*spaa13^2*spbb13*spaa14*spbb15^2*spbb23*spaa34*spbb34-121/4*spaa13^2*spaa14*spbb15^3*spbb23*spbb34*spaa45-33/4*spaa13^2*spaa15*spbb15^3*spbb23*spbb35*spaa45-121/4*spaa13^2*spbb15^2*spbb23*spaa34*spbb34*spbb35*spaa45+11/2*spaa13*spbb13*spaa14^2*spbb14*spbb15*spbb25*spaa34*spbb34+11/2*spaa13*spaa14^2*spbb14*spbb15^2*spbb23*spaa34*spbb34-121/4*spaa13*spbb13^2*spaa14*spaa15*spbb15*spbb25*spaa34*spbb45+11/2*spaa13*spbb13^2*spaa14*spbb25*spaa34^2*spbb34*spbb45-11*spaa13*spaa14*spbb15^2*spbb23*spaa34^2*spbb34^2-99/4*spaa13*spbb15*spbb23*spaa34^3*spbb34^2*spbb35-11/2*spbb13^2*spaa14*spaa15*spbb25*spaa34^2*spbb45^2+11/2*spaa14*spbb15*spbb25*spaa34^3*spbb34^3+55/4*spbb25*spaa34^4*spbb34^3*spbb35))/(spbb12^3*spaa24^2*spbb34*spbb35^2*spab3153^2)+
(spaa24*spbb24^2*(-7/2*spbb12^3*spaa14*spaa24^2-7*spbb12^2*spbb13*spaa14*spaa24*spaa34-7/2*spbb12*spbb13^2*spaa14*spaa34^2-3/2*spbb12^2*spbb23*spaa24^2*spaa34-3*spbb12*spbb13*spbb23*spaa24*spaa34^2-3/2*spbb13^2*spbb23*spaa34^3))/(spbb12^3*spaa14*spaa24*spab4154^2)+
(spbb14*spbb15*spbb24*(5/4*spbb12*spaa14^3*spbb14^2*spaa24+13/4*spbb12*spaa14^2*spbb14*spaa15*spbb15*spaa24+5/4*spaa14^2*spbb14*spaa15*spbb15^2*spaa45+13/4*spbb12*spaa14^2*spbb14*spaa24^2*spbb24+13/4*spbb12*spaa14^2*spbb15*spaa24*spbb24*spaa25+5/4*spaa14^2*spbb14^2*spaa24*spbb25*spaa45-17/2*spbb12*spaa14*spbb14*spaa15*spaa24^2*spbb25-33/4*spbb14*spaa15*spaa24^2*spbb25^2*spaa45))/(spbb12^3*spaa15*spaa24^2*spbb45^2*spab4154)+
(143/4*spaa12^3*spbb12^4*spaa14*spbb14*spbb15*spbb24^2*spbb34*spbb35-715/4*spaa12^3*spbb12^4*spaa14*spbb15^2*spbb24^2*spbb34^2-143/4*spaa12^3*spbb12^3*spbb13*spaa14*spbb14*spbb15*spbb24^3*spbb35+286*spaa12^3*spbb12^3*spbb13*spaa14*spbb15^2*spbb24^3*spbb34-429/4*spaa12^3*spbb12^2*spbb13^2*spaa14*spbb15^2*spbb24^4+715/2*spaa12^3*spbb12^3*spbb15^2*spbb23*spbb24^2*spaa34*spbb34^2-429*spaa12^3*spbb12^2*spbb13*spbb15^2*spbb23*spbb24^3*spaa34*spbb34+429/4*spaa12^3*spbb12*spbb13^2*spbb15^2*spbb23*spbb24^4*spaa34+77*spaa12^2*spbb12^3*spaa14^2*spbb14^2*spbb15*spbb24^2*spbb34*spbb35-781/2*spaa12^2*spbb12^3*spaa14^2*spbb14*spbb15^2*spbb24^2*spbb34^2-165/4*spaa12^2*spbb12^2*spbb13*spaa14^2*spbb14^2*spbb15*spbb24^3*spbb35+803/2*spaa12^2*spbb12^2*spbb13*spaa14^2*spbb14*spbb15^2*spbb24^3*spbb34-165/2*spaa12^2*spbb12*spbb13^2*spaa14^2*spbb14*spbb15^2*spbb24^4-9485/12*spaa12^2*spbb12^3*spaa14*spbb15^2*spbb24^2*spaa34*spbb34^3+7241/6*spaa12^2*spbb12^2*spbb13*spaa14*spbb15^2*spbb24^3*spaa34*spbb34^2-2977/6*spaa12^2*spbb12*spbb13^2*spaa14*spbb15^2*spbb24^4*spaa34*spbb34+44*spaa12^2*spbb13^3*spaa14*spbb15^2*spbb24^5*spaa34+715/2*spaa12^2*spbb12^2*spbb15^2*spaa23*spbb23^2*spbb24^2*spaa34*spbb34^2-286*spaa12^2*spbb12*spbb13*spbb15^2*spaa23*spbb23^2*spbb24^3*spaa34*spbb34+143/4*spaa12^2*spbb13^2*spbb15^2*spaa23*spbb23^2*spbb24^4*spaa34-11/4*spaa12^2*spbb12^3*spbb15*spbb23*spbb24*spaa34^2*spbb34^3*spbb45+9631/12*spaa12^2*spbb12^2*spbb15^2*spbb23*spbb24^2*spaa34^2*spbb34^3-2458/3*spaa12^2*spbb12*spbb13*spbb15^2*spbb23*spbb24^3*spaa34^2*spbb34^2+168*spaa12^2*spbb13^2*spbb15^2*spbb23*spbb24^4*spaa34^2*spbb34+165/4*spaa12*spbb12^2*spaa14^3*spbb14^3*spbb15*spbb24^2*spbb34*spbb35-869/4*spaa12*spbb12^2*spaa14^3*spbb14^2*spbb15^2*spbb24^2*spbb34^2+88*spaa12*spbb12*spbb13*spaa14^3*spbb14^2*spbb15^2*spbb24^3*spbb34-5341/12*spaa12*spbb12^2*spaa14^2*spbb14*spbb15^2*spbb24^2*spaa34*spbb34^3+4417/12*spaa12*spbb12*spbb13*spaa14^2*spbb14*spbb15^2*spbb24^3*spaa34*spbb34^2-209/4*spaa12*spbb13^2*spaa14^2*spbb14*spbb15^2*spbb24^4*spaa34*spbb34+11/2*spaa12*spbb12^3*spaa14*spbb15*spbb24*spaa34^2*spbb34^4*spbb45-5435/12*spaa12*spbb12^2*spaa14*spbb15^2*spbb24^2*spaa34^2*spbb34^4+3331/6*spaa12*spbb12*spbb13*spaa14*spbb15^2*spbb24^3*spaa34^2*spbb34^3-287/2*spaa12*spbb13^2*spaa14*spbb15^2*spbb24^4*spaa34^2*spbb34^2+715/4*spaa12*spbb12*spbb15^2*spaa23^2*spbb23^3*spbb24^2*spaa34*spbb34^2-143/2*spaa12*spbb13*spbb15^2*spaa23^2*spbb23^3*spbb24^3*spaa34*spbb34-11/4*spaa12*spbb12^3*spaa23*spbb23^2*spaa34^2*spbb34^3*spbb45^2-11/4*spaa12*spbb12^2*spbb15*spaa23*spbb23^2*spbb24*spaa34^2*spbb34^3*spbb45+2449/6*spaa12*spbb12*spbb15^2*spaa23*spbb23^2*spbb24^2*spaa34^2*spbb34^3-831/4*spaa12*spbb13*spbb15^2*spaa23*spbb23^2*spbb24^3*spaa34^2*spbb34^2-11/2*spaa12*spbb12^3*spbb23*spaa34^3*spbb34^4*spbb45^2-11/2*spaa12*spbb12^2*spbb15*spbb23*spbb24*spaa34^3*spbb34^4*spbb45+1367/6*spaa12*spbb12*spbb15^2*spbb23*spbb24^2*spaa34^3*spbb34^4-551/4*spaa12*spbb13*spbb15^2*spbb23*spbb24^3*spaa34^3*spbb34^3-11/2*spbb12*spaa14^4*spbb14^3*spbb15^2*spbb24^2*spbb34^2-47/12*spbb12*spaa14^3*spbb14^2*spbb15^2*spbb24^2*spaa34*spbb34^3-11/4*spbb13*spaa14^3*spbb14^2*spbb15^2*spbb24^3*spaa34*spbb34^2+11/4*spbb12^2*spaa14^2*spbb14*spbb15*spbb24*spaa34^2*spbb34^4*spbb45+269/12*spbb12*spaa14^2*spbb14*spbb15^2*spbb24^2*spaa34^2*spbb34^4-87/4*spbb13*spaa14^2*spbb14*spbb15^2*spbb24^3*spaa34^2*spbb34^3+11/4*spbb12^3*spaa14*spaa34^3*spbb34^5*spbb45^2+11/4*spbb12^2*spaa14*spbb15*spbb24*spaa34^3*spbb34^5*spbb45+415/12*spbb12*spaa14*spbb15^2*spbb24^2*spaa34^3*spbb34^5-63/2*spbb13*spaa14*spbb15^2*spbb24^3*spaa34^3*spbb34^4+143/4*spbb15^2*spaa23^3*spbb23^4*spbb24^2*spaa34*spbb34^2+165/2*spbb15^2*spaa23^2*spbb23^3*spbb24^2*spaa34^2*spbb34^3+44*spbb15^2*spaa23*spbb23^2*spbb24^2*spaa34^3*spbb34^4-55/4*spbb15^2*spbb23*spbb24^2*spaa34^4*spbb34^5)/(spbb12^3*spaa15*spaa24^2*spbb24^2*spbb34*spbb35*spbb45^2*spab3153)+
(+11/4*spbb23*spaa34^2*spbb34^2*spbb45)/(spaa24*spbb24^2*spbb35*spab3153)+
(spbb15^3*spbb23*spaa15^2*(-33/4*spbb12*spbb35-11/2*spbb15*spbb23))/(spbb12^2*spaa25^2*spbb25^2*spbb35^2)+
(spbb13^3*spaa12*(11*spbb12^2*spaa13*spbb23*spbb45-11*spbb12*spaa13*spbb13*spbb24*spbb25-11*spbb12*spaa23*spbb23*spbb24*spbb25+11*spbb13*spbb24^2*spbb25*spaa34))/(spbb12^3*spaa24*spbb34^2*spbb35*spab3153)+
(spbb24*spbb15*spaa13*spaa24*(-3/2*spbb12*spbb24*spbb35-5/4*spbb12*spbb25*spbb34+11/4*spbb13*spbb24*spbb25))/(spaa12*spbb12^3*spaa14*spbb45^2)+
(spbb14*spbb24*(-143*spaa12^3*spbb12^4*spbb35+1001/4*spaa12^3*spbb12^3*spbb13*spbb25+429/4*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb25+2015/12*spaa12^2*spbb12^3*spaa14*spbb14*spbb35-2945/6*spaa12^2*spbb12^2*spbb13*spaa14*spbb14*spbb25+5621/12*spaa12^2*spbb12^3*spaa24*spbb24*spbb35-9973/12*spaa12^2*spbb12^2*spbb13*spaa24*spbb24*spbb25-2449/6*spaa12^2*spbb12*spbb13^2*spbb24*spbb25*spaa34+313/4*spaa12*spbb12*spaa13*spbb13^2*spaa14*spbb14*spbb25-91/2*spaa12*spaa13*spbb13^3*spbb24*spbb25*spaa34-83*spaa12*spbb12^2*spaa14^2*spbb14^2*spbb35+167/2*spaa12*spbb12*spbb13*spaa14^2*spbb14^2*spbb25-337/3*spaa12*spbb12^2*spaa14*spbb14*spaa24*spbb24*spbb35+3469/12*spaa12*spbb12*spbb13*spaa14*spbb14*spaa24*spbb24*spbb25+165/4*spaa12*spbb13^2*spaa14*spbb14*spbb24*spbb25*spaa34-577/3*spaa12*spbb12^2*spaa24^2*spbb24^2*spbb35+850/3*spaa12*spbb12*spbb13*spaa24^2*spbb24^2*spbb25+91*spaa12*spbb13^2*spaa24*spbb24^2*spbb25*spaa34+11/4*spaa13^2*spbb13^3*spaa14*spbb14*spbb25+11/4*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb25+13/4*spbb12*spaa14^3*spbb14^3*spbb35-23/3*spbb12*spaa14^2*spbb14^2*spaa24*spbb24*spbb35+33/4*spbb13*spaa14^2*spbb14^2*spaa24*spbb24*spbb25-181/6*spbb12*spaa14*spbb14*spaa24^2*spbb24^2*spbb35+22*spbb13*spaa14*spbb14*spaa24^2*spbb24^2*spbb25-55/4*spbb12*spaa24^3*spbb24^3*spbb35+55/4*spbb13*spaa24^3*spbb24^3*spbb25))/(spbb12^3*spaa15*spaa24*spbb34*spbb45^2*spab3153)+
(spbb23*spaa15*spbb15^2*(-35/2*spaa12*spbb12^2*spbb35-33/2*spaa12*spbb12*spbb15*spbb23+11/2*spbb12*spaa13*spbb13*spbb35+11/2*spaa13*spbb13*spbb15*spbb23+11/2*spbb12*spaa23*spbb23*spbb35+11/2*spbb15*spaa23*spbb23^2+11/2*spbb12*spaa35*spbb35^2+11/2*spbb15*spbb23*spaa35*spbb35))/(spaa12*spbb12^3*spaa25*spbb25*spbb35^2)+
(spbb13*(-6307/6*spaa12^3*spbb12^3*spbb13*spbb23*spbb25-790*spaa12^3*spbb12^3*spbb15*spbb23^2-10945/12*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb23*spbb25-580/3*spaa12^2*spbb12^2*spaa13*spbb13*spbb15*spbb23^2+2517/4*spaa12^2*spbb12^2*spbb13^2*spaa15*spbb25^2-8857/12*spaa12^2*spbb12^2*spbb13*spaa23*spbb23^2*spbb25-4871/6*spaa12^2*spbb12^2*spbb15*spaa23*spbb23^3+9*spaa12*spbb12*spaa13^2*spbb13^3*spbb23*spbb25-226/3*spaa12*spbb12*spaa13^2*spbb13^2*spbb15*spbb23^2+1748/3*spaa12*spbb12*spaa13*spbb13^3*spaa15*spbb25^2-2737/12*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb23^2*spbb25-52*spaa12*spbb12*spaa13*spbb13*spbb15*spaa23*spbb23^3+19/4*spaa12*spbb12*spbb13^2*spaa15^2*spbb15*spbb25^2+3745/6*spaa12*spbb12*spbb13^2*spaa15*spaa23*spbb23*spbb25^2-959/12*spaa12*spbb12*spbb13*spaa23^2*spbb23^3*spbb25-1813/12*spaa12*spbb12*spbb15*spaa23^2*spbb23^4+13/4*spaa13^3*spbb13^4*spbb23*spbb25-13/4*spaa13^3*spbb13^3*spbb15*spbb23^2+303/4*spaa13^2*spbb13^4*spaa15*spbb25^2+7/12*spaa13^2*spbb13^3*spaa23*spbb23^2*spbb25+23/3*spaa13^2*spbb13^2*spbb15*spaa23*spbb23^3-67/4*spaa13*spbb13^3*spaa15^2*spbb15*spbb25^2+557/4*spaa13*spbb13^3*spaa15*spaa23*spbb23*spbb25^2-49/6*spaa13*spbb13^2*spaa23^2*spbb23^3*spbb25+181/6*spaa13*spbb13*spbb15*spaa23^2*spbb23^4+27/2*spbb13^3*spaa15^2*spaa23*spbb25^3+243/4*spbb13^2*spaa15*spaa23^2*spbb23^2*spbb25^2+55/4*spbb15*spaa23^3*spbb23^5))/(spbb12^3*spaa15*spaa24*spbb34*spbb35^2*spab3153)+
(spbb12*(-9/2*spaa12^3*spbb12^3*spbb23-47/4*spaa12^2*spbb12^2*spaa13*spbb13*spbb23+43/4*spaa12^2*spbb12^3*spaa14*spbb34-10*spaa12^2*spbb12^2*spaa23*spbb23^2-10*spaa12*spbb12*spaa13^2*spbb13^2*spbb23+18*spaa12*spbb12^2*spaa13*spbb13*spaa14*spbb34-31/2*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23^2+8*spaa12*spbb12^2*spaa14^2*spbb14*spbb34+29/2*spaa12*spbb12^2*spaa14*spaa23*spbb23*spbb34-11/2*spaa12*spbb12*spaa23^2*spbb23^3-11/4*spaa13^3*spbb13^3*spbb23+29/4*spbb12*spaa13^2*spbb13^2*spaa14*spbb34-11/2*spaa13^2*spbb13^2*spaa23*spbb23^2+25/4*spbb12*spaa13*spbb13*spaa14^2*spbb14*spbb34+10*spbb12*spaa13*spbb13*spaa14*spaa23*spbb23*spbb34-11/4*spaa13*spbb13*spaa23^2*spbb23^3+7/4*spbb12*spaa14^3*spbb14^2*spbb34-9/2*spbb12^2*spaa14^2*spaa23*spbb34^2+11/4*spbb12*spaa14*spaa23^2*spbb23^2*spbb34))/(spbb12^2*spaa15*spaa24*spbb24*spbb35*spab3153)+
(-7705/6*spaa12^5*spbb12^5*spbb25*spbb35+9625/12*spaa12^5*spbb12^4*spbb13*spbb25^2-5785/12*spaa12^4*spbb12^5*spaa13*spbb35^2+129/2*spaa12^4*spbb12^4*spaa15*spbb15*spbb25*spbb35-787/4*spaa12^4*spbb12^3*spbb13*spaa15*spbb15*spbb25^2-9299/3*spaa12^4*spbb12^4*spaa23*spbb23*spbb25*spbb35+13091/12*spaa12^4*spbb12^3*spbb13*spaa23*spbb23*spbb25^2-12685/6*spaa12^4*spbb12^4*spaa25*spbb25^2*spbb35+2885/4*spaa12^4*spbb12^3*spbb13*spaa25*spbb25^3-1216*spaa12^4*spbb12^4*spbb25*spaa35*spbb35^2-5145/4*spaa12^4*spbb12^3*spbb13*spbb25^2*spaa35*spbb35+10703/12*spaa12^4*spbb12^2*spbb13^2*spbb25^3*spaa35+4811/12*spaa12^3*spbb12^4*spaa13*spaa15*spbb15*spbb35^2-3169/4*spaa12^3*spbb12^4*spaa13*spaa23*spbb23*spbb35^2+37/3*spaa12^3*spbb12^4*spaa13*spaa25*spbb25*spbb35^2-4715/12*spaa12^3*spbb12^4*spaa13*spaa35*spbb35^3+5557/4*spaa12^3*spbb12^3*spaa15^2*spbb15^2*spbb25*spbb35-5053/12*spaa12^3*spbb12^2*spbb13*spaa15^2*spbb15^2*spbb25^2+17545/12*spaa12^3*spbb12^3*spaa15*spbb15*spaa25*spbb25^2*spbb35-2261/3*spaa12^3*spbb12^2*spbb13*spaa15*spbb15*spaa25*spbb25^3+2269/3*spaa12^3*spbb12^3*spaa15*spbb15*spbb25*spaa35*spbb35^2-8191/12*spaa12^3*spbb12^2*spbb13*spaa15*spbb15*spbb25^2*spaa35*spbb35-1060/3*spaa12^3*spbb12*spbb13^2*spaa15*spbb15*spbb25^3*spaa35-7609/3*spaa12^3*spbb12^3*spaa23^2*spbb23^2*spbb25*spbb35+3739/12*spaa12^3*spbb12^2*spbb13*spaa23^2*spbb23^2*spbb25^2-7486/3*spaa12^3*spbb12^3*spaa23*spbb23*spaa25*spbb25^2*spbb35+184*spaa12^3*spbb12^2*spbb13*spaa23*spbb23*spaa25*spbb25^3-9865/4*spaa12^3*spbb12^3*spaa23*spbb23*spbb25*spaa35*spbb35^2-771*spaa12^3*spbb12^2*spbb13*spaa23*spbb23*spbb25^2*spaa35*spbb35+1679/12*spaa12^3*spbb12*spbb13^2*spaa23*spbb23*spbb25^3*spaa35-6745/4*spaa12^3*spbb12^3*spaa25^2*spbb25^3*spbb35-659/6*spaa12^3*spbb12^2*spbb13*spaa25^2*spbb25^4+10511/3*spaa12^3*spbb12^3*spaa25*spbb25^2*spaa35*spbb35^2-41773/12*spaa12^3*spbb12^2*spbb13*spaa25*spbb25^3*spaa35*spbb35-1555/12*spaa12^3*spbb12*spbb13^2*spaa25*spbb25^4*spaa35-10159/6*spaa12^3*spbb12^3*spbb25*spaa35^2*spbb35^3+8945/4*spaa12^3*spbb12^2*spbb13*spbb25^2*spaa35^2*spbb35^2-17881/12*spaa12^3*spbb12*spbb13^2*spbb25^3*spaa35^2*spbb35-137/4*spaa12^3*spbb13^3*spbb25^4*spaa35^2+1127/6*spaa12^2*spbb12^4*spaa13^2*spaa25*spbb35^3+477/4*spaa12^2*spbb12^3*spaa13*spaa15^2*spbb15^2*spbb35^2+4915/12*spaa12^2*spbb12^3*spaa13*spaa15*spbb15*spaa25*spbb25*spbb35^2-841/2*spaa12^2*spbb12^3*spaa13*spaa15*spbb15*spaa35*spbb35^3-1275/4*spaa12^2*spbb12^3*spaa13*spaa23^2*spbb23^2*spbb35^2+2611/6*spaa12^2*spbb12^3*spaa13*spaa23*spbb23*spaa25*spbb25*spbb35^2-769/2*spaa12^2*spbb12^3*spaa13*spaa23*spbb23*spaa35*spbb35^3-5659/6*spaa12^2*spbb12^3*spaa13*spaa25^2*spbb25^2*spbb35^2+5919/4*spaa12^2*spbb12^3*spaa13*spaa25*spbb25*spaa35*spbb35^3-598/3*spaa12^2*spbb12^3*spaa13*spaa35^2*spbb35^4+321/4*spaa12^2*spbb12^2*spaa15^3*spbb15^3*spbb25*spbb35+1963/4*spaa12^2*spbb12*spbb13*spaa15^3*spbb15^3*spbb25^2+786*spaa12^2*spbb12^2*spaa15^2*spbb15^2*spaa25*spbb25^2*spbb35+3559/4*spaa12^2*spbb12*spbb13*spaa15^2*spbb15^2*spaa25*spbb25^3-14267/12*spaa12^2*spbb12^2*spaa15^2*spbb15^2*spbb25*spaa35*spbb35^2+23245/12*spaa12^2*spbb12*spbb13*spaa15^2*spbb15^2*spbb25^2*spaa35*spbb35+259/2*spaa12^2*spbb13^2*spaa15^2*spbb15^2*spbb25^3*spaa35+2189/12*spaa12^2*spbb12^2*spaa15*spbb15*spaa25^2*spbb25^3*spbb35+1287/4*spaa12^2*spbb12*spbb13*spaa15*spbb15*spaa25^2*spbb25^4+20801/12*spaa12^2*spbb12^2*spaa15*spbb15*spaa25*spbb25^2*spaa35*spbb35^2+6303/4*spaa12^2*spbb12*spbb13*spaa15*spbb15*spaa25*spbb25^3*spaa35*spbb35+47*spaa12^2*spbb13^2*spaa15*spbb15*spaa25*spbb25^4*spaa35-5695/3*spaa12^2*spbb12^2*spaa15*spbb15*spbb25*spaa35^2*spbb35^3+13175/6*spaa12^2*spbb12*spbb13*spaa15*spbb15*spbb25^2*spaa35^2*spbb35^2+237/2*spaa12^2*spbb13^2*spaa15*spbb15*spbb25^3*spaa35^2*spbb35-9121/12*spaa12^2*spbb12^2*spaa23^3*spbb23^3*spbb25*spbb35+91/4*spaa12^2*spbb12*spbb13*spaa23^3*spbb23^3*spbb25^2-1667/3*spaa12^2*spbb12^2*spaa23^2*spbb23^2*spaa25*spbb25^2*spbb35-4*spaa12^2*spbb12*spbb13*spaa23^2*spbb23^2*spaa25*spbb25^3-15137/12*spaa12^2*spbb12^2*spaa23^2*spbb23^2*spbb25*spaa35*spbb35^2+134*spaa12^2*spbb12*spbb13*spaa23^2*spbb23^2*spbb25^2*spaa35*spbb35-33/4*spaa12^2*spbb13^2*spaa23^2*spbb23^2*spbb25^3*spaa35-8149/12*spaa12^2*spbb12^2*spaa23*spbb23*spaa25^2*spbb25^3*spbb35-53*spaa12^2*spbb12*spbb13*spaa23*spbb23*spaa25^2*spbb25^4+27979/12*spaa12^2*spbb12^2*spaa23*spbb23*spaa25*spbb25^2*spaa35*spbb35^2-2989/4*spaa12^2*spbb12*spbb13*spaa23*spbb23*spaa25*spbb25^3*spaa35*spbb35-26*spaa12^2*spbb13^2*spaa23*spbb23*spaa25*spbb25^4*spaa35-11887/12*spaa12^2*spbb12^2*spaa23*spbb23*spbb25*spaa35^2*spbb35^3+756*spaa12^2*spbb12*spbb13*spaa23*spbb23*spbb25^2*spaa35^2*spbb35^2-381/4*spaa12^2*spbb13^2*spaa23*spbb23*spbb25^3*spaa35^2*spbb35-3685/4*spaa12^2*spbb12^2*spaa25^3*spbb25^4*spbb35-29*spaa12^2*spbb12*spbb13*spaa25^3*spbb25^5+5057/2*spaa12^2*spbb12^2*spaa25^2*spbb25^3*spaa35*spbb35^2-941*spaa12^2*spbb12*spbb13*spaa25^2*spbb25^4*spaa35*spbb35-137/4*spaa12^2*spbb13^2*spaa25^2*spbb25^5*spaa35+12805/12*spaa12^2*spbb12^2*spaa25*spbb25^2*spaa35^2*spbb35^3+4505/4*spaa12^2*spbb12*spbb13*spaa25*spbb25^3*spaa35^2*spbb35^2-553/2*spaa12^2*spbb13^2*spaa25*spbb25^4*spaa35^2*spbb35-6079/12*spaa12^2*spbb12^2*spbb25*spaa35^3*spbb35^4+4087/12*spaa12^2*spbb12*spbb13*spbb25^2*spaa35^3*spbb35^3+1009/4*spaa12^2*spbb13^2*spbb25^3*spaa35^3*spbb35^2-853/12*spaa12*spbb12^3*spaa13^2*spaa15*spbb15*spaa25*spbb35^3-77/2*spaa12*spbb12^3*spaa13^2*spaa23*spbb23*spaa25*spbb35^3+23/12*spaa12*spbb12^3*spaa13^2*spaa25^2*spbb25*spbb35^3-235/6*spaa12*spbb12^3*spaa13^2*spaa25*spaa35*spbb35^4+65/4*spaa12*spbb12^2*spaa13*spaa15^3*spbb15^3*spbb35^2-593/6*spaa12*spbb12^2*spaa13*spaa15^2*spbb15^2*spaa25*spbb25*spbb35^2-91/3*spaa12*spbb12^2*spaa13*spaa15^2*spbb15^2*spaa35*spbb35^3+1331/6*spaa12*spbb12^2*spaa13*spaa15*spbb15*spaa25^2*spbb25^2*spbb35^2-341/12*spaa12*spbb12^2*spaa13*spaa15*spbb15*spaa25*spbb25*spaa35*spbb35^3+11/3*spaa12*spbb12^2*spaa13*spaa15*spbb15*spaa35^2*spbb35^4-103/12*spaa12*spbb12^2*spaa13*spaa23^3*spbb23^3*spbb35^2+481/12*spaa12*spbb12^2*spaa13*spaa23^2*spbb23^2*spaa25*spbb25*spbb35^2+311/12*spaa12*spbb12^2*spaa13*spaa23^2*spbb23^2*spaa35*spbb35^3+193/2*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa25^2*spbb25^2*spbb35^2+107/2*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa25*spbb25*spaa35*spbb35^3+235/4*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa35^2*spbb35^4+139/12*spaa12*spbb12^2*spaa13*spaa25^3*spbb25^3*spbb35^2+3859/6*spaa12*spbb12^2*spaa13*spaa25^2*spbb25^2*spaa35*spbb35^3+2/3*spaa12*spbb12^2*spaa13*spaa25*spbb25*spaa35^2*spbb35^4+9*spaa12*spbb12^2*spaa13*spaa35^3*spbb35^5+205/6*spaa12*spbb12*spaa15^4*spbb15^4*spbb25*spbb35-87*spaa12*spbb13*spaa15^4*spbb15^4*spbb25^2-475/3*spaa12*spbb12*spaa15^3*spbb15^3*spaa25*spbb25^2*spbb35-101*spaa12*spbb13*spaa15^3*spbb15^3*spaa25*spbb25^3-443/6*spaa12*spbb12*spaa15^3*spbb15^3*spbb25*spaa35*spbb35^2-879/4*spaa12*spbb13*spaa15^3*spbb15^3*spbb25^2*spaa35*spbb35-411/4*spaa12*spbb12*spaa15^2*spbb15^2*spaa25^2*spbb25^3*spbb35+43/4*spaa12*spbb13*spaa15^2*spbb15^2*spaa25^2*spbb25^4-2516/3*spaa12*spbb12*spaa15^2*spbb15^2*spaa25*spbb25^2*spaa35*spbb35^2+211/4*spaa12*spbb13*spaa15^2*spbb15^2*spaa25*spbb25^3*spaa35*spbb35-1783/12*spaa12*spbb12*spaa15^2*spbb15^2*spbb25*spaa35^2*spbb35^3-322*spaa12*spbb13*spaa15^2*spbb15^2*spbb25^2*spaa35^2*spbb35^2+121/4*spaa12*spbb12*spaa15*spbb15*spaa25^3*spbb25^4*spbb35+99/4*spaa12*spbb13*spaa15*spbb15*spaa25^3*spbb25^5+185/2*spaa12*spbb12*spaa15*spbb15*spaa25^2*spbb25^3*spaa35*spbb35^2+715/4*spaa12*spbb13*spaa15*spbb15*spaa25^2*spbb25^4*spaa35*spbb35-3989/4*spaa12*spbb12*spaa15*spbb15*spaa25*spbb25^2*spaa35^2*spbb35^3+1071/4*spaa12*spbb13*spaa15*spbb15*spaa25*spbb25^3*spaa35^2*spbb35^2-289/12*spaa12*spbb12*spaa15*spbb15*spbb25*spaa35^3*spbb35^4-533/2*spaa12*spbb13*spaa15*spbb15*spbb25^2*spaa35^3*spbb35^3-157/4*spaa12*spbb12*spaa23^4*spbb23^4*spbb25*spbb35-43/2*spaa12*spbb12*spaa23^3*spbb23^3*spaa25*spbb25^2*spbb35-11/4*spaa12*spbb13*spaa23^3*spbb23^3*spaa25*spbb25^3-227/3*spaa12*spbb12*spaa23^3*spbb23^3*spbb25*spaa35*spbb35^2+99/4*spaa12*spbb13*spaa23^3*spbb23^3*spbb25^2*spaa35*spbb35+179/4*spaa12*spbb12*spaa23^2*spbb23^2*spaa25^2*spbb25^3*spbb35-11/4*spaa12*spbb13*spaa23^2*spbb23^2*spaa25^2*spbb25^4-505/6*spaa12*spbb12*spaa23^2*spbb23^2*spaa25*spbb25^2*spaa35*spbb35^2+93/2*spaa12*spbb13*spaa23^2*spbb23^2*spaa25*spbb25^3*spaa35*spbb35+209/3*spaa12*spbb12*spaa23^2*spbb23^2*spbb25*spaa35^2*spbb35^3-397/4*spaa12*spbb13*spaa23^2*spbb23^2*spbb25^2*spaa35^2*spbb35^2-38*spaa12*spbb12*spaa23*spbb23*spaa25^3*spbb25^4*spbb35+3031/6*spaa12*spbb12*spaa23*spbb23*spaa25^2*spbb25^3*spaa35*spbb35^2-75/2*spaa12*spbb13*spaa23*spbb23*spaa25^2*spbb25^4*spaa35*spbb35-2341/6*spaa12*spbb12*spaa23*spbb23*spaa25*spbb25^2*spaa35^2*spbb35^3+136*spaa12*spbb13*spaa23*spbb23*spaa25*spbb25^3*spaa35^2*spbb35^2+1471/12*spaa12*spbb12*spaa23*spbb23*spbb25*spaa35^3*spbb35^4-805/4*spaa12*spbb13*spaa23*spbb23*spbb25^2*spaa35^3*spbb35^3-65*spaa12*spbb12*spaa25^4*spbb25^5*spbb35+6041/12*spaa12*spbb12*spaa25^3*spbb25^4*spaa35*spbb35^2-51*spaa12*spbb13*spaa25^3*spbb25^5*spaa35*spbb35+595/6*spaa12*spbb12*spaa25^2*spbb25^3*spaa35^2*spbb35^3+925/4*spaa12*spbb13*spaa25^2*spbb25^4*spaa35^2*spbb35^2-1603/4*spaa12*spbb12*spaa25*spbb25^2*spaa35^3*spbb35^4+179*spaa12*spbb13*spaa25*spbb25^3*spaa35^3*spbb35^3+33/2*spaa12*spbb12*spbb25*spaa35^4*spbb35^5-309/4*spaa12*spbb13*spbb25^2*spaa35^4*spbb35^4-7*spbb12^3*spaa13^3*spaa25^2*spbb35^4+11*spbb12^2*spaa13^2*spaa15^2*spbb15^2*spaa25*spbb35^3-18*spbb12^2*spaa13^2*spaa15*spbb15*spaa25^2*spbb25*spbb35^3+27/4*spbb12^2*spaa13^2*spaa15*spbb15*spaa25*spaa35*spbb35^4+3/2*spbb12^2*spaa13^2*spaa23^2*spbb23^2*spaa25*spbb35^3-61/4*spbb12^2*spaa13^2*spaa23*spbb23*spaa25^2*spbb25*spbb35^3+4*spbb12^2*spaa13^2*spaa25^3*spbb25^2*spbb35^3-111/4*spbb12^2*spaa13^2*spaa25^2*spbb25*spaa35*spbb35^4+5/4*spbb12^2*spaa13^2*spaa25*spaa35^2*spbb35^5-11/2*spbb12*spaa13*spaa15^4*spbb15^4*spbb35^2+11*spbb12*spaa13*spaa15^3*spbb15^3*spaa25*spbb25*spbb35^2-27/4*spbb12*spaa13*spaa15^3*spbb15^3*spaa35*spbb35^3+55/2*spbb12*spaa13*spaa15^2*spbb15^2*spaa25*spbb25*spaa35*spbb35^3-5/4*spbb12*spaa13*spaa15^2*spbb15^2*spaa35^2*spbb35^4-36*spbb12*spaa13*spaa15*spbb15*spaa25^2*spbb25^2*spaa35*spbb35^3+59/4*spbb12*spaa13*spaa15*spbb15*spaa25*spbb25*spaa35^2*spbb35^4+17/4*spbb12*spaa13*spaa23^3*spbb23^3*spaa25*spbb25*spbb35^2-4*spbb12*spaa13*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spbb35^2+17/4*spbb12*spaa13*spaa23^2*spbb23^2*spaa25*spbb25*spaa35*spbb35^3+11/4*spbb12*spaa13*spaa23*spbb23*spaa25^3*spbb25^3*spbb35^2-149/4*spbb12*spaa13*spaa23*spbb23*spaa25^2*spbb25^2*spaa35*spbb35^3+5/4*spbb12*spaa13*spaa23*spbb23*spaa25*spbb25*spaa35^2*spbb35^4+11*spbb12*spaa13*spaa25^4*spbb25^4*spbb35^2+5/4*spbb12*spaa13*spaa25^3*spbb25^3*spaa35*spbb35^3-133/4*spbb12*spaa13*spaa25^2*spbb25^2*spaa35^2*spbb35^4+5/2*spbb12*spaa13*spaa25*spbb25*spaa35^3*spbb35^5-11/2*spaa15^5*spbb15^5*spbb25*spbb35-11/2*spaa15^4*spbb15^4*spaa25*spbb25^2*spbb35-49/4*spaa15^4*spbb15^4*spbb25*spaa35*spbb35^2+3*spaa15^3*spbb15^3*spaa25*spbb25^2*spaa35*spbb35^2-8*spaa15^3*spbb15^3*spbb25*spaa35^2*spbb35^3-5/4*spaa15^2*spbb15^2*spaa25^2*spbb25^3*spaa35*spbb35^2+61/4*spaa15^2*spbb15^2*spaa25*spbb25^2*spaa35^2*spbb35^3-5/4*spaa15^2*spbb15^2*spbb25*spaa35^3*spbb35^4-18*spaa15*spbb15*spaa25^2*spbb25^3*spaa35^2*spbb35^3+8*spaa15*spbb15*spaa25*spbb25^2*spaa35^3*spbb35^4+11/4*spaa23^4*spbb23^4*spaa25*spbb25^2*spbb35+11/2*spaa23^3*spbb23^3*spaa25^2*spbb25^3*spbb35+11/2*spaa23^3*spbb23^3*spaa25*spbb25^2*spaa35*spbb35^2+11/4*spaa23^2*spbb23^2*spaa25^3*spbb25^4*spbb35-11/4*spaa23^2*spbb23^2*spaa25^2*spbb25^3*spaa35*spbb35^2+11/4*spaa23^2*spbb23^2*spaa25*spbb25^2*spaa35^2*spbb35^3+11/4*spaa23*spbb23*spaa25^3*spbb25^4*spaa35*spbb35^2-22*spaa23*spbb23*spaa25^2*spbb25^3*spaa35^2*spbb35^3+5/4*spaa23*spbb23*spaa25*spbb25^2*spaa35^3*spbb35^4+11*spaa25^4*spbb25^5*spaa35*spbb35^2-11/4*spaa25^3*spbb25^4*spaa35^2*spbb35^3-25/2*spaa25^2*spbb25^3*spaa35^3*spbb35^4+5/4*spaa25*spbb25^2*spaa35^4*spbb35^5)/(spaa12*spbb12^3*spaa13*spaa15*spaa24*spbb35^2*spbb45*spab3153),
(spaa34*spaa35^2*spbb13*spbb23*spbb24*(33*spaa23^2*spbb23^2*spbb25-33*spaa23*spbb23*spaa24*spbb24*spbb25+33*spaa23*spbb23*spbb24*spaa34*spbb35-33*spaa24*spbb24^2*spaa34*spbb35))/(spbb12^3*spaa13*spaa15*spab3153^3)+
(-8*spbb14^3*spbb23^3*spaa34^3)/(spbb12^3*spab4154^3)+
(spbb14*(-33*spbb12*spaa13^2*spbb13*spaa14*spbb14^2*spbb15*spaa45^2+33*spaa13^2*spbb13*spbb14^2*spbb15*spbb23*spaa34*spaa45^2-198*spbb12*spaa13*spbb13*spaa14^2*spbb14^3*spaa34*spaa45+165*spbb12*spaa13*spbb13*spaa14^2*spbb14^2*spbb15*spaa35*spaa45+66*spbb12*spaa13*spaa14^2*spbb14^3*spbb15*spaa45^2-33*spbb12*spaa13*spbb13*spaa14*spbb14*spaa15*spbb15^2*spaa35*spaa45+132*spaa13*spbb13*spaa14*spbb14^3*spbb23*spaa34^2*spaa45-99*spaa13*spaa14*spbb14^3*spbb15*spbb23*spaa34*spaa45^2-33*spaa13*spbb14^3*spbb23*spaa34^2*spbb35*spaa45^2+231*spbb12*spbb13*spaa14^3*spbb14^3*spaa34*spaa35+165*spbb12*spaa14^3*spbb14^4*spaa34*spaa45-165*spbb12*spbb13*spaa14^3*spbb14^2*spbb15*spaa35^2-99*spbb12*spaa14^3*spbb14^3*spbb15*spaa35*spaa45+99*spbb12*spbb13*spaa14^2*spbb14*spaa15*spbb15^2*spaa35^2+33*spbb12*spaa14^2*spbb14^2*spaa15*spbb15^2*spaa35*spaa45-231*spbb13*spaa14^2*spbb14^3*spbb23*spaa34^2*spaa35-231*spaa14^2*spbb14^4*spbb23*spaa34^2*spaa45-33*spbb12*spbb13*spaa14*spaa15^2*spbb15^3*spaa35^2-66*spaa14*spbb14^3*spbb23*spaa34^3*spbb34*spaa45))/(spbb12^3*spaa23*spaa25*spab5145^3)+
(spaa34*spbb13^2*(-121/2*spaa13^2*spbb13^2*spaa14*spaa15*spbb15^3-187*spaa13^2*spbb13^2*spaa14*spbb15^2*spaa34*spbb34-253/2*spaa13^2*spbb13^2*spaa15*spbb15^2*spaa34*spbb35-253/2*spaa13^2*spbb13^2*spbb15*spaa34^2*spbb34*spbb35+121/2*spaa13*spbb13*spaa14^2*spbb15^3*spbb34*spaa35+121/2*spaa13*spbb13*spaa14*spbb14*spaa15*spbb15^2*spaa34*spbb35+121*spaa13*spbb13*spaa14*spbb15^2*spaa34^2*spbb34^2+33/2*spaa13*spbb13*spaa15^2*spbb15^3*spaa34*spbb35+253/2*spaa13*spbb13*spbb14*spaa15*spbb15*spaa34^2*spbb35^2+110*spaa13*spbb13*spbb15*spaa34^3*spbb34^2*spbb35-11*spaa14^2*spbb15^3*spaa34*spbb34^2*spaa35+11*spaa14*spbb14*spbb15*spaa34^3*spbb34^2*spbb35-11*spaa14*spbb15^2*spaa34^3*spbb34^3+55/2*spbb14*spaa34^4*spbb34^2*spbb35^2-55/2*spbb15*spaa34^4*spbb34^3*spbb35))/(spbb12^3*spaa23*spaa24^2*spbb35^2*spab3153^2)+
(spbb14^2*spbb24^2*(11/3*spbb12*spbb13*spaa14^2*spbb15+12*spbb12^2*spaa14*spaa24*spbb35-25/3*spbb12*spbb13*spaa14*spaa24*spbb25+11/3*spbb13^2*spaa14*spbb25*spaa34-11/3*spbb12*spbb23*spaa24^2*spbb25-11/3*spbb13*spbb23*spaa24*spbb25*spaa34))/(spbb12^3*spbb34*spbb45*spab4154^2)+
(-44*spaa23^3*spbb23^6*spaa24*spbb25*spaa34-198*spaa23^3*spbb23^5*spaa24*spbb25^2*spaa45+495/2*spaa23^3*spbb23^6*spaa34^2*spbb35+385*spaa23^3*spbb23^5*spbb25*spaa34*spbb35*spaa45+99*spaa23^3*spbb23^4*spbb25^2*spbb35*spaa45^2-88*spaa23^2*spbb23^5*spaa24^2*spbb24*spbb25*spaa34+198*spaa23^2*spbb23^5*spaa24^2*spbb25^2*spaa35-11*spaa23^2*spbb23^4*spaa24^2*spbb24*spbb25^2*spaa45+66*spaa23^2*spbb23^4*spaa24*spaa25*spbb25^3*spaa45+66*spaa23^2*spbb23^6*spaa24*spaa34^2*spbb45+143/2*spaa23^2*spbb23^5*spaa24*spbb24*spaa34^2*spbb35+121*spaa23^2*spbb23^4*spaa24*spbb24*spbb25*spaa34*spbb35*spaa45+55*spaa23^2*spbb23^3*spaa24*spbb24*spbb25^2*spbb35*spaa45^2+363/2*spaa23^2*spbb23^5*spaa34^3*spbb34*spbb35+935/2*spaa23^2*spbb23^4*spbb24*spaa34^2*spbb35^2*spaa45+209*spaa23^2*spbb23^3*spbb24*spbb25*spaa34*spbb35^2*spaa45^2+66*spaa23^2*spbb23^2*spbb24*spbb25^2*spbb35^2*spaa45^3-77*spaa23*spbb23^4*spaa24^3*spbb24^2*spbb25*spaa34-22*spaa23*spbb23^3*spaa24^3*spbb24^2*spbb25^2*spaa45+99*spaa23*spbb23^5*spaa24^2*spbb24*spaa34^2*spbb45-539*spaa23*spbb23^4*spaa24^2*spbb24^2*spaa34^2*spbb35-33*spaa23*spbb23^5*spaa24^2*spbb25*spaa34*spaa35*spbb45-473/2*spaa23*spbb23^3*spaa24^2*spbb24^2*spbb25*spaa34*spbb35*spaa45-33/2*spaa23*spbb23^2*spaa24^2*spbb24^2*spbb25^2*spbb35*spaa45^2+33*spaa23*spbb23^5*spaa24*spaa34^3*spbb34*spbb45-407*spaa23*spbb23^4*spaa24*spbb24*spaa34^3*spbb34*spbb35-396*spaa23*spbb23^3*spaa24*spbb24^2*spaa34^2*spbb35^2*spaa45-22*spaa23*spbb23^2*spaa24*spbb24^2*spbb25*spaa34*spbb35^2*spaa45^2+55*spaa23*spbb23*spaa24*spbb24^2*spbb25^2*spbb35^2*spaa45^3-187/2*spaa23*spbb23^4*spaa34^4*spbb34^2*spbb35-66*spaa23*spbb23^3*spbb24*spaa34^3*spbb34*spbb35^2*spaa45-11/2*spaa23*spbb23^2*spbb24^2*spaa34^2*spbb35^3*spaa45^2+55*spaa23*spbb23*spbb24^2*spbb25*spaa34*spbb35^3*spaa45^3-33*spbb23^3*spaa24^4*spbb24^3*spbb25*spaa34-11*spbb23^2*spaa24^4*spbb24^3*spbb25^2*spaa45+66*spbb23^4*spaa24^3*spbb24^2*spaa34^2*spbb45-396*spbb23^3*spaa24^3*spbb24^3*spaa34^2*spbb35-341/2*spbb23^2*spaa24^3*spbb24^3*spbb25*spaa34*spbb35*spaa45-77/2*spbb23*spaa24^3*spbb24^3*spbb25^2*spbb35*spaa45^2+44*spbb23^4*spaa24^2*spbb24*spaa34^3*spbb34*spbb45-572*spbb23^3*spaa24^2*spbb24^2*spaa34^3*spbb34*spbb35-572*spbb23^2*spaa24^2*spbb24^3*spaa34^2*spbb35^2*spaa45-385/2*spbb23*spaa24^2*spbb24^3*spbb25*spaa34*spbb35^2*spaa45^2-55/2*spaa24^2*spbb24^3*spbb25^2*spbb35^2*spaa45^3+11*spbb23^4*spaa24*spaa34^4*spbb34^2*spbb45-473/2*spbb23^3*spaa24*spbb24*spaa34^4*spbb34^2*spbb35-561*spbb23^2*spaa24*spbb24^2*spaa34^3*spbb34*spbb35^2*spaa45-539/2*spbb23*spaa24*spbb24^3*spaa34^2*spbb35^3*spaa45^2-55*spaa24*spbb24^3*spbb25*spaa34*spbb35^3*spaa45^3-55/2*spbb23^3*spaa34^5*spbb34^3*spbb35-297/2*spbb23^2*spbb24*spaa34^4*spbb34^2*spbb35^2*spaa45-231/2*spbb23*spbb24^2*spaa34^3*spbb34*spbb35^3*spaa45^2-55/2*spbb24^3*spaa34^2*spbb35^4*spaa45^3)/(spbb12^3*spaa14^2*spaa15*spbb35^2*spab5145^2)+
(spbb14*spbb24*(125/3*spaa12*spbb12^2*spaa14^2*spbb14*spbb15*spaa24-263/3*spaa12*spbb12*spaa14^2*spbb14*spbb15^2*spaa45+148/3*spaa12*spbb12*spaa14*spbb14*spbb15*spaa24*spbb25*spaa45-71/3*spaa12*spaa14*spbb14*spbb15^2*spbb25*spaa45^2+49/3*spaa12*spbb14*spbb15*spaa24*spbb25^2*spaa45^2-127/6*spbb12*spaa14^3*spbb14^2*spbb15*spaa24+64*spbb12*spaa14^3*spbb14*spbb15^2*spaa25-40*spaa14^2*spbb14*spaa15*spbb15^3*spaa45-71/2*spbb12^2*spaa14^2*spbb14*spaa24^2*spbb45+163/3*spbb12*spaa14^2*spbb14^2*spaa24^2*spbb25+26/3*spbb12^2*spaa14^2*spbb15*spaa24*spaa25*spbb45-127/6*spaa14^2*spbb14^2*spbb15*spaa24*spbb25*spaa45+113/6*spaa14*spbb14^2*spaa24^2*spbb25^2*spaa45))/(spbb12^3*spaa15*spaa24^2*spbb45^2*spab4154)+
(spbb45*(-11/2*spbb12*spaa15^2*spbb15+11*spbb12*spaa15*spaa23*spbb23-11/2*spaa23*spbb23^2*spaa35))/(spaa14^2*spbb14^2*spbb24)+
(-11/2*spaa14*spbb14*spaa34^2*spbb34^2)/(spaa14*spbb14*spaa24^2*spbb24^2)+
(-22*spbb13^2*spbb14*spaa24*spbb24^2*spaa34)/(spbb12^3*spaa23*spaa24*spbb34^2)+
(spbb25*spbb14*spaa23*spbb24*(-26/3*spaa12*spbb12^2*spaa14^2*spaa24+325/6*spbb12*spaa14^3*spbb14*spaa24-71/3*spaa14^3*spbb14*spbb15*spaa45-31*spbb12*spaa14^2*spaa15*spbb15*spaa24+49/3*spaa14^2*spaa15*spbb15^2*spaa45-64/3*spbb12*spaa14^2*spaa24^2*spbb24+83/6*spaa14^2*spbb14*spaa24*spbb25*spaa45+33*spbb12*spaa14*spaa15*spaa24^2*spbb25-22/3*spaa14*spaa15*spbb15*spaa24*spbb25*spaa45-49/2*spaa14*spaa24^2*spbb24*spbb25*spaa45+49/3*spaa15*spaa24^2*spbb25^2*spaa45))/(spbb12^3*spaa13*spaa14*spaa15*spaa24^2*spbb45^2)+
(spbb12*(2*spbb12*spaa13*spaa24^2*spbb24+4*spbb12*spaa13*spaa24*spaa34*spbb34+2*spaa13*spbb13*spaa34^2*spbb34+11/2*spaa23^2*spbb23^2*spaa34+13*spaa23*spbb23*spaa24*spbb24*spaa34+13*spaa23*spbb23*spaa34^2*spbb34+2*spaa24^2*spbb24^2*spaa34+4*spaa24*spbb24*spaa34^2*spbb34+2*spaa34^3*spbb34^2))/(spbb12^2*spaa14^2*spbb14*spaa23)+
(spbb23*spaa34*(11/2*spbb12*spaa13*spbb23*spaa24^2-2*spbb12*spaa14^2*spbb14*spaa24-11/2*spbb13*spaa14^2*spbb14*spaa34))/(spbb12^2*spaa14^2*spaa24^2*spbb24)+
(spbb23*(66*spaa12^2*spbb13^2*spbb24^2*spaa34^4+44*spaa12*spaa13^2*spbb13^3*spbb24*spaa34^3+363/2*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24*spaa34^3+66*spaa12*spaa13*spbb13^2*spbb24*spaa34^4*spbb34+2287/6*spaa12*spbb13*spaa23^2*spbb23^2*spbb24*spaa34^3+264*spaa12*spbb13*spaa23*spbb23*spaa24*spbb24^2*spaa34^3+231*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34^4*spbb34-66*spbb12^2*spaa13^4*spbb13^2*spaa24^2-88*spbb12*spaa13^4*spbb13^3*spaa24*spaa34-22*spaa13^4*spbb13^4*spaa34^2+33*spbb12^2*spaa13^3*spbb13*spaa23*spbb23*spaa24^2-33*spbb12*spaa13^3*spbb13^2*spaa23*spbb23*spaa24*spaa34-22*spaa13^3*spbb13^3*spaa23*spbb23*spaa34^2+22*spbb12^3*spaa13^3*spaa24^3*spbb34+66*spbb12^2*spaa13^3*spbb13*spaa24^2*spaa34*spbb34+491/6*spbb12^2*spaa13^2*spaa23^2*spbb23^2*spaa24^2+1285/3*spbb12*spaa13^2*spbb13*spaa23^2*spbb23^2*spaa24*spaa34+627/2*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spaa34^2-301/2*spbb12^2*spaa13^2*spaa23*spbb23*spaa24^3*spbb24-35*spbb12^2*spaa13^2*spaa23*spbb23*spaa24^2*spaa34*spbb34-3997/6*spbb12*spaa13*spaa23^3*spbb23^3*spaa24*spaa34-869/2*spaa13*spbb13*spaa23^3*spbb23^3*spaa34^2+901/6*spbb12*spaa13*spaa23^2*spbb23^2*spaa24^2*spbb24*spaa34+33*spbb12*spaa13*spaa23*spbb23*spaa24^3*spbb24^2*spaa34-748*spaa23^4*spbb23^4*spaa34^2+242*spaa23^3*spbb23^3*spaa24*spbb24*spaa34^2+33*spaa23^2*spbb23^2*spaa24^2*spbb24^2*spaa34^2))/(spbb12^3*spaa14^2*spaa15*spaa23*spaa24*spbb45*spab5145)+
(spbb25*(-44*spaa12^3*spbb12^4*spaa15*spbb15*spaa24-99*spaa12^2*spbb12^3*spaa15^2*spbb15^2*spaa24+66*spaa12^2*spbb12^3*spaa15*spbb15*spaa24^2*spbb24-794/3*spaa12*spbb12^2*spaa15^3*spbb15^3*spaa24+33*spaa12*spbb12^2*spbb14*spaa15^2*spbb15*spaa24^2*spbb25-565/2*spaa12*spbb12^2*spaa15^2*spbb15^2*spaa24^2*spbb24-44*spaa12*spbb12^2*spbb14*spaa15*spaa24^3*spbb24*spbb25+44*spaa12*spbb12^2*spaa15*spbb15*spaa24^3*spbb24^2-2079/2*spbb12*spaa15^4*spbb15^4*spaa24+543*spbb12*spbb14*spaa15^3*spbb15^2*spaa24^2*spbb25-697/3*spbb12*spaa15^3*spbb15^3*spaa24^2*spbb24-6017/2*spbb14*spaa15^3*spbb15^3*spaa24*spbb25*spaa45+16589/6*spaa15^3*spbb15^4*spaa24*spbb24*spaa45-2695/2*spaa15^3*spbb15^4*spaa45^2*spbb45+2*spbb12*spbb14^2*spaa15^2*spaa24^3*spbb25^2+431*spbb12*spbb14*spaa15^2*spbb15*spaa24^3*spbb24*spbb25-598*spbb12*spaa15^2*spbb15^2*spaa24^3*spbb24^2+278/3*spbb14^2*spaa15^2*spbb15*spaa24^2*spbb25^2*spaa45+6745/6*spbb14*spaa15^2*spbb15^2*spaa24^2*spbb24*spbb25*spaa45-2992/3*spaa15^2*spbb15^3*spaa24^2*spbb24^2*spaa45-5259/2*spbb14*spaa15^2*spbb15^2*spaa24*spbb25*spaa45^2*spbb45+2036*spaa15^2*spbb15^3*spaa24*spbb24*spaa45^2*spbb45-3729*spaa15^2*spbb15^3*spaa45^3*spbb45^2+66*spbb12*spbb14*spaa15*spaa24^4*spbb24^2*spbb25-66*spbb12*spaa15*spbb15*spaa24^4*spbb24^3+235/2*spbb14^2*spaa15*spaa24^3*spbb24*spbb25^2*spaa45-1229/2*spbb14*spaa15*spbb15*spaa24^3*spbb24^2*spbb25*spaa45+497*spaa15*spbb15^2*spaa24^3*spbb24^3*spaa45-458/3*spbb14^2*spaa15*spaa24^2*spbb25^2*spaa45^2*spbb45+6097/3*spbb14*spaa15*spbb15*spaa24^2*spbb24*spbb25*spaa45^2*spbb45-1442*spaa15*spbb15^2*spaa24^2*spbb24^2*spaa45^2*spbb45-1739/2*spbb14*spaa15*spbb15*spaa24*spbb25*spaa45^3*spbb45^2+7/2*spaa15*spbb15^2*spaa24*spbb24*spaa45^3*spbb45^2-6765/2*spaa15*spbb15^2*spaa45^4*spbb45^3-165/2*spbb14*spaa24^3*spbb24^2*spbb25*spaa45^2*spbb45+165/2*spbb15*spaa24^3*spbb24^3*spaa45^2*spbb45+3709/6*spbb14*spaa24^2*spbb24*spbb25*spaa45^3*spbb45^2-378*spbb15*spaa24^2*spbb24^2*spaa45^3*spbb45^2-165*spbb14*spaa24*spbb25*spaa45^4*spbb45^3-1249/6*spbb15*spaa24*spbb24*spaa45^4*spbb45^3-1001*spbb15*spaa45^5*spbb45^4))/(spbb12^3*spaa14*spaa15*spaa23*spaa24*spbb35*spbb45*spab5145)+
(spbb13^2*(-105*spaa13^2*spbb13^2*spaa14*spbb14*spbb15*spaa34+353/3*spaa13^2*spbb13*spaa14*spbb14*spbb15^2*spaa45+11*spaa13^2*spbb13*spbb15^2*spaa45^2*spbb45-113*spaa13*spbb13*spaa14^2*spbb14^2*spbb15*spaa34-101*spaa13*spbb13*spaa14^2*spbb14*spbb15^2*spaa35+131/3*spaa13*spaa14^2*spbb14^2*spbb15^2*spaa45+20*spaa13*spaa14*spbb14*spaa15*spbb15^3*spaa45-95*spaa13*spbb13^2*spaa14*spbb14*spaa34^2*spbb45-105*spaa13*spbb13^2*spaa14*spbb15*spaa34*spaa35*spbb45-28/3*spaa13*spbb13*spaa14*spbb15^2*spaa35*spaa45*spbb45+11/3*spaa13*spaa15*spbb15^3*spaa45^2*spbb45-53*spaa13*spbb13*spbb15*spaa34*spaa45^2*spbb45^2+82/3*spaa13*spbb15^2*spaa45^3*spbb45^2-71/3*spaa14^3*spbb14^3*spbb15*spaa34-106/3*spaa14^3*spbb14^2*spbb15^2*spaa35-35/3*spaa14^2*spbb14*spaa15*spbb15^3*spaa35-95/2*spbb13*spaa14^2*spbb14^2*spaa34^2*spbb45-50*spbb13*spaa14^2*spbb14*spbb15*spaa34*spaa35*spbb45+15*spbb13*spaa14^2*spbb15^2*spaa35^2*spbb45-12*spaa14*spaa15*spbb15^3*spaa35*spaa45*spbb45-95*spbb13^2*spaa14*spaa34^2*spaa35*spbb45^2+116*spbb13*spaa14*spbb15*spaa34*spaa35*spaa45*spbb45^2-107/3*spaa14*spbb15^2*spaa35*spaa45^2*spbb45^2+95/2*spbb13*spaa34^2*spaa45^2*spbb45^3-71/3*spbb15*spaa34*spaa45^3*spbb45^3))/(spbb12^3*spaa23*spaa24^2*spbb34*spbb35*spab3153)+
(22*spaa12^3*spbb12^4*spaa14*spbb14*spbb15*spaa24+22*spaa12^3*spbb12^4*spaa15*spbb15^2*spaa24-44*spaa12^3*spbb12^4*spbb14*spaa24^2*spbb25+110*spaa12^2*spbb12^3*spaa14^2*spbb14^2*spbb15*spaa24+176*spaa12^2*spbb12^3*spaa14*spbb14*spaa15*spbb15^2*spaa24+33*spaa12^2*spbb12^3*spaa14*spbb14^2*spaa24^2*spbb25+66*spaa12^2*spbb12^3*spaa15^2*spbb15^3*spaa24-66*spaa12^2*spbb12^3*spbb14*spaa15*spbb15*spaa24^2*spbb25+66*spaa12^2*spbb12^3*spbb14*spaa24^3*spbb24*spbb25-297*spaa12*spbb12^2*spaa14^3*spbb14^3*spbb15*spaa24-5101/6*spaa12*spbb12^2*spaa14^2*spbb14^2*spaa15*spbb15^2*spaa24-1223/3*spaa12*spbb12^2*spaa14^2*spbb14^3*spaa24^2*spbb25-2447/3*spaa12*spbb12^2*spaa14*spbb14*spaa15^2*spbb15^3*spaa24-2255/2*spaa12*spbb12^2*spaa14*spbb14^2*spaa15*spbb15*spaa24^2*spbb25-499/2*spaa12*spbb12^2*spaa14*spbb14^2*spaa24^3*spbb24*spbb25-495/2*spaa12*spbb12^2*spaa15^3*spbb15^4*spaa24-1847/2*spaa12*spbb12^2*spbb14*spaa15^2*spbb15^2*spaa24^2*spbb25-499*spaa12*spbb12^2*spbb14^2*spaa15*spaa24^3*spbb25^2-1133*spbb12*spaa14^4*spbb14^4*spbb15*spaa24-13153/3*spbb12*spaa14^3*spbb14^3*spaa15*spbb15^2*spaa24-71/3*spaa14^3*spbb14^3*spaa15*spbb15^3*spaa45-6359/6*spbb12*spaa14^3*spbb14^4*spaa24^2*spbb25-38/3*spaa14^3*spbb14^4*spbb15*spaa24*spbb25*spaa45-39433/6*spbb12*spaa14^2*spbb14^2*spaa15^2*spbb15^3*spaa24+49/3*spbb12*spaa14^2*spbb14*spaa15^2*spbb15^4*spaa25+98/3*spaa14^2*spbb14^2*spaa15^2*spbb15^4*spaa45-23851/6*spbb12*spaa14^2*spbb14^3*spaa15*spbb15*spaa24^2*spbb25-844/3*spaa14^2*spbb14^3*spaa15*spbb15^2*spaa24*spbb25*spaa45-551/6*spbb12*spaa14^2*spbb14^3*spaa24^3*spbb24*spbb25+1069/6*spaa14^2*spbb14^4*spaa24^2*spbb25^2*spaa45-8583/2*spbb12*spaa14*spbb14*spaa15^3*spbb15^4*spaa24+49/3*spaa14*spbb14*spaa15^3*spbb15^5*spaa45-11711/2*spbb12*spaa14*spbb14^2*spaa15^2*spbb15^2*spaa24^2*spbb25-969/2*spaa14*spbb14^2*spaa15^2*spbb15^3*spaa24*spbb25*spaa45+475/6*spbb12*spaa14*spbb14^3*spaa15*spaa24^3*spbb25^2+671/6*spaa14*spbb14^3*spaa15*spbb15*spaa24^2*spbb25^2*spaa45-165*spbb12*spaa14*spbb14^2*spaa24^4*spbb24^2*spbb25+1145/6*spaa14*spbb14^3*spaa24^3*spbb24*spbb25^2*spaa45-2079/2*spbb12*spaa15^4*spbb15^5*spaa24-23693/6*spbb12*spbb14*spaa15^3*spbb15^3*spaa24^2*spbb25-704/3*spbb14*spaa15^3*spbb15^4*spaa24*spbb25*spaa45+536*spbb12*spbb14^2*spaa15^2*spbb15*spaa24^3*spbb25^2-871/3*spbb14^2*spaa15^2*spbb15^2*spaa24^2*spbb25^2*spaa45-330*spbb12*spbb14^2*spaa15*spaa24^4*spbb24*spbb25^2+739/2*spbb14^3*spaa15*spaa24^3*spbb25^3*spaa45)/(spbb12^3*spaa15*spaa23*spaa24^2*spbb35*spbb45*spab5145)+
(44*spaa12^5*spbb12^6*spaa23*spbb23*spaa24^2-44*spaa12^5*spbb12^6*spaa24^3*spbb24-44*spaa12^4*spbb12^5*spaa13*spbb14*spbb23*spaa24^3-22*spaa12^4*spbb12^5*spbb13*spaa14*spaa23^2*spbb23*spaa24-22*spaa12^4*spbb12^5*spbb13*spaa14*spaa23*spaa24^2*spbb24+275/2*spaa12^4*spbb12^5*spaa14*spbb14*spaa23*spbb23*spaa24^2-33*spaa12^4*spbb12^5*spaa14*spbb14*spaa24^3*spbb24-297/2*spaa12^4*spbb12^5*spaa23^2*spbb23^2*spaa24^2-44*spaa12^4*spbb12^5*spaa23*spbb23*spaa24^3*spbb24+22*spaa12^4*spbb12^5*spaa24^4*spbb24^2-231/2*spaa12^3*spbb12^4*spaa13*spaa14*spbb14^2*spbb23*spaa24^3-569/2*spaa12^3*spbb12^4*spaa13*spbb14*spaa23*spbb23^2*spaa24^3+499*spaa12^3*spbb12^4*spaa13*spbb14*spbb23*spaa24^4*spbb24+22*spaa12^3*spbb12^4*spbb13^2*spaa14^2*spaa23^2*spaa24*spbb24-133/2*spaa12^3*spbb12^4*spbb13*spaa14^2*spbb14*spaa23^2*spbb23*spaa24+77/2*spaa12^3*spbb12^4*spbb13*spaa14^2*spbb14*spaa23*spaa24^2*spbb24+3853/6*spaa12^3*spbb12^4*spaa14^2*spbb14^2*spaa23*spbb23*spaa24^2-2149/6*spaa12^3*spbb12^4*spaa14^2*spbb14^2*spaa24^3*spbb24-395/2*spaa12^3*spbb12^4*spbb13*spaa14*spaa23^3*spbb23^2*spaa24+275/2*spaa12^3*spbb12^4*spbb13*spaa14*spaa23^2*spbb23*spaa24^2*spbb24+1099/2*spaa12^3*spbb12^4*spaa14*spbb14*spaa23^2*spbb23^2*spaa24^2+209*spaa12^3*spbb12^4*spbb13*spaa14*spaa23*spaa24^3*spbb24^2-1670*spaa12^3*spbb12^4*spaa14*spbb14*spaa23*spbb23*spaa24^3*spbb24+1027/2*spaa12^3*spbb12^4*spaa14*spbb14*spaa24^4*spbb24^2+46*spaa12^3*spbb12^4*spaa23^3*spbb23^3*spaa24^2-31*spaa12^3*spbb12^4*spaa23^2*spbb23^2*spaa24^3*spbb24-543*spaa12^3*spbb12^4*spaa23*spbb23*spaa24^4*spbb24^2+110*spaa12^3*spbb12^4*spaa24^5*spbb24^3+433*spaa12^2*spbb12^3*spaa13^2*spbb14^2*spbb23^2*spaa24^4-4129/6*spaa12^2*spbb12^3*spaa13*spaa14^2*spbb14^3*spbb23*spaa24^3-3545*spaa12^2*spbb12^3*spaa13*spaa14*spbb14^2*spaa23*spbb23^2*spaa24^3+5361/2*spaa12^2*spbb12^3*spaa13*spaa14*spbb14^2*spbb23*spaa24^4*spbb24-1024*spaa12^2*spbb12^3*spaa13*spbb14*spaa23^2*spbb23^3*spaa24^3-79*spaa12^2*spbb12^3*spaa13*spbb14*spaa23*spbb23^2*spaa24^4*spbb24+3027/2*spaa12^2*spbb12^3*spaa13*spbb14*spbb23*spaa24^5*spbb24^2-67/3*spaa12^2*spbb12^3*spbb13^2*spaa14^3*spbb14*spaa23^3*spbb23+89/2*spaa12^2*spbb12^3*spbb13^2*spaa14^3*spbb14*spaa23^2*spaa24*spbb24+1319/6*spaa12^2*spbb12^3*spbb13*spaa14^3*spbb14^2*spaa23^2*spbb23*spaa24-2207/3*spaa12^2*spbb12^3*spbb13*spaa14^3*spbb14^2*spaa23*spaa24^2*spbb24+6631/2*spaa12^2*spbb12^3*spaa14^3*spbb14^3*spaa23*spbb23*spaa24^2-16115/6*spaa12^2*spbb12^3*spaa14^3*spbb14^3*spaa24^3*spbb24+67/3*spaa12^2*spbb12^3*spbb13^2*spaa14^2*spaa23^4*spbb23^2+571/2*spaa12^2*spbb12^3*spbb13^2*spaa14^2*spaa23^3*spbb23*spaa24*spbb24+2872/3*spaa12^2*spbb12^3*spbb13*spaa14^2*spbb14*spaa23^3*spbb23^2*spaa24+33*spaa12^2*spbb12^3*spbb13^2*spaa14^2*spaa23^2*spaa24^2*spbb24^2-7690/3*spaa12^2*spbb12^3*spbb13*spaa14^2*spbb14*spaa23^2*spbb23*spaa24^2*spbb24+21363/2*spaa12^2*spbb12^3*spaa14^2*spbb14^2*spaa23^2*spbb23^2*spaa24^2+3643/3*spaa12^2*spbb12^3*spbb13*spaa14^2*spbb14*spaa23*spaa24^3*spbb24^2-40955/3*spaa12^2*spbb12^3*spaa14^2*spbb14^2*spaa23*spbb23*spaa24^3*spbb24+3605/6*spaa12^2*spbb12^3*spaa14^2*spbb14^2*spaa24^4*spbb24^2+1301/3*spaa12^2*spbb12^3*spbb13*spaa14*spaa23^4*spbb23^3*spaa24-3077/6*spaa12^2*spbb12^3*spbb13*spaa14*spaa23^3*spbb23^2*spaa24^2*spbb24+78695/6*spaa12^2*spbb12^3*spaa14*spbb14*spaa23^3*spbb23^3*spaa24^2-398*spaa12^2*spbb12^3*spbb13*spaa14*spaa23^2*spbb23*spaa24^3*spbb24^2-49910/3*spaa12^2*spbb12^3*spaa14*spbb14*spaa23^2*spbb23^2*spaa24^3*spbb24+521/2*spaa12^2*spbb12^3*spbb13*spaa14*spaa23*spaa24^4*spbb24^3-2309/3*spaa12^2*spbb12^3*spaa14*spbb14*spaa23*spbb23*spaa24^4*spbb24^2+822*spaa12^2*spbb12^3*spaa14*spbb14*spaa24^5*spbb24^3+1344*spaa12^2*spbb12^3*spaa23^4*spbb23^4*spaa24^2+543/2*spaa12^2*spbb12^3*spaa23^3*spbb23^3*spaa24^3*spbb24-3715/2*spaa12^2*spbb12^3*spaa23^2*spbb23^2*spaa24^4*spbb24^2-897*spaa12^2*spbb12^3*spaa23*spbb23*spaa24^5*spbb24^3-22*spaa12^2*spbb12^3*spaa24^6*spbb24^4+4975/2*spaa12*spbb12^2*spaa13^2*spaa14*spbb14^3*spbb23^2*spaa24^4+2089*spaa12*spbb12^2*spaa13^2*spbb14^2*spaa23*spbb23^3*spaa24^4-501/2*spaa12*spbb12^2*spaa13^2*spbb14^2*spbb23^2*spaa24^5*spbb24-15451/6*spaa12*spbb12^2*spaa13*spaa14^3*spbb14^4*spbb23*spaa24^3-58840/3*spaa12*spbb12^2*spaa13*spaa14^2*spbb14^3*spaa23*spbb23^2*spaa24^3+60581/6*spaa12*spbb12^2*spaa13*spaa14^2*spbb14^3*spbb23*spaa24^4*spbb24-35970*spaa12*spbb12^2*spaa13*spaa14*spbb14^2*spaa23^2*spbb23^3*spaa24^3+84730/3*spaa12*spbb12^2*spaa13*spaa14*spbb14^2*spaa23*spbb23^2*spaa24^4*spbb24+6737/3*spaa12*spbb12^2*spaa13*spaa14*spbb14^2*spbb23*spaa24^5*spbb24^2-63241/6*spaa12*spbb12^2*spaa13*spbb14*spaa23^3*spbb23^4*spaa24^3+25868/3*spaa12*spbb12^2*spaa13*spbb14*spaa23^2*spbb23^3*spaa24^4*spbb24-1441/3*spaa12*spbb12^2*spaa13*spbb14*spaa23*spbb23^2*spaa24^5*spbb24^2+1328*spaa12*spbb12^2*spaa13*spbb14*spbb23*spaa24^6*spbb24^3+67/3*spaa12*spbb12^2*spbb13^3*spaa14^4*spbb14*spaa23^3*spbb24-91*spaa12*spbb12^2*spbb13^2*spaa14^4*spbb14^2*spaa23^3*spbb23-793/3*spaa12*spbb12^2*spbb13^2*spaa14^4*spbb14^2*spaa23^2*spaa24*spbb24+3863/6*spaa12*spbb12^2*spbb13*spaa14^4*spbb14^3*spaa23^2*spbb23*spaa24-19099/6*spaa12*spbb12^2*spbb13*spaa14^4*spbb14^3*spaa23*spaa24^2*spbb24+32153/6*spaa12*spbb12^2*spaa14^4*spbb14^4*spaa23*spbb23*spaa24^2-8789/2*spaa12*spbb12^2*spaa14^4*spbb14^4*spaa24^3*spbb24-67/3*spaa12*spbb12^2*spbb13^3*spaa14^3*spaa23^4*spbb23*spbb24+467/3*spaa12*spbb12^2*spbb13^2*spaa14^3*spbb14*spaa23^4*spbb23^2-88*spaa12*spbb12^2*spbb13^3*spaa14^3*spaa23^3*spaa24*spbb24^2-5386/3*spaa12*spbb12^2*spbb13^2*spaa14^3*spbb14*spaa23^3*spbb23*spaa24*spbb24+35288/3*spaa12*spbb12^2*spbb13*spaa14^3*spbb14^2*spaa23^3*spbb23^2*spaa24+4250/3*spaa12*spbb12^2*spbb13^2*spaa14^3*spbb14*spaa23^2*spaa24^2*spbb24^2-165455/6*spaa12*spbb12^2*spbb13*spaa14^3*spbb14^2*spaa23^2*spbb23*spaa24^2*spbb24+146327/3*spaa12*spbb12^2*spaa14^3*spbb14^3*spaa23^2*spbb23^2*spaa24^2+38839/6*spaa12*spbb12^2*spbb13*spaa14^3*spbb14^2*spaa23*spaa24^3*spbb24^2-348551/6*spaa12*spbb12^2*spaa14^3*spbb14^3*spaa23*spbb23*spaa24^3*spbb24+5381/2*spaa12*spbb12^2*spaa14^3*spbb14^3*spaa24^4*spbb24^2-145/3*spaa12*spbb12^2*spbb13^2*spaa14^2*spaa23^5*spbb23^3-4477/6*spaa12*spbb12^2*spbb13^2*spaa14^2*spaa23^4*spbb23^2*spaa24*spbb24+33563/6*spaa12*spbb12^2*spbb13*spaa14^2*spbb14*spaa23^4*spbb23^3*spaa24+829/2*spaa12*spbb12^2*spbb13^2*spaa14^2*spaa23^3*spbb23*spaa24^2*spbb24^2-221585/6*spaa12*spbb12^2*spbb13*spaa14^2*spbb14*spaa23^3*spbb23^2*spaa24^2*spbb24+490787/6*spaa12*spbb12^2*spaa14^2*spbb14^2*spaa23^3*spbb23^3*spaa24^2-761/3*spaa12*spbb12^2*spbb13^2*spaa14^2*spaa23^2*spaa24^3*spbb24^3+67039/3*spaa12*spbb12^2*spbb13*spaa14^2*spbb14*spaa23^2*spbb23*spaa24^3*spbb24^2-167146*spaa12*spbb12^2*spaa14^2*spbb14^2*spaa23^2*spbb23^2*spaa24^3*spbb24-946*spaa12*spbb12^2*spbb13*spaa14^2*spbb14*spaa23*spaa24^4*spbb24^3+40011*spaa12*spbb12^2*spaa14^2*spbb14^2*spaa23*spbb23*spaa24^4*spbb24^2-2642/3*spaa12*spbb12^2*spaa14^2*spbb14^2*spaa24^5*spbb24^3+28715/6*spaa12*spbb12^2*spbb13*spaa14*spaa23^5*spbb23^4*spaa24-24248/3*spaa12*spbb12^2*spbb13*spaa14*spaa23^4*spbb23^3*spaa24^2*spbb24+110717/3*spaa12*spbb12^2*spaa14*spbb14*spaa23^4*spbb23^4*spaa24^2-1895*spaa12*spbb12^2*spbb13*spaa14*spaa23^3*spbb23^2*spaa24^3*spbb24^2-227497/3*spaa12*spbb12^2*spaa14*spbb14*spaa23^3*spbb23^3*spaa24^3*spbb24+2951/3*spaa12*spbb12^2*spbb13*spaa14*spaa23^2*spbb23*spaa24^4*spbb24^3+63869/3*spaa12*spbb12^2*spaa14*spbb14*spaa23^2*spbb23^2*spaa24^4*spbb24^2+147/2*spaa12*spbb12^2*spbb13*spaa14*spaa23*spaa24^5*spbb24^4-1972/3*spaa12*spbb12^2*spaa14*spbb14*spaa23*spbb23*spaa24^5*spbb24^3+507/2*spaa12*spbb12^2*spaa14*spbb14*spaa24^6*spbb24^4+16603/3*spaa12*spbb12^2*spaa23^5*spbb23^5*spaa24^2-33281/6*spaa12*spbb12^2*spaa23^4*spbb23^4*spaa24^3*spbb24-7766/3*spaa12*spbb12^2*spaa23^3*spbb23^3*spaa24^4*spbb24^2-1988/3*spaa12*spbb12^2*spaa23^2*spbb23^2*spaa24^5*spbb24^3-464*spaa12*spbb12^2*spaa23*spbb23*spaa24^6*spbb24^4-66*spaa12*spbb12^2*spaa24^7*spbb24^5-1287*spbb12*spaa13^3*spbb14^3*spbb23^3*spaa24^5+50903/6*spbb12*spaa13^2*spaa14^2*spbb14^4*spbb23^2*spaa24^4+35004*spbb12*spaa13^2*spaa14*spbb14^3*spaa23*spbb23^3*spaa24^4-25607/2*spbb12*spaa13^2*spaa14*spbb14^3*spbb23^2*spaa24^5*spbb24-67135/6*spaa13^2*spaa14*spbb14^4*spbb23^3*spaa24^4*spaa34+21330*spbb12*spaa13^2*spbb14^2*spaa23^2*spbb23^4*spaa24^4-45428/3*spbb12*spaa13^2*spbb14^2*spaa23*spbb23^3*spaa24^5*spbb24-50683/3*spaa13^2*spbb14^3*spaa23*spbb23^4*spaa24^4*spaa34+194*spbb12*spaa13^2*spbb14^2*spbb23^2*spaa24^6*spbb24^2+2247/2*spaa13^2*spbb14^3*spbb23^3*spaa24^5*spbb24*spaa34-9301/2*spaa13^2*spbb14^3*spbb23^3*spaa24^4*spaa34^2*spbb34-12863/6*spbb12*spaa13*spaa14^4*spbb14^5*spbb23*spaa24^3-279811/6*spbb12*spaa13*spaa14^3*spbb14^4*spaa23*spbb23^2*spaa24^3+65366/3*spbb12*spaa13*spaa14^3*spbb14^4*spbb23*spaa24^4*spbb24+29216/3*spaa13*spaa14^3*spbb14^5*spbb23^2*spaa24^3*spaa34-161158*spbb12*spaa13*spaa14^2*spbb14^3*spaa23^2*spbb23^3*spaa24^3+1078553/6*spbb12*spaa13*spaa14^2*spbb14^3*spaa23*spbb23^2*spaa24^4*spbb24+185969/2*spaa13*spaa14^2*spbb14^4*spaa23*spbb23^3*spaa24^3*spaa34-103973/6*spbb12*spaa13*spaa14^2*spbb14^3*spbb23*spaa24^5*spbb24^2-198095/6*spaa13*spaa14^2*spbb14^4*spbb23^2*spaa24^4*spbb24*spaa34+105419/6*spaa13*spaa14^2*spbb14^4*spbb23^2*spaa24^3*spaa34^2*spbb34-327269/3*spbb12*spaa13*spaa14*spbb14^2*spaa23^3*spbb23^4*spaa24^3+385071/2*spbb12*spaa13*spaa14*spbb14^2*spaa23^2*spbb23^3*spaa24^4*spbb24+358801/3*spaa13*spaa14*spbb14^3*spaa23^2*spbb23^4*spaa24^3*spaa34-139031/3*spbb12*spaa13*spaa14*spbb14^2*spaa23*spbb23^2*spaa24^5*spbb24^2-282196/3*spaa13*spaa14*spbb14^3*spaa23*spbb23^3*spaa24^4*spbb24*spaa34+122179/2*spaa13*spaa14*spbb14^3*spaa23*spbb23^3*spaa24^3*spaa34^2*spbb34+14729/6*spbb12*spaa13*spaa14*spbb14^2*spbb23*spaa24^6*spbb24^3-13115/2*spaa13*spaa14*spbb14^3*spbb23^2*spaa24^5*spbb24^2*spaa34-17023*spaa13*spaa14*spbb14^3*spbb23^2*spaa24^4*spbb24*spaa34^2*spbb34+62651/6*spaa13*spaa14*spbb14^3*spbb23^2*spaa24^3*spaa34^3*spbb34^2-38649/2*spbb12*spaa13*spbb14*spaa23^4*spbb23^5*spaa24^3+28531*spbb12*spaa13*spbb14*spaa23^3*spbb23^4*spaa24^4*spbb24+81611/3*spaa13*spbb14^2*spaa23^3*spbb23^5*spaa24^3*spaa34-17347/3*spbb12*spaa13*spbb14*spaa23^2*spbb23^3*spaa24^5*spbb24^2-97058/3*spaa13*spbb14^2*spaa23^2*spbb23^4*spaa24^4*spbb24*spaa34+61285/3*spaa13*spbb14^2*spaa23^2*spbb23^4*spaa24^3*spaa34^2*spbb34-4457/6*spbb12*spaa13*spbb14*spaa23*spbb23^2*spaa24^6*spbb24^3-44231/3*spaa13*spbb14^2*spaa23*spbb23^3*spaa24^5*spbb24^2*spaa34-121597/6*spaa13*spbb14^2*spaa23*spbb23^3*spaa24^4*spbb24*spaa34^2*spbb34+23888/3*spaa13*spbb14^2*spaa23*spbb23^3*spaa24^3*spaa34^3*spbb34^2+759/2*spbb12*spaa13*spbb14*spbb23*spaa24^7*spbb24^4+2291/2*spaa13*spbb14^2*spbb23^2*spaa24^6*spbb24^3*spaa34-15089/6*spaa13*spbb14^2*spbb23^2*spaa24^5*spbb24^2*spaa34^2*spbb34-18733/6*spaa13*spbb14^2*spbb23^2*spaa24^4*spbb24*spaa34^3*spbb34^2+5291/6*spaa13*spbb14^2*spbb23^2*spaa24^3*spaa34^4*spbb34^3+206/3*spbb12*spbb13^3*spaa14^5*spbb14^2*spaa23^3*spbb24-115*spbb12*spbb13^2*spaa14^5*spbb14^3*spaa23^3*spbb23-2555/6*spbb12*spbb13^2*spaa14^5*spbb14^3*spaa23^2*spaa24*spbb24+1037/2*spbb12*spbb13*spaa14^5*spbb14^4*spaa23^2*spbb23*spaa24-139/3*spbb13^3*spaa14^5*spbb14^3*spaa23^2*spbb24*spaa34+139/3*spbb13^2*spaa14^5*spbb14^4*spaa23^2*spbb23*spaa34-7717/3*spbb12*spbb13*spaa14^5*spbb14^4*spaa23*spaa24^2*spbb24+8332/3*spbb12*spaa14^5*spbb14^5*spaa23*spbb23*spaa24^2+139*spbb13^2*spaa14^5*spbb14^4*spaa23*spaa24*spbb24*spaa34-139*spbb13*spaa14^5*spbb14^5*spaa23*spbb23*spaa24*spaa34-12467/6*spbb12*spaa14^5*spbb14^5*spaa24^3*spbb24+556/3*spbb13*spaa14^5*spbb14^5*spaa24^2*spbb24*spaa34-556/3*spaa14^5*spbb14^6*spbb23*spaa24^2*spaa34-583/6*spbb12*spbb13^3*spaa14^4*spbb14*spaa23^4*spbb23*spbb24+652/3*spbb12*spbb13^2*spaa14^4*spbb14^2*spaa23^4*spbb23^2+2393/3*spbb12*spbb13^3*spaa14^4*spbb14*spaa23^3*spaa24*spbb24^2-16243*spbb12*spbb13^2*spaa14^4*spbb14^2*spaa23^3*spbb23*spaa24*spbb24+68404/3*spbb12*spbb13*spaa14^4*spbb14^3*spaa23^3*spbb23^2*spaa24+217/6*spbb13^4*spaa14^4*spbb14*spaa23^3*spbb24^2*spaa34+29/3*spbb13^3*spaa14^4*spbb14^2*spaa23^3*spbb23*spbb24*spaa34-166/3*spbb13^2*spaa14^4*spbb14^3*spaa23^3*spbb23^2*spaa34+19630/3*spbb12*spbb13^2*spaa14^4*spbb14^2*spaa23^2*spaa24^2*spbb24^2-336467/6*spbb12*spbb13*spaa14^4*spbb14^3*spaa23^2*spbb23*spaa24^2*spbb24+376705/6*spbb12*spaa14^4*spbb14^4*spaa23^2*spbb23^2*spaa24^2-10039/2*spbb13^3*spaa14^4*spbb14^2*spaa23^2*spaa24*spbb24^2*spaa34+63602/3*spbb13^2*spaa14^4*spbb14^3*spaa23^2*spbb23*spaa24*spbb24*spaa34-92053/6*spbb13*spaa14^4*spbb14^4*spaa23^2*spbb23^2*spaa24*spaa34-97/6*spbb13^3*spaa14^4*spbb14^2*spaa23^2*spbb24*spaa34^2*spbb34+25/3*spbb13^2*spaa14^4*spbb14^3*spaa23^2*spbb23*spaa34^2*spbb34+19279/2*spbb12*spbb13*spaa14^4*spbb14^3*spaa23*spaa24^3*spbb24^2-367019/6*spbb12*spaa14^4*spbb14^4*spaa23*spbb23*spaa24^3*spbb24-32207/3*spbb13^2*spaa14^4*spbb14^3*spaa23*spaa24^2*spbb24^2*spaa34+77419/2*spbb13*spaa14^4*spbb14^4*spaa23*spbb23*spaa24^2*spbb24*spaa34-81904/3*spaa14^4*spbb14^5*spaa23*spbb23^2*spaa24^2*spaa34+7913/2*spbb13^2*spaa14^4*spbb14^3*spaa23*spaa24*spbb24*spaa34^2*spbb34-3169*spbb13*spaa14^4*spbb14^4*spaa23*spbb23*spaa24*spaa34^2*spbb34-61/3*spbb13^2*spaa14^4*spbb14^3*spaa23*spaa34^3*spbb34^2+14375/6*spbb12*spaa14^4*spbb14^4*spaa24^4*spbb24^2-5680*spbb13*spaa14^4*spbb14^4*spaa24^3*spbb24^2*spaa34+45728/3*spaa14^4*spbb14^5*spbb23*spaa24^3*spbb24*spaa34+12314/3*spbb13*spaa14^4*spbb14^4*spaa24^2*spbb24*spaa34^2*spbb34-9928/3*spaa14^4*spbb14^5*spbb23*spaa24^2*spaa34^2*spbb34-61/3*spbb13*spaa14^4*spbb14^4*spaa24*spaa34^3*spbb34^2-25/6*spbb12*spbb13^3*spaa14^3*spaa23^5*spbb23^2*spbb24+893/6*spbb12*spbb13^2*spaa14^3*spbb14*spaa23^5*spbb23^3+817/2*spbb12*spbb13^3*spaa14^3*spaa23^4*spbb23*spaa24*spbb24^2-16266*spbb12*spbb13^2*spaa14^3*spbb14*spaa23^4*spbb23^2*spaa24*spbb24+30569*spbb12*spbb13*spaa14^3*spbb14^2*spaa23^4*spbb23^3*spaa24-105/2*spbb13^4*spaa14^3*spaa23^4*spbb23*spbb24^2*spaa34+3217/6*spbb13^3*spaa14^3*spbb14*spaa23^4*spbb23^2*spbb24*spaa34-3833/6*spbb13^2*spaa14^3*spbb14^2*spaa23^4*spbb23^3*spaa34-1567/6*spbb12*spbb13^3*spaa14^3*spaa23^3*spaa24^2*spbb24^3+135965/6*spbb12*spbb13^2*spaa14^3*spbb14*spaa23^3*spbb23*spaa24^2*spbb24^2-147039*spbb12*spbb13*spaa14^3*spbb14^2*spaa23^3*spbb23^2*spaa24^2*spbb24+1053311/6*spbb12*spaa14^3*spbb14^3*spaa23^3*spbb23^3*spaa24^2+363/2*spbb13^4*spaa14^3*spaa23^3*spaa24*spbb24^3*spaa34-46396/3*spbb13^3*spaa14^3*spbb14*spaa23^3*spbb23*spaa24*spbb24^2*spaa34+196898/3*spbb13^2*spaa14^3*spbb14^2*spaa23^3*spbb23^2*spaa24*spbb24*spaa34-53178*spbb13*spaa14^3*spbb14^3*spaa23^3*spbb23^3*spaa24*spaa34+278*spbb13^3*spaa14^3*spbb14*spaa23^3*spbb23*spbb24*spaa34^2*spbb34-1363/2*spbb13^2*spaa14^3*spbb14^2*spaa23^3*spbb23^2*spaa34^2*spbb34-8887/6*spbb12*spbb13^2*spaa14^3*spbb14*spaa23^2*spaa24^3*spbb24^3+368131/6*spbb12*spbb13*spaa14^3*spbb14^2*spaa23^2*spbb23*spaa24^3*spbb24^2-605361/2*spbb12*spaa14^3*spbb14^3*spaa23^2*spbb23^2*spaa24^3*spbb24+3468*spbb13^3*spaa14^3*spbb14*spaa23^2*spaa24^2*spbb24^3*spaa34-139673/2*spbb13^2*spaa14^3*spbb14^2*spaa23^2*spbb23*spaa24^2*spbb24^2*spaa34+1353607/6*spbb13*spaa14^3*spbb14^3*spaa23^2*spbb23^2*spaa24^2*spbb24*spaa34-968561/6*spaa14^3*spbb14^4*spaa23^2*spbb23^3*spaa24^2*spaa34-13336/3*spbb13^3*spaa14^3*spbb14*spaa23^2*spaa24*spbb24^2*spaa34^2*spbb34+73515/2*spbb13^2*spaa14^3*spbb14^2*spaa23^2*spbb23*spaa24*spbb24*spaa34^2*spbb34-35268*spbb13*spaa14^3*spbb14^3*spaa23^2*spbb23^2*spaa24*spaa34^2*spbb34+71/2*spbb13^3*spaa14^3*spbb14*spaa23^2*spbb24*spaa34^3*spbb34^2-699/2*spbb13^2*spaa14^3*spbb14^2*spaa23^2*spbb23*spaa34^3*spbb34^2+5611/3*spbb12*spbb13*spaa14^3*spbb14^2*spaa23*spaa24^4*spbb24^3+100262/3*spbb12*spaa14^3*spbb14^3*spaa23*spbb23*spaa24^4*spbb24^2+17494/3*spbb13^2*spaa14^3*spbb14^2*spaa23*spaa24^3*spbb24^3*spaa34-281779/3*spbb13*spaa14^3*spbb14^3*spaa23*spbb23*spaa24^3*spbb24^2*spaa34+190627*spaa14^3*spbb14^4*spaa23*spbb23^2*spaa24^3*spbb24*spaa34-13953/2*spbb13^2*spaa14^3*spbb14^2*spaa23*spaa24^2*spbb24^2*spaa34^2*spbb34+397901/6*spbb13*spaa14^3*spbb14^3*spaa23*spbb23*spaa24^2*spbb24*spaa34^2*spbb34-62291*spaa14^3*spbb14^4*spaa23*spbb23^2*spaa24^2*spaa34^2*spbb34+21440/3*spbb13^2*spaa14^3*spbb14^2*spaa23*spaa24*spbb24*spaa34^3*spbb34^2-15217/2*spbb13*spaa14^3*spbb14^3*spaa23*spbb23*spaa24*spaa34^3*spbb34^2-329/3*spbb13^2*spaa14^3*spbb14^2*spaa23*spaa34^4*spbb34^3+2718*spbb12*spaa14^3*spbb14^3*spaa24^5*spbb24^3+15467/6*spbb13*spaa14^3*spbb14^3*spaa24^4*spbb24^3*spaa34-92021/6*spaa14^3*spbb14^4*spbb23*spaa24^4*spbb24^2*spaa34-14593/6*spbb13*spaa14^3*spbb14^3*spaa24^3*spbb24^2*spaa34^2*spbb34+88126/3*spaa14^3*spbb14^4*spbb23*spaa24^3*spbb24*spaa34^2*spbb34+45043/6*spbb13*spaa14^3*spbb14^3*spaa24^2*spbb24*spaa34^3*spbb34^2-7688*spaa14^3*spbb14^4*spbb23*spaa24^2*spaa34^3*spbb34^2-329/3*spbb13*spaa14^3*spbb14^3*spaa24*spaa34^4*spbb34^3-321/2*spbb12*spbb13^2*spaa14^2*spaa23^6*spbb23^4-35983/3*spbb12*spbb13^2*spaa14^2*spaa23^5*spbb23^3*spaa24*spbb24+27971/2*spbb12*spbb13*spaa14^2*spbb14*spaa23^5*spbb23^4*spaa24-589/2*spbb13^3*spaa14^2*spaa23^5*spbb23^3*spbb24*spaa34+956/3*spbb13^2*spaa14^2*spbb14*spaa23^5*spbb23^4*spaa34-2729/2*spbb12*spbb13^2*spaa14^2*spaa23^4*spbb23^2*spaa24^2*spbb24^2-96784*spbb12*spbb13*spaa14^2*spbb14*spaa23^4*spbb23^3*spaa24^2*spbb24+138106*spbb12*spaa14^2*spbb14^2*spaa23^4*spbb23^4*spaa24^2-70523/6*spbb13^3*spaa14^2*spaa23^4*spbb23^2*spaa24*spbb24^2*spaa34+244201/6*spbb13^2*spaa14^2*spbb14*spaa23^4*spbb23^3*spaa24*spbb24*spaa34-166225/6*spbb13*spaa14^2*spbb14^2*spaa23^4*spbb23^4*spaa24*spaa34-689/6*spbb13^3*spaa14^2*spaa23^4*spbb23^2*spbb24*spaa34^2*spbb34+139/3*spbb13^2*spaa14^2*spbb14*spaa23^4*spbb23^3*spaa34^2*spbb34+2179/2*spbb12*spbb13^2*spaa14^2*spaa23^3*spbb23*spaa24^3*spbb24^3+110965/3*spbb12*spbb13*spaa14^2*spbb14*spaa23^3*spbb23^2*spaa24^3*spbb24^2-1960303/6*spbb12*spaa14^2*spbb14^2*spaa23^3*spbb23^3*spaa24^3*spbb24-4892*spbb13^3*spaa14^2*spaa23^3*spbb23*spaa24^2*spbb24^3*spaa34-450187/6*spbb13^2*spaa14^2*spbb14*spaa23^3*spbb23^2*spaa24^2*spbb24^2*spaa34+863558/3*spbb13*spaa14^2*spbb14^2*spaa23^3*spbb23^3*spaa24^2*spbb24*spaa34-634973/3*spaa14^2*spbb14^3*spaa23^3*spbb23^4*spaa24^2*spaa34-17783/3*spbb13^3*spaa14^2*spaa23^3*spbb23*spaa24*spbb24^2*spaa34^2*spbb34+252095/6*spbb13^2*spaa14^2*spbb14*spaa23^3*spbb23^2*spaa24*spbb24*spaa34^2*spbb34-227549/6*spbb13*spaa14^2*spbb14^2*spaa23^3*spbb23^3*spaa24*spaa34^2*spbb34-17/6*spbb13^3*spaa14^2*spaa23^3*spbb23*spbb24*spaa34^3*spbb34^2-614/3*spbb13^2*spaa14^2*spbb14*spaa23^3*spbb23^2*spaa34^3*spbb34^2-1303/6*spbb12*spbb13^2*spaa14^2*spaa23^2*spaa24^4*spbb24^4+112069/6*spbb12*spbb13*spaa14^2*spbb14*spaa23^2*spbb23*spaa24^4*spbb24^3+12606*spbb12*spaa14^2*spbb14^2*spaa23^2*spbb23^2*spaa24^4*spbb24^2-1217/2*spbb13^3*spaa14^2*spaa23^2*spaa24^3*spbb24^4*spaa34+14957/3*spbb13^2*spaa14^2*spbb14*spaa23^2*spbb23*spaa24^3*spbb24^3*spaa34-214903*spbb13*spaa14^2*spbb14^2*spaa23^2*spbb23^2*spaa24^3*spbb24^2*spaa34+416485*spaa14^2*spbb14^3*spaa23^2*spbb23^3*spaa24^3*spbb24*spaa34-11237/6*spbb13^3*spaa14^2*spaa23^2*spaa24^2*spbb24^3*spaa34^2*spbb34-33115/2*spbb13^2*spaa14^2*spbb14*spaa23^2*spbb23*spaa24^2*spbb24^2*spaa34^2*spbb34+165972*spbb13*spaa14^2*spbb14^2*spaa23^2*spbb23^2*spaa24^2*spbb24*spaa34^2*spbb34-312009/2*spaa14^2*spbb14^3*spaa23^2*spbb23^3*spaa24^2*spaa34^2*spbb34-1287*spbb13^3*spaa14^2*spaa23^2*spaa24*spbb24^2*spaa34^3*spbb34^2+133195/6*spbb13^2*spaa14^2*spbb14*spaa23^2*spbb23*spaa24*spbb24*spaa34^3*spbb34^2-75236/3*spbb13*spaa14^2*spbb14^2*spaa23^2*spbb23^2*spaa24*spaa34^3*spbb34^2-853/6*spbb13^2*spaa14^2*spbb14*spaa23^2*spbb23*spaa34^4*spbb34^3-6037/3*spbb12*spbb13*spaa14^2*spbb14*spaa23*spaa24^5*spbb24^4+263939/6*spbb12*spaa14^2*spbb14^2*spaa23*spbb23*spaa24^5*spbb24^3-835/2*spbb13^2*spaa14^2*spbb14*spaa23*spaa24^4*spbb24^4*spaa34+18470*spbb13*spaa14^2*spbb14^2*spaa23*spbb23*spaa24^4*spbb24^3*spaa34-15370*spaa14^2*spbb14^3*spaa23*spbb23^2*spaa24^4*spbb24^2*spaa34-10321/6*spbb13^2*spaa14^2*spbb14*spaa23*spaa24^3*spbb24^3*spaa34^2*spbb34-40395/2*spbb13*spaa14^2*spbb14^2*spaa23*spbb23*spaa24^3*spbb24^2*spaa34^2*spbb34+183156*spaa14^2*spbb14^3*spaa23*spbb23^2*spaa24^3*spbb24*spaa34^2*spbb34+9307/6*spbb13^2*spaa14^2*spbb14*spaa23*spaa24^2*spbb24^2*spaa34^3*spbb34^2+264379/6*spbb13*spaa14^2*spbb14^2*spaa23*spbb23*spaa24^2*spbb24*spaa34^3*spbb34^2-158162/3*spaa14^2*spbb14^3*spaa23*spbb23^2*spaa24^2*spaa34^3*spbb34^2+12931/3*spbb13^2*spaa14^2*spbb14*spaa23*spaa24*spbb24*spaa34^4*spbb34^3-17123/3*spbb13*spaa14^2*spbb14^2*spaa23*spbb23*spaa24*spaa34^4*spbb34^3-148/3*spbb13^2*spaa14^2*spbb14*spaa23*spaa34^5*spbb34^4-5333/3*spbb12*spaa14^2*spbb14^2*spaa24^6*spbb24^4+158*spbb13*spaa14^2*spbb14^2*spaa24^5*spbb24^4*spaa34-38581/2*spaa14^2*spbb14^3*spbb23*spaa24^5*spbb24^3*spaa34+161/3*spbb13*spaa14^2*spbb14^2*spaa24^4*spbb24^3*spaa34^2*spbb34-27515/3*spaa14^2*spbb14^3*spbb23*spaa24^4*spbb24^2*spaa34^2*spbb34+16435/6*spbb13*spaa14^2*spbb14^2*spaa24^3*spbb24^2*spaa34^3*spbb34^2+133147/6*spaa14^2*spbb14^3*spbb23*spaa24^3*spbb24*spaa34^3*spbb34^2+13426/3*spbb13*spaa14^2*spbb14^2*spaa24^2*spbb24*spaa34^4*spbb34^3-11659/2*spaa14^2*spbb14^3*spbb23*spaa24^2*spaa34^4*spbb34^3-148/3*spbb13*spaa14^2*spbb14^2*spaa24*spaa34^5*spbb34^4+13003/3*spbb12*spbb13*spaa14*spaa23^6*spbb23^5*spaa24+539/6*spbb13^2*spaa14*spaa23^6*spbb23^5*spaa34-44257/3*spbb12*spbb13*spaa14*spaa23^5*spbb23^4*spaa24^2*spbb24+101782/3*spbb12*spaa14*spbb14*spaa23^5*spbb23^5*spaa24^2+42653/3*spbb13^2*spaa14*spaa23^5*spbb23^4*spaa24*spbb24*spaa34-28204/3*spbb13*spaa14*spbb14*spaa23^5*spbb23^5*spaa24*spaa34+1639/6*spbb13^2*spaa14*spaa23^5*spbb23^4*spaa34^2*spbb34-30118/3*spbb12*spbb13*spaa14*spaa23^4*spbb23^3*spaa24^3*spbb24^2-529831/6*spbb12*spaa14*spbb14*spaa23^4*spbb23^4*spaa24^3*spbb24-11133/2*spbb13^2*spaa14*spaa23^4*spbb23^3*spaa24^2*spbb24^2*spaa34+556673/6*spbb13*spaa14*spbb14*spaa23^4*spbb23^4*spaa24^2*spbb24*spaa34-73874*spaa14*spbb14^2*spaa23^4*spbb23^5*spaa24^2*spaa34+116519/6*spbb13^2*spaa14*spaa23^4*spbb23^3*spaa24*spbb24*spaa34^2*spbb34-23693/3*spbb13*spaa14*spbb14*spaa23^4*spbb23^4*spaa24*spaa34^2*spbb34+1727/6*spbb13^2*spaa14*spaa23^4*spbb23^3*spaa34^3*spbb34^2+8050/3*spbb12*spbb13*spaa14*spaa23^3*spbb23^2*spaa24^4*spbb24^3-47869/2*spbb12*spaa14*spbb14*spaa23^3*spbb23^3*spaa24^4*spbb24^2-21473/6*spbb13^2*spaa14*spaa23^3*spbb23^2*spaa24^3*spbb24^3*spaa34-236225/3*spbb13*spaa14*spbb14*spaa23^3*spbb23^3*spaa24^3*spbb24^2*spaa34+475473/2*spaa14*spbb14^2*spaa23^3*spbb23^4*spaa24^3*spbb24*spaa34+65881/6*spbb13^2*spaa14*spaa23^3*spbb23^2*spaa24^2*spbb24^2*spaa34^2*spbb34+96315*spbb13*spaa14*spbb14*spaa23^3*spbb23^3*spaa24^2*spbb24*spaa34^2*spbb34-256903/3*spaa14*spbb14^2*spaa23^3*spbb23^4*spaa24^2*spaa34^2*spbb34+28995/2*spbb13^2*spaa14*spaa23^3*spbb23^2*spaa24*spbb24*spaa34^3*spbb34^2-18289/3*spbb13*spaa14*spbb14*spaa23^3*spbb23^3*spaa24*spaa34^3*spbb34^2+275/2*spbb13^2*spaa14*spaa23^3*spbb23^2*spaa34^4*spbb34^3+4397/3*spbb12*spbb13*spaa14*spaa23^2*spbb23*spaa24^5*spbb24^4+108722/3*spbb12*spaa14*spbb14*spaa23^2*spbb23^2*spaa24^5*spbb24^3+1075/2*spbb13^2*spaa14*spaa23^2*spbb23*spaa24^4*spbb24^4*spaa34+10970/3*spbb13*spaa14*spbb14*spaa23^2*spbb23^2*spaa24^4*spbb24^3*spaa34+196129/6*spaa14*spbb14^2*spaa23^2*spbb23^3*spaa24^4*spbb24^2*spaa34+11645/3*spbb13^2*spaa14*spaa23^2*spbb23*spaa24^3*spbb24^3*spaa34^2*spbb34+21553/6*spbb13*spaa14*spbb14*spaa23^2*spbb23^2*spaa24^3*spbb24^2*spaa34^2*spbb34+1216243/6*spaa14*spbb14^2*spaa23^2*spbb23^3*spaa24^3*spbb24*spaa34^2*spbb34+31798/3*spbb13^2*spaa14*spaa23^2*spbb23*spaa24^2*spbb24^2*spaa34^3*spbb34^2+159038/3*spbb13*spaa14*spbb14*spaa23^2*spbb23^2*spaa24^2*spbb24*spaa34^3*spbb34^2-326509/6*spaa14*spbb14^2*spaa23^2*spbb23^3*spaa24^2*spaa34^3*spbb34^2+12133/2*spbb13^2*spaa14*spaa23^2*spbb23*spaa24*spbb24*spaa34^4*spbb34^3-13795/3*spbb13*spaa14*spbb14*spaa23^2*spbb23^2*spaa24*spaa34^4*spbb34^3+33*spbb13^2*spaa14*spaa23^2*spbb23*spaa34^5*spbb34^4+44*spbb12*spbb13*spaa14*spaa23*spaa24^6*spbb24^5-10669/6*spbb12*spaa14*spbb14*spaa23*spbb23*spaa24^6*spbb24^4+1443/2*spbb13*spaa14*spbb14*spaa23*spbb23*spaa24^5*spbb24^4*spaa34-63765*spaa14*spbb14^2*spaa23*spbb23^2*spaa24^5*spbb24^3*spaa34+781*spbb13^2*spaa14*spaa23*spaa24^4*spbb24^4*spaa34^2*spbb34+10342/3*spbb13*spaa14*spbb14*spaa23*spbb23*spaa24^4*spbb24^3*spaa34^2*spbb34-39533/3*spaa14*spbb14^2*spaa23*spbb23^2*spaa24^4*spbb24^2*spaa34^2*spbb34+5181/2*spbb13^2*spaa14*spaa23*spaa24^3*spbb24^3*spaa34^3*spbb34^2+91589/6*spbb13*spaa14*spbb14*spaa23*spbb23*spaa24^3*spbb24^2*spaa34^3*spbb34^2+178522/3*spaa14*spbb14^2*spaa23*spbb23^2*spaa24^3*spbb24*spaa34^3*spbb34^2+2871*spbb13^2*spaa14*spaa23*spaa24^2*spbb24^2*spaa34^4*spbb34^3+12575*spbb13*spaa14*spbb14*spaa23*spbb23*spaa24^2*spbb24*spaa34^4*spbb34^3-31151/2*spaa14*spbb14^2*spaa23*spbb23^2*spaa24^2*spaa34^4*spbb34^3+2079/2*spbb13^2*spaa14*spaa23*spaa24*spbb24*spaa34^5*spbb34^4-3998/3*spbb13*spaa14*spbb14*spaa23*spbb23*spaa24*spaa34^5*spbb34^4-22*spbb12*spaa14*spbb14*spaa24^7*spbb24^5+19267/6*spaa14*spbb14^2*spbb23*spaa24^6*spbb24^4*spaa34+748*spbb13*spaa14*spbb14*spaa24^5*spbb24^4*spaa34^2*spbb34-643/3*spaa14*spbb14^2*spbb23*spaa24^5*spbb24^3*spaa34^2*spbb34+4917/2*spbb13*spaa14*spbb14*spaa24^4*spbb24^3*spaa34^3*spbb34^2+10387/2*spaa14*spbb14^2*spbb23*spaa24^4*spbb24^2*spaa34^3*spbb34^2+2673*spbb13*spaa14*spbb14*spaa24^3*spbb24^2*spaa34^4*spbb34^3+14315/2*spaa14*spbb14^2*spbb23*spaa24^3*spbb24*spaa34^4*spbb34^3+1881/2*spbb13*spaa14*spbb14*spaa24^2*spbb24*spaa34^5*spbb34^4-3932/3*spaa14*spbb14^2*spbb23*spaa24^2*spaa34^5*spbb34^4+26573/6*spbb12*spaa23^6*spbb23^6*spaa24^2-473/3*spbb13*spaa23^6*spbb23^6*spaa24*spaa34-2051*spbb12*spaa23^5*spbb23^5*spaa24^3*spbb24+43190/3*spbb13*spaa23^5*spbb23^5*spaa24^2*spbb24*spaa34-19451/2*spbb14*spaa23^5*spbb23^6*spaa24^2*spaa34+121/6*spbb13*spaa23^5*spbb23^5*spaa24*spaa34^2*spbb34-7398*spbb12*spaa23^4*spbb23^4*spaa24^4*spbb24^2+36413/6*spbb13*spaa23^4*spbb23^4*spaa24^3*spbb24^2*spaa34+199907/6*spbb14*spaa23^4*spbb23^5*spaa24^3*spbb24*spaa34+59099/3*spbb13*spaa23^4*spbb23^4*spaa24^2*spbb24*spaa34^2*spbb34-15041/2*spbb14*spaa23^4*spbb23^5*spaa24^2*spaa34^2*spbb34+5159/6*spbb13*spaa23^4*spbb23^4*spaa24*spaa34^3*spbb34^2+1759/6*spbb12*spaa23^3*spbb23^3*spaa24^5*spbb24^3+4154/3*spbb13*spaa23^3*spbb23^3*spaa24^4*spbb24^3*spaa34+120211/6*spbb14*spaa23^3*spbb23^4*spaa24^4*spbb24^2*spaa34+50014/3*spbb13*spaa23^3*spbb23^3*spaa24^3*spbb24^2*spaa34^2*spbb34+333205/6*spbb14*spaa23^3*spbb23^4*spaa24^3*spbb24*spaa34^2*spbb34+89873/6*spbb13*spaa23^3*spbb23^3*spaa24^2*spbb24*spaa34^3*spbb34^2-24031/6*spbb14*spaa23^3*spbb23^4*spaa24^2*spaa34^3*spbb34^2+2101/2*spbb13*spaa23^3*spbb23^3*spaa24*spaa34^4*spbb34^3+3568/3*spbb12*spaa23^2*spbb23^2*spaa24^6*spbb24^4+1102*spbb13*spaa23^2*spbb23^2*spaa24^5*spbb24^4*spaa34-13180*spbb14*spaa23^2*spbb23^3*spaa24^5*spbb24^3*spaa34+11135/2*spbb13*spaa23^2*spbb23^2*spaa24^4*spbb24^3*spaa34^2*spbb34+48136/3*spbb14*spaa23^2*spbb23^3*spaa24^4*spbb24^2*spaa34^2*spbb34+69701/6*spbb13*spaa23^2*spbb23^2*spaa24^3*spbb24^2*spaa34^3*spbb34^2+65339/2*spbb14*spaa23^2*spbb23^3*spaa24^3*spbb24*spaa34^3*spbb34^2+12529/2*spbb13*spaa23^2*spbb23^2*spaa24^2*spbb24*spaa34^4*spbb34^3-6785/3*spbb14*spaa23^2*spbb23^3*spaa24^2*spaa34^4*spbb34^3+693/2*spbb13*spaa23^2*spbb23^2*spaa24*spaa34^5*spbb34^4-22*spbb12*spaa23*spbb23*spaa24^7*spbb24^5+1082*spbb14*spaa23*spbb23^2*spaa24^6*spbb24^4*spaa34+759*spbb13*spaa23*spbb23*spaa24^5*spbb24^4*spaa34^2*spbb34+10445/2*spbb14*spaa23*spbb23^2*spaa24^5*spbb24^3*spaa34^2*spbb34+5005/2*spbb13*spaa23*spbb23*spaa24^4*spbb24^3*spaa34^3*spbb34^2+41900/3*spbb14*spaa23*spbb23^2*spaa24^4*spbb24^2*spaa34^3*spbb34^2+2739*spbb13*spaa23*spbb23*spaa24^3*spbb24^2*spaa34^4*spbb34^3+27830/3*spbb14*spaa23*spbb23^2*spaa24^3*spbb24*spaa34^4*spbb34^3+1903/2*spbb13*spaa23*spbb23*spaa24^2*spbb24*spaa34^5*spbb34^4-1441/3*spbb14*spaa23*spbb23^2*spaa24^2*spaa34^5*spbb34^4-22*spbb13*spaa23*spbb23*spaa24*spaa34^6*spbb34^5+22*spbb14*spbb23*spaa24^7*spbb24^5*spaa34+748*spbb14*spbb23*spaa24^6*spbb24^4*spaa34^2*spbb34+4917/2*spbb14*spbb23*spaa24^5*spbb24^3*spaa34^3*spbb34^2+2673*spbb14*spbb23*spaa24^4*spbb24^2*spaa34^4*spbb34^3+1881/2*spbb14*spbb23*spaa24^3*spbb24*spaa34^5*spbb34^4)/(spbb12^3*spaa13*spaa15*spaa23*spaa24^2*spaa25*spbb35^2*spab3153*spab5145),
(spaa23*spbb23*spaa34*spbb13*spbb24*spaa35*(11/2*spbb12*spaa13*spaa23*spbb23^2-11/2*spbb12*spaa13*spbb23*spaa24*spbb24-11/2*spbb13*spaa14*spbb24^2*spaa34+11/2*spaa23*spbb23^2*spbb24*spaa34-11/2*spbb23*spaa24*spbb24^2*spaa34))/(spbb12^3*spaa13*spaa15*spab3153^3)+
(spbb14*spaa15*spbb25*spaa35*(-11/2*spaa12*spbb12^3*spbb13*spaa23*spaa24-11*spaa12*spbb12^2*spbb13^2*spaa23*spaa34+11/2*spaa12*spbb12^2*spbb13*spbb14*spaa24*spaa34+11*spaa12*spbb12*spbb13^2*spbb14*spaa34^2-11/2*spbb12*spaa13*spbb13^3*spaa23*spaa34+11/2*spaa13*spbb13^3*spbb14*spaa34^2-11/2*spbb12^2*spbb13^2*spaa14*spaa23^2-11*spbb12^2*spbb13*spaa14*spbb14*spaa23*spaa24-11/2*spbb12*spbb13^2*spaa14*spbb14*spaa23*spaa34-11/2*spbb12^2*spaa14*spbb14^2*spaa24^2+11/2*spbb12*spbb13*spaa14*spbb14^2*spaa24*spaa34+11*spbb13^2*spaa14*spbb14^2*spaa34^2+11/2*spbb12*spbb14^2*spbb23*spaa24^2*spaa34+11/2*spbb13*spbb14^2*spbb23*spaa24*spaa34^2))/(spbb12^3*spaa23*spaa25*spab5145^3)+
(55/6*spaa12*spaa13*spbb13^3*spbb24^2*spaa34^4+11/6*spaa12*spbb13^2*spaa23*spbb23*spbb24^2*spaa34^4+11/3*spbb12^2*spaa13^3*spbb13^2*spaa23*spbb23*spaa24*spaa34+11/3*spbb12*spaa13^3*spbb13^3*spaa23*spbb23*spaa34^2+11/3*spbb12*spaa13^3*spbb13^3*spaa24*spbb24*spaa34^2+11/3*spaa13^3*spbb13^4*spbb24*spaa34^3+11/3*spaa13^2*spbb13^3*spaa14*spbb14*spbb24*spaa34^3-11/2*spbb12^3*spaa13^2*spaa23^2*spbb23^2*spaa24^2-11/2*spbb12^2*spaa13^2*spbb13*spaa23^2*spbb23^2*spaa24*spaa34-55/12*spbb12*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spaa34^2+11/2*spbb12*spaa13^2*spbb13^2*spaa23*spbb23*spaa24*spbb24*spaa34^2-55/4*spaa13^2*spbb13^3*spaa23*spbb23*spbb24*spaa34^3+11/2*spbb12*spaa13*spbb13*spaa14*spbb14*spaa24*spbb24*spaa34^3*spbb34+11/6*spaa13*spbb13^2*spaa14*spbb14*spbb24*spaa34^4*spbb34-11/2*spbb12^2*spaa13*spaa23^2*spbb23^2*spaa24^2*spbb24*spaa34-55/12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb24*spaa34^3)/(spbb12^3*spaa13^2*spaa24^2*spab3153^2)+
(spbb14^3*spaa24*spbb15*spaa14*spbb24^2*(5/9*spbb12*spaa14+5/9*spbb25*spaa45))/(spbb12^3*spaa23*spbb34*spbb45*spab4154^2)+
(253/12*spaa12*spaa14*spbb14^3*spbb25^2*spaa45^4-11/4*spaa12*spbb14^2*spaa15*spbb15*spbb25^2*spaa45^4+11/4*spaa12*spbb14^2*spaa24*spbb24*spbb25^2*spaa45^4+11/2*spbb12^3*spaa14^3*spbb14*spaa15*spbb15*spaa25^2+385/12*spbb12^2*spaa14^3*spbb14^2*spaa15*spbb15*spaa25*spaa45+319/12*spbb12*spaa14^3*spbb14^3*spaa15*spbb15*spaa45^2+11/2*spbb12^2*spaa14^3*spbb14^2*spaa25^2*spbb25*spaa45+385/12*spbb12*spaa14^3*spbb14^3*spaa25*spbb25*spaa45^2+319/12*spaa14^3*spbb14^4*spbb25*spaa45^3-11/2*spbb12^3*spaa14^2*spaa15^2*spbb15^2*spaa25^2-11/4*spbb12^2*spaa14^2*spbb14*spaa15^2*spbb15^2*spaa25*spaa45+11/4*spbb12*spaa14^2*spbb14^2*spaa15^2*spbb15^2*spaa45^2+11/4*spbb12*spaa14^2*spbb14^2*spaa15*spbb15*spaa25*spbb25*spaa45^2-55/3*spaa14^2*spbb14^3*spaa15*spbb15*spbb25*spaa45^3-33/4*spbb12^2*spaa14^2*spbb14*spaa24*spbb24*spaa25*spaa45^2*spbb45+55/4*spbb12*spaa14^2*spbb14^2*spaa24*spbb24*spaa25*spbb25*spaa45^2-33/4*spbb12*spaa14^2*spbb14^2*spaa24*spbb24*spaa45^3*spbb45+209/6*spaa14^2*spbb14^3*spaa24*spbb24*spbb25*spaa45^3-11/12*spbb12^2*spaa14*spaa15^2*spbb15^2*spaa25^2*spbb25*spaa45+143/12*spbb12*spaa14*spbb14*spaa15^2*spbb15^2*spaa25*spbb25*spaa45^2+55/12*spaa14*spbb14^2*spaa15^2*spbb15^2*spbb25*spaa45^3+121/12*spbb12*spaa14*spbb14*spaa15*spbb15*spaa25^2*spbb25^2*spaa45^2+33/4*spaa14*spbb14^2*spaa24^2*spbb24^2*spbb25*spaa45^3)/(spbb12^3*spaa14^2*spaa25^2*spab5145^2)+
(spbb24*spbb14*(-5/3*spaa12*spbb12^2*spaa23*spaa24^3*spbb24*spbb25-5/2*spaa12*spbb12^2*spaa23*spaa24^2*spbb24*spaa34*spbb35-5/3*spaa12*spbb12*spbb13*spaa23*spaa24*spbb24*spaa34^2*spbb35-5/12*spaa12*spbb13^2*spaa23*spbb24*spaa34^3*spbb35+5/36*spaa12*spbb12*spbb14*spaa24^3*spbb24*spbb25*spaa34-35/36*spaa12*spbb12*spbb14*spaa24^2*spbb24*spaa34^2*spbb35-5/9*spaa12*spbb13*spbb14*spaa24*spbb24*spaa34^3*spbb35-5/12*spbb12^2*spaa13*spaa23*spaa24^3*spbb25*spbb34-5/9*spbb12*spaa13*spbb14*spaa24^4*spbb24*spbb25-5/36*spaa14*spbb14^2*spaa24^3*spbb24*spbb25*spaa34-5/18*spaa14*spbb14^2*spaa24^2*spbb24*spaa34^2*spbb35-5/6*spbb12*spaa23^2*spbb23*spaa24^3*spbb24*spbb25-5/2*spbb12*spaa23^2*spbb23*spaa24^2*spbb24*spaa34*spbb35-5/6*spbb13*spaa23^2*spbb23*spaa24*spbb24*spaa34^2*spbb35-115/36*spbb12*spaa23*spaa24^4*spbb24^2*spbb25-205/36*spbb12*spaa23*spaa24^3*spbb24^2*spaa34*spbb35-35/18*spbb15*spaa23*spbb23*spaa24^3*spbb24^2*spaa34-5/2*spbb13*spaa23*spaa24^2*spbb24^2*spaa34^2*spbb35-5/12*spbb14*spaa24^4*spbb24^2*spbb25*spaa34-5/12*spbb14*spaa24^3*spbb24^2*spaa34^2*spbb35))/(spbb12^3*spaa15*spaa23*spaa24^2*spbb45^2*spab4154)+
(spbb23*spaa23^2*(11/4*spbb12*spbb13*spaa14*spbb15^2*spbb23^2*spaa24+11/6*spbb13^4*spaa14*spbb25^2*spaa34-11/4*spbb13^2*spaa14*spbb15^2*spbb23^2*spaa34+11/12*spbb12*spbb15^2*spbb23^3*spaa24^2-11/4*spbb13*spbb15^2*spbb23^3*spaa24*spaa34-11/4*spbb13^2*spbb15*spbb23^2*spaa34^2*spbb35))/(spbb12^3*spaa13^2*spbb13^2*spaa24^2*spbb35^2)+
(+11/12*spaa45^2*spbb45^2)/(spaa14^2*spbb14^2)+
(+11/12*spaa34^2*spbb34^2)/(spaa24^2*spbb24^2)+
(+11/12*spaa15^2*spbb15^2)/(spaa25^2*spbb25^2)+
(+11/3*spbb13*spbb14*spbb23*spbb24*spaa25*spaa34*spbb35)/(spaa12*spbb12^3*spaa24*spbb34^2)+
(spbb14*spbb24*spbb25*(-5/2*spaa12^2*spbb12^2*spaa24^2*spaa34-5/3*spaa12^2*spbb12*spbb13*spaa24*spaa34^2-5/12*spaa12^2*spbb13^2*spaa34^3+5/4*spaa12*spbb12^2*spaa13*spaa24^3+35/36*spaa12*spbb12*spaa14*spbb14*spaa24^2*spaa34+5/9*spaa12*spbb13*spaa14*spbb14*spaa24*spaa34^2-37/6*spaa12*spbb12*spaa23*spbb23*spaa24^2*spaa34-5/6*spaa12*spbb13*spaa23*spbb23*spaa24*spaa34^2-101/18*spaa12*spbb12*spaa24^3*spbb24*spaa34-101/18*spaa12*spbb13*spaa24^2*spbb24*spaa34^2-227/36*spbb12*spaa13*spaa14*spbb14*spaa24^3+9/2*spbb12*spaa13*spaa23*spbb23*spaa24^3+5/18*spaa14^2*spbb14^2*spaa24^2*spaa34+5/9*spaa14*spbb14*spaa24^3*spbb24*spaa34-11/3*spaa23^2*spbb23^2*spaa24^2*spaa34-101/18*spaa23*spbb23*spaa24^3*spbb24*spaa34))/(spbb12^3*spaa14*spaa15*spaa23*spaa24^2*spbb45^2)+
(+1/3*spaa23*spbb23)/(spaa13*spbb13)+
(spbb12^2*(7/12*spaa12*spbb12^2*spaa14-3/2*spaa12*spbb12*spbb23*spaa34+7/12*spbb12*spaa13*spbb13*spaa14+7/12*spbb12*spaa13*spbb23*spaa24-11/12*spaa13*spbb13*spbb23*spaa34-11/12*spaa23*spbb23^2*spaa34))/(spbb12^3*spaa14^2*spbb14)+
(spbb34*spaa34*spaa13*(1/3*spbb12*spaa24+11/12*spbb13*spaa34))/(spaa24^2*spbb24*spbb25*spaa35)+
(spaa34*spbb13*(1/3*spaa12^2*spbb12^2*spbb13*spaa23-11/6*spaa12^2*spbb12*spbb13*spbb14*spaa34-10/3*spaa12*spbb12*spaa13*spbb13^2*spaa23-11/6*spaa12*spaa13*spbb13^2*spbb14*spaa34+4*spaa12*spbb12*spbb13*spaa14*spbb14*spaa23+5/9*spaa12*spbb12*spaa14*spbb14^2*spaa24-23/18*spaa12*spbb13*spaa14*spbb14^2*spaa34+4*spaa12*spbb12*spbb13*spaa23^2*spbb23-33/4*spaa12*spbb13*spbb14*spaa23*spbb23*spaa34-11/3*spaa13^2*spbb13^3*spaa23+38/9*spbb13*spaa14^2*spbb14^2*spaa23+5/9*spaa14^2*spbb14^3*spaa24+11/3*spbb13*spaa23^3*spbb23^2))/(spaa12*spbb12^3*spaa23*spaa24^2*spbb34)+
(spaa34*spbb13*spbb34*spaa45*spbb45^2*spbb25*(-11/6*spbb13*spaa14*spaa35+11/6*spaa34*spbb34*spaa45))/(spaa12*spbb12^3*spaa13*spaa25*spaa35*spbb35^3)+
(11/12*spaa12^2*spbb12^4*spbb13*spaa14^2*spbb35-11/6*spaa12^2*spbb12^3*spbb13*spaa14*spbb23*spaa34*spbb35+11/6*spaa12^2*spbb12^2*spbb13*spbb23^2*spaa34^2*spbb35-11/4*spaa12*spbb12^3*spbb13*spaa14^3*spbb14*spbb35-22/3*spaa12*spbb12^3*spbb13*spaa14^2*spaa34*spbb34*spbb35+33/4*spaa12*spbb12^2*spbb13^2*spaa14^2*spbb24*spaa34*spbb35+55/6*spaa12*spbb12^2*spbb13*spaa14*spbb23*spaa34^2*spbb34*spbb35-33/4*spaa12*spbb12*spbb13^2*spaa14*spbb23*spbb24*spaa34^2*spbb35-11/6*spaa12*spbb12^2*spbb23^2*spaa24^2*spbb25*spaa34*spbb34-33/4*spaa12*spbb12*spbb13*spbb23^2*spaa34^3*spbb34*spbb35+11/4*spaa12*spbb13^2*spbb23^2*spbb24*spaa34^3*spbb35+319/12*spbb12^2*spbb13*spaa14^4*spbb14^2*spbb35+33/4*spbb12^2*spbb13*spaa14^3*spbb14*spaa34*spbb34*spbb35-319/6*spbb12*spbb13^2*spaa14^3*spbb14*spbb24*spaa34*spbb35-33/4*spbb12*spbb13^2*spaa14^2*spaa24*spbb24^2*spaa34*spbb35-143/4*spbb12^2*spbb13*spaa14^2*spaa34^2*spbb34^2*spbb35+121/12*spbb12*spbb13^2*spaa14^2*spbb24*spaa34^2*spbb34*spbb35+319/12*spbb13^3*spaa14^2*spbb24^2*spaa34^2*spbb35+33/4*spbb13^2*spaa14*spbb23*spaa24*spbb24^2*spaa34^2*spbb35+55/4*spbb12*spbb13*spaa14*spbb23*spaa34^3*spbb34^2*spbb35-55/3*spbb13^2*spaa14*spbb23*spbb24*spaa34^3*spbb34*spbb35+11/3*spbb12*spbb23^2*spaa24^2*spbb25*spaa34^2*spbb34^2+11/6*spbb15*spbb23^3*spaa24*spaa34^3*spbb34^2+55/12*spbb13*spbb23^2*spaa34^4*spbb34^2*spbb35)/(spbb12^3*spaa14^2*spaa25^2*spbb25*spbb35^2)+
(spaa34*spbb23*(31/18*spaa12*spbb13*spbb14*spaa23^2*spbb23^2*spaa34^2-11/6*spbb12*spaa23^3*spbb23^2*spaa24^2*spbb24+7/18*spbb12*spaa23^3*spbb23^2*spaa24*spaa34*spbb34+20/9*spbb14*spaa23^3*spbb23^3*spaa24*spaa34-11/6*spbb12*spaa23^2*spbb23*spaa24^3*spbb24^2-22/3*spbb12*spaa23^2*spbb23*spaa24^2*spbb24*spaa34*spbb34+179/36*spbb14*spaa23^2*spbb23^2*spaa24^2*spbb24*spaa34-11/2*spbb12*spaa23^2*spbb23*spaa24*spaa34^2*spbb34^2+161/36*spbb14*spaa23^2*spbb23^2*spaa24*spaa34^2*spbb34+11/4*spbb14*spaa23*spbb23*spaa24^3*spbb24^2*spaa34-11/6*spbb12*spaa23*spaa24^2*spbb24*spaa34^2*spbb34^2+77/12*spbb14*spaa23*spbb23*spaa24^2*spbb24*spaa34^2*spbb34-11/3*spbb12*spaa23*spaa24*spaa34^3*spbb34^3+11/6*spbb14*spaa23*spbb23*spaa24*spaa34^3*spbb34^2-11/6*spbb13*spaa23*spaa34^4*spbb34^3+11/3*spbb14*spaa24^3*spbb24^2*spaa34^2*spbb34+22/3*spbb14*spaa24^2*spbb24*spaa34^3*spbb34^2+11/3*spbb14*spaa24*spaa34^4*spbb34^3))/(spbb12^3*spaa14^2*spaa23*spaa24*spaa25*spbb45*spab5145)+
(319/12*spaa12^3*spbb12^5*spaa14^2*spbb15*spbb35+319/6*spaa12^3*spbb12^4*spaa14*spbb15*spbb25*spbb35*spaa45+319/12*spaa12^3*spbb12^3*spbb15*spbb25^2*spbb35*spaa45^2+17/18*spaa12^2*spbb12^4*spaa14^3*spbb14*spbb15*spbb35+319/6*spaa12^2*spbb12^4*spaa14^2*spbb15*spaa24*spbb24*spbb35-245/18*spaa12^2*spbb12^4*spaa14^2*spbb15*spbb35*spaa45*spbb45+141/4*spaa12^2*spbb12^3*spaa14^2*spbb15^2*spbb24*spbb35*spaa45+319/4*spaa12^2*spbb12^3*spaa14*spbb15*spaa24*spbb24*spbb25*spbb35*spaa45-31/18*spaa12^2*spbb12^3*spaa14*spbb15*spbb25*spbb35*spaa45^2*spbb45+2753/36*spaa12^2*spbb12^2*spaa14*spbb15^2*spbb24*spbb25*spbb35*spaa45^2+319/12*spaa12^2*spbb12^3*spbb23*spaa24^2*spbb25^2*spaa45*spbb45+319/12*spaa12^2*spbb12^2*spbb15*spaa24*spbb24*spbb25^2*spbb35*spaa45^2+77/6*spaa12^2*spbb12^2*spbb15*spbb25^2*spbb35*spaa45^3*spbb45+253/6*spaa12^2*spbb12*spbb15^2*spbb24*spbb25^2*spbb35*spaa45^3-3257/36*spaa12*spbb12^3*spaa14^4*spbb14^2*spbb15*spbb35+34/9*spaa12*spbb12^4*spaa14^3*spbb14*spaa24*spbb35*spbb45-1385/36*spaa12*spbb12^3*spaa14^3*spbb14*spbb15*spaa24*spbb24*spbb35-2905/36*spaa12*spbb12^3*spaa14^3*spbb14*spbb15*spbb35*spaa45*spbb45-383/4*spaa12*spbb12^2*spaa14^3*spbb14*spbb15^2*spbb24*spbb35*spaa45+209/6*spaa12*spbb12^3*spaa14^2*spbb15*spaa24^2*spbb24^2*spbb35+997/36*spaa12*spbb12^4*spaa14^2*spaa24*spbb35*spaa45*spbb45^2+751/12*spaa12*spbb12^2*spaa14^2*spbb15^2*spaa24*spbb24^2*spbb35*spaa45-320/9*spaa12*spbb12^3*spaa14^2*spbb15*spbb35*spaa45^2*spbb45^2-1781/18*spaa12*spbb12^2*spaa14^2*spbb15^2*spbb24*spbb35*spaa45^2*spbb45-587/9*spaa12*spbb12*spaa14^2*spbb15^3*spbb24^2*spbb35*spaa45^2+99/4*spaa12*spbb12^2*spaa14*spbb15*spaa24^2*spbb24^2*spbb25*spbb35*spaa45+1763/18*spaa12*spbb12*spaa14*spbb15^2*spaa24*spbb24^2*spbb25*spbb35*spaa45^2-291/4*spaa12*spbb12^2*spaa14*spbb15*spbb25*spbb35*spaa45^3*spbb45^2-298/3*spaa12*spbb12*spaa14*spbb15^2*spbb24*spbb25*spbb35*spaa45^3*spbb45-253/6*spaa12*spaa14*spbb15^3*spbb24^2*spbb25*spbb35*spaa45^3+319/12*spaa12*spbb12^2*spbb23*spaa24^3*spbb24*spbb25^2*spaa45*spbb45+143/6*spaa12*spbb12^2*spbb23*spaa24^2*spbb25^2*spaa45^2*spbb45^2-121/12*spaa12*spbb12*spbb15*spaa24^2*spbb24^2*spbb25^2*spbb35*spaa45^2+33/2*spaa12*spbb15^2*spaa24*spbb24^2*spbb25^2*spbb35*spaa45^3-77/3*spaa12*spbb12*spbb15*spbb25^2*spbb35*spaa45^4*spbb45^2-143/12*spaa12*spbb15^2*spbb24*spbb25^2*spbb35*spaa45^4*spbb45-389/6*spbb12^2*spaa14^5*spbb14^3*spbb15*spbb35-95/36*spbb12^3*spaa14^4*spbb14^2*spaa24*spbb35*spbb45-332/3*spbb12^2*spaa14^4*spbb14^2*spbb15*spaa24*spbb24*spbb35-43/36*spbb12^2*spaa14^4*spbb14^2*spbb15*spbb35*spaa45*spbb45-586/9*spbb12*spaa14^4*spbb14^2*spbb15^2*spbb24*spbb35*spaa45-95/36*spbb12^3*spaa14^3*spbb14*spaa24^2*spbb24*spbb35*spbb45-451/12*spbb12^2*spaa14^3*spbb14*spbb15*spaa24^2*spbb24^2*spbb35+25/3*spbb12^3*spaa14^3*spbb14*spaa24*spbb35*spaa45*spbb45^2-185/6*spbb12*spaa14^3*spbb14*spbb15^2*spaa24*spbb24^2*spbb35*spaa45-1493/36*spbb12^2*spaa14^3*spbb14*spbb15*spbb35*spaa45^2*spbb45^2-2941/36*spbb12*spaa14^3*spbb14*spbb15^2*spbb24*spbb35*spaa45^2*spbb45-757/18*spaa14^3*spbb14*spbb15^3*spbb24^2*spbb35*spaa45^2+33/4*spbb12^2*spaa14^2*spbb15*spaa24^3*spbb24^3*spbb35+155/9*spbb12^3*spaa14^2*spaa24^2*spbb24*spbb35*spaa45*spbb45^2+871/36*spbb12*spaa14^2*spbb15^2*spaa24^2*spbb24^3*spbb35*spaa45-935/36*spbb12^3*spaa14^2*spaa24*spbb35*spaa45^2*spbb45^3-1001/36*spaa14^2*spbb15^3*spaa24*spbb24^3*spbb35*spaa45^2-44/3*spbb12^2*spaa14^2*spbb15*spbb35*spaa45^3*spbb45^3-253/12*spbb12*spaa14^2*spbb15^2*spbb24*spbb35*spaa45^3*spbb45^2-77/12*spaa14^2*spbb15^3*spbb24^2*spbb35*spaa45^3*spbb45-121/12*spbb12*spaa14*spbb15*spaa24^3*spbb24^3*spbb25*spbb35*spaa45+57/4*spaa14*spbb15^2*spaa24^2*spbb24^3*spbb25*spbb35*spaa45^2+22/3*spbb12*spaa14*spbb15*spbb25*spbb35*spaa45^4*spbb45^3+11/2*spaa14*spbb15^2*spbb24*spbb25*spbb35*spaa45^4*spbb45^2+33/4*spbb12*spbb23*spaa24^4*spbb24^2*spbb25^2*spaa45*spbb45+539/12*spbb12*spbb23*spaa24^3*spbb24*spbb25^2*spaa45^2*spbb45^2+55/3*spbb13*spaa24^3*spbb24^2*spbb25^3*spaa45^2*spbb45-22*spbb12*spbb23*spaa24^2*spbb25^2*spaa45^3*spbb45^3-187/12*spbb13*spaa24^2*spbb24*spbb25^3*spaa45^3*spbb45^2+11/6*spbb13*spaa24*spbb25^3*spaa45^4*spbb45^3+11/6*spbb15*spbb25^2*spbb35*spaa45^5*spbb45^3)/(spbb12^3*spaa14*spaa15*spaa23*spaa24*spbb25*spbb35^2*spab5145)+
(451/6*spaa12^2*spaa13*spbb13^3*spbb25^2*spaa35^3+11/3*spaa12^2*spbb13^2*spaa25*spbb25^3*spaa35^3-209/6*spaa12*spaa13^3*spbb13^4*spbb25*spaa35^2-275/4*spaa12*spaa13^2*spbb13^3*spaa15*spbb15*spbb25*spaa35^2-319/6*spaa12*spaa13^2*spbb13^3*spaa23*spbb23*spbb25*spaa35^2-319*spaa12*spaa13^2*spbb13^3*spaa25*spbb25^2*spaa35^2-187/12*spaa12*spaa13*spbb13^2*spaa15^2*spbb15^2*spbb25*spaa35^2-253/2*spaa12*spaa13*spbb13^2*spaa15*spbb15*spaa25*spbb25^2*spaa35^2-319/12*spaa12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb25*spaa35^2-2101/12*spaa12*spaa13*spbb13^2*spaa23*spbb23*spaa25*spbb25^2*spaa35^2-649/3*spaa12*spaa13*spbb13^2*spaa25^2*spbb25^3*spaa35^2-11/6*spaa12*spbb13*spaa23*spbb23*spaa25^2*spbb25^3*spaa35^2+33/4*spaa13^4*spbb13^4*spaa15*spbb15*spaa35+517/12*spaa13^4*spbb13^4*spaa25*spbb25*spaa35-11/6*spbb12*spaa13^3*spbb13^2*spaa15^2*spbb15^2*spaa25+121/6*spaa13^3*spbb13^3*spaa15^2*spbb15^2*spaa35-22/3*spbb12*spaa13^3*spbb13^2*spaa15*spbb15*spaa25^2*spbb25+231/2*spaa13^3*spbb13^3*spaa15*spbb15*spaa25*spbb25*spaa35+88*spaa13^3*spbb13^3*spaa23*spbb23*spaa25*spbb25*spaa35-11*spbb12*spaa13^3*spbb13^2*spaa25^3*spbb25^2+3179/12*spaa13^3*spbb13^3*spaa25^2*spbb25^2*spaa35+11*spaa13^2*spbb13^2*spaa15^3*spbb15^3*spaa35+220/3*spaa13^2*spbb13^2*spaa15^2*spbb15^2*spaa25*spbb25*spaa35+847/4*spaa13^2*spbb13^2*spaa15*spbb15*spaa25^2*spbb25^2*spaa35+319/4*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spaa25*spbb25*spaa35-22/3*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa25^3*spbb25^2+1595/6*spaa13^2*spbb13^2*spaa23*spbb23*spaa25^2*spbb25^2*spaa35+1507/6*spaa13^2*spbb13^2*spaa25^3*spbb25^3*spaa35+11/12*spaa13*spbb13*spaa15^4*spbb15^4*spaa35+77/12*spaa13*spbb13*spaa15^3*spbb15^3*spaa25*spbb25*spaa35+121/3*spaa13*spbb13*spaa15^2*spbb15^2*spaa25^2*spbb25^2*spaa35+781/12*spaa13*spbb13*spaa15*spbb15*spaa25^3*spbb25^3*spaa35+319/12*spaa13*spbb13*spaa23^3*spbb23^3*spaa25*spbb25*spaa35-11/6*spbb12*spaa13*spaa23^2*spbb23^2*spaa25^3*spbb25^2+1133/12*spaa13*spbb13*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spaa35+1199/12*spaa13*spbb13*spaa23*spbb23*spaa25^3*spbb25^3*spaa35+121/4*spaa13*spbb13*spaa25^4*spbb25^4*spaa35-11/6*spaa23^3*spbb23^3*spaa25^2*spbb25^2*spaa35-11/6*spaa23^2*spbb23^2*spaa25^3*spbb25^3*spaa35)/(spaa12*spbb12^3*spaa13*spaa15*spaa23*spaa25*spaa35*spbb35^2)+
(-2023/12*spaa12*spaa24^2*spbb24^2*spaa25*spaa34^2*spaa45-209/9*spaa12*spbb23*spaa24*spbb24*spaa25^2*spaa34^3-2341/12*spaa12*spaa24*spbb24*spaa25*spaa34^3*spbb34*spaa45-3865/36*spaa12*spaa24*spbb24*spaa25*spaa34^2*spaa45^2*spbb45+11/12*spaa12*spbb23*spaa25^2*spaa34^4*spbb34-11/12*spaa12*spaa25*spaa34^4*spbb34^2*spaa45-1/3*spaa13*spaa23*spbb23^2*spaa24^3*spaa35^2+1759/36*spaa13*spaa23*spbb23^2*spaa24^2*spaa25*spaa34*spaa35-319/12*spaa13*spaa23*spbb23^2*spaa24*spaa25^2*spaa34^2-1/3*spaa13*spbb23*spaa24^4*spbb24*spaa35^2+751/12*spaa13*spbb23*spaa24^3*spbb24*spaa25*spaa34*spaa35+4003/36*spaa13*spbb23*spaa24^2*spaa25*spaa34^2*spbb34*spaa35-2005/12*spaa13*spaa24^2*spbb24*spaa25*spaa34^2*spbb34*spaa45-6905/36*spaa13*spaa24^2*spbb24*spaa25*spaa34*spaa45^2*spbb45-515/2*spaa13*spaa24*spaa25*spaa34^3*spbb34^2*spaa45-1945/6*spaa13*spaa24*spaa25*spaa34^2*spbb34*spaa45^2*spbb45-1567/12*spaa13*spaa24*spaa25*spaa34*spaa45^3*spbb45^2+1/3*spaa15*spaa23^2*spbb23^2*spaa24^2*spaa34*spaa35+319/12*spaa15*spaa23^2*spbb23^2*spaa24*spaa25*spaa34^2-3/2*spaa15*spaa23*spbb23*spaa24^2*spaa34^2*spbb34*spaa35-911/36*spaa15*spaa23*spbb23*spaa24*spaa25*spaa34^3*spbb34-389/6*spaa15*spaa24*spaa25*spaa34^4*spbb34^2)/(spbb12*spaa14*spaa15*spaa23*spaa24^2*spaa25*spbb25*spaa35)+
(55/4*spaa12^3*spbb12^4*spaa13*spbb13*spaa23-1/3*spaa12^3*spbb12^4*spaa23^2*spbb23+55/6*spaa12^2*spbb12^3*spaa13^2*spbb13^2*spaa23-55/4*spaa12^2*spbb12^3*spaa13^2*spbb13*spbb14*spaa24+745/12*spaa12^2*spbb12^3*spaa13*spbb13*spaa23^2*spbb23+31/4*spaa12^2*spbb12^3*spaa13*spbb14*spaa23*spbb23*spaa24-77/12*spaa12*spbb12^2*spaa13^3*spbb13^3*spaa23-55/6*spaa12*spbb12^2*spaa13^3*spbb13^2*spbb14*spaa24-1031/9*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa23^2*spbb23-7459/36*spaa12*spbb12^2*spaa13^2*spbb13*spbb14*spaa23*spbb23*spaa24-1103/36*spaa12*spbb12^2*spaa13^2*spbb14^2*spbb23*spaa24^2+578/3*spaa12*spbb12^2*spaa13*spbb13*spaa23^3*spbb23^2+547/4*spaa12*spbb12^2*spaa13*spbb14*spaa23^2*spbb23^2*spaa24+1/3*spaa12*spbb12^2*spaa23^4*spbb23^3-11/6*spbb12*spaa13^4*spbb13^4*spaa23+77/12*spbb12*spaa13^4*spbb13^3*spbb14*spaa24+341/12*spaa13^4*spbb13^4*spbb14*spaa34-5777/36*spbb12*spaa13^3*spbb13^3*spaa23^2*spbb23+2245/12*spbb12*spaa13^3*spbb13^2*spbb14*spaa23*spbb23*spaa24+319/12*spaa13^3*spbb13^4*spaa23*spbb24*spaa34+17053/36*spaa13^3*spbb13^3*spbb14*spaa23*spbb23*spaa34+195/2*spbb12*spaa13^3*spbb13*spbb14^2*spbb23*spaa24^2+8137/36*spaa13^3*spbb13^2*spbb14^2*spbb23*spaa24*spaa34+1525/12*spaa13^3*spbb13^3*spbb14*spaa34^2*spbb34-539/36*spbb12*spaa13^2*spbb13^2*spaa23^3*spbb23^2-29353/36*spbb12*spaa13^2*spbb13*spbb14*spaa23^2*spbb23^2*spaa24+260/3*spaa13^2*spbb13^3*spaa23^2*spbb23*spbb24*spaa34-463/9*spaa13^2*spbb13^2*spbb14*spaa23^2*spbb23^2*spaa34-1072/3*spbb12*spaa13^2*spbb14^2*spaa23*spbb23^2*spaa24^2+2811/4*spaa13^2*spbb13*spbb14^2*spaa23*spbb23^2*spaa24*spaa34+505/4*spaa13^2*spbb13^3*spaa23*spbb24*spaa34^2*spbb34+941/6*spaa13^2*spbb13^2*spbb14*spaa23*spbb23*spaa34^2*spbb34+6227/36*spaa13^2*spbb14^3*spbb23^2*spaa24^2*spaa34+5815/18*spaa13^2*spbb13*spbb14^2*spbb23*spaa24*spaa34^2*spbb34+3487/36*spaa13^2*spbb13^2*spbb14*spaa34^3*spbb34^2+431/3*spbb12*spaa13*spbb13*spaa23^4*spbb23^3+745/4*spbb12*spaa13*spbb14*spaa23^3*spbb23^3*spaa24+10853/36*spaa13*spbb13^2*spaa23^3*spbb23^2*spbb24*spaa34-6643/9*spaa13*spbb13*spbb14*spaa23^3*spbb23^3*spaa34-4861/12*spaa13*spbb14^2*spaa23^2*spbb23^3*spaa24*spaa34+2255/9*spaa13*spbb13^2*spaa23^2*spbb23*spbb24*spaa34^2*spbb34-36289/36*spaa13*spbb13*spbb14*spaa23^2*spbb23^2*spaa34^2*spbb34-194*spaa13*spbb14^2*spaa23*spbb23^2*spaa24*spaa34^2*spbb34+1075/12*spaa13*spbb13^2*spaa23*spbb24*spaa34^3*spbb34^2-3490/9*spaa13*spbb13*spbb14*spaa23*spbb23*spaa34^3*spbb34^2+1/9*spaa13*spbb14^2*spbb23*spaa24*spaa34^3*spbb34^2+71/36*spaa13*spbb13*spbb14*spaa34^4*spbb34^3-709/12*spbb13*spaa23^4*spbb23^3*spbb24*spaa34+709/12*spbb14*spaa23^4*spbb23^4*spaa34-493/4*spbb13*spaa23^3*spbb23^2*spbb24*spaa34^2*spbb34+3235/36*spbb14*spaa23^3*spbb23^3*spaa34^2*spbb34-869/12*spbb13*spaa23^2*spbb23*spbb24*spaa34^3*spbb34^2+361/12*spbb14*spaa23^2*spbb23^2*spaa34^3*spbb34^2-121/12*spbb13*spaa23*spbb24*spaa34^4*spbb34^3+59/12*spbb14*spaa23*spbb23*spaa34^4*spbb34^3+101/18*spbb14*spaa34^5*spbb34^4)/(spaa12*spbb12^3*spaa14*spaa23*spaa25*spaa35*spbb35*spbb45)+
(42331/36*spaa23^6*spbb23^5*spaa24^2*spbb24*spaa35+10817/36*spaa23^6*spbb23^4*spaa24^2*spbb24^2*spaa45-11/6*spaa23^6*spbb23^5*spaa24*spaa34*spbb34*spaa35-44/3*spaa23^6*spbb23^5*spaa24*spaa35^2*spbb35-98/9*spaa23^6*spbb23^4*spaa24*spbb24*spaa35*spbb35*spaa45-55/6*spaa23^6*spbb23^4*spaa34*spbb34*spaa35*spbb35*spaa45-33/4*spaa23^6*spbb23^4*spaa35^2*spbb35^2*spaa45+5*spaa23^6*spbb23^3*spbb24*spaa35*spbb35^2*spaa45^2+24691/18*spaa23^5*spbb23^4*spaa24^3*spbb24^2*spaa35+10267/36*spaa23^5*spbb23^3*spaa24^3*spbb24^3*spaa45-11/4*spaa23^5*spbb23^4*spaa24^2*spbb24*spaa25*spbb25*spaa35+59677/18*spaa23^5*spbb23^4*spaa24^2*spbb24*spaa34*spbb34*spaa35+2098/3*spaa23^5*spbb23^3*spaa24^2*spbb24^2*spaa34*spbb34*spaa45+19993/12*spaa23^5*spbb23^5*spaa24^2*spaa35^2*spbb45+27623/18*spaa23^5*spbb23^4*spaa24^2*spbb24*spaa35^2*spbb35+9269/9*spaa23^5*spbb23^3*spaa24^2*spbb24^2*spaa35*spbb35*spaa45+1321/36*spaa23^5*spbb23^2*spaa24^2*spbb24^3*spbb35*spaa45^2-11/2*spaa23^5*spbb23^4*spaa24*spaa25*spbb25*spaa35^2*spbb35-11/2*spaa23^5*spbb23^3*spaa24*spbb24*spaa25*spbb25*spaa35*spbb35*spaa45-35/18*spaa23^5*spbb23^4*spaa24*spaa34*spbb34*spaa35^2*spbb35-799/36*spaa23^5*spbb23^3*spaa24*spbb24*spaa34*spbb34*spaa35*spbb35*spaa45+187/12*spaa23^5*spbb23^4*spaa24*spaa35^3*spbb35^2-1319/36*spaa23^5*spbb23^3*spaa24*spbb24*spaa35^2*spbb35^2*spaa45-1501/36*spaa23^5*spbb23^2*spaa24*spbb24^2*spaa35*spbb35^2*spaa45^2-209/9*spaa23^5*spbb23*spaa24*spbb24^3*spbb35^2*spaa45^3-11/4*spaa23^5*spbb23^3*spaa25*spbb25*spaa35^2*spbb35^2*spaa45-11/4*spaa23^5*spbb23^2*spbb24*spaa25*spbb25*spaa35*spbb35^2*spaa45^2-55/2*spaa23^5*spbb23^3*spaa34^2*spbb34^2*spaa35*spbb35*spaa45-280/9*spaa23^5*spbb23^3*spaa34*spbb34*spaa35^2*spbb35^2*spaa45-19/36*spaa23^5*spbb23^2*spbb24*spaa34*spbb34*spaa35*spbb35^2*spaa45^2-55/4*spaa23^5*spbb23^3*spaa35^3*spbb35^3*spaa45-581/36*spaa23^5*spbb23^2*spbb24*spaa35^2*spbb35^3*spaa45^2+41/18*spaa23^5*spbb23*spbb24^2*spaa35*spbb35^3*spaa45^3-8833/36*spaa23^4*spbb23^3*spaa24^4*spbb24^3*spaa35+10/3*spaa23^4*spbb23^2*spaa24^4*spbb24^4*spaa45+143/6*spaa23^4*spbb23^3*spaa24^3*spbb24^2*spaa25*spbb25*spaa35+10/3*spaa23^4*spbb23^2*spaa24^3*spbb24^3*spaa25*spbb25*spaa45+50191/36*spaa23^4*spbb23^3*spaa24^3*spbb24^2*spaa34*spbb34*spaa35+2872/9*spaa23^4*spbb23^2*spaa24^3*spbb24^3*spaa34*spbb34*spaa45+29230/9*spaa23^4*spbb23^4*spaa24^3*spbb24*spaa35^2*spbb45-188879/72*spaa23^4*spbb23^3*spaa24^3*spbb24^2*spaa35^2*spbb35+142633/216*spaa23^4*spbb23^2*spaa24^3*spbb24^3*spaa35*spbb35*spaa45+71/4*spaa23^4*spbb23*spaa24^3*spbb24^4*spbb35*spaa45^2+11/3*spaa23^4*spbb23^3*spaa24^2*spbb24*spaa25^2*spbb25^2*spaa35-11/3*spaa23^4*spbb23^4*spaa24^2*spaa25*spbb25*spaa35^2*spbb45-3223/36*spaa23^4*spbb23^3*spaa24^2*spbb24*spaa25*spbb25*spaa35^2*spbb35+2369/36*spaa23^4*spbb23^2*spaa24^2*spbb24^2*spaa25*spbb25*spaa35*spbb35*spaa45-179/9*spaa23^4*spbb23*spaa24^2*spbb24^3*spaa25*spbb25*spbb35*spaa45^2+59881/18*spaa23^4*spbb23^3*spaa24^2*spbb24*spaa34^2*spbb34^2*spaa35+4195/9*spaa23^4*spbb23^2*spaa24^2*spbb24^2*spaa34^2*spbb34^2*spaa45+201137/36*spaa23^4*spbb23^4*spaa24^2*spaa34*spbb34*spaa35^2*spbb45+12272/9*spaa23^4*spbb23^3*spaa24^2*spbb24*spaa34*spbb34*spaa35^2*spbb35+20927/18*spaa23^4*spbb23^2*spaa24^2*spbb24^2*spaa34*spbb34*spaa35*spbb35*spaa45+3223/36*spaa23^4*spbb23*spaa24^2*spbb24^3*spaa34*spbb34*spbb35*spaa45^2+32407/12*spaa23^4*spbb23^4*spaa24^2*spaa35^3*spbb35*spbb45-24401/24*spaa23^4*spbb23^3*spaa24^2*spbb24*spaa35^3*spbb35^2+88315/72*spaa23^4*spbb23^2*spaa24^2*spbb24^2*spaa35^2*spbb35^2*spaa45+44605/216*spaa23^4*spbb23*spaa24^2*spbb24^3*spaa35*spbb35^2*spaa45^2-187/4*spaa23^4*spaa24^2*spbb24^4*spbb35^2*spaa45^3+11/2*spaa23^4*spbb23^3*spaa24*spaa25^2*spbb25^2*spaa35^2*spbb35-238/9*spaa23^4*spbb23^3*spaa24*spaa25*spbb25*spaa35^3*spbb35^2+223/12*spaa23^4*spbb23^2*spaa24*spbb24*spaa25*spbb25*spaa35^2*spbb35^2*spaa45+1379/36*spaa23^4*spbb23*spaa24*spbb24^2*spaa25*spbb25*spaa35*spbb35^2*spaa45^2-209/9*spaa23^4*spaa24*spbb24^3*spaa25*spbb25*spbb35^2*spaa45^3+11/3*spaa23^4*spbb23^3*spaa24*spaa34^3*spbb34^3*spaa35+1657/36*spaa23^4*spbb23^3*spaa24*spaa34^2*spbb34^2*spaa35^2*spbb35+359/6*spaa23^4*spbb23^2*spaa24*spbb24*spaa34^2*spbb34^2*spaa35*spbb35*spaa45+439/18*spaa23^4*spbb23*spaa24*spbb24^2*spaa34^2*spbb34^2*spbb35*spaa45^2+1189/18*spaa23^4*spbb23^3*spaa24*spaa34*spbb34*spaa35^3*spbb35^2+941/18*spaa23^4*spbb23^2*spaa24*spbb24*spaa34*spbb34*spaa35^2*spbb35^2*spaa45-1283/36*spaa23^4*spbb23*spaa24*spbb24^2*spaa34*spbb34*spaa35*spbb35^2*spaa45^2-857/18*spaa23^4*spaa24*spbb24^3*spaa34*spbb34*spbb35^2*spaa45^3+3857/36*spaa23^4*spbb23^3*spaa24*spaa35^4*spbb35^3+10379/36*spaa23^4*spbb23^2*spaa24*spbb24*spaa35^3*spbb35^3*spaa45+37/4*spaa23^4*spbb23*spaa24*spbb24^2*spaa35^2*spbb35^3*spaa45^2-1642/9*spaa23^4*spaa24*spbb24^3*spaa35*spbb35^3*spaa45^3+11/2*spaa23^4*spbb23^2*spaa25^2*spbb25^2*spaa35^2*spbb35^2*spaa45+11/6*spaa23^4*spbb23*spbb24*spaa25^2*spbb25^2*spaa35*spbb35^2*spaa45^2+11/3*spaa23^4*spbb23^2*spaa25*spbb25*spaa35^3*spbb35^3*spaa45-44/3*spaa23^4*spbb23*spbb24*spaa25*spbb25*spaa35^2*spbb35^3*spaa45^2-11*spaa23^4*spbb24^2*spaa25*spbb25*spaa35*spbb35^3*spaa45^3-407/12*spaa23^4*spbb23^2*spaa34^3*spbb34^3*spaa35*spbb35*spaa45-527/9*spaa23^4*spbb23^2*spaa34^2*spbb34^2*spaa35^2*spbb35^2*spaa45+41/18*spaa23^4*spbb23*spbb24*spaa34^2*spbb34^2*spaa35*spbb35^2*spaa45^2-887/36*spaa23^4*spbb23^2*spaa34*spbb34*spaa35^3*spbb35^3*spaa45-79/9*spaa23^4*spbb23*spbb24*spaa34*spbb34*spaa35^2*spbb35^3*spaa45^2-223/18*spaa23^4*spbb24^2*spaa34*spbb34*spaa35*spbb35^3*spaa45^3-11/2*spaa23^4*spbb23^2*spaa35^4*spbb35^4*spaa45-331/18*spaa23^4*spbb23*spbb24*spaa35^3*spbb35^4*spaa45^2-128/9*spaa23^4*spbb24^2*spaa35^2*spbb35^4*spaa45^3-1465/4*spaa23^3*spbb23^2*spaa24^5*spbb24^4*spaa35-733/2*spaa23^3*spbb23^2*spaa24^4*spbb24^3*spaa25*spbb25*spaa35-1124*spaa23^3*spbb23^2*spaa24^4*spbb24^3*spaa34*spbb34*spaa35-1355/36*spaa23^3*spbb23*spaa24^4*spbb24^4*spaa34*spbb34*spaa45+10727/12*spaa23^3*spbb23^3*spaa24^4*spbb24^2*spaa35^2*spbb45-476515/216*spaa23^3*spbb23^2*spaa24^4*spbb24^3*spaa35^2*spbb35-180431/216*spaa23^3*spbb23*spaa24^4*spbb24^4*spaa35*spbb35*spaa45+287/12*spaa23^3*spbb23^2*spaa24^3*spbb24^2*spaa25^2*spbb25^2*spaa35+32*spaa23^3*spbb23^3*spaa24^3*spbb24*spaa25*spbb25*spaa35^2*spbb45-514427/216*spaa23^3*spbb23^2*spaa24^3*spbb24^2*spaa25*spbb25*spaa35^2*spbb35-85067/216*spaa23^3*spbb23*spaa24^3*spbb24^3*spaa25*spbb25*spaa35*spbb35*spaa45-707/9*spaa23^3*spbb23^2*spaa24^3*spbb24^2*spaa34^2*spbb34^2*spaa35-43/36*spaa23^3*spbb23*spaa24^3*spbb24^3*spaa34^2*spbb34^2*spaa45+203891/36*spaa23^3*spbb23^3*spaa24^3*spbb24*spaa34*spbb34*spaa35^2*spbb45-157817/36*spaa23^3*spbb23^2*spaa24^3*spbb24^2*spaa34*spbb34*spaa35^2*spbb35-5893/12*spaa23^3*spbb23*spaa24^3*spbb24^3*spaa34*spbb34*spaa35*spbb35*spaa45+88/3*spaa23^3*spaa24^3*spbb24^4*spaa34*spbb34*spbb35*spaa45^2+41605/36*spaa23^3*spbb23^4*spaa24^3*spaa35^3*spbb45^2+46283/24*spaa23^3*spbb23^3*spaa24^3*spbb24*spaa35^3*spbb35*spbb45-282797/72*spaa23^3*spbb23^2*spaa24^3*spbb24^2*spaa35^3*spbb35^2-99863/36*spaa23^3*spbb23*spaa24^3*spbb24^3*spaa35^2*spbb35^2*spaa45-19849/54*spaa23^3*spaa24^3*spbb24^4*spaa35*spbb35^2*spaa45^2-7603/36*spaa23^3*spbb23^2*spaa24^2*spbb24*spaa25^2*spbb25^2*spaa35^2*spbb35+1213/12*spaa23^3*spbb23*spaa24^2*spbb24^2*spaa25^2*spbb25^2*spaa35*spbb35*spaa45-263/18*spaa23^3*spbb23^3*spaa24^2*spaa25*spbb25*spaa35^3*spbb35*spbb45-278051/216*spaa23^3*spbb23^2*spaa24^2*spbb24*spaa25*spbb25*spaa35^3*spbb35^2-56771/108*spaa23^3*spbb23*spaa24^2*spbb24^2*spaa25*spbb25*spaa35^2*spbb35^2*spaa45-22409/216*spaa23^3*spaa24^2*spbb24^3*spaa25*spbb25*spaa35*spbb35^2*spaa45^2+51887/36*spaa23^3*spbb23^2*spaa24^2*spbb24*spaa34^3*spbb34^3*spaa35+361/9*spaa23^3*spbb23*spaa24^2*spbb24^2*spaa34^3*spbb34^3*spaa45+255073/36*spaa23^3*spbb23^3*spaa24^2*spaa34^2*spbb34^2*spaa35^2*spbb45-18629/36*spaa23^3*spbb23^2*spaa24^2*spbb24*spaa34^2*spbb34^2*spaa35^2*spbb35-1261/36*spaa23^3*spbb23*spaa24^2*spbb24^2*spaa34^2*spbb34^2*spaa35*spbb35*spaa45+659/9*spaa23^3*spaa24^2*spbb24^3*spaa34^2*spbb34^2*spbb35*spaa45^2+216599/36*spaa23^3*spbb23^3*spaa24^2*spaa34*spbb34*spaa35^3*spbb35*spbb45-261299/72*spaa23^3*spbb23^2*spaa24^2*spbb24*spaa34*spbb34*spaa35^3*spbb35^2-16307/24*spaa23^3*spbb23*spaa24^2*spbb24^2*spaa34*spbb34*spaa35^2*spbb35^2*spaa45+35479/216*spaa23^3*spaa24^2*spbb24^3*spaa34*spbb34*spaa35*spbb35^2*spaa45^2+11446/9*spaa23^3*spbb23^3*spaa24^2*spaa35^4*spbb35^2*spbb45-21143/8*spaa23^3*spbb23^2*spaa24^2*spbb24*spaa35^4*spbb35^3-111853/216*spaa23^3*spbb23*spaa24^2*spbb24^2*spaa35^3*spbb35^3*spaa45+24959/54*spaa23^3*spaa24^2*spbb24^3*spaa35^2*spbb35^3*spaa45^2-11/3*spaa23^3*spbb23^2*spaa24*spaa25^3*spbb25^3*spaa35^2*spbb35-11/2*spaa23^3*spbb23*spaa24*spbb24*spaa25^3*spbb25^3*spaa35*spbb35*spaa45-1361/12*spaa23^3*spbb23^2*spaa24*spaa25^2*spbb25^2*spaa35^3*spbb35^2-2195/36*spaa23^3*spbb23*spaa24*spbb24*spaa25^2*spbb25^2*spaa35^2*spbb35^2*spaa45+1109/18*spaa23^3*spaa24*spbb24^2*spaa25^2*spbb25^2*spaa35*spbb35^2*spaa45^2-493/6*spaa23^3*spbb23^2*spaa24*spaa25*spbb25*spaa35^4*spbb35^3+554/3*spaa23^3*spbb23*spaa24*spbb24*spaa25*spbb25*spaa35^3*spbb35^3*spaa45+1073/4*spaa23^3*spaa24*spbb24^2*spaa25*spbb25*spaa35^2*spbb35^3*spaa45^2+11/4*spaa23^3*spbb23^2*spaa24*spaa34^4*spbb34^4*spaa35+163/12*spaa23^3*spbb23^2*spaa24*spaa34^3*spbb34^3*spaa35^2*spbb35+281/6*spaa23^3*spbb23*spaa24*spbb24*spaa34^3*spbb34^3*spaa35*spbb35*spaa45+439/18*spaa23^3*spaa24*spbb24^2*spaa34^3*spbb34^3*spbb35*spaa45^2+30*spaa23^3*spbb23^2*spaa24*spaa34^2*spbb34^2*spaa35^3*spbb35^2+3053/36*spaa23^3*spbb23*spaa24*spbb24*spaa34^2*spbb34^2*spaa35^2*spbb35^2*spaa45+1144/9*spaa23^3*spaa24*spbb24^2*spaa34^2*spbb34^2*spaa35*spbb35^2*spaa45^2+1531/36*spaa23^3*spbb23^2*spaa24*spaa34*spbb34*spaa35^4*spbb35^3+8443/36*spaa23^3*spbb23*spaa24*spbb24*spaa34*spbb34*spaa35^3*spbb35^3*spaa45+1243/4*spaa23^3*spaa24*spbb24^2*spaa34*spbb34*spaa35^2*spbb35^3*spaa45^2+125/4*spaa23^3*spbb23^2*spaa24*spaa35^5*spbb35^4+6179/18*spaa23^3*spbb23*spaa24*spbb24*spaa35^4*spbb35^4*spaa45+12553/36*spaa23^3*spaa24*spbb24^2*spaa35^3*spbb35^4*spaa45^2+11/3*spaa23^3*spbb23*spaa25^2*spbb25^2*spaa35^3*spbb35^3*spaa45+11/3*spaa23^3*spbb24*spaa25^2*spbb25^2*spaa35^2*spbb35^3*spaa45^2+11/3*spaa23^3*spbb23*spaa25*spbb25*spaa35^4*spbb35^4*spaa45+11/3*spaa23^3*spbb24*spaa25*spbb25*spaa35^3*spbb35^4*spaa45^2-77/4*spaa23^3*spbb23*spaa34^4*spbb34^4*spaa35*spbb35*spaa45-989/18*spaa23^3*spbb23*spaa34^3*spbb34^3*spaa35^2*spbb35^2*spaa45+91/18*spaa23^3*spbb24*spaa34^3*spbb34^3*spaa35*spbb35^2*spaa45^2-1481/36*spaa23^3*spbb23*spaa34^2*spbb34^2*spaa35^3*spbb35^3*spaa45+124/9*spaa23^3*spbb24*spaa34^2*spbb34^2*spaa35^2*spbb35^3*spaa45^2-49/9*spaa23^3*spbb23*spaa34*spbb34*spaa35^4*spbb35^4*spaa45+157/18*spaa23^3*spbb24*spaa34*spbb34*spaa35^3*spbb35^4*spaa45^2+1123/12*spaa23^2*spbb23*spaa24^6*spbb24^5*spaa35+833/4*spaa23^2*spbb23*spaa24^5*spbb24^4*spaa25*spbb25*spaa35+2893/9*spaa23^2*spbb23*spaa24^5*spbb24^4*spaa34*spbb34*spaa35-9670/9*spaa23^2*spbb23^2*spaa24^5*spbb24^3*spaa35^2*spbb45+78856/27*spaa23^2*spbb23*spaa24^5*spbb24^4*spaa35^2*spbb35+471/4*spaa23^2*spaa24^5*spbb24^5*spaa35*spbb35*spaa45+1919/12*spaa23^2*spbb23*spaa24^4*spbb24^3*spaa25^2*spbb25^2*spaa35-4441/6*spaa23^2*spbb23^2*spaa24^4*spbb24^2*spaa25*spbb25*spaa35^2*spbb45+10825/3*spaa23^2*spbb23*spaa24^4*spbb24^3*spaa25*spbb25*spaa35^2*spbb35+833/4*spaa23^2*spaa24^4*spbb24^4*spaa25*spbb25*spaa35*spbb35*spaa45-701/6*spaa23^2*spbb23*spaa24^4*spbb24^3*spaa34^2*spbb34^2*spaa35-209/36*spaa23^2*spaa24^4*spbb24^4*spaa34^2*spbb34^2*spaa45-5476/9*spaa23^2*spbb23^2*spaa24^4*spbb24^2*spaa34*spbb34*spaa35^2*spbb45+35123/12*spaa23^2*spbb23*spaa24^4*spbb24^3*spaa34*spbb34*spaa35^2*spbb35+63089/216*spaa23^2*spaa24^4*spbb24^4*spaa34*spbb34*spaa35*spbb35*spaa45+19375/18*spaa23^2*spbb23^3*spaa24^4*spbb24*spaa35^3*spbb45^2-156949/36*spaa23^2*spbb23^2*spaa24^4*spbb24^2*spaa35^3*spbb35*spbb45+643885/108*spaa23^2*spbb23*spaa24^4*spbb24^3*spaa35^3*spbb35^2+403411/216*spaa23^2*spaa24^4*spbb24^4*spaa35^2*spbb35^2*spaa45+181/4*spaa23^2*spbb23*spaa24^3*spbb24^2*spaa25^3*spbb25^3*spaa35+367/6*spaa23^2*spbb23^2*spaa24^3*spbb24*spaa25^2*spbb25^2*spaa35^2*spbb45+47809/54*spaa23^2*spbb23*spaa24^3*spbb24^2*spaa25^2*spbb25^2*spaa35^2*spbb35+1919/12*spaa23^2*spaa24^3*spbb24^3*spaa25^2*spbb25^2*spaa35*spbb35*spaa45+95/6*spaa23^2*spbb23^3*spaa24^3*spaa25*spbb25*spaa35^3*spbb45^2-46055/27*spaa23^2*spbb23^2*spaa24^3*spbb24*spaa25*spbb25*spaa35^3*spbb35*spbb45+40223/12*spaa23^2*spbb23*spaa24^3*spbb24^2*spaa25*spbb25*spaa35^3*spbb35^2+147583/108*spaa23^2*spaa24^3*spbb24^3*spaa25*spbb25*spaa35^2*spbb35^2*spaa45-601/6*spaa23^2*spbb23*spaa24^3*spbb24^2*spaa34^3*spbb34^3*spaa35-280/9*spaa23^2*spaa24^3*spbb24^3*spaa34^3*spbb34^3*spaa45+110993/36*spaa23^2*spbb23^2*spaa24^3*spbb24*spaa34^2*spbb34^2*spaa35^2*spbb45+8807/72*spaa23^2*spbb23*spaa24^3*spbb24^2*spaa34^2*spbb34^2*spaa35^2*spbb35+1823/216*spaa23^2*spaa24^3*spbb24^3*spaa34^2*spbb34^2*spaa35*spbb35*spaa45+74701/36*spaa23^2*spbb23^3*spaa24^3*spaa34*spbb34*spaa35^3*spbb45^2+28265/72*spaa23^2*spbb23^2*spaa24^3*spbb24*spaa34*spbb34*spaa35^3*spbb35*spbb45+8441/4*spaa23^2*spbb23*spaa24^3*spbb24^2*spaa34*spbb34*spaa35^3*spbb35^2+29845/108*spaa23^2*spaa24^3*spbb24^3*spaa34*spbb34*spaa35^2*spbb35^2*spaa45+1947/2*spaa23^2*spbb23^3*spaa24^3*spaa35^4*spbb35*spbb45^2-82027/36*spaa23^2*spbb23^2*spaa24^3*spbb24*spaa35^4*spbb35^2*spbb45+294565/216*spaa23^2*spbb23*spaa24^3*spbb24^2*spaa35^4*spbb35^3+33115/216*spaa23^2*spaa24^3*spbb24^3*spaa35^3*spbb35^3*spaa45-299/3*spaa23^2*spbb23*spaa24^2*spbb24*spaa25^3*spbb25^3*spaa35^2*spbb35+181/4*spaa23^2*spaa24^2*spbb24^2*spaa25^3*spbb25^3*spaa35*spbb35*spaa45-67*spaa23^2*spbb23^2*spaa24^2*spaa25^2*spbb25^2*spaa35^3*spbb35*spbb45+26699/108*spaa23^2*spbb23*spaa24^2*spbb24*spaa25^2*spbb25^2*spaa35^3*spbb35^2+55829/216*spaa23^2*spaa24^2*spbb24^2*spaa25^2*spbb25^2*spaa35^2*spbb35^2*spaa45-79841/216*spaa23^2*spbb23^2*spaa24^2*spaa25*spbb25*spaa35^4*spbb35^2*spbb45-78613/108*spaa23^2*spbb23*spaa24^2*spbb24*spaa25*spbb25*spaa35^4*spbb35^3-94321/216*spaa23^2*spaa24^2*spbb24^2*spaa25*spbb25*spaa35^3*spbb35^3*spaa45+2551/9*spaa23^2*spbb23*spaa24^2*spbb24*spaa34^4*spbb34^4*spaa35-977/36*spaa23^2*spaa24^2*spbb24^2*spaa34^4*spbb34^4*spaa45+37370/9*spaa23^2*spbb23^2*spaa24^2*spaa34^3*spbb34^3*spaa35^2*spbb45-7873/36*spaa23^2*spbb23*spaa24^2*spbb24*spaa34^3*spbb34^3*spaa35^2*spbb35-228*spaa23^2*spaa24^2*spbb24^2*spaa34^3*spbb34^3*spaa35*spbb35*spaa45+167107/36*spaa23^2*spbb23^2*spaa24^2*spaa34^2*spbb34^2*spaa35^3*spbb35*spbb45-51545/36*spaa23^2*spbb23*spaa24^2*spbb24*spaa34^2*spbb34^2*spaa35^3*spbb35^2-7528/9*spaa23^2*spaa24^2*spbb24^2*spaa34^2*spbb34^2*spaa35^2*spbb35^2*spaa45+9991/9*spaa23^2*spbb23^2*spaa24^2*spaa34*spbb34*spaa35^4*spbb35^2*spbb45-74749/36*spaa23^2*spbb23*spaa24^2*spbb24*spaa34*spbb34*spaa35^4*spbb35^3-17419/12*spaa23^2*spaa24^2*spbb24^2*spaa34*spbb34*spaa35^3*spbb35^3*spaa45+6385/36*spaa23^2*spbb23^2*spaa24^2*spaa35^5*spbb35^3*spbb45-11566/9*spaa23^2*spbb23*spaa24^2*spbb24*spaa35^5*spbb35^4-7129/6*spaa23^2*spaa24^2*spbb24^2*spaa35^4*spbb35^4*spaa45-395/9*spaa23^2*spbb23*spaa24*spaa25^3*spbb25^3*spaa35^3*spbb35^2-395/9*spaa23^2*spaa24*spbb24*spaa25^3*spbb25^3*spaa35^2*spbb35^2*spaa45-1645/12*spaa23^2*spbb23*spaa24*spaa25^2*spbb25^2*spaa35^4*spbb35^3-1645/12*spaa23^2*spaa24*spbb24*spaa25^2*spbb25^2*spaa35^3*spbb35^3*spaa45-833/6*spaa23^2*spbb23*spaa24*spaa25*spbb25*spaa35^5*spbb35^4-833/6*spaa23^2*spaa24*spbb24*spaa25*spbb25*spaa35^4*spbb35^4*spaa45+11/12*spaa23^2*spbb23*spaa24*spaa34^5*spbb34^5*spaa35-413/36*spaa23^2*spbb23*spaa24*spaa34^4*spbb34^4*spaa35^2*spbb35-677/36*spaa23^2*spaa24*spbb24*spaa34^4*spbb34^4*spaa35*spbb35*spaa45-391/18*spaa23^2*spbb23*spaa24*spaa34^3*spbb34^3*spaa35^3*spbb35^2-305/3*spaa23^2*spaa24*spbb24*spaa34^3*spbb34^3*spaa35^2*spbb35^2*spaa45-1169/18*spaa23^2*spbb23*spaa24*spaa34^2*spbb34^2*spaa35^4*spbb35^3-1771/9*spaa23^2*spaa24*spbb24*spaa34^2*spbb34^2*spaa35^3*spbb35^3*spaa45-405/4*spaa23^2*spbb23*spaa24*spaa34*spbb34*spaa35^5*spbb35^4-1436/9*spaa23^2*spaa24*spbb24*spaa34*spbb34*spaa35^4*spbb35^4*spaa45-1643/36*spaa23^2*spbb23*spaa24*spaa35^6*spbb35^5-1643/36*spaa23^2*spaa24*spbb24*spaa35^5*spbb35^5*spaa45-11/3*spaa23^2*spaa34^5*spbb34^5*spaa35*spbb35*spaa45-33/2*spaa23^2*spaa34^4*spbb34^4*spaa35^2*spbb35^2*spaa45-22*spaa23^2*spaa34^3*spbb34^3*spaa35^3*spbb35^3*spaa45-55/6*spaa23^2*spaa34^2*spbb34^2*spaa35^4*spbb35^4*spaa45-145/6*spaa23*spaa24^6*spbb24^5*spaa34*spbb34*spaa35+634/3*spaa23*spbb23*spaa24^6*spbb24^4*spaa35^2*spbb45-471/2*spaa23*spaa24^6*spbb24^5*spaa35^2*spbb35+833/2*spaa23*spbb23*spaa24^5*spbb24^3*spaa25*spbb25*spaa35^2*spbb45-2137/4*spaa23*spaa24^5*spbb24^4*spaa25*spbb25*spaa35^2*spbb35-2597/36*spaa23*spaa24^5*spbb24^4*spaa34^2*spbb34^2*spaa35+18769/36*spaa23*spbb23*spaa24^5*spbb24^3*spaa34*spbb34*spaa35^2*spbb45-145595/216*spaa23*spaa24^5*spbb24^4*spaa34*spbb34*spaa35^2*spbb35-36215/36*spaa23*spbb23^2*spaa24^5*spbb24^2*spaa35^3*spbb45^2+212135/72*spaa23*spbb23*spaa24^5*spbb24^3*spaa35^3*spbb35*spbb45-144157/72*spaa23*spaa24^5*spbb24^4*spaa35^3*spbb35^2+1919/6*spaa23*spbb23*spaa24^4*spbb24^2*spaa25^2*spbb25^2*spaa35^2*spbb45-6337/12*spaa23*spaa24^4*spbb24^3*spaa25^2*spbb25^2*spaa35^2*spbb35-547*spaa23*spbb23^2*spaa24^4*spbb24*spaa25*spbb25*spaa35^3*spbb45^2+188953/72*spaa23*spbb23*spaa24^4*spbb24^2*spaa25*spbb25*spaa35^3*spbb35*spbb45-164449/72*spaa23*spaa24^4*spbb24^3*spaa25*spbb25*spaa35^3*spbb35^2-823/9*spaa23*spaa24^4*spbb24^3*spaa34^3*spbb34^3*spaa35+4243/36*spaa23*spbb23*spaa24^4*spbb24^2*spaa34^2*spbb34^2*spaa35^2*spbb45-99329/216*spaa23*spaa24^4*spbb24^3*spaa34^2*spbb34^2*spaa35^2*spbb35+2413/12*spaa23*spbb23^2*spaa24^4*spbb24*spaa34*spbb34*spaa35^3*spbb45^2+111971/72*spaa23*spbb23*spaa24^4*spbb24^2*spaa34*spbb34*spaa35^3*spbb35*spbb45-72319/72*spaa23*spaa24^4*spbb24^3*spaa34*spbb34*spaa35^3*spbb35^2+2042/9*spaa23*spbb23^3*spaa24^4*spaa35^4*spbb45^3-107653/72*spaa23*spbb23^2*spaa24^4*spbb24*spaa35^4*spbb35*spbb45^2+83089/36*spaa23*spbb23*spaa24^4*spbb24^2*spaa35^4*spbb35^2*spbb45-52423/72*spaa23*spaa24^4*spbb24^3*spaa35^4*spbb35^3+181/2*spaa23*spbb23*spaa24^3*spbb24*spaa25^3*spbb25^3*spaa35^2*spbb45-3005/12*spaa23*spaa24^3*spbb24^2*spaa25^3*spbb25^3*spaa35^2*spbb35+407/12*spaa23*spbb23^2*spaa24^3*spaa25^2*spbb25^2*spaa35^3*spbb45^2+152573/216*spaa23*spbb23*spaa24^3*spbb24*spaa25^2*spbb25^2*spaa35^3*spbb35*spbb45-219467/216*spaa23*spaa24^3*spbb24^2*spaa25^2*spbb25^2*spaa35^3*spbb35^2-89225/216*spaa23*spbb23^2*spaa24^3*spaa25*spbb25*spaa35^4*spbb35*spbb45^2+36229/54*spaa23*spbb23*spaa24^3*spbb24*spaa25*spbb25*spaa35^4*spbb35^2*spbb45-6227/216*spaa23*spaa24^3*spbb24^2*spaa25*spbb25*spaa35^4*spbb35^3-152/9*spaa23*spaa24^3*spbb24^2*spaa34^4*spbb34^4*spaa35+25057/36*spaa23*spbb23*spaa24^3*spbb24*spaa34^3*spbb34^3*spaa35^2*spbb45+938/9*spaa23*spaa24^3*spbb24^2*spaa34^3*spbb34^3*spaa35^2*spbb35+41723/36*spaa23*spbb23^2*spaa24^3*spaa34^2*spbb34^2*spaa35^3*spbb45^2+3113/4*spaa23*spbb23*spaa24^3*spbb24*spaa34^2*spbb34^2*spaa35^3*spbb35*spbb45+4553/6*spaa23*spaa24^3*spbb24^2*spaa34^2*spbb34^2*spaa35^3*spbb35^2+4652/9*spaa23*spbb23^2*spaa24^3*spaa34*spbb34*spaa35^4*spbb35*spbb45^2-9235/18*spaa23*spbb23*spaa24^3*spbb24*spaa34*spbb34*spaa35^4*spbb35^2*spbb45+12884/9*spaa23*spaa24^3*spbb24^2*spaa34*spbb34*spaa35^4*spbb35^3+737/18*spaa23*spbb23^2*spaa24^3*spaa35^5*spbb35^2*spbb45^2-36763/36*spaa23*spbb23*spaa24^3*spbb24*spaa35^5*spbb35^3*spbb45+6163/6*spaa23*spaa24^3*spbb24^2*spaa35^5*spbb35^4-181/4*spaa23*spaa24^2*spbb24*spaa25^4*spbb25^4*spaa35^2*spbb35+49/36*spaa23*spbb23*spaa24^2*spaa25^3*spbb25^3*spaa35^3*spbb35*spbb45-4763/36*spaa23*spaa24^2*spbb24*spaa25^3*spbb25^3*spaa35^3*spbb35^2-89/36*spaa23*spbb23*spaa24^2*spaa25^2*spbb25^2*spaa35^4*spbb35^2*spbb45+253/4*spaa23*spaa24^2*spbb24*spaa25^2*spbb25^2*spaa35^4*spbb35^3-3527/18*spaa23*spbb23*spaa24^2*spaa25*spbb25*spaa35^5*spbb35^3*spbb45+700/3*spaa23*spaa24^2*spbb24*spaa25*spbb25*spaa35^5*spbb35^4+319/12*spaa23*spaa24^2*spbb24*spaa34^5*spbb34^5*spaa35+12875/12*spaa23*spbb23*spaa24^2*spaa34^4*spbb34^4*spaa35^2*spbb45+4717/36*spaa23*spaa24^2*spbb24*spaa34^4*spbb34^4*spaa35^2*spbb35+25651/18*spaa23*spbb23*spaa24^2*spaa34^3*spbb34^3*spaa35^3*spbb35*spbb45+2957/9*spaa23*spaa24^2*spbb24*spaa34^3*spbb34^3*spaa35^3*spbb35^2+485/2*spaa23*spbb23*spaa24^2*spaa34^2*spbb34^2*spaa35^4*spbb35^2*spbb45+7873/18*spaa23*spaa24^2*spbb24*spaa34^2*spbb34^2*spaa35^4*spbb35^3-7301/36*spaa23*spbb23*spaa24^2*spaa34*spbb34*spaa35^5*spbb35^3*spbb45+3623/12*spaa23*spaa24^2*spbb24*spaa34*spbb34*spaa35^5*spbb35^4-2989/36*spaa23*spbb23*spaa24^2*spaa35^6*spbb35^4*spbb45+2989/36*spaa23*spaa24^2*spbb24*spaa35^6*spbb35^5+11/2*spaa23*spaa24*spaa34^5*spbb34^5*spaa35^2*spbb35+203/9*spaa23*spaa24*spaa34^4*spbb34^4*spaa35^3*spbb35^2+515/18*spaa23*spaa24*spaa34^3*spbb34^3*spaa35^4*spbb35^3+104/9*spaa23*spaa24*spaa34^2*spbb34^2*spaa35^5*spbb35^4-145/6*spaa24^6*spbb24^4*spaa34*spbb34*spaa35^2*spbb45+471/4*spbb23*spaa24^6*spbb24^3*spaa35^3*spbb45^2-471/4*spaa24^6*spbb24^4*spaa35^3*spbb35*spbb45+833/4*spbb23*spaa24^5*spbb24^2*spaa25*spbb25*spaa35^3*spbb45^2-833/4*spaa24^5*spbb24^3*spaa25*spbb25*spaa35^3*spbb35*spbb45-121/9*spaa24^5*spbb24^3*spaa34^2*spbb34^2*spaa35^2*spbb45+977/9*spbb23*spaa24^5*spbb24^2*spaa34*spbb34*spaa35^3*spbb45^2-3067/18*spaa24^5*spbb24^3*spaa34*spbb34*spaa35^3*spbb35*spbb45-4139/18*spbb23^2*spaa24^5*spbb24*spaa35^4*spbb45^3+11899/18*spbb23*spaa24^5*spbb24^2*spaa35^4*spbb35*spbb45^2-3880/9*spaa24^5*spbb24^3*spaa35^4*spbb35^2*spbb45+1919/12*spbb23*spaa24^4*spbb24*spaa25^2*spbb25^2*spaa35^3*spbb45^2-1919/12*spaa24^4*spbb24^2*spaa25^2*spbb25^2*spaa35^3*spbb35*spbb45-809/6*spbb23^2*spaa24^4*spaa25*spbb25*spaa35^4*spbb45^3+9719/18*spbb23*spaa24^4*spbb24*spaa25*spbb25*spaa35^4*spbb35*spbb45^2-3646/9*spaa24^4*spbb24^2*spaa25*spbb25*spaa35^4*spbb35^2*spbb45-2245/36*spaa24^4*spbb24^2*spaa34^3*spbb34^3*spaa35^2*spbb45+3257/18*spbb23*spaa24^4*spbb24*spaa34^2*spbb34^2*spaa35^3*spbb45^2-1535/18*spaa24^4*spbb24^2*spaa34^2*spbb34^2*spaa35^3*spbb35*spbb45+143/36*spbb23^2*spaa24^4*spaa34*spbb34*spaa35^4*spbb45^3+2218/9*spbb23*spaa24^4*spbb24*spaa34*spbb34*spaa35^4*spbb35*spbb45^2+943/18*spaa24^4*spbb24^2*spaa34*spbb34*spaa35^4*spbb35^2*spbb45-1009/12*spbb23^2*spaa24^4*spaa35^5*spbb35*spbb45^3-301/6*spbb23*spaa24^4*spbb24*spaa35^5*spbb35^2*spbb45^2+1633/12*spaa24^4*spbb24^2*spaa35^5*spbb35^3*spbb45+181/4*spbb23*spaa24^3*spaa25^3*spbb25^3*spaa35^3*spbb45^2-181/4*spaa24^3*spbb24*spaa25^3*spbb25^3*spaa35^3*spbb35*spbb45+2357/18*spbb23*spaa24^3*spaa25^2*spbb25^2*spaa35^4*spbb35*spbb45^2-2357/18*spaa24^3*spbb24*spaa25^2*spbb25^2*spaa35^4*spbb35^2*spbb45-547/9*spbb23*spaa24^3*spaa25*spbb25*spaa35^5*spbb35^2*spbb45^2+547/9*spaa24^3*spbb24*spaa25*spbb25*spaa35^5*spbb35^3*spbb45+11/12*spaa24^3*spbb24*spaa34^4*spbb34^4*spaa35^2*spbb45+4495/18*spbb23*spaa24^3*spaa34^3*spbb34^3*spaa35^3*spbb45^2+164/3*spaa24^3*spbb24*spaa34^3*spbb34^3*spaa35^3*spbb35*spbb45+7303/36*spbb23*spaa24^3*spaa34^2*spbb34^2*spaa35^4*spbb35*spbb45^2+2671/18*spaa24^3*spbb24*spaa34^2*spbb34^2*spaa35^4*spbb35^2*spbb45-3097/36*spbb23*spaa24^3*spaa34*spbb34*spaa35^5*spbb35^2*spbb45^2+4753/36*spaa24^3*spbb24*spaa34*spbb34*spaa35^5*spbb35^3*spbb45-673/18*spbb23*spaa24^3*spaa35^6*spbb35^3*spbb45^2+673/18*spaa24^3*spbb24*spaa35^6*spbb35^4*spbb45+329/4*spaa24^2*spaa34^5*spbb34^5*spaa35^2*spbb45+2083/18*spaa24^2*spaa34^4*spbb34^4*spaa35^3*spbb35*spbb45+173/36*spaa24^2*spaa34^3*spbb34^3*spaa35^4*spbb35^2*spbb45-617/18*spaa24^2*spaa34^2*spbb34^2*spaa35^5*spbb35^3*spbb45)/(spaa12*spbb12^3*spaa13*spaa15*spaa23*spaa24^2*spaa25*spaa35*spbb35*spbb45*spab3153)}

==> anc/TwoLoopSpinorRemainders/ggggg_mmppp_Nf2.txt <==
rationalSpinorBasis["ggggg","mmppp","Nf2"]=
{(+5/108),
(-2/9*spbb15^3*spbb24^3*spaa45^3)/(spbb12^3*spab4154^3)+
(+1/3*spbb15^2*spbb24^2*spaa45^2)/(spbb12^2*spab4154^2)+
(-1/3*spbb15*spbb24*spaa45)/(spbb12*spab4154)+
(+1/9),
(spaa15*spbb15*spbb23*(-4/9*spbb12*spaa23+2/3*spbb14*spaa34))/(spbb12*spab4154^2)+
(-4/9*spaa12*spbb15*spbb23^2*spaa35^2)/(spbb12*spaa15*spab4154^2)+
(spbb15*spbb23^2*spaa35^2*(-2/3*spaa13*spbb13-4/9*spaa14*spbb14+2/9*spaa24*spbb24))/(spbb12^2*spaa15*spab4154^2)+
(-2/9*spbb13*spbb15*spbb23^2*spbb25*spaa35^3)/(spbb12^3*spaa15*spab4154^2)+
(spaa35*spbb15*spbb23*(-2/9*spaa12*spaa35+1/3*spaa13*spaa25))/(spbb12*spaa15*spaa23*spab4154)+
(-1/9*spbb15*spbb23*spaa35^2*spab4124)/(spbb12^2*spaa15*spaa23*spab4154)+
(-1/9*spbb13*spbb15*spbb23*spbb25*spaa35^3)/(spbb12^3*spaa15*spaa23*spab4154)+
(+1/9*spbb15*spbb23*spaa35^3*spbb35)/(spaa12*spbb12^3*spaa15*spaa23),
(-2/9*spaa12^2*spbb12*spaa14*spbb14-2/9*spaa12^2*spbb12*spaa23*spbb23-4/9*spaa12^2*spbb12*spaa24*spbb24-2/9*spaa12^2*spbb13*spbb24*spaa34-2/9*spaa12*spbb12*spaa13*spaa24*spbb34+2/9*spaa12*spaa14^2*spbb14^2+2/9*spaa12*spaa14*spbb14*spaa24*spbb24+2/9*spaa13*spaa14*spbb14*spaa24*spbb34)/(spaa12*spab1231^2)+
(spaa23*spbb23*(2/9*spaa12*spaa23*spbb23-2/9*spaa13*spaa24*spbb34))/(spaa12*spab2152^2)+
(+1/9*spbb14^2*spbb23*spbb25*spab4124)/(spaa12*spbb12^3*spbb34*spbb45)+
(-1/9*spaa12*spaa14*spbb14^2*spbb25-2/9*spaa12*spbb14*spbb25*spaa45*spbb45+2/9*spaa14^2*spbb14^2*spbb45+13/18*spaa14*spbb14*spaa24*spbb24*spbb45-5/18*spbb12*spaa14*spaa25*spbb45^2+7/18*spaa14*spbb14*spaa25*spbb25*spbb45+1/2*spaa14*spbb14*spaa45*spbb45^2+4/9*spaa24^2*spbb24^2*spbb45+2/3*spaa24*spbb24*spaa25*spbb25*spbb45+4/9*spaa24*spbb24*spaa45*spbb45^2+2/9*spaa25^2*spbb25^2*spbb45+2/9*spaa25*spbb25*spaa45*spbb45^2)/(spaa12*spbb12*spbb45*spab1231)+
(1/9*spaa12*spbb13*spaa23*spbb23*spbb24+1/2*spaa13*spbb13*spaa23*spbb23*spbb34+1/6*spbb12*spaa13*spaa24*spbb34^2-1/6*spaa14*spbb14*spaa24*spbb24*spbb34+2/9*spaa23^2*spbb23^2*spbb34+1/6*spaa23*spbb23*spaa34*spbb34^2)/(spaa12*spbb12*spbb34*spab2152)+
(+1/9*spaa13*spbb15*spbb23*spaa25)/(spaa12^2*spbb12^2)+
(spbb14*(-2/9*spbb23*spaa24*spbb24*spbb45+1/9*spaa24*spbb24^2*spbb35-5/18*spbb23*spaa34*spbb34*spbb45+2/9*spbb24*spaa34*spbb34*spbb35))/(spaa12*spbb12^2*spbb34*spbb45)+
(-1/6*spaa13*spbb13+4/9*spaa14*spbb14-1/6*spaa23*spbb23-1/18*spaa24*spbb24)/(spaa12*spbb12)+
(-1/9*spbb13*spbb24)/(spbb12*spbb34)+
(-1/3),
(+2/9*spaa15^2*spbb15*spaa23*spbb23*spaa24*spbb45)/(spaa12*spab2152^3)+
(spaa15*spbb15*spbb23*(-4/9*spbb12*spaa23+2/3*spbb14*spaa34))/(spbb12*spab4154^2)+
(-4/9*spaa12*spbb15*spbb23^2*spaa35^2)/(spbb12*spaa15*spab4154^2)+
(spbb15*spbb23^2*spaa35^2*(-2/3*spaa13*spbb13-4/9*spaa14*spbb14+2/9*spaa24*spbb24))/(spbb12^2*spaa15*spab4154^2)+
(-2/9*spbb13*spbb15*spbb23^2*spbb25*spaa35^3)/(spbb12^3*spaa15*spab4154^2)+
(spaa35*spbb15*spbb23*(-2/9*spaa12*spaa35+1/3*spaa13*spaa25))/(spbb12*spaa15*spaa23*spab4154)+
(-1/9*spbb15*spbb23*spaa35^2*spab4124)/(spbb12^2*spaa15*spaa23*spab4154)+
(-1/9*spbb13*spbb15*spbb23*spbb25*spaa35^3)/(spbb12^3*spaa15*spaa23*spab4154)+
(-1/9*spbb15*spbb23*spaa35^2*spab4124)/(spaa12*spbb12^3*spaa15*spaa23)+
(spaa15*spbb15*spbb23*spbb45*(-1/6*spaa23*spaa45-1/6*spaa24*spaa35))/(spaa12*spbb12*spab2152^2)+
(+1/3*spbb15*spbb23*spaa35*spaa45*spbb45)/(spaa12*spbb12^2*spab2152)+
(+1/9*spbb15*spbb23*spaa35^2)/(spbb12^2*spaa15*spaa23),
(+2/9*spaa14*spaa15*spbb15*spaa23^2*spbb23*spbb34)/(spaa12*spab1231^3)+
(spaa15*spbb15*spbb23*(-4/9*spbb12*spaa23+2/3*spbb14*spaa34))/(spbb12*spab4154^2)+
(-4/9*spaa12*spbb15*spbb23^2*spaa35^2)/(spbb12*spaa15*spab4154^2)+
(spbb15*spbb23^2*spaa35^2*(-2/3*spaa13*spbb13-4/9*spaa14*spbb14+2/9*spaa24*spbb24))/(spbb12^2*spaa15*spab4154^2)+
(-2/9*spbb13*spbb15*spbb23^2*spbb25*spaa35^3)/(spbb12^3*spaa15*spab4154^2)+
(spaa35*spbb15*spbb23*(-2/9*spaa12*spaa35+1/3*spaa13*spaa25))/(spbb12*spaa15*spaa23*spab4154)+
(-1/9*spbb15*spbb23*spaa35^2*spab4124)/(spbb12^2*spaa15*spaa23*spab4154)+
(-1/9*spbb13*spbb15*spbb23*spbb25*spaa35^3)/(spbb12^3*spaa15*spaa23*spab4154)+
(-1/9*spbb15*spbb23*spaa35^2*spab4124)/(spaa12*spbb12^3*spaa15*spaa23)+
(spbb15*spaa23*spbb23*spbb34*(1/6*spaa13*spaa45-1/3*spaa14*spaa35))/(spaa12*spbb12*spab1231^2)+
(spbb15*spbb23*spaa35*(-1/3*spaa14*spbb14-1/3*spaa23*spbb23-1/3*spaa24*spbb24))/(spaa12*spbb12^2*spab1231)+
(spaa35*spbb15*spbb23*(-2/9*spaa12*spaa35+1/3*spaa13*spaa25))/(spaa12*spbb12^2*spaa15*spaa23)}

==> anc/TwoLoopSpinorRemainders/ggggg_mpmpp_Nf2.txt <==
rationalSpinorBasis["ggggg","mpmpp","Nf2"]=
{(+1/9*spaa12^2*spbb12*spbb24*spaa34^2*spbb34)/(spaa13^4*spbb13^3)+
(-1/9*spaa12^2*spbb12^2*spaa34*spbb34*spab3153)/(spaa13^4*spbb13^4)+
(-1/18*spbb12^2*spaa24^2*spbb34^2)/(spaa13^2*spbb13^4)+
(spaa12*spbb12^2*spaa24*spbb34*(-1/9*spaa12*spbb12-1/9*spaa14*spbb14-1/18*spaa23*spbb23-1/9*spaa24*spbb24))/(spaa13^3*spbb13^4)+
(spaa12*spbb12*spaa34*spbb34*(-1/18*spaa23*spbb23-1/9*spaa24*spbb24))/(spaa13^3*spbb13^3)+
(spbb12*spaa24*spbb34*(-1/9*spaa12*spbb12+1/18*spaa23*spbb23+1/18*spaa24*spbb24))/(spaa13^2*spbb13^3)+
(+5/108),
(-1/3*spaa12^2*spbb12*spbb24*spaa34^2*spbb34)/(spaa13^4*spbb13^3)+
(+1/3*spaa12^2*spbb12^2*spaa34*spbb34*spab3153)/(spaa13^4*spbb13^4)+
(+1/6*spbb12^2*spaa24^2*spbb34^2)/(spaa13^2*spbb13^4)+
(spaa12*spbb12^2*spaa24*spbb34*(1/3*spaa12*spbb12+1/3*spaa14*spbb14+1/6*spaa23*spbb23+1/3*spaa24*spbb24))/(spaa13^3*spbb13^4)+
(spaa12*spbb12*spaa34*spbb34*(1/6*spaa23*spbb23+1/3*spaa24*spbb24))/(spaa13^3*spbb13^3)+
(spbb12*spaa24*spbb34*(1/3*spaa12*spbb12-1/6*spaa23*spbb23-1/6*spaa24*spbb24))/(spaa13^2*spbb13^3)+
(+1/6),
(-2/9*spaa14*spbb14*spbb15*spbb34*spaa45)/(spbb13*spab1231^2)+
(-2/9*spbb15*spbb34*spaa35*spbb35*spaa45)/(spbb13*spab3123^2)+
(spbb15*spbb34*(-1/9*spaa12*spbb24*spaa34-1/9*spaa13*spaa14*spbb14+1/18*spaa13*spaa23*spbb23-1/9*spaa13*spaa34*spbb34))/(spaa13*spbb13*spbb45*spab1231)+
(spaa12*spbb15*spbb34*(1/18*spbb12*spaa13-1/9*spbb24*spaa34))/(spaa13*spbb13*spbb45*spab3123)+
(-1/3*spaa14*spbb15*spbb34*spaa35)/(spaa13^2*spbb13^2)+
(+1/6*spbb15*spbb34*spaa45)/(spaa13*spbb13^2)+
(-1/9*spbb15*spbb34)/(spbb13*spbb45),
(-2/3*spbb12^3*spbb15*spbb23*spbb35^3)/(spbb13^4*spbb25^4)+
(-2/3*spbb12^3*spbb35^3)/(spbb13^3*spbb25^3)+
(+1*spbb12^2*spbb35^2)/(spbb13^2*spbb25^2)+
(-1/3*spbb12*spbb35)/(spbb13*spbb25),
(+1/3*spbb12^3*spbb14*spbb23*spbb34^3)/(spbb13^4*spbb24^4)+
(-1/3*spbb12^2*spbb14*spbb23*spbb34^2)/(spbb13^3*spbb24^3)+
(+1/6*spbb12*spbb14*spbb23*spbb34)/(spbb13^2*spbb24^2),
(+2/9*spbb12^3*spbb15*spbb23*spaa25^3*spbb35^3)/(spbb13^4*spbb25*spab5125^3)+
(+1/3*spaa12^2*spbb12*spbb24*spaa34^2*spbb34)/(spaa13^4*spbb13^3)+
(-1/3*spaa12^2*spbb12^2*spaa34*spbb34*spab3153)/(spaa13^4*spbb13^4)+
(-1/6*spbb12^2*spaa24*spaa25*spaa34*spbb34^2*spbb35)/(spaa13^2*spbb13^4*spab5125)+
(-1/3*spaa12*spbb12^3*spaa24*spaa25*spbb34*spbb35)/(spaa13^2*spbb13^4*spab5125)+
(spaa12*spbb12^2*spaa25*spbb35*(1/6*spaa12^2*spbb12^2+1/2*spaa12*spbb12*spaa14*spbb14+1/6*spaa12*spbb12*spaa23*spbb23+1/2*spaa12*spbb12*spaa24*spbb24+1/3*spaa14^2*spbb14^2+2/3*spaa14*spbb14*spaa24*spbb24+1/6*spaa23^2*spbb23^2+1/2*spaa23*spbb23*spaa24*spbb24+1/3*spaa24^2*spbb24^2))/(spaa13^3*spbb13^4*spab5125)+
(-2/3*spbb12^4*spaa25*spbb35^4)/(spbb13^4*spbb25^3*spab5125)+
(+1/3*spbb12^4*spaa25^2*spbb35^4)/(spbb13^4*spbb25^2*spab5125^2)+
(-1/3*spbb12^2*spaa13^2*spaa15*spbb15*spaa25*spbb35^2)/(spaa13^2*spbb13^2*spbb25*spab5125^2)+
(-2/3*spbb12^3*spaa13*spaa25^2*spbb35^3)/(spaa13*spbb13^3*spbb25*spab5125^2)+
(+1/3*spaa12^2*spbb12*spbb24*spaa34^2*spbb34)/(spaa13^3*spbb13^2*spab5125)+
(+1/3*spaa12^3*spbb12^2*spbb24*spaa34)/(spaa13^3*spbb13^2*spab5125)+
(-2/3*spaa12^2*spbb12*spaa24*spbb24^2*spaa34)/(spaa13^3*spbb13^2*spab5125)+
(+1/6*spaa12^2*spbb12*spaa14*spbb14*spbb24*spaa34)/(spaa13^3*spbb13^2*spab5125)+
(spaa12*spbb12*(1/6*spaa12^3*spbb12^3+1/3*spaa12^2*spbb12^2*spaa14*spbb14+1/6*spaa12^2*spbb12^2*spaa23*spbb23-1/3*spaa12^2*spbb12^2*spaa24*spbb24+1/6*spaa12*spbb12*spaa14^2*spbb14^2+1/3*spaa12*spbb12*spaa23^2*spbb23^2+1/6*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24-1/6*spaa12*spbb12*spaa24^2*spbb24^2+1/3*spaa14^2*spbb14^2*spaa24*spbb24+2/3*spaa14*spbb14*spaa24^2*spbb24^2+1/6*spaa23^3*spbb23^3+2/3*spaa23^2*spbb23^2*spaa24*spbb24+5/6*spaa23*spbb23*spaa24^2*spbb24^2+1/3*spaa24^3*spbb24^3))/(spaa13^3*spbb13^3*spab5125)+
(+1/6*spbb12^2*spaa24*spaa25*spbb34*spbb35)/(spaa13*spbb13^3*spab5125)+
(spbb12*spaa25*spbb35*(5/6*spaa12^2*spbb12^2+5/6*spaa12*spbb12*spaa14*spbb14+1/2*spaa12*spbb12*spaa23*spbb23+11/6*spaa12*spbb12*spaa24*spbb24-1/6*spaa14*spbb14*spaa24*spbb24-1/6*spaa23^2*spbb23^2-1/3*spaa23*spbb23*spaa24*spbb24-1/6*spaa24^2*spbb24^2))/(spaa13^2*spbb13^3*spab5125)+
(+4/3*spbb12^3*spaa25*spbb35^3)/(spbb13^3*spbb25^2*spab5125)+
(spaa12*spbb12*(1/2*spaa12^2*spbb12^2+1/3*spaa12*spbb12*spaa14*spbb14+1/3*spaa12*spbb12*spaa23*spbb23+7/6*spaa12*spbb12*spaa24*spbb24+5/6*spaa14*spbb14*spaa24*spbb24+1/6*spaa23^2*spbb23^2+7/6*spaa23*spbb23*spaa24*spbb24+5/3*spaa24^2*spbb24^2))/(spaa13^2*spbb13^2*spab5125)+
(spbb12*(1/6*spaa12^2*spbb12*spbb25+1/2*spaa12*spbb12*spaa13*spbb35+1/2*spaa12*spaa13*spbb15*spbb23+1/2*spaa12*spaa15*spbb15*spbb25+1/2*spaa12*spbb25*spaa35*spbb35-1/3*spaa13*spaa15*spbb15*spbb35))/(spaa13*spbb13*spbb25*spab5125)+
(spbb12*spaa25*spbb35*(5/6*spaa12*spbb12*spbb25-4/3*spbb12*spaa13*spbb35-1/3*spaa15*spbb15*spbb25+1/6*spaa23*spbb23*spbb25))/(spaa13*spbb13^2*spbb25*spab5125)+
(+1/3*spbb12*spaa24*spbb34)/(spaa13*spbb13^2)+
(+1/3*spaa12*spbb12)/(spaa13*spbb13)+
(-1/3*spbb12*spbb35)/(spbb13*spbb25)+
(+1/6),
(+2/9*spbb12*spbb15^3*spbb34^4*spaa45^3)/(spbb13^4*spbb24*spab4154^3)+
(+2/3*spbb12^4*spaa24*spbb34^4)/(spbb13^4*spbb24^3*spab4154)+
(+1/3*spbb12^4*spaa24^2*spbb34^4)/(spbb13^4*spbb24^2*spab4154^2)+
(-2/3*spbb12*spaa34^2*spbb34^3)/(spbb13*spbb24*spab4154^2)+
(-5/3*spbb12^2*spaa24*spaa34*spbb34^3)/(spbb13^2*spbb24*spab4154^2)+
(-4/3*spbb12^3*spaa24^2*spbb34^3)/(spbb13^3*spbb24*spab4154^2)+
(-4/3*spbb12^3*spaa24*spbb34^3)/(spbb13^3*spbb24^2*spab4154)+
(+1*spbb12*spaa34*spbb34^2)/(spbb13*spbb24*spab4154)+
(+2*spbb12^2*spaa24*spbb34^2)/(spbb13^2*spbb24*spab4154)+
(-5/9*spbb12*spbb34)/(spbb13*spbb24)+
(+1/6),
(+2/9*spbb12^4*spbb23*spaa24^3*spbb34^3*spbb45)/(spbb13^4*spbb24*spbb25*spab2152^3)+
(+2/3*spbb12^4*spbb34^3*spbb35*spab2132)/(spbb13^4*spbb24^3*spbb25*spab2152)+
(+2/3*spbb12^4*spbb23*spbb34*spbb35^2*spbb45*spab2132)/(spbb13^4*spbb24^2*spbb25^3*spab2152)+
(spbb12^4*spbb34^2*spbb35^2*spab2132*(1/3*spaa12*spbb12+5/3*spaa23*spbb23+2*spaa24*spbb24))/(spbb13^4*spbb24^2*spbb25^2*spab2152^2)+
(-2/3*spbb12^3*spaa24*spbb34^2*spbb35)/(spbb13^3*spbb24*spbb25*spab2152)+
(spbb12^3*spbb34^2*spbb35*(22/3*spaa12*spbb12+4*spaa23*spbb23))/(spbb13^3*spbb24^2*spbb25*spab2152)+
(spbb12^3*spbb23^2*spbb34*spbb45^2*(2/3*spaa12*spbb12-8/3*spaa24*spbb24))/(spbb13^3*spbb24^3*spbb25^2*spab2152)+
(+2/3*spaa12*spbb12^4*spbb23^2*spbb35*spbb45^2)/(spbb13^3*spbb24^2*spbb25^3*spab2152)+
(spaa12*spbb12^4*spbb23*spbb34*spbb35*(-2/3*spaa12*spbb14*spbb25+4/3*spaa14*spbb14*spbb45+4/3*spaa15*spbb15*spbb45-2/3*spaa24*spbb24*spbb45-4/3*spaa25*spbb25*spbb45))/(spbb13^3*spbb24^2*spbb25^2*spab2152^2)+
(-4/3*spbb12^2*spaa13*spbb35^2)/(spbb13*spbb25^2*spab2152)+
(spbb12^2*spbb35^2*(-5/3*spaa12*spbb12-4/3*spaa14*spbb14))/(spbb13^2*spbb25^2*spab2152)+
(spbb12^2*spbb34*spbb35*(-1/3*spaa12*spbb12+4/3*spaa14*spbb14-1*spaa23*spbb23+1*spaa24*spbb24))/(spbb13^2*spbb24*spbb25*spab2152)+
(spbb12^2*spbb23*spbb34*(5*spaa12*spaa14*spbb14^2*spbb25+5*spaa12*spbb14*spaa15*spbb15*spbb25-14/3*spaa12*spbb14*spaa25*spbb25^2+4/3*spaa14^2*spbb14^2*spbb45+4/3*spaa14*spbb14*spaa15*spbb15*spbb45+4/3*spaa14*spbb14*spaa24*spbb24*spbb45-2/3*spbb12*spaa14*spaa25*spbb45^2+2/3*spaa15*spbb15*spaa45*spbb45^2))/(spbb13^2*spbb24^2*spbb25*spab2152^2)+
(spbb12^2*spbb34*(1/3*spaa12^2*spbb12*spbb25+19/3*spaa12*spbb12*spaa13*spbb35+19/3*spaa12*spaa13*spbb15*spbb23+2*spaa12*spaa15*spbb15*spbb25+2*spaa12*spbb25*spaa35*spbb35-2/3*spaa13*spaa15*spbb15*spbb35+4/3*spaa13*spaa35*spbb35^2))/(spbb13*spbb24*spbb25*spab2152^2)+
(spbb12^2*spaa13*spbb34^2*(-19/3*spaa12*spbb12-2/3*spaa13*spbb13-2*spaa14*spbb14))/(spbb13*spbb24^2*spab2152^2)+
(spbb12^2*(16/3*spaa13*spbb34*spbb35+13/3*spaa14*spbb34*spbb45-1/3*spaa15*spbb35*spbb45))/(spbb13*spbb24*spbb25*spab2152)+
(-2/3*spbb12^2*spaa13*spbb34^2)/(spbb13*spbb24^2*spab2152)+
(-5/9*spbb12*spbb35)/(spbb13*spbb25)+
(+1/9),
(-2/9*spbb12^2*spbb15*spbb23*spaa24^3*spaa25^2*spbb34*spbb45)/(spaa12*spbb13^4*spaa23*spaa34*spab2152^2)+
(-2/9*spbb12*spbb14^2*spbb23^2*spaa24^3*spbb34*spaa45)/(spbb13^4*spaa15*spaa34*spab4154^2)+
(-2/9*spbb12^2*spbb15*spbb23*spaa25^3*spbb35^2*spaa45)/(spbb13^4*spaa15*spaa34*spab5125^2)+
(+1/3*spbb12^2*spbb14^2*spbb23*spaa24^2*spbb34)/(spbb13^4*spaa23*spbb24^2*spaa34)+
(spbb12*spbb14^2*spbb23*spaa24^3*spbb34*(-2/9*spbb12*spaa15+1/9*spbb23*spaa35))/(spbb13^4*spaa15*spaa23*spbb24*spaa34*spab4154)+
(+1/3*spbb12*spbb15*spbb23^2*spaa25^2*spbb35^2)/(spaa12*spbb13^4*spaa15*spbb25^2)+
(spbb12^2*spbb15*spbb23^2*spaa24^2*spaa25*spbb34*spbb45*(2/9*spaa12*spaa35-1/9*spaa13*spaa25))/(spaa12*spbb13^4*spaa15*spaa23*spbb24*spbb25*spaa34*spab2152)+
(spbb23*spbb12*spbb15^2*spaa25^2*spbb35*spaa45*(-2/9*spaa12*spbb23+1/9*spaa14*spbb34))/(spaa12*spbb13^4*spaa15*spbb25*spaa34*spab5125)+
(spbb12*spbb15*spbb23*spaa24^2*spaa25*spbb34*(1/9*spaa12*spbb12*spbb24+1/9*spbb12*spaa13*spbb34-1/3*spaa23*spbb23*spbb24+1/9*spaa24*spbb24^2))/(spaa12*spbb13^4*spaa15*spaa23*spbb24*spbb25*spaa34)+
(spbb12*spbb14*spbb23*spaa24^2*(-2/9*spaa12^2*spbb12*spbb24-1/9*spaa12*spbb12*spaa13*spbb34-2/9*spaa12*spaa14*spbb14*spbb24-2/9*spaa12*spaa24*spbb24^2-2/9*spaa12*spbb24*spaa34*spbb34+4/9*spaa14*spaa23*spbb24*spbb34))/(spaa12*spbb13^3*spaa15*spaa23*spbb24*spbb25*spaa34)+
(spbb12*spbb23*spaa24*(-1/9*spaa12^2*spbb12*spaa23-2/9*spaa12^2*spbb14*spaa34-1/9*spaa12*spaa14*spbb14*spaa23+1/9*spaa12*spaa23^2*spbb23-1/9*spaa12*spaa23*spaa24*spbb24+4/9*spaa14*spaa23^2*spbb34))/(spaa12*spbb13^2*spaa15*spaa23*spbb25*spaa34)+
(spbb12*spbb23*(-2/9*spaa12*spaa34+1/9*spaa13*spaa24))/(spbb13*spaa15*spbb25*spaa34),
(-2/9*spbb12*spbb15*spbb23^2*spaa24^2*spaa25^3*spbb34*spbb45)/(spaa12*spbb13^4*spaa15*spaa23*spab2152^2)+
(+2/9*spbb12*spbb14^3*spbb23^2*spaa24^4)/(spbb13^4*spaa23*spaa34*spab4154^2)+
(+2/9*spbb12^2*spbb23*spaa25^4*spbb35^3)/(spaa12*spbb13^4*spaa15*spab5125^2)+
(-1/3*spbb12*spbb14^3*spbb23^2*spaa24^2)/(spbb13^4*spaa23*spbb24^2*spaa34)+
(-2/9*spbb12*spbb14^2*spaa15*spbb23*spaa24^3*spbb24)/(spbb13^3*spaa15*spaa23*spbb24*spaa34*spab4154)+
(-1/9*spbb12*spbb14^2*spbb23^2*spaa24^3*spbb34*spaa35)/(spbb13^4*spaa15*spaa23*spbb24*spaa34*spab4154)+
(+1/3*spbb12^3*spaa13*spbb23*spaa25^2*spbb35^3)/(spaa12*spbb13^4*spaa15*spbb24*spbb25^2*spaa34)+
(spbb23*spbb12^2*spbb15*spaa24^2*spaa25^2*spbb34*spbb45*(1/9*spaa13*spbb23+2/9*spaa14*spbb24))/(spaa12*spbb13^4*spaa15*spaa23*spbb24*spbb25*spaa34*spab2152)+
(spaa12^2*spbb12*spbb23*spaa34*(-2/9*spaa12*spbb12*spbb14-2/9*spaa14*spbb14^2-2/9*spbb12*spaa23*spbb34-2/9*spbb14*spaa24*spbb24))/(spaa13*spbb13*spab3123^3)+
(spaa12*(1/6*spaa12*spbb12^2*spaa13*spaa23-7/18*spbb12*spaa13^2*spbb14*spaa24+13/18*spbb12*spaa13*spaa14*spbb14*spaa23-1/3*spaa13*spaa14*spbb14^2*spaa34+1/3*spbb12*spaa14*spaa23^2*spbb24-1/3*spaa14*spbb14*spaa23*spbb24*spaa34))/(spaa13*spaa23*spab3123^2)+
(+2/9*spbb12*spbb23*spaa25^3*spbb25*spaa34*spbb35^2)/(spaa12*spbb13^3*spaa15*spbb25*spaa34*spab5125)+
(+1/9*spbb12^2*spaa14*spbb15*spbb23*spaa25^3*spbb35^2)/(spaa12*spbb13^4*spaa15*spbb25*spaa34*spab5125)+
(spbb12^2*spaa24^2*spbb34^2*(-1/3*spaa12^2*spbb12^2-1/3*spaa12*spbb12*spaa14*spbb14-2/9*spaa12*spbb12*spaa24*spbb24-4/9*spbb12*spaa13*spaa24*spbb34+4/9*spaa23*spbb23*spaa24*spbb24+1/9*spaa24^2*spbb24^2))/(spaa12*spbb13^4*spaa15*spaa23*spbb24*spbb25*spaa34)+
(spbb12*spaa24*spbb34*(-1/3*spaa12^3*spbb12^2*spbb24*spaa34-2/9*spaa12^2*spbb12^2*spaa13*spaa14*spbb14-1/9*spaa12^2*spbb12^2*spaa13*spaa34*spbb34-2/3*spaa12^2*spbb12*spaa14*spbb14*spbb24*spaa34-2/3*spaa12*spbb12^2*spaa13^2*spaa24*spbb34-1/9*spaa12*spbb12*spaa13*spaa14^2*spbb14^2+2/9*spaa12*spbb12*spaa13*spaa14*spbb14*spaa34*spbb34-2/3*spaa12*spbb12*spaa13*spaa23^2*spbb23^2-8/9*spaa12*spbb12*spaa13*spaa23*spbb23*spaa34*spbb34+1/9*spaa12*spbb12*spaa13*spaa34^2*spbb34^2-1/3*spaa12*spaa14^2*spbb14^2*spbb24*spaa34-1/3*spaa12*spaa14*spbb14*spbb24*spaa34^2*spbb34-4/9*spbb12*spaa13^2*spaa14*spbb14*spaa24*spbb34-2/9*spbb12*spaa13^2*spaa23*spbb23*spaa24*spbb34-2/9*spbb12*spaa13^2*spaa24*spaa34*spbb34^2+1/9*spaa13*spaa14^3*spbb14^3+1/3*spaa13*spaa14^2*spbb14^2*spaa34*spbb34+1/3*spaa13*spaa14*spbb14*spaa34^2*spbb34^2-1/3*spaa13*spaa23^2*spbb23^2*spaa34*spbb34-2/9*spaa13*spaa23*spbb23*spaa34^2*spbb34^2+1/9*spaa13*spaa34^3*spbb34^3))/(spaa12*spaa13*spbb13^3*spaa15*spaa23*spbb24*spbb25*spaa34)+
(spaa12*spbb12*spaa34*spbb34*(2/3*spaa12^2*spbb12^2+2/3*spaa12*spbb12*spaa14*spbb14-1/3*spaa12*spbb12*spaa24*spbb24-2/3*spaa14*spbb14*spaa24*spbb24))/(spaa13^2*spbb13^3*spaa15*spaa23*spbb25)+
(spaa12^2*spbb12*spbb24*spaa34^2*spbb34*(2/3*spaa12*spbb12+2/3*spaa14*spbb14))/(spaa13^3*spbb13^3*spaa15*spaa23*spbb25)+
(spaa12*spbb12*spaa34*spbb34*(1/3*spaa12*spbb12+1/3*spaa14*spbb14-1*spaa23*spbb23))/(spaa13^2*spbb13^2*spab3123)+
(-10/9*spaa12^2*spbb12^2)/(spbb13*spaa15*spaa23*spbb25)+
(+2*spaa12*spbb12^2*spaa13*spbb23)/(spbb13*spaa15*spbb24*spbb25*spaa34)+
(+2/9*spaa12*spbb12*spbb23)/(spbb13*spaa15*spbb25)+
(-1/9*spaa12*spbb12*spaa13)/(spaa15*spaa23*spbb25)+
(-2/3*spaa12*spbb12*spaa24*spbb24)/(spbb13*spaa15*spaa23*spbb25)+
(+1/9*spbb12*spaa13^2*spbb23)/(spaa15*spbb24*spbb25*spaa34)+
(-2/3*spaa12*spbb12^2*spaa13*spaa25)/(spbb13*spaa15*spaa23*spbb24*spaa34)+
(spbb12*spaa25*(-5/9*spaa12^2*spbb12^2*spbb25+2/3*spaa12*spbb12^2*spaa13*spbb35-17/9*spaa12*spbb12*spaa23*spbb23*spbb25-1/9*spaa12*spbb12*spaa25*spbb25^2+17/9*spbb12*spaa13*spaa23*spbb23*spbb35-2/3*spaa23^2*spbb23^2*spbb25-8/9*spaa23*spbb23*spaa25*spbb25^2+4/9*spaa25^2*spbb25^3))/(spbb13^2*spaa15*spaa23*spbb24*spbb25*spaa34)+
(-2/9*spbb12*spaa13*spaa35*spbb35^2)/(spaa12*spbb13*spbb24*spbb25*spaa34)+
(+5/9*spbb12*spaa13*spaa25*spbb35)/(spaa12*spbb13*spbb24*spaa34)+
(-1/9*spbb12*spaa13^2*spbb35)/(spaa12*spbb24*spbb25*spaa34)+
(+2/9*spbb12*spaa13*spaa14*spbb14*spbb35)/(spaa12*spbb13*spbb24*spbb25*spaa34)+
(spbb12*spbb35*(2/3*spbb12*spaa13*spaa24*spbb34-2/9*spaa14*spbb14*spaa24*spbb24-4/9*spaa23^2*spbb23^2-1*spaa23*spbb23*spaa24*spbb24-5/9*spaa24^2*spbb24^2))/(spaa12*spbb13^2*spbb24*spbb25*spaa34)+
(spaa13*spbb14*(4/9*spbb12*spaa24+1/9*spbb13*spaa34))/(spbb13*spaa23*spbb24*spaa34)+
(-2/9*spbb12*spaa35*spbb35)/(spbb13*spbb24*spaa34)+
(-1/3*spaa12*spbb12^2)/(spbb13*spbb24*spaa34)+
(-4/9*spbb12*spaa25*spbb25)/(spbb13*spbb24*spaa34)+
(+5/9*spbb12*spaa13)/(spbb24*spaa34)+
(spbb12*(-1*spaa12^2*spbb12^2*spaa23+1*spaa12^2*spbb12*spbb14*spaa34-8/9*spaa12*spbb12*spaa23^2*spbb23-2*spaa12*spbb12*spaa23*spaa34*spbb34-16/9*spbb12*spaa14*spaa23^2*spbb34-2/3*spaa23^3*spbb23^2))/(spaa13*spbb13^2*spaa23*spbb24*spaa34)+
(spbb15*(-16/9*spbb12*spaa13*spaa14*spbb14*spaa24-5/9*spbb12*spaa13*spaa23*spbb23*spaa24-1*spbb12*spaa13*spaa24^2*spbb24-1/6*spbb12*spaa13*spaa24*spaa34*spbb34-7/6*spaa14^2*spbb14^2*spaa34-13/6*spaa14*spbb14*spaa24*spbb24*spaa34-19/18*spaa14*spbb14*spaa34^2*spbb34-7/9*spaa23^2*spbb23^2*spaa34-10/9*spaa23*spbb23*spaa24*spbb24*spaa34-1*spaa24^2*spbb24^2*spaa34-8/9*spaa24*spbb24*spaa34^2*spbb34+1/9*spaa34^3*spbb34^2))/(spaa13*spbb13^2*spaa23*spbb25*spaa34)+
(-1/3*spbb12*spbb14*spaa24^2*spbb34)/(spbb13^2*spaa23*spab3123)+
(-2/9*spaa12^2*spbb12*spbb14*spaa34+1/6*spaa12*spbb12*spaa13*spbb13*spaa23-1/3*spaa12*spaa13*spbb13*spbb14*spaa34-1/6*spaa12*spbb12*spaa23*spaa24*spbb24-5/6*spaa12*spbb12*spaa23*spaa34*spbb34+1/3*spaa12*spbb14*spaa24*spbb24*spaa34+1/3*spaa12*spbb14*spaa34^2*spbb34+1/3*spaa13*spbb13*spaa23*spaa34*spbb34)/(spaa13*spbb13*spaa23*spab3123)+
(-2/9*spaa12*spbb12-17/18*spaa14*spbb14+2/3*spaa23*spbb23)/(spaa13*spbb13)+
(spbb15*(-23/9*spbb12*spaa13*spaa24-8/3*spaa14*spbb14*spaa34+2/9*spaa23*spbb23*spaa34-19/6*spaa24*spbb24*spaa34-25/18*spaa34^2*spbb34))/(spbb13*spaa23*spbb25*spaa34)+
(-29/18*spaa13*spbb15)/(spaa23*spbb25)+
(-13/6),
(spbb15*spbb23^2*spaa25^3*spbb12*(2/9*spaa12^2*spbb13*spbb15-2/9*spaa12*spbb13*spaa23*spbb35+2/9*spaa12*spbb15*spaa25*spbb35-2/9*spaa23*spaa25*spbb35^2))/(spaa12*spbb13^4*spaa15*spaa23*spab2152^2)+
(spbb14^2*spaa24^4*spbb12*spbb23*(-2/9*spbb12*spbb34+2/9*spbb13*spbb24))/(spbb13^4*spaa23*spaa34*spab4154^2)+
(spbb35^2*spaa25^4*spbb12*spbb23*(2/9*spbb13*spbb25-2/9*spbb15*spbb23))/(spaa12*spbb13^4*spaa15*spab5125^2)+
(spbb12^4*spbb23*(2/9*spaa12^3*spbb12*spbb13*spbb24*spbb35-2/9*spaa12^3*spbb13^2*spbb24*spbb25+1/9*spaa12^2*spbb12*spaa13*spbb13*spbb34*spbb35+1/9*spaa12^2*spaa13*spbb13^2*spbb23*spbb45-1/9*spaa12^2*spaa13*spbb13^2*spbb24*spbb35+2/9*spaa12^2*spbb12*spaa23*spbb23*spbb34*spbb35-1/9*spaa12*spbb12*spaa13*spaa24*spbb34^2*spbb35+1/9*spaa13*spaa23*spbb23*spaa24*spbb34^2*spbb35))/(spbb13^4*spaa15*spbb24^2*spbb25^2*spaa34*spab2152)+
(spbb12*spbb13*spaa15*spaa23^2*spbb23*(2/9*spaa12*spbb12*spbb35-2/9*spaa12*spbb13*spbb25+2/9*spaa15*spbb15*spbb35))/(spaa13*spbb13^2*spab1231^3)+
(spbb34*spaa13*spaa23*(1/6*spaa12*spaa13*spbb23*spaa34-1/3*spaa12*spaa14*spbb24*spaa34-1/6*spaa13^2*spbb23*spaa24-1/3*spaa13*spaa14*spaa34*spbb34))/(spaa12*spaa13^2*spab1231^2)+
(spbb14^2*spbb23*(8/9*spaa13*spbb13^2*spaa14*spbb14*spbb34*spaa45-1/3*spaa13*spbb13^2*spaa34*spbb34^2*spaa45+4/9*spaa13*spbb13*spbb14*spbb34*spbb35*spaa45^2+5/9*spbb13^2*spaa14^2*spbb14^2*spaa15-4/9*spbb13^2*spaa14^2*spbb14*spbb34*spaa35+2/3*spbb13*spaa14*spbb14^2*spaa15*spbb35*spaa45+1/3*spbb13^2*spaa14*spaa34*spbb34^2*spaa35+5/9*spbb13*spaa14*spbb14*spaa34*spbb34^2*spaa45+1/9*spbb14^2*spaa15*spbb35^2*spaa45^2-1/9*spbb13*spaa34^2*spbb34^3*spaa45+1/9*spbb14*spaa34*spbb34^2*spbb35*spaa45^2))/(spbb13^4*spaa15*spaa23*spbb24^2*spab4154)+
(spbb15^3*spbb23*(2/9*spbb13*spaa14*spaa15*spbb15*spbb34*spaa45-1/9*spaa14*spbb15*spbb34^2*spaa45^2-2/9*spbb13^2*spaa15^2*spaa34*spbb35+2/9*spbb13*spaa15^2*spbb15*spbb35*spaa45))/(spaa12*spbb13^4*spbb25^2*spaa34*spab5125)+
(-4/9*spaa12^5*spbb12^5*spaa14*spbb14*spbb24*spbb25-2/9*spaa12^5*spbb12^5*spbb14*spaa15*spbb25^2-4/9*spaa12^5*spbb12^5*spbb24*spaa25*spbb25^2-4/9*spaa12^4*spbb12^4*spaa14^2*spbb14^2*spbb24*spbb25+2/9*spaa12^4*spbb12^4*spaa14^2*spbb14*spbb15*spbb24^2-2/9*spaa12^4*spbb12^4*spaa14*spbb14^2*spaa15*spbb25^2-8/9*spaa12^4*spbb12^4*spaa14*spbb14*spaa24*spbb24^2*spbb25-2*spaa12^4*spbb12^4*spaa14*spbb14*spbb24*spaa25*spbb25^2-4/9*spaa12^4*spbb12^4*spbb14*spaa15*spaa25*spbb25^3-2/9*spaa12^4*spbb12^4*spaa24*spbb24^2*spaa25*spbb25^2-1/3*spaa12^4*spbb12^4*spbb24*spaa25^2*spbb25^3-16/9*spaa12^3*spbb12^3*spaa14^2*spbb14^2*spaa24*spbb24^2*spbb25+4/9*spaa12^3*spbb12^3*spaa14^2*spbb14*spbb15*spaa24*spbb24^3-20/9*spaa12^3*spbb12^3*spaa14^2*spbb14^2*spbb24*spaa25*spbb25^2-2/3*spaa12^3*spbb12^3*spaa14*spbb14^2*spaa15*spaa25*spbb25^3-4/9*spaa12^3*spbb12^3*spaa14*spbb14*spaa24^2*spbb24^3*spbb25-11/9*spaa12^3*spbb12^3*spaa14*spbb14*spaa24*spbb24^2*spaa25*spbb25^2-16/9*spaa12^3*spbb12^3*spaa14*spbb14*spbb24*spaa25^2*spbb25^3-1/3*spaa12^3*spbb12^3*spbb14*spaa15*spaa25^2*spbb25^4-2/9*spaa12^3*spbb12^3*spaa24*spbb24^2*spaa25^2*spbb25^3+1/9*spaa12^3*spbb12^3*spbb24*spaa25^3*spbb25^4-2/3*spaa12^2*spbb12^2*spaa14^3*spbb14^3*spaa24*spbb24^2*spbb25+2/9*spaa12^2*spbb12^2*spaa14^3*spbb14^2*spbb15*spaa24*spbb24^3-2/3*spaa12^2*spbb12^2*spaa14^3*spbb14^3*spbb24*spaa25*spbb25^2-2/9*spaa12^2*spbb12^2*spaa14^2*spbb14^3*spaa15*spaa25*spbb25^3-1*spaa12^2*spbb12^2*spaa14^2*spbb14^2*spaa24^2*spbb24^3*spbb25+2/9*spaa12^2*spbb12^2*spaa14^2*spbb14*spbb15*spaa24^2*spbb24^4-7/3*spaa12^2*spbb12^2*spaa14^2*spbb14^2*spaa24*spbb24^2*spaa25*spbb25^2-7/3*spaa12^2*spbb12^2*spaa14^2*spbb14^2*spbb24*spaa25^2*spbb25^3-5/9*spaa12^2*spbb12^2*spaa14*spbb14^2*spaa15*spaa25^2*spbb25^4-1/3*spaa12^2*spbb12^2*spaa14*spbb14*spaa24^2*spbb24^3*spaa25*spbb25^2-1/9*spaa12^2*spbb12^2*spaa14*spbb14*spaa24*spbb24^2*spaa25^2*spbb25^3-1/9*spaa12^2*spbb12^2*spbb14*spaa15*spaa25^3*spbb25^5-1/3*spaa12^2*spbb12^2*spaa24^2*spbb24^3*spaa25^2*spbb25^3-4/9*spaa12^2*spbb12^2*spaa24*spbb24^2*spaa25^3*spbb25^4-2/3*spaa12*spbb12*spaa14^3*spbb14^3*spaa24^2*spbb24^3*spbb25+1/9*spaa12*spbb12*spaa14^3*spbb14^2*spbb15*spaa24^2*spbb24^4-11/9*spaa12*spbb12*spaa14^3*spbb14^3*spaa24*spbb24^2*spaa25*spbb25^2-8/9*spaa12*spbb12*spaa14^3*spbb14^3*spbb24*spaa25^2*spbb25^3-2/9*spaa12*spbb12*spaa14^2*spbb14^3*spaa15*spaa25^2*spbb25^4+1/9*spaa12*spbb12*spaa14^2*spbb14^2*spaa24^2*spbb24^3*spaa25*spbb25^2+1/9*spaa12*spbb12*spaa14^2*spbb14^2*spaa24*spbb24^2*spaa25^2*spbb25^3-1/9*spaa12*spbb12*spaa14^2*spbb14^2*spbb24*spaa25^3*spbb25^4-1/9*spaa12*spbb12*spaa14*spbb14^2*spaa15*spaa25^3*spbb25^5-2/3*spaa12*spbb12*spaa14*spbb14*spaa24^3*spbb24^4*spaa25*spbb25^2-14/9*spaa12*spbb12*spaa14*spbb14*spaa24^2*spbb24^3*spaa25^2*spbb25^3-8/9*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24^2*spaa25^3*spbb25^4+1/3*spaa14^3*spbb14^3*spaa24^3*spbb24^4*spbb25-1/9*spaa14^3*spbb14^2*spbb15*spaa24^3*spbb24^5+1/3*spaa14^3*spbb14^3*spaa24^2*spbb24^3*spaa25*spbb25^2+1/9*spaa14^3*spbb14^3*spaa24*spbb24^2*spaa25^2*spbb25^3-1/3*spaa14^2*spbb14^2*spaa24^4*spbb24^5*spbb25-10/9*spaa14^2*spbb14^2*spaa24^3*spbb24^4*spaa25*spbb25^2-11/9*spaa14^2*spbb14^2*spaa24^2*spbb24^3*spaa25^2*spbb25^3-4/9*spaa14^2*spbb14^2*spaa24*spbb24^2*spaa25^3*spbb25^4)/(spaa12*spaa13^2*spbb13^4*spaa15*spaa23*spbb24^2*spbb25^2*spaa34)+
(2/9*spaa12^5*spbb12^5*spaa13^2*spbb24*spbb25+2/9*spaa12^5*spbb12^4*spaa13*spbb24^2*spbb25*spaa34-1*spaa12^4*spbb12^5*spaa13^3*spbb25*spbb34+4/9*spaa12^4*spbb12^4*spaa13^2*spaa14*spbb14*spbb24*spbb25-2/9*spaa12^4*spbb12^4*spaa13^2*spaa23*spbb23*spbb24*spbb25-16/9*spaa12^4*spbb12^4*spaa13^2*spbb24*spbb25*spaa34*spbb34+4/9*spaa12^4*spbb12^3*spaa13*spaa14*spbb14*spbb24^2*spbb25*spaa34-2/9*spaa12^4*spbb12^3*spaa13*spaa23*spbb23*spbb24^2*spbb25*spaa34-7/9*spaa12^4*spbb12^3*spaa13*spbb24^2*spbb25*spaa34^2*spbb34-28/9*spaa12^3*spbb12^4*spaa13^3*spaa14*spbb14*spbb25*spbb34-34/9*spaa12^3*spbb12^4*spaa13^3*spaa23*spbb23*spbb25*spbb34-115/9*spaa12^3*spbb12^4*spaa13^3*spbb25*spaa34*spbb34^2-35/9*spaa12^3*spbb12^3*spaa13^2*spaa14*spbb14*spbb24*spbb25*spaa34*spbb34-22/9*spaa12^3*spbb12^3*spaa13^2*spaa23*spbb23*spbb24*spbb25*spaa34*spbb34-3*spaa12^3*spbb12^3*spaa13^2*spbb24*spbb25*spaa34^2*spbb34^2-7/9*spaa12^3*spbb12^2*spaa13*spaa14*spbb14*spbb24^2*spbb25*spaa34^2*spbb34+8/9*spaa12^3*spbb12^2*spaa13*spaa23*spbb23*spbb24^2*spbb25*spaa34^2*spbb34+2*spaa12^3*spbb12^2*spaa13*spbb24^2*spbb25*spaa34^3*spbb34^2+2/3*spaa12^3*spbb12*spaa23*spbb23*spbb24^3*spbb25*spaa34^3*spbb34+2/3*spaa12^3*spbb12*spbb24^3*spbb25*spaa34^4*spbb34^2-76/9*spaa12^2*spbb12^4*spaa13^4*spaa14*spbb14*spbb34*spbb35-1/9*spaa12^2*spbb12^4*spaa13^4*spaa23*spbb23*spbb34*spbb35-134/9*spaa12^2*spbb12^4*spaa13^4*spaa34*spbb34^2*spbb35-31/9*spaa12^2*spbb12^3*spaa13^3*spaa14^2*spbb14^2*spbb25*spbb34-115/9*spaa12^2*spbb12^3*spaa13^3*spaa14*spbb14*spbb25*spaa34*spbb34^2-37/9*spaa12^2*spbb12^3*spaa13^3*spaa23^2*spbb23^2*spbb25*spbb34-14*spaa12^2*spbb12^3*spaa13^3*spaa23*spbb23*spbb25*spaa34*spbb34^2-103/9*spaa12^2*spbb12^3*spaa13^3*spbb25*spaa34^2*spbb34^3-2/3*spaa12^2*spbb12^2*spaa13^2*spaa14^3*spbb14^3*spbb24*spbb25-10/3*spaa12^2*spbb12^2*spaa13^2*spaa14^2*spbb14^2*spbb24*spbb25*spaa34*spbb34-4/9*spaa12^2*spbb12^2*spaa13^2*spaa14*spbb14*spbb24*spbb25*spaa34^2*spbb34^2-4/3*spaa12^2*spbb12^2*spaa13^2*spaa23^2*spbb23^2*spbb24*spbb25*spaa34*spbb34+2/9*spaa12^2*spbb12^2*spaa13^2*spaa23*spbb23*spbb24*spbb25*spaa34^2*spbb34^2+11/3*spaa12^2*spbb12^2*spaa13^2*spbb24*spbb25*spaa34^3*spbb34^3-1/9*spaa12^2*spbb12*spaa13*spaa14^3*spbb14^3*spbb24^2*spbb25*spaa34-1/3*spaa12^2*spbb12*spaa13*spaa14^2*spbb14^2*spbb24^2*spbb25*spaa34^2*spbb34+10/9*spaa12^2*spbb12*spaa13*spaa14*spbb14*spbb24^2*spbb25*spaa34^3*spbb34^2+1/3*spaa12^2*spbb12*spaa13*spaa23^2*spbb23^2*spbb24^2*spbb25*spaa34^2*spbb34+5/3*spaa12^2*spbb12*spaa13*spaa23*spbb23*spbb24^2*spbb25*spaa34^3*spbb34^2+4/3*spaa12^2*spbb12*spaa13*spbb24^2*spbb25*spaa34^4*spbb34^3+58/9*spaa12*spbb12^4*spaa13^5*spaa24*spbb34^2*spbb35-53/9*spaa12*spbb12^3*spaa13^4*spaa14^2*spbb14^2*spbb34*spbb35-160/9*spaa12*spbb12^3*spaa13^4*spaa14*spbb14*spaa34*spbb34^2*spbb35-8*spaa12*spbb12^3*spaa13^4*spaa23*spbb23*spaa34*spbb34^2*spbb35-133/9*spaa12*spbb12^3*spaa13^4*spaa34^2*spbb34^3*spbb35-5/3*spaa12*spbb12^2*spaa13^3*spaa14^3*spbb14^3*spbb25*spbb34-44/9*spaa12*spbb12^2*spaa13^3*spaa14^2*spbb14^2*spbb25*spaa34*spbb34^2-5/3*spaa12*spbb12^2*spaa13^3*spaa14*spbb14*spbb25*spaa34^2*spbb34^3-20/9*spaa12*spbb12^2*spaa13^3*spaa23^3*spbb23^3*spbb25*spbb34-56/9*spaa12*spbb12^2*spaa13^3*spaa23^2*spbb23^2*spbb25*spaa34*spbb34^2-3*spaa12*spbb12^2*spaa13^3*spaa23*spbb23*spbb25*spaa34^2*spbb34^3+19/9*spaa12*spbb12^2*spaa13^3*spbb25*spaa34^3*spbb34^4-5/9*spaa12*spbb12*spaa13^2*spaa14^4*spbb14^4*spbb24*spbb25-5/3*spaa12*spbb12*spaa13^2*spaa14^3*spbb14^3*spbb24*spbb25*spaa34*spbb34-4/9*spaa12*spbb12*spaa13^2*spaa14^2*spbb14^2*spbb24*spbb25*spaa34^2*spbb34^2+17/9*spaa12*spbb12*spaa13^2*spaa14*spbb14*spbb24*spbb25*spaa34^3*spbb34^3-2/3*spaa12*spbb12*spaa13^2*spaa23^3*spbb23^3*spbb24*spbb25*spaa34*spbb34-4/9*spaa12*spbb12*spaa13^2*spaa23^2*spbb23^2*spbb24*spbb25*spaa34^2*spbb34^2+13/9*spaa12*spbb12*spaa13^2*spaa23*spbb23*spbb24*spbb25*spaa34^3*spbb34^3+11/9*spaa12*spbb12*spaa13^2*spbb24*spbb25*spaa34^4*spbb34^4-1/9*spaa12*spaa13*spaa14^4*spbb14^4*spbb24^2*spbb25*spaa34-2/9*spaa12*spaa13*spaa14^3*spbb14^3*spbb24^2*spbb25*spaa34^2*spbb34-1/9*spaa12*spaa13*spaa14^2*spbb14^2*spbb24^2*spbb25*spaa34^3*spbb34^2+22/9*spbb12^3*spaa13^5*spaa14*spbb14*spaa24*spbb34^2*spbb35+16/9*spbb12^3*spaa13^5*spaa23*spbb23*spaa24*spbb34^2*spbb35+16/3*spbb12^3*spaa13^5*spaa24*spaa34*spbb34^3*spbb35-13/9*spbb12^2*spaa13^4*spaa14^3*spbb14^3*spbb34*spbb35-32/9*spbb12^2*spaa13^4*spaa14^2*spbb14^2*spaa34*spbb34^2*spbb35-20/9*spbb12^2*spaa13^4*spaa14*spbb14*spaa34^2*spbb34^3*spbb35+2/9*spbb12^2*spaa13^4*spaa23^3*spbb23^3*spbb34*spbb35-14/9*spbb12^2*spaa13^4*spaa23^2*spbb23^2*spaa34*spbb34^2*spbb35-26/9*spbb12^2*spaa13^4*spaa23*spbb23*spaa34^2*spbb34^3*spbb35-1/9*spbb12^2*spaa13^4*spaa34^3*spbb34^4*spbb35-1/3*spbb12*spaa13^3*spaa14^4*spbb14^4*spbb25*spbb34-5/9*spbb12*spaa13^3*spaa14^3*spbb14^3*spbb25*spaa34*spbb34^2+1/3*spbb12*spaa13^3*spaa14^2*spbb14^2*spbb25*spaa34^2*spbb34^3+1*spbb12*spaa13^3*spaa14*spbb14*spbb25*spaa34^3*spbb34^4-2/3*spbb12*spaa13^3*spaa23^4*spbb23^4*spbb25*spbb34-5/3*spbb12*spaa13^3*spaa23^3*spbb23^3*spbb25*spaa34*spbb34^2-8/9*spbb12*spaa13^3*spaa23^2*spbb23^2*spbb25*spaa34^2*spbb34^3+5/9*spbb12*spaa13^3*spaa23*spbb23*spbb25*spaa34^3*spbb34^4+4/9*spbb12*spaa13^3*spbb25*spaa34^4*spbb34^5-1/9*spaa13^2*spaa14^5*spbb14^5*spbb24*spbb25-1/3*spaa13^2*spaa14^4*spbb14^4*spbb24*spbb25*spaa34*spbb34-1/3*spaa13^2*spaa14^3*spbb14^3*spbb24*spbb25*spaa34^2*spbb34^2-1/9*spaa13^2*spaa14^2*spbb14^2*spbb24*spbb25*spaa34^3*spbb34^3)/(spaa12*spaa13^3*spbb13^3*spaa15*spaa23*spbb24^2*spbb25^2*spaa34)+
(spaa12*spaa35*spbb25*(2/3*spaa12*spbb12+2/3*spaa15*spbb15+2/3*spaa25*spbb25))/(spaa13^3*spbb13^2)+
(spaa35*spaa12^2*(1*spbb12*spaa15^2*spbb15^2+1*spbb12*spaa15*spbb15*spaa25*spbb25+5/9*spbb12*spaa15*spbb15*spaa35*spbb35-1/3*spbb13*spaa15*spbb15*spbb25*spaa35-4/9*spbb12*spaa23^2*spbb23^2+1/9*spbb12*spaa23*spbb23*spaa25*spbb25-14/9*spbb12*spaa23*spbb23*spaa35*spbb35+2/9*spbb12*spaa25^2*spbb25^2+5/9*spbb12*spaa25*spbb25*spaa35*spbb35-1/3*spbb13*spaa25*spbb25^2*spaa35-7/9*spbb12*spaa35^2*spbb35^2))/(spaa13^2*spbb13^2*spaa15*spaa23*spab1231)+
(35/9*spaa12^3*spbb12^3*spbb14+6*spaa12^2*spbb12^2*spaa13*spbb13*spbb14+49/9*spaa12^2*spbb12^2*spaa14*spbb14^2-32/9*spaa12^2*spbb12^3*spaa23*spbb34+2/3*spaa12*spbb12*spaa13^2*spbb13^2*spbb14-44/9*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14^2-14/9*spaa12*spbb12^2*spaa13*spbb13*spaa23*spbb34-26/9*spaa12*spbb12*spaa14^2*spbb14^3+35/9*spaa12*spbb12^2*spaa14*spbb14*spaa23*spbb34+2*spaa12*spbb12^2*spaa23*spaa34*spbb34^2-4/9*spaa13^3*spbb13^3*spbb14-2/3*spaa13^2*spbb13^2*spaa14*spbb14^2+10/9*spbb12*spaa13^2*spbb13^2*spaa23*spbb34-17/9*spaa13*spbb13*spaa14^2*spbb14^3+28/9*spbb12*spaa13*spbb13*spaa14*spbb14*spaa23*spbb34-1/9*spbb12*spaa13*spbb13*spaa23*spaa34*spbb34^2-5/9*spaa14^3*spbb14^4+23/9*spbb12*spaa14^2*spbb14^2*spaa23*spbb34-10/9*spbb12^2*spaa14*spaa23^2*spbb34^2)/(spaa12*spbb13^2*spaa23*spbb24^2*spaa34)+
(spbb35*(18*spaa13^3*spbb13^3+79/3*spaa13^2*spbb13^2*spaa15*spbb15+437/9*spaa13^2*spbb13^2*spaa23*spbb23-47*spbb12*spaa13^2*spbb13*spaa25*spbb35-1*spaa13^2*spbb13^2*spaa35*spbb35+76/9*spaa13*spbb13*spaa15^2*spbb15^2-76/9*spbb12*spaa13*spaa15*spbb15*spaa25*spbb35-26/3*spaa13*spbb13*spaa15*spbb15*spaa35*spbb35+397/9*spaa13*spbb13*spaa23^2*spbb23^2-182/9*spbb12*spaa13*spaa23*spbb23*spaa25*spbb35+151/9*spaa13*spbb13*spaa23*spbb23*spaa35*spbb35-112/9*spbb12*spaa13*spaa25*spaa35*spbb35^2-20*spaa13*spbb13*spaa35^2*spbb35^2-4/9*spaa15*spbb15*spaa35^2*spbb35^2+41/3*spaa23^3*spbb23^3+169/9*spaa23^2*spbb23^2*spaa35*spbb35+38/9*spaa23*spbb23*spaa35^2*spbb35^2-1*spaa35^3*spbb35^3))/(spaa12*spbb13^2*spaa15*spaa23*spbb25^2)+
(-89/9*spaa12^4*spbb12^4-19/9*spaa12^3*spbb12^3*spaa13*spbb13+58/9*spaa12^3*spbb12^3*spaa14*spbb14-83/9*spaa12^3*spbb12^3*spaa23*spbb23+110/9*spaa12^2*spbb12^2*spaa13^2*spbb13^2+191/9*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spbb14+47/9*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23-41/9*spaa12^2*spbb12^3*spaa13*spaa24*spbb34+44/3*spaa12^2*spbb12^2*spaa14^2*spbb14^2+13/9*spaa12^2*spbb12^2*spaa23^2*spbb23^2+25/9*spaa12*spbb12*spaa13^3*spbb13^3-77/9*spaa12*spbb12*spaa13^2*spbb13^2*spaa14*spbb14+23/9*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23+22/3*spaa12*spbb12^2*spaa13^2*spbb13*spaa24*spbb34-172/9*spaa12*spbb12*spaa13*spbb13*spaa14^2*spbb14^2+22/3*spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa24*spbb34+4/3*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^2+10/3*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa24*spbb34-59/9*spaa12*spbb12*spaa14^3*spbb14^3+8/9*spaa12*spbb12*spaa23^3*spbb23^3-4/9*spaa13^4*spbb13^4-1*spaa13^3*spbb13^3*spaa14*spbb14+2*spbb12*spaa13^3*spbb13^2*spaa24*spbb34-40/9*spaa13^2*spbb13^2*spaa14^2*spbb14^2+3*spbb12*spaa13^2*spbb13*spaa14*spbb14*spaa24*spbb34-2/3*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa24*spbb34+19/9*spbb12^2*spaa13^2*spaa24^2*spbb34^2-44/9*spaa13*spbb13*spaa14^3*spbb14^3+2/3*spbb12*spaa13*spaa14^2*spbb14^2*spaa24*spbb34+7/9*spbb12*spaa13*spaa23^2*spbb23^2*spaa24*spbb34-10/9*spaa14^4*spbb14^4)/(spaa12*spbb13^2*spaa15*spaa23*spbb24*spbb25*spaa34)+
(-5/9*spaa12^4*spbb12^3*spaa34-28/3*spaa12^3*spbb12^3*spaa13*spaa24-41/3*spaa12^3*spbb12^2*spaa13*spbb13*spaa34-14/9*spaa12^3*spbb12^2*spaa14*spbb14*spaa34+412/9*spaa12^2*spbb12^2*spaa13^2*spbb13*spaa24+130/3*spaa12^2*spbb12*spaa13^2*spbb13^2*spaa34+380/9*spaa12^2*spbb12^2*spaa13*spaa14*spbb14*spaa24+211/9*spaa12^2*spbb12*spaa13*spbb13*spaa14*spbb14*spaa34-8/9*spaa12^2*spbb12^2*spaa13*spaa23*spbb23*spaa24-313/3*spaa12*spbb12*spaa13^3*spbb13^2*spaa24-440/9*spaa12*spaa13^3*spbb13^3*spaa34-1070/9*spaa12*spbb12*spaa13^2*spbb13*spaa14*spbb14*spaa24-154/9*spaa12*spaa13^2*spbb13^2*spaa14*spbb14*spaa34+25/9*spaa12*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa24+191/9*spaa12*spbb12^2*spaa13^2*spaa24^2*spbb34-178/9*spaa12*spbb12*spaa13*spaa14^2*spbb14^2*spaa24-40/9*spaa12*spaa13*spbb13*spaa14^2*spbb14^2*spaa34+5/9*spaa12*spbb12*spaa13*spaa23^2*spbb23^2*spaa24+439/9*spaa13^4*spbb13^3*spaa24+203/9*spaa13^3*spbb13^2*spaa14*spbb14*spaa24-488/9*spbb12*spaa13^3*spbb13*spaa24^2*spbb34-260/9*spaa13^2*spbb13*spaa14^2*spbb14^2*spaa24-31/9*spbb12*spaa13^2*spaa14*spbb14*spaa24^2*spbb34+1/3*spaa13^2*spbb13*spaa23^2*spbb23^2*spaa24-19/3*spbb12*spaa13^2*spaa23*spbb23*spaa24^2*spbb34-8/3*spaa13*spaa14^3*spbb14^3*spaa24-2/9*spaa13*spaa23^3*spbb23^3*spaa24)/(spaa12*spaa13*spbb13^2*spaa15*spaa23*spbb25*spaa34)+
(-1/3*spbb14*spbb23*spaa24^2*spbb34)/(spaa12*spbb13^2*spab1231)+
(-4/3*spaa12^3*spbb12^2*spaa23*spaa45-15*spaa12^3*spbb12^2*spaa24*spaa35+290/9*spaa12^2*spbb12*spaa14*spbb14*spaa24*spaa35-287/9*spaa12^2*spbb12^2*spaa15*spaa23*spaa24-8/9*spaa12^2*spbb12*spaa23^2*spbb23*spaa45+103/3*spaa12^2*spbb12*spaa23*spbb23*spaa24*spaa35+107/9*spaa12^2*spbb12*spaa24^2*spbb24*spaa35+40/9*spaa12*spaa14^2*spbb14^2*spaa24*spaa35+161/9*spaa12*spbb12*spaa14*spbb14*spaa15*spaa23*spaa24+68/9*spaa12*spaa14*spbb14*spaa23*spbb23*spaa24*spaa35+17/9*spaa12*spaa14*spbb14*spaa24^2*spbb24*spaa35+125/6*spaa12*spbb12*spaa15*spaa23^2*spbb23*spaa24+1/3*spaa12*spaa23^3*spbb23^2*spaa45-140/9*spaa12*spaa23^2*spbb23^2*spaa24*spaa35-73/9*spaa12*spaa23*spbb23*spaa24^2*spbb24*spaa35-1/9*spaa12*spaa24^3*spbb24^2*spaa35+16/3*spaa14^2*spbb14^2*spaa15*spaa23*spaa24+101/18*spbb12*spaa14*spaa15*spaa23^2*spaa24*spbb34+5*spaa14*spbb14*spaa15*spaa23*spaa24^2*spbb24-241/18*spaa15*spaa23^3*spbb23^2*spaa24-67/18*spaa15*spaa23^2*spbb23*spaa24^2*spbb24+16/9*spaa15*spaa23*spaa24^3*spbb24^2)/(spaa12*spaa13*spbb13^2*spaa15*spaa23*spaa34)+
(7/18*spaa12^3*spbb12*spaa15*spbb15*spaa35+8/9*spaa12^3*spbb12*spaa23*spbb23*spaa35+29/18*spaa12^3*spbb12*spaa25*spbb25*spaa35+13/18*spaa12^3*spbb13*spbb25*spaa35^2-5/9*spaa12^2*spbb12*spaa13*spaa15*spbb15*spaa25-19/18*spaa12^2*spbb12*spaa13*spaa23*spbb23*spaa25-19/18*spaa12^2*spbb12*spaa13*spaa25^2*spbb25-1/3*spaa12^2*spaa15^2*spbb15^2*spaa35-1*spaa12^2*spaa15*spbb15*spaa25*spbb25*spaa35+1/3*spaa12^2*spaa23^2*spbb23^2*spaa35-5/18*spaa12^2*spaa23*spbb23*spaa25*spbb25*spaa35-4/9*spaa12^2*spaa25^2*spbb25^2*spaa35-1/6*spaa12*spbb12*spaa13^2*spaa25^2*spbb35-1/3*spaa12*spaa13*spaa15*spbb15*spaa25^2*spbb25+1/3*spaa12*spaa13*spaa23^2*spbb23^2*spaa25+1/6*spaa12*spaa13*spaa23*spbb23*spaa25^2*spbb25-1/3*spaa12*spaa13*spaa25^3*spbb25^2+1/3*spaa13^2*spaa23*spbb23*spaa25^2*spbb35)/(spaa12*spaa13*spbb13*spaa15*spaa23*spab1231)+
(spaa24*(126*spaa14*spbb14+641/18*spaa23*spbb23+1751/18*spaa24*spbb24+830/9*spaa34*spbb34))/(spaa12*spbb13*spaa34)+
(35/18*spaa12*spbb12-5/9*spaa14*spbb14-1/9*spaa23*spbb23-173/18*spaa24*spbb24)/(spaa13*spbb13)+
(-679/18*spaa23^2*spbb23*spaa45+1739/18*spaa23*spbb23*spaa24*spaa35+3359/18*spaa23*spaa24*spbb24*spaa45-227/9*spaa23*spaa25*spbb25*spaa45-1507/18*spaa24^2*spbb24*spaa35-467/9*spaa24*spaa25*spbb25*spaa35-440/9*spaa24*spaa34*spbb34*spaa35)/(spbb13*spaa15*spaa23*spaa34)+
(spaa13*(-745/9*spaa23*spaa45-512/9*spaa25*spaa34))/(spaa15*spaa23*spaa34)+
(+161/9)}

==> anc/TwoLoopSpinorRemainders/ggggg_mpppp_Nf0.txt <==
rationalSpinorBasis["ggggg","mpppp","Nf0"]=
{(-1/6*spaa13^2*spbb14^2*spbb15^2*spaa23*spbb23^5*spaa24*spaa25)/(spaa12^2*spbb12^4*spaa13*spbb13^3*spaa14*spaa15*spbb45^2)+
(spbb14^2*spbb15^2*spbb23^3*(-1/6*spaa13*spbb13*spaa14*spaa35+1/6*spaa13*spaa14*spbb14*spaa45+1/6*spaa13*spaa15*spbb15*spaa45-1/6*spaa13*spaa34*spbb34*spaa45-1/2*spaa14^2*spbb14*spaa35-1/2*spaa14*spaa15*spbb15*spaa35))/(spaa12*spbb12^4*spbb13^2*spaa14*spaa15*spbb45^2)+
(spbb23^3*spaa12*spbb14^2*spbb15^2*(1/6*spbb23*spaa34*spaa35+1/6*spbb24*spaa34*spaa45-1/6*spbb25*spaa35*spaa45))/(spbb12^3*spaa13*spbb13^3*spaa14*spaa15*spbb45^2)+
(+1/2*spaa13*spbb14^2*spbb15^2*spbb23^3*spaa45^2)/(spaa12*spbb12^4*spbb13^2*spaa14*spaa15*spbb45)+
(spbb14^2*spbb15^2*spbb23^3*spaa45^2*(1/6*spaa12*spbb24*spaa34+1/2*spaa13*spaa14*spbb14+1/3*spaa13*spaa23*spbb23+1/3*spaa13*spaa34*spbb34))/(spaa12*spbb12^4*spaa13*spbb13^3*spaa14*spaa15*spbb45)+
(spaa45*spbb14^2*spbb15^2*spbb23^3*(1/2*spaa12*spaa13*spaa45-1/2*spaa12*spaa14*spaa35+1/2*spaa13*spaa14*spaa25))/(spaa12*spbb12^3*spaa13*spbb13^3*spaa14*spaa15*spbb45),
(-1/3*spbb14^4*spbb15*spbb23^4*spaa34)/(spaa12*spbb12^5*spbb13*spbb34^2*spbb45)+
(-1/3*spbb14^4*spbb15*spbb23^3*spbb25*spaa34)/(spaa12*spbb12^5*spbb13*spbb34*spbb45^2)+
(-1/3*spbb14^2*spbb15^2*spaa23^3*spbb23^5*spbb34^2)/(spaa12^2*spbb12^4*spaa13*spbb13^3*spbb34^2*spbb45^2)+
(spbb14^3*spbb15^2*spbb23^3*(-1/3*spaa12*spbb13*spbb24-1/3*spaa14*spbb14*spbb34+1/3*spaa23*spbb23*spbb34-2/3*spaa24*spbb24*spbb34))/(spaa12*spbb12^4*spbb13^2*spbb34^2*spbb45^2)+
(-1/3*spbb14^2*spbb15^3*spbb23^3*spaa25)/(spaa12*spbb12^3*spbb13^3*spbb45^2),
(-1*spbb14^2*spbb15^2*spbb23^3*spbb25*spaa35)/(spaa12*spbb12^5*spbb34*spbb35*spbb45)+
(+5*spbb14^2*spbb15^2*spbb23^3*spbb25*spab3123)/(spaa12*spbb12^5*spbb34*spbb35^2*spbb45)+
(-5*spbb14^2*spbb15^2*spbb23^3*spbb25*spab3123^2)/(spaa12*spbb12^5*spbb34*spaa35*spbb35^3*spbb45)+
(-5*spbb14^2*spbb15^2*spbb23^4*spaa34)/(spbb12^4*spbb34*spaa35*spbb35^3)+
(+1/6*spbb14^2*spbb15^2*spaa23^3*spbb23^5*spbb34^2*spaa35*spbb35^2)/(spaa12^2*spbb12^4*spaa13*spbb13^3*spbb34^2*spaa35*spbb35^2*spbb45^2)+
(+1/6*spbb14^3*spbb15^2*spbb23^4)/(spbb12^4*spbb13*spbb34^2*spbb35*spbb45)+
(-1*spbb14^2*spbb15^2*spbb23^3*spaa25*spbb25)/(spaa12*spbb12^4*spbb13*spbb34*spbb35*spbb45)+
(+1*spbb14^2*spbb15^2*spbb23^3*spaa35)/(spaa12*spbb12^4*spbb13*spbb34*spbb45)+
(-1/2*spbb14^2*spbb15^2*spbb23^3*spab3123)/(spaa12*spbb12^4*spbb13*spbb34*spbb35*spbb45)+
(-2/3*spaa13*spbb14^2*spbb15^2*spbb23^3)/(spaa12*spbb12^4*spbb34*spbb35*spbb45)+
(spbb14^2*spbb15^2*spbb23^3*spaa34*(29/6*spaa12*spbb13*spbb24-5*spaa13*spbb13*spbb34-5*spaa23*spbb23*spbb34))/(spaa12*spbb12^4*spbb13*spbb34*spaa35*spbb35^2*spbb45)+
(-1*spaa13*spbb14^2*spbb15^2*spbb23^3*spaa25)/(spaa12*spbb12^3*spbb13*spbb34*spaa35*spbb35*spbb45)+
(+1*spbb14^2*spbb15^2*spbb23^3*spaa25*spab5125)/(spaa12*spbb12^3*spbb13^2*spbb34*spaa35*spbb35*spbb45)+
(+14/3*spbb14^2*spbb15^2*spbb23^3)/(spbb12^3*spbb13*spbb34*spbb35*spbb45)+
(spbb14^2*spbb15^2*spbb23^3*(29/6*spaa13*spbb13+5*spaa23*spbb23))/(spbb12^3*spbb13*spbb34*spaa35*spbb35^2*spbb45)+
(-1*spbb14^2*spbb15^2*spbb23^3*spaa25)/(spbb12^2*spbb13^2*spbb34*spaa35*spbb35*spbb45),
(+1/3*spbb13*spbb14^3*spbb15*spbb23^3*spbb24*spaa34)/(spaa12*spbb12^5*spbb13*spbb34^2*spbb45)+
(-1/3*spbb14^2*spbb15^3*spbb23^3*spbb24*spaa35)/(spaa12*spbb12^5*spbb13*spbb34*spbb45^2)+
(spbb14^4*spbb15*spbb23^3*spbb25*(-1/3*spaa12*spbb12-2/3*spaa13*spbb13+1/3*spaa14*spbb14+2/3*spaa24*spbb24))/(spaa12*spbb12^4*spbb13^2*spbb24*spbb34*spbb45^2)+
(-1/3*spbb14^4*spbb15*spbb23^3*spbb35*spab2152)/(spaa12*spbb12^3*spbb13^3*spbb24*spbb34*spbb45^2)+
(spbb23^3*spbb14^3*spbb15*spaa34*(2*spaa23*spbb23+1*spaa24*spbb24))/(spaa12*spbb12^4*spbb13*spaa24*spbb24*spbb34*spbb45)+
(spbb14^3*spbb15*spbb23^3*(-10*spaa12*spaa34+34/3*spaa13*spaa24))/(spaa12*spbb12^3*spbb13*spaa24*spbb24*spbb34*spbb45)+
(spbb23^3*spbb14^3*spbb15*(10*spaa13*spbb13*spaa23*spbb23+1/3*spaa14*spbb14*spaa24*spbb24+10*spaa23^2*spbb23^2+11*spaa23*spbb23*spaa24*spbb24+4/3*spaa24^2*spbb24^2))/(spaa12*spbb12^3*spbb13^2*spaa24*spbb24^2*spbb34*spbb45)+
(spbb14^3*spbb15*spbb23^3*(-20*spaa12*spaa13*spbb13-20*spaa12*spaa14*spbb14-10*spaa12*spaa23*spbb23-19*spaa12*spaa24*spbb24-61/3*spaa13*spaa24*spbb34))/(spaa12*spbb12^2*spbb13^2*spaa24*spbb24^2*spbb34*spbb45)+
(spbb23^3*spbb14^3*spbb15*(-10*spaa13*spbb13*spaa23*spbb23-1/3*spaa14*spbb14*spaa24*spbb24-10*spaa23^2*spbb23^2-10*spaa23*spbb23*spaa24*spbb24-2/3*spaa24^2*spbb24^2))/(spaa12*spbb12^2*spbb13^3*spaa24*spbb24^3*spbb45)+
(+29/3*spbb14^3*spbb15*spbb23^3)/(spbb12*spbb13^3*spbb24^2*spbb45)+
(spbb14^3*spbb15*spbb23^3*(10*spaa12^2*spbb12+10*spaa12*spaa14*spbb14+10*spaa13*spaa24*spbb34))/(spaa12*spbb12*spbb13^3*spaa24*spbb24^3*spbb45)+
(+10*spbb14^3*spaa15*spbb15*spbb23^3)/(spbb12*spbb13^2*spaa24*spbb24^3*spbb34)+
(-30*spaa12*spbb14^3*spbb15*spbb23^3)/(spbb12*spbb13^2*spaa24*spbb24^2*spbb34*spbb45),
(spbb14^4*spbb15*spbb23^3*spbb25*(1/3*spaa14*spbb14+1/3*spaa24*spbb24))/(spaa12*spbb12^5*spbb13*spbb34^2*spbb45^2)+
(spbb14^2*spbb15*spbb23^3*(-5/3*spaa12^2*spbb13*spaa14*spbb14^2*spbb24+1/3*spaa12^2*spbb13^2*spaa23*spbb24^2-1*spaa12^2*spbb13*spbb14*spaa24*spbb24^2-1*spaa12^2*spbb13*spbb14*spbb24*spaa34*spbb34+5/3*spaa12*spaa14^2*spbb14^3*spbb34+4/3*spaa12*spaa14*spbb14^2*spaa24*spbb24*spbb34+1*spaa12*spaa14*spbb14^2*spaa34*spbb34^2-1*spaa12*spbb13*spaa23^2*spbb23*spbb24*spbb34-5/3*spaa12*spbb13*spaa23*spaa24*spbb24^2*spbb34-2/3*spaa12*spbb13*spaa23*spbb24*spaa34*spbb34^2-2/3*spaa12*spbb14*spaa24^2*spbb24^2*spbb34-1*spaa12*spbb14*spaa24*spbb24*spaa34*spbb34^2-1/3*spaa12*spbb14*spaa34^2*spbb34^3+1/3*spaa23^3*spbb23^2*spbb34^2+1/3*spaa23^2*spbb23*spaa24*spbb24*spbb34^2))/(spaa12^2*spbb12^4*spbb13^2*spaa15*spbb34^2*spbb45^2)+
(+2/3*spaa13*spbb14^2*spbb15*spbb23^3*spbb35^3)/(spaa12*spbb13^3*spbb25^4*spbb34^2)+
(spbb23^3*spbb14^2*spbb15*(2/3*spaa23^3*spbb23^2*spbb34^2*spbb35+5/3*spaa23^2*spbb23^2*spaa24*spbb34^2*spbb45+5/3*spaa23^2*spbb23*spaa24*spbb25*spbb34^3-1*spaa23^2*spbb23^2*spaa25*spbb34*spbb35*spbb45-2*spaa23^2*spbb23*spaa34*spbb34^3*spbb35-7/3*spaa23^2*spbb23*spbb34^2*spaa35*spbb35^2+4/3*spaa23*spbb23*spaa24^2*spbb24*spbb34^2*spbb45+1/3*spaa23*spaa24^2*spbb24*spbb25*spbb34^3+4/3*spaa23*spbb23^2*spaa24*spaa25*spbb34*spbb45^2+3*spaa23*spbb23*spaa24*spaa34*spbb34^3*spbb45+1/3*spaa23*spaa24*spbb25*spaa34*spbb34^4+7/3*spaa23*spbb23*spaa24*spbb34^2*spaa45*spbb45^2-13/3*spaa23*spbb23*spaa25*spbb34*spaa35*spbb35^2*spbb45-4/3*spaa23*spaa34^2*spbb34^4*spbb35-2/3*spaa23*spaa34*spbb34^3*spaa35*spbb35^2+2/3*spaa23*spbb34^2*spaa35^2*spbb35^3+1/3*spaa24^3*spbb24^2*spbb34^2*spbb45+1*spbb23*spaa24^2*spbb24*spaa25*spbb34*spbb45^2+1/3*spaa24^2*spbb24*spaa34*spbb34^3*spbb45+4/3*spaa24^2*spbb24*spbb34^2*spaa45*spbb45^2-4/3*spbb23^2*spaa24*spaa25^2*spbb45^3+7/3*spbb23*spaa24*spaa25*spbb34*spaa45*spbb45^3+10/3*spaa24*spaa34^2*spbb34^4*spbb45+26/3*spaa24*spaa34*spbb34^3*spaa45*spbb45^2+4*spaa24*spbb34^2*spaa45^2*spbb45^3+10/3*spbb23*spaa25^2*spaa35*spbb35^2*spbb45^2+10/3*spaa25*spbb34*spaa35^2*spbb35^3*spbb45))/(spaa12^2*spbb12^3*spbb13^3*spaa15*spbb25*spbb34^2*spbb45^2)+
(spbb14^2*spbb15*spbb23^3*(-16/3*spaa12*spaa34^2*spbb34^3*spbb35*spaa45*spbb45^2-10*spaa12*spaa34*spbb34^2*spaa35^2*spbb35^3*spbb45-40*spaa12*spaa34*spbb34^2*spaa35*spbb35^2*spaa45*spbb45^2-92/3*spaa12*spaa34*spbb34^2*spbb35*spaa45^2*spbb45^3-10*spaa12*spbb34*spaa35^3*spbb35^4*spbb45-88/3*spaa12*spbb34*spaa35^2*spbb35^3*spaa45*spbb45^2-88/3*spaa12*spbb34*spaa35*spbb35^2*spaa45^2*spbb45^3-10*spaa12*spbb34*spbb35*spaa45^3*spbb45^4+74/3*spaa13^2*spaa14*spbb14^2*spaa24*spbb34^2*spbb35^2-71/3*spaa13^2*spbb14^2*spaa15*spaa25*spbb35^4+26*spaa13^2*spbb14*spaa24*spaa34*spbb34^3*spbb35^2+27*spaa13^2*spbb14*spaa24*spbb34^2*spaa35*spbb35^3+110/3*spaa13*spaa14^2*spbb14^2*spaa24*spbb34^2*spbb35*spbb45-113/3*spaa13*spaa14*spbb14^2*spaa15*spaa25*spbb35^3*spbb45+151/3*spaa13*spaa14*spbb14*spaa24*spaa34*spbb34^3*spbb35*spbb45+64*spaa13*spaa14*spbb14*spaa24*spbb34^2*spaa35*spbb35^2*spbb45-20*spaa13*spbb14*spaa15*spaa25*spaa35*spbb35^4*spbb45+11*spaa13*spaa24*spaa34^2*spbb34^4*spbb35*spbb45-44/3*spaa14^3*spbb14^2*spaa24*spbb34^2*spbb45^2+34/3*spaa14^2*spbb14^2*spaa15*spaa25*spbb35^2*spbb45^2+5/3*spaa14^2*spbb14*spaa24*spaa34*spbb34^3*spbb45^2+109/3*spaa14^2*spbb14*spaa24*spbb34^2*spaa35*spbb35*spbb45^2-118/3*spaa14*spbb14*spaa15*spaa25*spaa35*spbb35^3*spbb45^2-20*spaa14*spbb14*spaa15*spaa25*spbb35^2*spaa45*spbb45^3+29/3*spaa14*spaa24*spaa34^2*spbb34^4*spbb45^2))/(spaa12^2*spbb12^2*spbb13^3*spaa15*spaa25*spbb25^3*spbb34^2*spbb45^2)+
(spbb23^3*spbb14^2*spbb15*(22*spaa12^3*spbb12*spaa13*spbb13*spbb23+22*spaa12^3*spbb12^2*spaa14*spbb34+2/3*spaa12^3*spbb12*spaa23*spbb23^2+26*spaa12^2*spaa13^2*spbb13^2*spbb23+46*spaa12^2*spbb12*spaa13*spbb13*spaa14*spbb34+2/3*spaa12^2*spaa13*spbb13*spaa23*spbb23^2+62/3*spaa12^2*spbb12*spaa13*spbb23*spaa24*spbb34+36*spaa12^2*spbb12*spaa14^2*spbb14*spbb34+46/3*spaa12*spaa13^2*spbb13^2*spaa14*spbb34+76/3*spaa12*spaa13^2*spbb13*spbb23*spaa24*spbb34+152/3*spaa12*spaa13*spbb13*spaa14^2*spbb14*spbb34+28/3*spaa12*spbb12*spaa13*spaa14*spaa24*spbb34^2+2/3*spaa12*spaa13*spaa23*spbb23^2*spaa24*spbb34+28/3*spaa12*spaa14^3*spbb14^2*spbb34+4/3*spaa13^2*spbb13*spaa14*spaa24*spbb34^2))/(spaa12^2*spbb12^2*spbb13^2*spaa15*spaa25*spbb25^3*spbb34^2)+
(-8/3*spaa14^2*spbb14^2*spbb15*spaa23*spbb23^3)/(spaa12^2*spbb12^2*spbb13^2*spaa15*spbb25^2)+
(spbb14^2*spbb15*spbb23^3*(-137/3*spaa12^3*spbb13*spbb14*spbb24*spbb25-178/3*spaa12^2*spaa13*spbb13*spbb14*spbb25*spbb34-113/3*spaa12^2*spaa14*spbb14^2*spbb24*spbb35+235/3*spaa12^2*spaa14*spbb14^2*spbb25*spbb34+62/3*spaa12^2*spbb14*spaa24*spbb24^2*spbb35-205/3*spaa12^2*spbb14*spaa24*spbb24*spbb25*spbb34-119/3*spaa12*spaa13^2*spbb13*spbb15*spbb34^2+23/3*spaa12*spaa13*spaa14*spbb14*spbb15*spbb34^2-176/3*spaa12*spaa13*spbb14*spaa24*spbb25*spbb34^2+115/3*spaa12*spaa14^2*spbb14^2*spbb34*spbb45+40/3*spaa12*spaa14*spbb15*spaa23*spbb24*spbb34^2-229/3*spaa12*spaa14*spbb14*spaa24*spbb24*spbb34*spbb45+62/3*spaa12*spaa24^2*spbb24^2*spbb34*spbb45-36*spaa13^2*spbb15*spaa24*spbb34^3+62/3*spaa13*spaa14*spbb15*spaa23*spbb34^3-103/3*spaa13*spaa14*spbb14*spaa24*spbb34^2*spbb45+45*spaa13*spaa24^2*spbb24*spbb34^2*spbb45+34/3*spaa13*spaa24*spaa34*spbb34^3*spbb45-15*spaa14*spaa23*spaa24*spbb24*spbb34^2*spbb45+10*spaa14*spaa23*spaa34*spbb34^3*spbb45))/(spaa12*spbb12^2*spbb13^2*spaa15*spaa25*spbb25^2*spbb34^2*spbb45^2)+
(spbb14^2*spbb15*spbb23^3*(-10*spaa12^2*spbb14*spbb24*spbb35+47*spaa12^2*spbb14*spbb25*spbb34+10*spaa12*spaa13*spbb15*spbb34^2+118/3*spaa12*spaa24*spbb24*spbb34*spbb45+215/3*spaa13*spaa24*spbb34^2*spbb45-13/3*spaa14*spaa23*spbb34^2*spbb45))/(spbb12*spbb13^2*spaa15*spaa25*spbb25^2*spbb34^2*spbb45^2)+
(spaa12*spbb14^2*spbb15*spbb23^3*(152/3*spaa12*spbb24+284/3*spaa13*spbb34))/(spbb12*spbb13*spaa15*spaa25*spbb25^2*spbb34^2*spbb45),
(+2/9*spbb14^3*spaa15*spbb15^4*spbb23^3*spaa24*spbb24*spaa45^2)/(spaa12*spbb12^4*spbb13^3*spbb45*spab4154^3)+
(spbb14^3*spbb23^3*spbb15^3*spaa45*(-1/3*spaa13*spbb13^2*spaa15-2/9*spaa13*spbb13*spbb23*spaa25-1/9*spbb12*spaa15*spaa25*spbb35+1/9*spbb13*spaa15*spaa25*spbb25-1/3*spbb13*spaa15*spaa35*spbb35-2/9*spbb23*spaa25*spaa35*spbb35))/(spaa12*spbb12^4*spbb13^3*spbb34*spbb45*spab4154^2)+
(spbb14^3*spbb15*spbb23^3*(20/9*spaa12*spbb12^3*spbb13*spaa14*spbb14*spbb34*spbb45+41/9*spaa12*spbb12^3*spaa14*spbb14^2*spbb34*spbb35-103/9*spaa12*spbb12^2*spbb13*spaa14*spbb14^2*spbb25*spbb34-1/3*spaa12*spbb12^2*spaa14*spbb14^3*spbb23*spbb35+1/3*spaa12*spbb12*spbb13*spaa14*spbb14^3*spbb23*spbb25-11/9*spaa12*spbb12^4*spaa24*spbb34^2*spbb45+10/9*spaa12*spbb12^3*spbb14*spaa24*spbb24*spbb34*spbb35+20/9*spaa12*spbb12^2*spbb14^2*spbb23*spaa24*spbb24*spbb35+13/9*spaa12*spbb12*spbb14^3*spbb23^2*spaa24*spbb25+1/3*spaa12*spbb13*spbb14^3*spbb23^2*spbb25*spaa34-11/9*spbb12^2*spaa13*spbb13^2*spaa14*spbb14*spbb34*spbb45-31/9*spbb12*spaa13*spbb13^2*spaa14*spbb14^2*spbb25*spbb34+11/9*spbb12^2*spaa13*spbb13^2*spaa34*spbb34^2*spbb45-10/9*spbb12*spaa13*spbb13^2*spbb14*spbb25*spaa34*spbb34^2-19/3*spbb12^2*spbb13*spaa14^2*spbb14^2*spbb34*spbb45+14/3*spbb12^2*spaa14^2*spbb14^3*spbb34*spbb35-3*spbb12*spbb13*spaa14^2*spbb14^3*spbb25*spbb34-1/9*spbb12^2*spaa14*spbb14^2*spaa24*spbb24*spbb34*spbb35-4/9*spbb12*spaa14*spbb14^3*spbb23*spaa24*spbb24*spbb35))/(spaa12*spbb12^5*spbb13^3*spbb24*spbb34^2*spbb45^2*spab4154)+
(spbb14^4*spbb15*spbb23^3*spbb24*(11/18*spaa14*spbb15+11/18*spaa24*spbb25))/(spaa12*spbb12^5*spbb13*spbb34^2*spbb45^2)+
(spbb14^2*spbb15*spbb23^3*(4/9*spaa12^2*spbb13*spaa14*spbb14^2*spbb24-10/9*spaa12^2*spbb13^2*spaa23*spbb24^2-10/9*spaa12^2*spbb13*spbb14*spaa24*spbb24^2+28/9*spaa12^2*spbb13*spbb14*spbb24*spaa34*spbb34-4/9*spaa12*spaa14^2*spbb14^3*spbb34-29/6*spaa12*spaa14*spbb14^2*spaa34*spbb34^2+19/6*spaa12*spbb13*spaa23^2*spbb23*spbb24*spbb34+50/9*spaa12*spbb13*spaa23*spaa24*spbb24^2*spbb34+65/18*spaa12*spbb13*spaa23*spbb24*spaa34*spbb34^2+43/18*spaa12*spbb14*spaa24^2*spbb24^2*spbb34+29/18*spaa12*spbb14*spaa24*spbb24*spaa34*spbb34^2-7/9*spaa12*spbb14*spaa34^2*spbb34^3+11/18*spaa23^3*spbb23^2*spbb34^2+11/18*spaa23^2*spbb23*spaa24*spbb24*spbb34^2))/(spaa12^2*spbb12^4*spbb13^2*spaa15*spbb34^2*spbb45^2)+
(spbb14^2*spbb15*spbb23^3*(-10/3*spaa12^3*spbb13^2*spbb14*spbb24^2+229/18*spaa12^2*spaa13*spbb13^2*spbb14*spbb24*spbb34+283/18*spaa12^2*spbb13*spaa14*spbb14^2*spbb24*spbb34+154/9*spaa12^2*spbb13^2*spaa23*spbb24^2*spbb34+137/9*spaa12^2*spbb13*spbb14*spaa24*spbb24^2*spbb34-1/9*spaa12*spaa13^2*spbb13^2*spbb14*spbb34^2-14/3*spaa12*spaa13*spbb13*spaa14*spbb14^2*spbb34^2+106/9*spaa12*spaa13*spbb13^2*spaa23*spbb24*spbb34^2+32/3*spaa12*spaa13*spbb13*spbb14*spaa24*spbb24*spbb34^2-14/3*spaa12*spaa14^2*spbb14^3*spbb34^2-17/18*spaa12*spaa14*spbb14^2*spaa24*spbb24*spbb34^2+4/9*spaa12*spbb13*spaa23^2*spbb23*spbb24*spbb34^2-13/18*spaa12*spbb13*spaa23*spaa24*spbb24^2*spbb34^2-11/18*spaa23^2*spbb23*spaa24*spbb24*spbb34^3))/(spaa12^2*spbb12^3*spbb13^3*spaa15*spbb24*spbb34^2*spbb45^2)+
(spbb14^2*spbb15*spbb23^3*(46/9*spaa12^2*spbb12*spbb14*spbb24-10*spaa12*spaa13*spbb14^2*spbb23+4/9*spaa12*spaa14*spbb14^2*spbb24+14/3*spaa12*spbb14*spaa24*spbb24^2+10*spaa13*spaa14*spbb14^2*spbb34+15*spaa13*spbb14*spaa24*spbb24*spbb34+10*spaa13*spbb14*spaa34*spbb34^2-10*spaa14*spbb14*spaa23*spbb24*spbb34-11/9*spaa23*spaa24*spbb24^2*spbb34))/(spaa12*spbb12^2*spbb13^3*spaa15*spbb24^2*spbb45^2)+
(spbb14^2*spbb15*spbb23^3*(289/18*spaa12^2*spbb14*spbb24^2+15*spaa12*spaa13*spbb14*spbb24*spbb34-128/9*spaa12*spaa23*spbb24^2*spbb34+10*spaa13^2*spbb14*spbb34^2-10*spaa13*spaa23*spbb24*spbb34^2))/(spaa12*spbb12^2*spbb13^2*spaa15*spbb24^2*spbb34*spbb45^2),
(spbb14^2*spbb15^2*spbb23^3*(11/18*spbb14*spbb24*spaa35*spbb35^3+5*spbb15*spbb23*spbb34*spaa35*spbb35*spbb45+10*spbb15*spbb23*spbb34*spaa45*spbb45^2))/(spaa12*spbb12^5*spbb13*spbb34^2*spbb35^2*spbb45^2)+
(spbb23^3*spbb14^2*spbb15*(11/18*spaa23^3*spbb23^2*spaa34*spbb34^3*spbb35+35/18*spaa23^3*spbb23^2*spbb34^2*spaa35*spbb35^2-4*spaa23^2*spbb23^2*spaa24*spaa34*spbb34^3*spbb45-4/3*spaa23^2*spbb23*spaa24*spbb25*spaa34*spbb34^4+29/9*spaa23^2*spbb23^2*spaa24*spbb34^2*spaa45*spbb45^2+11/9*spaa23^2*spbb23^2*spaa25*spbb34*spaa35*spbb35^2*spbb45+7/18*spaa23^2*spbb23*spaa34*spbb34^3*spaa35*spbb35^2-17/18*spaa23^2*spbb23*spbb34^2*spaa35^2*spbb35^3-13/18*spaa23*spbb23*spaa24^2*spbb24*spaa34*spbb34^3*spbb45+52/9*spaa23*spbb23*spaa24^2*spbb24*spbb34^2*spaa45*spbb45^2-56/9*spaa23*spbb23^2*spaa24*spaa25*spbb34*spaa45*spbb45^3-41/18*spaa23*spbb23*spaa24*spaa34^2*spbb34^4*spbb45+5/6*spaa23*spbb23*spaa24*spaa34*spbb34^3*spaa45*spbb45^2+31/9*spaa23*spbb23*spaa24*spbb34^2*spaa45^2*spbb45^3-17/18*spaa23*spbb23^2*spaa25^2*spaa35*spbb35^2*spbb45^2-17/18*spaa23*spbb23*spaa25*spbb34*spaa35^2*spbb35^3*spbb45+11/18*spaa23*spaa34*spbb34^3*spaa35^2*spbb35^3+11/18*spaa23*spbb34^2*spaa35^3*spbb35^4+11/18*spaa24^3*spbb24^2*spbb34^2*spaa45*spbb45^2-101/18*spbb23*spaa24^2*spbb24*spaa25*spbb34*spaa45*spbb45^3+5*spaa24^2*spbb24*spbb34^2*spaa45^2*spbb45^3+1/3*spbb23^2*spaa24*spaa25^2*spaa45*spbb45^4-1/3*spbb23*spaa24*spaa25*spbb34*spaa45^2*spbb45^4-11/18*spaa24*spaa34^2*spbb34^4*spaa45*spbb45^2-11/9*spaa24*spaa34*spbb34^3*spaa45^2*spbb45^3-11/18*spaa24*spbb34^2*spaa45^3*spbb45^4))/(spaa12^2*spbb12^4*spbb13^2*spaa15*spbb34^2*spbb35*spbb45^2*spab3123)+
(spbb14^2*spaa24*spbb15*spbb23^3*(-11/9*spaa12^2*spbb12*spbb14-11/6*spaa12*spaa14*spbb14^2-11/9*spaa12*spbb12*spaa23*spbb34-11/18*spaa23^2*spbb23*spbb34))/(spaa12^2*spbb12^3*spbb13^3*spaa15*spbb45^2)+
(spbb14^2*spaa24^2*spbb15*spbb23^3*(5*spaa14*spbb14+19/18*spaa23*spbb23+79/18*spaa24*spbb24+5*spaa34*spbb34))/(spaa12^2*spbb12^3*spbb13^2*spbb35*spab3123)+
(spbb14^2*spbb23^2*(7/2*spaa12^3*spbb12^3*spbb15+3*spaa12^2*spbb12^2*spaa14*spbb14*spbb15-67/6*spaa12^2*spbb12^2*spbb14*spaa24*spbb25+89/9*spaa12^2*spbb12^2*spbb15*spaa24*spbb24+1/9*spaa12*spbb12*spaa14^2*spbb14^2*spbb15-187/18*spaa12*spbb12*spaa14*spbb14^2*spaa24*spbb25+167/18*spaa12*spbb12*spaa14*spbb14*spbb15*spaa24*spbb24-227/6*spaa12*spbb12*spbb14*spaa24^2*spbb24*spbb25+409/18*spaa12*spbb12*spbb15*spaa24^2*spbb24^2-37/18*spaa14^2*spbb14^3*spaa24*spbb25+37/18*spaa14^2*spbb14^2*spbb15*spaa24*spbb24-473/18*spaa14*spbb14^2*spaa24^2*spbb24*spbb25+95/9*spaa14*spbb14*spbb15*spaa24^2*spbb24^2-6*spaa14*spbb14^2*spaa24*spbb25*spaa45*spbb45-283/18*spbb14^2*spaa15*spaa24^2*spbb25^2-34/3*spbb14*spaa24^3*spbb24^2*spbb25+34/3*spbb15*spaa24^3*spbb24^3+193/18*spbb14*spaa24^2*spbb24*spbb25*spaa45*spbb45-79/18*spbb14*spaa24*spbb25*spaa45^2*spbb45^2))/(spaa12*spbb12^3*spbb13^2*spaa15*spbb45^2*spab3123)+
(spbb15*spbb14^2*spaa15*spbb23^2*(-2/3*spaa13*spbb13-1/3*spaa15*spbb15-2/3*spaa35*spbb35))/(spaa12*spbb12^3*spbb34^2*spab3123)+
(spbb14^2*spbb23^2*(61/9*spbb12*spaa13^2*spbb13^2*spaa14*spaa24+1/3*spaa13^2*spbb13^3*spaa14*spaa34+3*spbb12*spaa13^2*spbb13*spbb23*spaa24^2-29/9*spaa13^2*spbb13^2*spbb23*spaa24*spaa34+197/18*spbb12*spaa13*spbb13*spaa14^2*spbb14*spaa24+1/3*spaa13*spbb13^2*spaa14^2*spbb14*spaa34-224/9*spbb12*spaa13*spbb13*spaa14*spaa24^2*spbb24-229/18*spbb12*spaa13*spaa14*spbb14*spbb23*spaa24^2+64/9*spaa13*spbb13^2*spaa14*spaa24*spbb24*spaa34-93/2*spbb12*spaa13*spbb23*spaa24^3*spbb24-415/18*spaa13*spbb13*spbb23*spaa24^2*spbb24*spaa34+283/9*spaa13*spbb14*spbb23^2*spaa24^2*spaa34-77/9*spaa13*spbb13*spbb23*spaa24*spaa34^2*spbb34+83/18*spbb12*spaa14^3*spbb14^2*spaa24-13/6*spbb12*spaa14^2*spbb14*spaa24^2*spbb24+77/9*spbb13*spaa14^2*spbb14*spaa24*spbb24*spaa34-62/3*spbb12*spaa14*spaa24^3*spbb24^2-32*spbb13*spaa14*spaa24^2*spbb24^2*spaa34-238/9*spbb23*spaa24^3*spbb24^2*spaa34-39/2*spbb23*spaa24^2*spbb24*spaa34^2*spbb34-79/18*spbb23*spaa24*spaa34^3*spbb34^2))/(spaa12*spbb12^3*spbb13*spaa15*spbb35*spab3123^2)+
(spbb12*spbb14^2*spbb23^2*(31/9*spaa12^3*spbb12^3*spbb45-161/18*spaa12^3*spbb12^2*spbb14*spbb25+59/18*spaa12^2*spbb12^2*spaa14*spbb14*spbb45-11/2*spaa12^2*spbb12*spaa14*spbb14^2*spbb25+1/18*spaa12^2*spbb12^2*spaa24*spbb24*spbb45+11/9*spaa12^2*spbb12*spbb14*spaa24*spbb24*spbb25-278/9*spaa12^2*spbb12^2*spaa25*spbb25*spbb45+7/6*spaa12*spbb12*spaa14^2*spbb14^2*spbb45-2/9*spaa12*spaa14^2*spbb14^3*spbb25+206/9*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24*spbb45+1*spaa12*spaa14*spbb14^2*spaa24*spbb24*spbb25-101/6*spaa12*spbb12^2*spaa14*spaa25*spbb45^2-77/18*spaa12*spbb12*spaa24^2*spbb24^2*spbb45+136/9*spaa12*spbb14*spaa24^2*spbb24^2*spbb25-589/6*spaa12*spbb12*spaa24*spbb24*spaa25*spbb25*spbb45-455/9*spaa12*spbb12*spaa25^2*spbb25^2*spbb45+1/9*spaa14^3*spbb14^3*spbb45-59/18*spaa14^2*spbb14^2*spaa24*spbb24*spbb45+11/2*spbb12*spaa14^2*spbb14*spaa25*spbb45^2+371/18*spaa14*spbb14*spaa24^2*spbb24^2*spbb45-155/9*spbb12*spaa14*spaa24*spbb24*spaa25*spbb45^2-911/18*spbb12*spaa14*spaa25^2*spbb25*spbb45^2-8/9*spaa24^3*spbb24^3*spbb45-109/3*spaa24^2*spbb24^2*spaa25*spbb25*spbb45-113/3*spaa24*spbb24*spaa25^2*spbb25^2*spbb45+14/9*spaa25^3*spbb25^3*spbb45))/(spbb12^3*spbb13*spaa15*spbb34*spbb45^2*spab3123^2)+
(spbb14^2*spbb23^2*(-275/9*spaa12^3*spbb12^3*spbb25*spbb45+11/2*spaa12^3*spbb12^2*spbb14*spbb25^2-220/9*spaa12^2*spbb12^3*spaa14*spbb45^2-125/2*spaa12^2*spbb12^2*spaa24*spbb24*spbb25*spbb45+1/9*spaa12^2*spbb12*spbb14*spaa24*spbb24*spbb25^2-427/9*spaa12^2*spbb12^2*spaa25*spbb25^2*spbb45-8/9*spaa12^2*spbb12*spbb14*spaa25*spbb25^3-125/2*spaa12^2*spbb12^2*spbb25*spaa45*spbb45^2+3*spaa12^2*spbb12*spbb14*spbb25^2*spaa45*spbb45-17/18*spaa12^2*spbb14^2*spbb25^3*spaa45-491/9*spaa12*spbb12^2*spaa14*spaa24*spbb24*spbb45^2-41/18*spaa12*spbb12^2*spaa14*spaa45*spbb45^3-485/18*spaa12*spbb12*spaa24^2*spbb24^2*spbb25*spbb45-113/18*spaa12*spbb12*spaa24*spbb24*spaa25*spbb25^2*spbb45-17/18*spaa12*spbb14*spaa24*spbb24*spaa25*spbb25^3-130/3*spaa12*spbb12*spaa24*spbb24*spbb25*spaa45*spbb45^2+206/9*spaa12*spbb14*spaa24*spbb24*spbb25^2*spaa45*spbb45+101/18*spaa12*spbb12*spaa25^2*spbb25^3*spbb45-17/18*spaa12*spbb14*spaa25^2*spbb25^4+40/9*spaa12*spbb12*spbb25*spaa45^2*spbb45^3-13/6*spaa12*spbb14*spbb25^2*spaa45^2*spbb45^2-224/9*spbb12*spaa14*spaa24^2*spbb24^2*spbb45^2-41/18*spbb12*spaa14*spaa24*spbb24*spaa45*spbb45^3-1/9*spbb12*spaa14*spaa45^2*spbb45^4+82/9*spaa24^2*spbb24^2*spaa25*spbb25^2*spbb45+1/3*spaa24^2*spbb24^2*spbb25*spaa45*spbb45^2+229/9*spaa24*spbb24*spaa25^2*spbb25^3*spbb45+11/9*spaa24*spbb24*spbb25*spaa45^2*spbb45^3+11/9*spaa25^3*spbb25^4*spbb45))/(spbb12^3*spaa15*spbb34*spbb35*spbb45^2*spab3123^2)+
(spbb14^2*spbb25*spbb23^2*(-35/3*spaa12*spaa14*spbb14^2*spbb15*spbb25-34/3*spaa12*spbb14*spaa15*spbb15^2*spbb25-227/18*spaa12*spbb14^2*spaa24*spbb25^2-221/18*spaa12*spbb14*spbb15*spaa25*spbb25^2+1/3*spaa14^2*spbb14^2*spbb15*spbb45-5/18*spaa14*spbb14*spaa15*spbb15^2*spbb45-79/9*spaa14*spbb14^2*spaa24*spbb25*spbb45-97/18*spaa14*spbb14*spbb15*spaa25*spbb25*spbb45-11/18*spaa15^2*spbb15^3*spbb45+49/18*spaa15*spbb15^2*spaa25*spbb25*spbb45+61/3*spbb14*spaa24*spaa25*spbb25^2*spbb45-33*spbb14*spaa24*spbb25*spaa45*spbb45^2+41/9*spbb15*spaa25^2*spbb25^2*spbb45))/(spbb12^3*spbb34*spbb35*spbb45^2*spab3123^2)+
(spbb14^2*spbb23^2*(11*spaa12*spbb15*spbb25*spaa45-43/2*spaa14^2*spbb14*spbb15-40/3*spaa14*spaa15*spbb15^2+301/9*spbb12*spaa14*spaa24*spbb45))/(spbb12^2*spbb34*spbb35*spab3123^2)+
(spbb45*spbb14^2*spbb23^2*(-16/9*spaa13^2*spbb13*spbb15+197/9*spaa13*spaa15*spbb15^2-14/3*spaa13*spbb13*spaa34*spbb45+313/18*spaa13*spbb15*spaa35*spbb35+485/6*spaa13*spbb15*spaa45*spbb45+280/9*spaa14*spbb15*spaa35*spbb45+494/9*spaa34*spaa35*spbb35*spbb45-215/18*spaa34*spaa45*spbb45^2))/(spbb12^2*spbb34*spbb45^2*spab3123^2)+
(spbb14^2*spbb23^2*(-161/6*spaa13^3*spbb13*spbb15^2+161/6*spbb12*spaa13^2*spbb15*spaa23*spbb35-467/6*spaa13^2*spbb13*spbb15*spaa23*spbb25+2/9*spaa13^2*spbb15^2*spaa35*spbb35+51*spbb12*spaa13*spaa23^2*spbb25*spbb35-550/9*spaa13*spbb13*spaa23^2*spbb25^2-91/9*spaa23^3*spbb23*spbb25^2))/(spbb12^2*spbb45^2*spab3123^3),
(spbb14^2*spbb15*spbb23^3*spbb35*(-2/3*spaa12^4*spbb12^5*spaa14*spaa24*spbb24*spbb45^2-2/3*spaa12^4*spbb12^5*spaa14*spaa25*spbb25*spbb45^2+2/3*spaa12^4*spbb12^4*spaa24^2*spbb24^2*spbb25*spbb45-2/3*spaa12^4*spbb12^4*spaa25^2*spbb25^3*spbb45-2/3*spaa12^3*spbb12^5*spaa14^2*spaa25*spbb45^3+11/3*spaa12^3*spbb12^4*spaa14*spaa24*spbb24*spaa25*spbb25*spbb45^2+7/3*spaa12^3*spbb12^4*spaa14*spaa25^2*spbb25^2*spbb45^2-5/3*spaa12^3*spbb12^3*spaa24^2*spbb24^2*spaa25*spbb25^2*spbb45-11/18*spaa12^3*spbb12^3*spaa24*spbb24*spaa25^2*spbb25^3*spbb45+19/18*spaa12^3*spbb12^3*spaa25^3*spbb25^4*spbb45+2/3*spaa12^2*spbb12^4*spaa14^2*spaa15*spbb15*spaa25*spbb45^3+3*spaa12^2*spbb12^4*spaa14^2*spaa25^2*spbb25*spbb45^3+4/3*spaa12^2*spbb12^3*spaa14*spaa15*spbb15*spaa25^2*spbb25^2*spbb45^2-41/9*spaa12^2*spbb12^3*spaa14*spaa24*spbb24*spaa25^2*spbb25^2*spbb45^2-11/6*spaa12^2*spbb12^3*spaa14*spaa25^3*spbb25^3*spbb45^2+10*spaa12^2*spbb12^2*spaa15^4*spbb15^4*spbb25*spbb45+76/3*spaa12^2*spbb12^2*spaa15^3*spbb15^3*spaa25*spbb25^2*spbb45-1/3*spaa12^2*spbb12*spbb14*spaa15^3*spbb15^3*spaa25*spbb25^3+62/3*spaa12^2*spbb12^2*spaa15^2*spbb15^2*spaa25^2*spbb25^3*spbb45-2/3*spaa12^2*spbb12*spbb14*spaa15^2*spbb15^2*spaa25^2*spbb25^4+16/3*spaa12^2*spbb12^2*spaa15*spbb15*spaa25^3*spbb25^4*spbb45-1/3*spaa12^2*spbb12*spbb14*spaa15*spbb15*spaa25^3*spbb25^5+11/9*spaa12^2*spbb12^2*spaa24^2*spbb24^2*spaa25^2*spbb25^3*spbb45+41/18*spaa12^2*spbb12^2*spaa24*spbb24*spaa25^3*spbb25^4*spbb45+19/18*spaa12^2*spbb12^2*spaa25^4*spbb25^5*spbb45-2/3*spaa12*spbb12^3*spaa14^2*spaa15^2*spbb15^2*spaa25*spbb45^3-7/3*spaa12*spbb12^3*spaa14^2*spaa15*spbb15*spaa25^2*spbb25*spbb45^3-26/9*spaa12*spbb12^3*spaa14^2*spaa25^3*spbb25^2*spbb45^3-4/3*spaa12*spbb12^2*spaa14*spaa15^3*spbb15^3*spaa25*spbb25*spbb45^2-14/3*spaa12*spbb12^2*spaa14*spaa15^2*spbb15^2*spaa25^2*spbb25^2*spbb45^2-85/18*spaa12*spbb12^2*spaa14*spaa15*spbb15*spaa25^3*spbb25^3*spbb45^2+11/9*spaa12*spbb12^2*spaa14*spaa24*spbb24*spaa25^3*spbb25^3*spbb45^2+19/18*spaa12*spbb12^2*spaa14*spaa25^4*spbb25^4*spbb45^2+1/3*spaa12*spbb12*spaa15^4*spbb15^4*spaa25*spbb25^2*spbb45-11/18*spaa12*spbb14*spaa15^4*spbb15^4*spaa25*spbb25^3+2/3*spaa12*spbb12*spaa15^3*spbb15^3*spaa25^2*spbb25^3*spbb45-11/6*spaa12*spbb14*spaa15^3*spbb15^3*spaa25^2*spbb25^4+1/3*spaa12*spbb12*spaa15^2*spbb15^2*spaa25^3*spbb25^4*spbb45-11/6*spaa12*spbb14*spaa15^2*spbb15^2*spaa25^3*spbb25^5-11/18*spaa12*spbb14*spaa15*spbb15*spaa25^4*spbb25^6-11/6*spaa12*spbb12*spaa24*spbb24*spaa25^4*spbb25^5*spbb45-11/6*spaa12*spbb12*spaa25^5*spbb25^6*spbb45-11/18*spbb12*spaa14*spaa15^2*spbb15^2*spaa25^3*spbb25^3*spbb45^2-11/6*spbb12*spaa14*spaa15*spbb15*spaa25^4*spbb25^4*spbb45^2-11/6*spbb12*spaa14*spaa25^5*spbb25^5*spbb45^2+11/18*spaa24*spbb24*spaa25^5*spbb25^6*spbb45+11/18*spaa25^6*spbb25^7*spbb45))/(spaa12^2*spbb12^3*spbb13^3*spaa15*spbb25^3*spbb34*spbb45^2*spab5125^3)+
(spaa34*spaa13*spbb14^2*spbb15*spbb23^3*(2/9*spbb12*spaa23-2/9*spbb14*spaa34))/(spbb12^3*spbb45*spab3123^3)+
(spbb14^2*spbb15*spbb23^3*(-7/9*spaa12*spbb12^2*spaa13*spbb13*spaa23+10/9*spbb12*spaa13^2*spbb13*spbb14*spaa24-4/9*spaa13^2*spbb13^2*spbb14*spaa34-4/3*spbb12*spaa13*spbb13*spaa14*spbb14*spaa23+5/9*spaa13*spbb13*spaa14*spbb14^2*spaa34-4/9*spaa13*spbb13^2*spaa23*spbb24*spaa34+1/3*spaa13*spbb14^2*spbb23*spaa24*spaa34+4/9*spaa13*spbb13*spbb14*spaa34^2*spbb34-2/9*spbb12*spbb13*spaa14*spaa23^2*spbb24+2/9*spbb13*spaa14*spbb14*spaa23*spbb24*spaa34))/(spaa12*spbb12^4*spbb13*spbb34*spbb45*spab3123^2)+
(spbb15*spbb14^2*spbb23^3*(50/9*spaa13^2*spbb13^4*spbb15*spbb24*spbb45-25/9*spaa13^2*spbb13^3*spbb14^2*spbb25*spbb35-11/3*spaa13^2*spbb13^3*spbb14*spbb15*spbb24*spbb35+23/9*spaa13^2*spbb13^2*spbb14^2*spbb15*spbb23*spbb35-14/3*spaa13*spbb13^3*spaa14*spbb14^2*spbb25*spbb45+92/9*spaa13*spbb13^3*spaa14*spbb14*spbb15*spbb24*spbb45+14/3*spaa13*spbb13^2*spaa14*spbb14^3*spbb25*spbb35-98/9*spaa13*spbb13^2*spaa14*spbb14^2*spbb15*spbb24*spbb35+7/3*spaa13*spbb13*spaa14*spbb14^3*spbb15*spbb23*spbb35+50/9*spaa13*spbb13^3*spaa15*spbb15^2*spbb24*spbb45-71/9*spaa13*spbb13^2*spbb14*spaa15*spbb15^2*spbb24*spbb35+4*spaa13*spbb13*spbb14^2*spaa15*spbb15^2*spbb23*spbb35+4/3*spaa13*spbb13^4*spbb24*spaa34*spbb45^2-22/9*spaa13*spbb13^3*spbb14*spbb24*spaa34*spbb35*spbb45+1/3*spaa13*spbb13^2*spbb14^2*spbb24*spaa34*spbb35^2-5/3*spaa13*spbb13*spbb14^3*spbb23*spaa34*spbb35^2+4/3*spaa13*spbb14^3*spbb15*spbb23*spbb35^2*spaa45+1/3*spbb13^2*spaa14*spbb14^2*spbb24*spaa34*spbb35*spbb45+8/9*spbb13^3*spaa14*spbb15*spbb24*spaa35*spbb45^2-2/9*spbb13^3*spbb24*spaa34^2*spbb34*spbb45^2+2/9*spbb13^2*spbb14*spbb24*spaa34^2*spbb34*spbb35*spbb45))/(spaa12*spbb12^5*spbb13^2*spbb34^2*spbb35*spbb45^2*spab3123)+
(spaa34*spbb34*spbb14^2*spbb15*spbb23^3*spbb25*(-4/3*spaa13*spbb13^2*spbb14*spbb45+22/9*spaa13*spbb13*spbb14^2*spbb35+8/9*spbb13*spaa14*spbb14^2*spbb45-1/3*spaa14*spbb14^3*spbb35+5/6*spbb13*spbb14*spaa34*spbb34*spbb45+7/18*spbb14^2*spaa34*spbb34*spbb35-11/18*spbb13^2*spaa35*spbb45^2))/(spaa12*spbb12^5*spbb13*spbb34^2*spbb35*spbb45^2*spab5125)+
(spbb23^3*spbb34*spbb14^2*spbb15*(4/3*spaa23^4*spbb23^3*spbb34*spaa35*spbb35^3+8/3*spaa23^3*spbb23^2*spaa24*spbb24*spaa34*spbb34^2*spbb35^2+8/9*spaa23^3*spbb23^2*spaa24*spbb24*spbb34*spaa35*spbb35^3-10/9*spaa23^3*spbb23^2*spbb24*spaa25*spaa35*spbb35^4+34/3*spaa23^3*spbb23^2*spaa34^2*spbb34^3*spbb35^2+221/18*spaa23^3*spbb23^2*spaa34*spbb34^2*spaa35*spbb35^3+67/18*spaa23^3*spbb23^2*spbb34*spaa35^2*spbb35^4+22/9*spaa23^2*spbb23*spaa24^2*spbb24^2*spaa34*spbb34^2*spbb35^2-4/3*spaa23^2*spbb23*spaa24^2*spbb24*spbb25*spaa34*spbb34^3*spbb35-38/9*spaa23^2*spbb23*spaa24^2*spbb24^2*spbb34*spaa35*spbb35^3-25/9*spaa23^2*spbb23*spaa24*spbb24^2*spaa25*spaa35*spbb35^4+499/9*spaa23^2*spbb23*spaa24*spbb24*spaa34^2*spbb34^3*spbb35^2-373/18*spaa23^2*spbb23*spaa24*spbb25*spaa34^2*spbb34^4*spbb35+116/3*spaa23^2*spbb23*spaa24*spbb24*spaa34*spbb34^2*spaa35*spbb35^3+82/9*spaa23^2*spbb23*spaa24*spbb24*spbb34*spaa35^2*spbb35^4+1/6*spaa23^2*spbb23*spbb24*spaa25*spaa35^2*spbb35^5+221/18*spaa23^2*spbb23*spaa34^3*spbb34^4*spbb35^2+77/6*spaa23^2*spbb23*spaa34^2*spbb34^3*spaa35*spbb35^3+61/9*spaa23^2*spbb23*spaa34*spbb34^2*spaa35^2*spbb35^4+16/9*spaa23^2*spbb23*spbb34*spaa35^3*spbb35^5-23/9*spaa23*spaa24^3*spbb24^3*spaa34*spbb34^2*spbb35^2-4/9*spaa23*spaa24^3*spbb24^2*spbb25*spaa34*spbb34^3*spbb35-47/9*spaa23*spaa24^3*spbb24^3*spbb34*spaa35*spbb35^3-20/9*spaa23*spaa24^2*spbb24^3*spaa25*spaa35*spbb35^4+1321/18*spaa23*spaa24^2*spbb24^2*spaa34^2*spbb34^3*spbb35^2-311/6*spaa23*spaa24^2*spbb24*spbb25*spaa34^2*spbb34^4*spbb35+10*spaa23*spaa24^2*spbb25^2*spaa34^2*spbb34^5+233/6*spaa23*spaa24^2*spbb24^2*spaa34*spbb34^2*spaa35*spbb35^3+62/9*spaa23*spaa24^2*spbb24^2*spbb34*spaa35^2*spbb35^4+1/3*spaa23*spaa24*spbb24^2*spaa25*spaa35^2*spbb35^5+418/9*spaa23*spaa24*spbb24*spaa34^3*spbb34^4*spbb35^2-401/18*spaa23*spaa24*spbb25*spaa34^3*spbb34^5*spbb35+69/2*spaa23*spaa24*spbb24*spaa34^2*spbb34^3*spaa35*spbb35^3+113/9*spaa23*spaa24*spbb24*spaa34*spbb34^2*spaa35^2*spbb35^4+32/9*spaa23*spaa24*spbb24*spbb34*spaa35^3*spbb35^5+14/9*spaa23*spaa34^4*spbb34^5*spbb35^2+28/9*spaa23*spaa34^3*spbb34^4*spaa35*spbb35^3+23/9*spaa23*spaa34^2*spbb34^3*spaa35^2*spbb35^4+29/18*spaa23*spaa34*spbb34^2*spaa35^3*spbb35^5-8/9*spaa24^4*spbb24^3*spaa34*spbb34^2*spbb35*spbb45-13/9*spaa24^4*spbb24^3*spbb34*spaa35*spbb35^2*spbb45-5/9*spaa24^3*spbb24^3*spaa25*spaa35*spbb35^3*spbb45+170/9*spaa24^3*spbb24^2*spaa34^2*spbb34^3*spbb35*spbb45-10*spaa24^3*spbb24*spbb25*spaa34^2*spbb34^4*spbb45+197/18*spaa24^3*spbb24^2*spaa34*spbb34^2*spaa35*spbb35^2*spbb45+3/2*spaa24^3*spbb24^2*spbb34*spaa35^2*spbb35^3*spbb45+1/6*spaa24^2*spbb24^2*spaa25*spaa35^2*spbb35^4*spbb45+64/3*spaa24^2*spbb24*spaa34^3*spbb34^4*spbb35*spbb45-10*spaa24^2*spbb25*spaa34^3*spbb34^5*spbb45+134/9*spaa24^2*spbb24*spaa34^2*spbb34^3*spaa35*spbb35^2*spbb45+4*spaa24^2*spbb24*spaa34*spbb34^2*spaa35^2*spbb35^3*spbb45+16/9*spaa24^2*spbb24*spbb34*spaa35^3*spbb35^4*spbb45+14/9*spaa24*spaa34^4*spbb34^5*spbb35*spbb45+28/9*spaa24*spaa34^3*spbb34^4*spaa35*spbb35^2*spbb45+23/9*spaa24*spaa34^2*spbb34^3*spaa35^2*spbb35^3*spbb45+29/18*spaa24*spaa34*spbb34^2*spaa35^3*spbb35^4*spbb45))/(spaa12^2*spbb12^4*spbb13^2*spaa15*spbb34^2*spbb35^2*spbb45^2*spab5125^2)+
(spbb34*spbb23^3*spbb14^2*spbb15*(-22/9*spaa12*spaa23^4*spbb23^4*spaa24*spbb34*spbb35*spbb45+11/18*spaa12*spaa23^4*spbb23^4*spaa25*spbb35^2*spbb45-22/3*spaa12*spaa23^3*spbb23^4*spaa24^2*spbb34*spbb45^2-55/9*spaa12*spaa23^3*spbb23^3*spaa24^2*spbb25*spbb34^2*spbb45+11/6*spaa12*spaa23^3*spbb23^4*spaa24*spaa25*spbb35*spbb45^2-19/9*spaa12*spaa23^3*spbb23^3*spaa24*spaa34*spbb34^2*spbb35*spbb45+37/9*spaa12*spaa23^3*spbb23^2*spaa24*spbb25*spaa34*spbb34^3*spbb35+22/9*spaa12*spaa23^3*spbb23^3*spaa25*spaa34*spbb34*spbb35^2*spbb45+158/9*spaa12*spaa23^3*spbb23^2*spaa34^2*spbb34^3*spbb35^2+5/9*spaa12*spaa23^3*spbb23^2*spaa34*spbb34^2*spaa35*spbb35^3-121/18*spaa12*spaa23^2*spbb23^3*spaa24^3*spbb24*spbb34*spbb45^2-11/2*spaa12*spaa23^2*spbb23^2*spaa24^3*spbb24*spbb25*spbb34^2*spbb45-11/18*spaa12*spaa23^2*spbb23*spaa24^3*spbb24*spbb25^2*spbb34^3+11/6*spaa12*spaa23^2*spbb23^4*spaa24^2*spaa25*spbb45^3-37/9*spaa12*spaa23^2*spbb23^3*spaa24^2*spaa34*spbb34^2*spbb45^2-31/9*spaa12*spaa23^2*spbb23^2*spaa24^2*spbb25*spaa34*spbb34^3*spbb45-79/18*spaa12*spaa23^2*spbb23*spaa24^2*spbb25^2*spaa34*spbb34^4+46/9*spaa12*spaa23^2*spbb23^3*spaa24*spaa25*spaa34*spbb34*spbb35*spbb45^2+451/18*spaa12*spaa23^2*spbb23^2*spaa24*spaa34^2*spbb34^3*spbb35*spbb45+533/18*spaa12*spaa23^2*spbb23*spaa24*spbb25*spaa34^2*spbb34^4*spbb35-10/9*spaa12*spaa23^2*spbb23^3*spaa25^2*spaa34*spbb35^2*spbb45^2+41/6*spaa12*spaa23^2*spbb23^2*spaa25*spaa34^2*spbb34^2*spbb35^2*spbb45+377/18*spaa12*spaa23^2*spbb23*spaa34^3*spbb34^4*spbb35^2+101/18*spaa12*spaa23^2*spbb23*spaa34^2*spbb34^3*spaa35*spbb35^3+1/6*spaa12*spaa23^2*spbb23*spaa34*spbb34^2*spaa35^2*spbb35^4-11/6*spaa12*spaa23*spbb23^2*spaa24^4*spbb24^2*spbb34*spbb45^2-11/6*spaa12*spaa23*spbb23*spaa24^4*spbb24^2*spbb25*spbb34^2*spbb45-11/18*spaa12*spaa23*spaa24^4*spbb24^2*spbb25^2*spbb34^3+11/18*spaa12*spaa23*spbb23^3*spaa24^3*spbb24*spaa25*spbb45^3-5/3*spaa12*spaa23*spbb23^2*spaa24^3*spbb24*spaa34*spbb34^2*spbb45^2-5/9*spaa12*spaa23*spbb23*spaa24^3*spbb24*spbb25*spaa34*spbb34^3*spbb45-8/9*spaa12*spaa23*spaa24^3*spbb24*spbb25^2*spaa34*spbb34^4+26/9*spaa12*spaa23*spbb23^3*spaa24^2*spaa25*spaa34*spbb34*spbb45^3+73/3*spaa12*spaa23*spbb23^2*spaa24^2*spaa34^2*spbb34^3*spbb45^2+71/3*spaa12*spaa23*spbb23*spaa24^2*spbb25*spaa34^2*spbb34^4*spbb45+109/18*spaa12*spaa23*spaa24^2*spbb25^2*spaa34^2*spbb34^5-5/3*spaa12*spaa23*spbb23^3*spaa24*spaa25^2*spaa34*spbb35*spbb45^3+206/9*spaa12*spaa23*spbb23^2*spaa24*spaa25*spaa34^2*spbb34^2*spbb35*spbb45^2-19/3*spaa12*spaa23*spbb23*spaa24*spaa34^3*spbb34^4*spbb35*spbb45-89/6*spaa12*spaa23*spaa24*spbb25*spaa34^3*spbb34^5*spbb35+73/9*spaa12*spaa23*spbb23^2*spaa25^2*spaa34^2*spbb34*spbb35^2*spbb45^2+28/3*spaa12*spaa23*spbb23*spaa25*spaa34^3*spbb34^3*spbb35^2*spbb45+46/9*spaa12*spaa23*spbb23*spaa25*spaa34^2*spbb34^2*spaa35*spbb35^3*spbb45-239/18*spaa12*spaa23*spaa34^4*spbb34^5*spbb35^2-9/2*spaa12*spaa23*spaa34^3*spbb34^4*spaa35*spbb35^3-25/9*spaa12*spaa23*spaa34^2*spbb34^3*spaa35^2*spbb35^4+1/3*spaa12*spbb23*spaa24^4*spbb24^2*spaa34*spbb34^2*spbb45^2+2/9*spaa12*spbb23^2*spaa24^3*spbb24*spaa25*spaa34*spbb34*spbb45^3+95/18*spaa12*spbb23*spaa24^3*spbb24*spaa34^2*spbb34^3*spbb45^2-13/9*spaa12*spaa24^3*spbb24*spbb25*spaa34^2*spbb34^4*spbb45-5/9*spaa12*spbb23^3*spaa24^2*spaa25^2*spaa34*spbb45^4+239/18*spaa12*spbb23^2*spaa24^2*spaa25*spaa34^2*spbb34^2*spbb45^3+68/9*spaa12*spbb23*spaa24^2*spaa34^3*spbb34^4*spbb45^2-112/9*spaa12*spaa24^2*spbb25*spaa34^3*spbb34^5*spbb45+43/18*spaa12*spbb23^2*spaa24*spaa25^2*spaa34^2*spbb34*spbb35*spbb45^3+46/3*spaa12*spbb23*spaa24*spaa25*spaa34^3*spbb34^3*spbb35*spbb45^2-110/9*spaa12*spaa24*spaa34^4*spbb34^5*spbb35*spbb45-1/6*spaa12*spbb23^2*spaa25^3*spaa34^2*spbb35^2*spbb45^3+8/9*spaa12*spbb23*spaa25^2*spaa34^3*spbb34^2*spbb35^2*spbb45^2+56/9*spaa12*spbb23*spaa25^2*spaa34^2*spbb34*spaa35*spbb35^3*spbb45^2-2/3*spaa12*spaa25*spaa34^4*spbb34^4*spbb35^2*spbb45+103/18*spaa12*spaa25*spaa34^3*spbb34^3*spaa35*spbb35^3*spbb45+115/18*spaa12*spaa25*spaa34^2*spbb34^2*spaa35^2*spbb35^4*spbb45+13/9*spaa14*spaa23^4*spbb23^2*spaa34*spbb34^3*spbb35^2-11/18*spaa14*spaa23^3*spbb23*spaa24^2*spbb25^2*spbb34^4-44/9*spaa14*spaa23^3*spbb23*spaa24*spbb25*spaa34*spbb34^4*spbb35+31/6*spaa14*spaa23^3*spbb23*spaa34^2*spbb34^4*spbb35^2+3/2*spaa14*spaa23^3*spbb23*spaa34*spbb34^3*spaa35*spbb35^3-11/18*spaa14*spaa23^2*spaa24^3*spbb24*spbb25^2*spbb34^4+49/18*spaa14*spaa23^2*spaa24^2*spbb25^2*spaa34*spbb34^5-325/18*spaa14*spaa23^2*spaa24*spbb25*spaa34^2*spbb34^5*spbb35-77/6*spaa14*spaa23^2*spaa34^3*spbb34^5*spbb35^2-61/9*spaa14*spaa23^2*spaa34^2*spbb34^4*spaa35*spbb35^3-16/9*spaa14*spaa23^2*spaa34*spbb34^3*spaa35^2*spbb35^4))/(spaa12^2*spbb12^3*spbb13^2*spaa15*spbb34^2*spbb35^2*spbb45^2*spab5125^3)+
(-47/9*spbb14^2*spaa15*spbb15*spaa23*spbb23^3*spaa24^2)/(spaa12^2*spbb12^2*spbb13^2*spab5125^2)+
(spbb15*spbb14^2*spbb23^3*(-32*spaa12^3*spaa14*spbb15^3*spbb24^3*spbb25*spbb34*spaa45+4/3*spaa12^3*spaa15*spbb15^3*spbb24^2*spbb25^2*spbb34*spaa45+1*spaa12^3*spbb15^2*spaa24*spbb24^3*spbb25^2*spbb34*spaa45-13/3*spaa12^3*spbb15^2*spbb24^2*spaa25*spbb25^3*spbb34*spaa45-1/9*spaa12^2*spaa14^3*spbb14*spbb15^3*spbb24^3*spbb34+143/9*spaa12^2*spaa14^2*spaa15*spbb15^4*spbb24^3*spbb34-677/18*spaa12^2*spaa14^2*spbb15^3*spaa24*spbb24^4*spbb34-1193/18*spaa12^2*spaa14^2*spbb15^3*spbb24^3*spbb34*spaa45*spbb45+127/18*spaa12^2*spaa14*spaa15^2*spbb15^4*spbb24^2*spbb25*spbb34+1058/9*spaa12^2*spaa14*spaa15*spbb15^3*spbb24^2*spbb25*spbb34*spaa45*spbb45+79/9*spaa12^2*spaa14*spbb15^2*spaa24^2*spbb24^4*spbb25*spbb34+37/2*spaa12^2*spaa14*spbb15^2*spaa24*spbb24^3*spbb25*spbb34*spaa45*spbb45+287/6*spaa12^2*spaa14*spbb15^2*spbb24^2*spbb25*spbb34*spaa45^2*spbb45^2+8/9*spaa12^2*spaa15^3*spbb15^4*spbb24*spbb25^2*spbb34-94/9*spaa12^2*spaa15^2*spbb15^3*spbb24*spaa25*spbb25^3*spbb34+403/18*spaa12^2*spaa15*spbb15^2*spbb24*spaa25^2*spbb25^4*spbb34-19/2*spaa12^2*spbb15*spaa24^2*spbb24^3*spaa25*spbb25^3*spbb34-49/3*spaa12^2*spbb15*spaa24*spbb24^2*spaa25^2*spbb25^4*spbb34-122/9*spaa12^2*spbb15*spbb24*spaa25^3*spbb25^5*spbb34+1/3*spaa12*spaa14^4*spbb14^2*spbb15^2*spbb24^2*spbb34*spbb45-142/3*spaa12*spaa14^3*spbb14*spaa15*spbb15^3*spbb24^2*spbb34*spbb45-377/18*spaa12*spaa14^3*spbb14*spbb15^2*spaa24*spbb24^3*spbb34*spbb45+28/3*spaa12*spaa14^3*spbb14*spbb15^2*spbb24^2*spbb34*spaa45*spbb45^2-556/9*spaa12*spaa14^2*spaa15^2*spbb15^4*spbb24^2*spbb34*spbb45-1343/18*spaa12*spaa14^2*spaa15*spbb15^3*spbb24^2*spbb34*spaa45*spbb45^2+59/3*spaa12*spaa14^2*spbb15^2*spaa24^2*spbb24^4*spbb34*spbb45+2057/18*spaa12*spaa14^2*spbb15^2*spaa24*spbb24^3*spbb34*spaa45*spbb45^2+427/3*spaa12*spaa14^2*spbb15^2*spbb24^2*spbb34*spaa45^2*spbb45^3-15*spaa12*spaa14*spaa15^3*spbb15^4*spbb24*spbb25*spbb34*spbb45-1201/9*spaa12*spaa14*spaa15^2*spbb15^3*spbb24*spbb25*spbb34*spaa45*spbb45^2-371/6*spaa12*spaa14*spaa15*spbb15^2*spbb24*spbb25*spbb34*spaa45^2*spbb45^3+131/18*spaa12*spaa14*spbb15*spaa24^3*spbb24^4*spbb25*spbb34*spbb45+1279/18*spaa12*spaa14*spbb15*spaa24^2*spbb24^3*spbb25*spbb34*spaa45*spbb45^2+803/6*spaa12*spaa14*spbb15*spaa24*spbb24^2*spbb25*spbb34*spaa45^2*spbb45^3+1505/18*spaa12*spaa14*spbb15*spbb24*spbb25*spbb34*spaa45^3*spbb45^4-98/9*spaa12*spaa15^4*spbb15^4*spbb25^2*spbb34*spbb45-185/18*spaa12*spaa15^3*spbb15^3*spaa25*spbb25^3*spbb34*spbb45-581/18*spaa12*spaa15^2*spbb15^2*spaa25^2*spbb25^4*spbb34*spbb45+50/9*spaa12*spaa15*spbb15*spaa25^3*spbb25^5*spbb34*spbb45+2/9*spaa12*spaa24^3*spbb24^3*spaa25*spbb25^3*spbb34*spbb45-44/9*spaa12*spaa24^2*spbb24^2*spaa25^2*spbb25^4*spbb34*spbb45+61/18*spaa12*spaa24*spbb24*spaa25^3*spbb25^5*spbb34*spbb45+49/18*spaa12*spaa25^4*spbb25^6*spbb34*spbb45+1/9*spaa14^5*spbb14^4*spbb23*spbb45^3-1*spaa14^5*spbb14^3*spbb15*spbb24*spbb34*spbb45^2-47/3*spaa14^4*spbb14^3*spaa15*spbb15*spbb23*spbb45^3+133/3*spaa14^4*spbb14^2*spaa15*spbb15^2*spbb24*spbb34*spbb45^2+4*spaa14^4*spbb14^2*spbb15*spaa24*spbb24^2*spbb34*spbb45^2-13/6*spaa14^4*spbb14^3*spbb23*spaa45*spbb45^4+41/9*spaa14^4*spbb14^2*spbb15*spbb24*spbb34*spaa45*spbb45^3-697/18*spaa14^3*spbb14^2*spaa15^2*spbb15^2*spbb23*spbb45^3+673/6*spaa14^3*spbb14*spaa15^2*spbb15^3*spbb24*spbb34*spbb45^2-653/18*spaa14^3*spbb14^2*spaa15*spbb15*spbb23*spaa45*spbb45^4+2483/18*spaa14^3*spbb14*spaa15*spbb15^2*spbb24*spbb34*spaa45*spbb45^3+55/3*spaa14^3*spbb14*spbb15*spaa24^2*spbb24^3*spbb34*spbb45^2+48*spaa14^3*spbb14*spbb15*spaa24*spbb24^2*spbb34*spaa45*spbb45^3-4/9*spaa14^3*spbb14^2*spbb23*spaa45^2*spbb45^5-317/18*spaa14^3*spbb14*spbb15*spbb24*spbb34*spaa45^2*spbb45^4-278/9*spaa14^2*spbb14*spaa15^3*spbb15^3*spbb23*spbb45^3+667/9*spaa14^2*spaa15^3*spbb15^4*spbb24*spbb34*spbb45^2-263/3*spaa14^2*spbb14*spaa15^2*spbb15^2*spbb23*spaa45*spbb45^4+3437/18*spaa14^2*spaa15^2*spbb15^3*spbb24*spbb34*spaa45*spbb45^3-77/6*spaa14^2*spbb14*spaa15*spbb15*spbb23*spaa45^2*spbb45^5-314/9*spaa14^2*spaa15*spbb15^2*spbb24*spbb34*spaa45^2*spbb45^4+295/18*spaa14^2*spbb15*spaa24^3*spbb24^4*spbb34*spbb45^2+172/3*spaa14^2*spbb15*spaa24^2*spbb24^3*spbb34*spaa45*spbb45^3+221/3*spaa14^2*spbb15*spaa24*spbb24^2*spbb34*spaa45^2*spbb45^4+97/18*spaa14^2*spbb14*spbb23*spaa45^3*spbb45^6+82/3*spaa14^2*spbb15*spbb24*spbb34*spaa45^3*spbb45^5-2/3*spaa14*spaa15^4*spbb15^4*spbb23*spbb45^3+131/18*spaa14*spaa15^4*spbb15^4*spbb25*spbb34*spbb45^2+470/9*spaa14*spaa15^3*spbb15^3*spbb25*spbb34*spaa45*spbb45^3+427/18*spaa14*spaa15^2*spbb15^2*spbb25*spbb34*spaa45^2*spbb45^4-122/9*spaa14*spaa15*spbb15*spbb25*spbb34*spaa45^3*spbb45^5-89/18*spaa14*spaa24^4*spbb24^4*spbb25*spbb34*spbb45^2-152/9*spaa14*spaa24^3*spbb24^3*spbb25*spbb34*spaa45*spbb45^3-115/6*spaa14*spaa24^2*spbb24^2*spbb25*spbb34*spaa45^2*spbb45^4-67/9*spaa14*spaa24*spbb24*spbb25*spbb34*spaa45^3*spbb45^5-2/9*spaa14*spbb25*spbb34*spaa45^4*spbb45^6+2/3*spaa15^4*spbb15^3*spbb25*spbb35*spaa45*spbb45^3))/(spaa12*spbb12^2*spbb13^2*spaa15*spbb25^3*spbb34^2*spbb45^2*spab5125^3)+
(spaa12^2*spbb23^3*spbb14^2*spbb15*(-95/9*spaa12*spbb12*spaa13*spbb13*spbb23-10*spaa12*spbb12*spbb13*spaa14*spbb24-5/9*spaa12*spbb12*spaa23*spbb23^2+57/2*spaa12*spbb13*spbb23*spbb24*spaa34-779/18*spaa13^2*spbb13^2*spbb23-11/18*spaa13*spbb13^2*spaa14*spbb24-493/9*spaa13*spbb13*spaa23*spbb23^2-40/3*spaa23^2*spbb23^3))/(spbb12^2*spaa15*spbb34^2*spbb35^2*spab5125^3)+
(spaa13*spbb14^2*spbb15*spbb23^3*(148/9*spaa12^2*spbb12^2*spaa23+301/6*spaa12*spbb12*spaa13*spbb13*spaa23+545/18*spaa12*spbb12*spaa13*spbb14*spaa24+779/18*spaa12*spbb12*spaa14*spbb14*spaa23+851/18*spaa13^2*spbb13^2*spaa23+506/9*spaa13^2*spbb13*spbb14*spaa24+584/9*spaa13*spbb13*spaa14*spbb14*spaa23+1139/18*spaa13*spaa14*spbb14^2*spaa24+365/18*spaa13*spbb14*spaa24*spaa34*spbb34+1049/18*spaa14^2*spbb14^2*spaa23))/(spbb12^2*spbb13*spaa15*spbb45^2*spab5125^3)+
(spbb35*spbb23^3*spbb14^2*spbb15*(-32/9*spaa13^5*spbb13^3*spbb23-2/9*spbb12*spaa13^4*spbb13^2*spaa15*spbb35-347/6*spaa13^4*spbb13^2*spaa15*spbb15*spbb23-134/9*spaa13^4*spbb13^2*spaa23*spbb23^2-1153/18*spbb12*spaa13^3*spbb13*spaa15^2*spbb15*spbb35+233/3*spaa13^3*spbb13*spaa15^2*spbb15^2*spbb23+59/9*spbb12*spaa13^3*spbb13*spaa15*spaa23*spbb23*spbb35-1937/18*spaa13^3*spbb13*spaa15*spbb15*spaa23*spbb23^2-299/18*spaa13^3*spbb13*spaa23^2*spbb23^3+245/2*spbb12*spaa13^2*spaa15^3*spbb15^2*spbb35+1259/9*spaa13^2*spaa15^3*spbb15^3*spbb23+67/9*spbb12^2*spaa13^2*spaa15^2*spaa23*spbb35^2-794/9*spbb12*spaa13^2*spaa15^2*spbb15*spaa23*spbb23*spbb35+667/9*spaa13^2*spaa15^2*spbb15^2*spaa23*spbb23^2+11/6*spbb12*spaa13^2*spaa15*spaa23^2*spbb23^2*spbb35-125/3*spaa13^2*spaa15*spbb15*spaa23^2*spbb23^3-97/18*spaa13^2*spaa23^3*spbb23^4+29/2*spaa13*spaa15^4*spbb15^3*spbb25+89/3*spbb12*spaa13*spaa15^3*spbb15*spaa23*spbb25*spbb35+321/2*spaa13*spaa15^3*spbb15^2*spaa23*spbb23*spbb25-16*spbb12*spaa13*spaa15^2*spaa23^2*spbb23*spbb25*spbb35-1343/18*spaa13*spaa15^2*spbb15*spaa23^2*spbb23^2*spbb25-124/3*spaa15^4*spbb15^2*spaa23*spbb25^2-377/18*spbb12*spaa15^3*spaa23^2*spbb25^2*spbb35-695/18*spaa15^3*spbb15*spaa23^2*spbb23*spbb25^2-703/18*spaa15^3*spbb15*spaa23*spaa25*spbb25^3-11/3*spaa15^2*spaa23^3*spbb23^2*spbb25^2+131/18*spaa15^2*spaa23^2*spbb23*spaa25*spbb25^3+349/18*spaa15^2*spaa23*spaa25^2*spbb25^4))/(spaa12*spbb12^2*spbb13*spaa15*spbb25^3*spbb34^2*spab5125^3)+
(spbb14^2*spbb15*spbb23^3*(1012/9*spaa12^4*spbb12^3*spbb25^3*spbb34-3055/18*spaa12^4*spbb12^2*spbb15*spbb23*spbb24*spbb25^2+19*spaa12^3*spbb12*spaa13*spbb15^2*spbb23^2*spbb24*spbb25+79/18*spaa12^3*spbb12^2*spaa15*spbb15*spbb25^3*spbb34-3469/18*spaa12^3*spbb12*spaa15*spbb15^2*spbb23*spbb24*spbb25^2-46*spaa12^3*spbb12*spbb14*spaa23*spbb23^2*spbb25^3-517/6*spaa12^3*spbb12*spbb15*spaa23*spbb23^2*spbb24*spbb25^2+287/6*spaa12^3*spbb12^2*spaa25*spbb25^4*spbb34+77/18*spaa12^2*spaa13^2*spbb15^3*spbb23^3*spbb24-1502/9*spaa12^2*spaa13*spaa15*spbb15^3*spbb23^2*spbb24*spbb25-235/6*spaa12^2*spaa13*spbb15^2*spaa23*spbb23^3*spbb24*spbb25+283*spaa12^2*spaa13*spbb15^2*spbb23^2*spbb24*spaa25*spbb25^2+4051/18*spaa12^2*spbb12*spaa15^2*spbb15^2*spbb25^3*spbb34-5555/18*spaa12^2*spaa15^2*spbb15^3*spbb23*spbb24*spbb25^2-667/18*spaa12^2*spbb14*spaa15*spbb15*spaa23*spbb23^2*spbb25^3+1255/18*spaa12^2*spbb12*spaa15*spbb15*spaa25*spbb25^4*spbb34+673/9*spaa12^2*spbb14*spaa23^2*spbb23^3*spbb25^3+140/3*spaa12^2*spbb15*spaa23^2*spbb23^3*spbb24*spbb25^2+1298/9*spaa12^2*spbb14*spaa23*spbb23^2*spaa25*spbb25^4-151/3*spaa12^2*spbb12*spaa25^2*spbb25^5*spbb34+992/9*spaa12*spaa13^2*spaa15*spbb15^3*spbb23^2*spbb24*spbb35-2231/18*spaa12*spaa13^2*spbb15^2*spaa23*spbb23^3*spbb24*spbb35+283/9*spaa12*spaa13^2*spbb15^2*spbb23^2*spbb24*spaa25*spbb25*spbb35+1621/18*spaa12*spaa13*spaa15^2*spbb15^3*spbb23*spbb24*spbb25*spbb35+2105/18*spaa12*spaa13*spaa15*spbb15^2*spbb23*spbb24*spaa25*spbb25^2*spbb35+2099/18*spaa12*spaa13*spbb15*spaa23^2*spbb23^3*spbb24*spbb25*spbb35-95/3*spaa12*spaa13*spbb15*spaa23*spbb23^2*spbb24*spaa25*spbb25^2*spbb35-307/9*spaa12*spaa13*spbb15*spbb23*spbb24*spaa25^2*spbb25^3*spbb35-311/6*spaa12*spbb14*spaa15^3*spbb15^2*spbb25^3*spbb35+5159/18*spaa12*spaa15^3*spbb15^3*spbb24*spbb25^2*spbb35+2405/6*spaa12*spbb14*spaa15^2*spbb15*spaa23*spbb23*spbb25^3*spbb35+4801/18*spaa12*spbb14*spaa15^2*spbb15*spaa25*spbb25^4*spbb35-470/9*spaa12*spbb14*spaa15*spaa23^2*spbb23^2*spbb25^3*spbb35+1349/18*spaa12*spbb14*spaa15*spaa25^2*spbb25^5*spbb35-31/18*spaa12*spaa23^3*spbb23^3*spbb24*spbb25^2*spbb35+14/9*spaa12*spaa23^2*spbb23^2*spbb24*spaa25*spbb25^3*spbb35-326/9*spaa12*spaa23*spbb23*spbb24*spaa25^2*spbb25^4*spbb35-17/3*spaa12*spbb24*spaa25^3*spbb25^5*spbb35+257/18*spaa12*spaa25^3*spbb25^6*spbb34-113/2*spaa13^3*spbb15^2*spbb23^2*spbb24*spaa25*spbb35^2-1534/9*spaa13^2*spaa15^2*spbb15^3*spbb23*spbb24*spbb35^2+2785/18*spaa13^2*spaa15*spbb15^2*spbb23*spbb24*spaa25*spbb25*spbb35^2+145/2*spaa13^2*spbb15*spaa23^2*spbb23^3*spbb24*spbb35^2-517/18*spaa13^2*spbb15*spaa23*spbb23^2*spbb24*spaa25*spbb25*spbb35^2-335/9*spaa13^2*spbb15*spbb23*spbb24*spaa25^2*spbb25^2*spbb35^2+23/9*spaa13*spaa15^3*spbb15^3*spbb24*spbb25*spbb35^2+1747/9*spaa13*spaa15^2*spbb15^2*spbb24*spaa25*spbb25^2*spbb35^2+943/9*spaa13*spaa15*spbb15*spbb24*spaa25^2*spbb25^3*spbb35^2-97/9*spaa13*spaa23^3*spbb23^3*spbb24*spbb25*spbb35^2+163/9*spaa13*spaa23^2*spbb23^2*spbb24*spaa25*spbb25^2*spbb35^2-292/9*spaa13*spaa23*spbb23*spbb24*spaa25^2*spbb25^3*spbb35^2+182/9*spaa13*spbb24*spaa25^3*spbb25^4*spbb35^2-362/9*spaa15^4*spbb15^3*spbb25^2*spbb35*spbb45-835/9*spbb14*spaa15^3*spbb15*spaa23*spbb25^3*spbb35^2-65/18*spbb14*spaa15^2*spaa23^2*spbb23*spbb25^3*spbb35^2-115/9*spaa15*spaa25^3*spbb25^5*spbb35*spbb45))/(spbb12^2*spbb13*spaa15*spbb25^3*spbb34^2*spbb35*spbb45*spab5125^3)+
(spaa12*spbb13*spbb14*spbb23^2*(-87*spaa12^2*spbb12^3*spaa13*spbb34+2095/9*spaa12^2*spbb12^2*spaa13*spbb13*spbb24+935/18*spaa12^2*spbb12^2*spaa14*spbb14*spbb24+1312/9*spaa12^2*spbb12^2*spaa23*spbb23*spbb24+1312/9*spaa12^2*spbb12*spbb13*spbb24^2*spaa34-362*spaa12*spbb12^2*spaa13^2*spbb13*spbb34+7519/9*spaa12*spbb12*spaa13^2*spbb13^2*spbb24+1691/9*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14*spbb24-1463/9*spaa12*spbb12^2*spaa13*spaa23*spbb23*spbb34+12181/18*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23*spbb24+4261/9*spaa12*spaa13*spbb13^2*spbb24^2*spaa34-3152/9*spaa12*spbb12*spaa14^2*spbb14^2*spbb24-413/6*spaa12*spbb13*spaa14*spbb14*spbb24^2*spaa34+733/18*spaa12*spbb12*spaa23^2*spbb23^2*spbb24+733/18*spaa12*spbb13*spaa23*spbb23*spbb24^2*spaa34+62/3*spbb12*spaa13^3*spbb13^2*spbb34-62/3*spaa13^3*spbb13^3*spbb24+166*spaa13^2*spbb13^2*spaa14*spbb14*spbb24+37/2*spbb12*spaa13^2*spbb13*spaa23*spbb23*spbb34-37/2*spaa13^2*spbb13^2*spaa23*spbb23*spbb24-5507/18*spaa13*spbb13*spaa14^2*spbb14^2*spbb24-263/18*spbb12*spaa13*spaa23^2*spbb23^2*spbb34+263/18*spaa13*spbb13*spaa23^2*spbb23^2*spbb24-2657/9*spaa14^3*spbb14^3*spbb24))/(spbb12^2*spaa15*spbb34^2*spbb35*spab5125^3)+
(spbb14^2*spaa12*spbb24*spbb23^2*(4793/9*spaa12^3*spbb12^3+3415/3*spaa12^2*spbb12^2*spaa13*spbb13+3109/18*spaa12^2*spbb12^2*spaa14*spbb14-68/3*spaa12^2*spbb12^2*spaa24*spbb24+12769/18*spaa12*spbb12*spaa13^2*spbb13^2+1639/6*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14+66*spaa12*spbb12*spaa13*spbb13*spaa24*spbb24+332/3*spaa12*spbb12*spaa14^2*spbb14^2+817/6*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24-493/18*spaa12*spbb12*spaa24^2*spbb24^2+1865/18*spaa13^3*spbb13^3+904/9*spaa13^2*spbb13^2*spaa14*spbb14+266/3*spaa13^2*spbb13^2*spaa24*spbb24+332/3*spaa13*spbb13*spaa14^2*spbb14^2+817/6*spaa13*spbb13*spaa14*spbb14*spaa24*spbb24-493/18*spaa13*spbb13*spaa24^2*spbb24^2))/(spbb12^2*spaa15*spbb34^2*spbb45*spab5125^3)+
(spbb14*spbb23^2*(-1778/9*spaa12^4*spbb12^4*spbb24*spbb25^2-949/9*spaa12^3*spbb12^3*spaa14*spbb15*spbb24^2*spbb25-1097/18*spaa12^3*spbb12^3*spbb14*spaa15*spbb25^3-1757/6*spaa12^3*spbb12^3*spaa15*spbb15*spbb24*spbb25^2-254/3*spaa12^3*spbb12^3*spaa24*spbb24^2*spbb25^2+593/3*spaa12^3*spbb12^3*spbb24*spaa25*spbb25^3-634/9*spaa12^2*spbb12^2*spaa14^2*spbb15^2*spbb24^3-2653/18*spaa12^2*spbb12^2*spaa14*spaa15*spbb15^2*spbb24^2*spbb25-3763/18*spaa12^2*spbb12^2*spaa14*spbb15*spaa24*spbb24^3*spbb25-185/6*spaa12^2*spbb12^2*spaa14*spbb15*spbb24^2*spaa25*spbb25^2-543/2*spaa12^2*spbb12^2*spbb14*spaa15^2*spbb15*spbb25^3-5929/18*spaa12^2*spbb12^2*spaa15^2*spbb15^2*spbb24*spbb25^2+7760/9*spaa12^2*spbb12^2*spbb14*spaa15*spaa24*spbb24*spbb25^3-1321/3*spaa12^2*spbb12^2*spaa15*spbb15*spaa24*spbb24^2*spbb25^2-400/3*spaa12^2*spbb12^2*spbb14*spaa15*spaa25*spbb25^4+13261/18*spaa12^2*spbb12^2*spaa15*spbb15*spbb24*spaa25*spbb25^3+2144/9*spaa12^2*spbb12^2*spaa24^2*spbb24^3*spbb25^2+3278/3*spaa12^2*spbb12^2*spaa24*spbb24^2*spaa25*spbb25^3-166/3*spaa12^2*spbb12^2*spbb24*spaa25^2*spbb25^4-2869/18*spaa12*spbb12*spaa14^2*spaa15*spbb15^3*spbb24^3-285/2*spaa12*spbb12*spaa14^2*spbb15^2*spaa24*spbb24^4-272/9*spaa12*spbb12*spaa14^2*spbb15^2*spbb24^3*spaa25*spbb25-317*spaa12*spbb12*spaa14*spaa15^2*spbb15^3*spbb24^2*spbb25-4489/9*spaa12*spbb12*spaa14*spaa15*spbb15^2*spaa24*spbb24^3*spbb25-551/3*spaa12*spbb12*spaa14*spaa15*spbb15^2*spbb24^2*spaa25*spbb25^2-201/2*spaa12*spbb12*spaa14*spbb15*spaa24^2*spbb24^4*spbb25-2170/9*spaa12*spbb12*spaa14*spbb15*spaa24*spbb24^3*spaa25*spbb25^2-15913/18*spaa12*spbb12*spaa14*spbb15*spbb24^2*spaa25^2*spbb25^3+161/9*spaa12*spbb12*spbb14*spaa15^3*spbb15^2*spbb25^3-4463/9*spaa12*spbb12*spaa15^3*spbb15^3*spbb24*spbb25^2-761/2*spaa12*spbb12*spbb14^2*spaa15^2*spaa24*spbb25^4+1635/2*spaa12*spbb12*spbb14*spaa15^2*spbb15*spaa24*spbb24*spbb25^3-2455/3*spaa12*spbb12*spaa15^2*spbb15^2*spaa24*spbb24^2*spbb25^2-392*spaa12*spbb12*spbb14*spaa15^2*spbb15*spaa25*spbb25^4+1053/2*spaa12*spbb12*spaa15^2*spbb15^2*spbb24*spaa25*spbb25^3+13973/18*spaa12*spbb12*spbb14*spaa15*spaa24^2*spbb24^2*spbb25^3-1405/18*spaa12*spbb12*spaa15*spbb15*spaa24^2*spbb24^3*spbb25^2-9461/6*spaa12*spbb12*spbb14*spaa15*spaa24*spbb24*spaa25*spbb25^4+10624/3*spaa12*spbb12*spaa15*spbb15*spaa24*spbb24^2*spaa25*spbb25^3+263/18*spaa12*spbb12*spbb14*spaa15*spaa25^2*spbb25^5-11546/9*spaa12*spbb12*spaa15*spbb15*spbb24*spaa25^2*spbb25^4+376/3*spaa12*spbb12*spaa24^3*spbb24^4*spbb25^2+6445/9*spaa12*spbb12*spaa24^2*spbb24^3*spaa25*spbb25^3-3776/3*spaa12*spbb12*spaa24*spbb24^2*spaa25^2*spbb25^4+103/18*spaa14^3*spbb15^3*spbb24^4*spaa25-1601/18*spaa14^2*spaa15^2*spbb15^4*spbb24^3-3001/18*spaa14^2*spaa15*spbb15^3*spaa24*spbb24^4-3107/9*spaa14^2*spaa15*spbb15^3*spbb24^3*spaa25*spbb25-218/9*spaa14^2*spaa15*spbb15^3*spbb24^3*spaa45*spbb45-1297/18*spaa14^2*spbb15^2*spaa24^2*spbb24^5-8/3*spaa14^2*spbb15^2*spaa24*spbb24^4*spaa25*spbb25-22/3*spaa14^2*spbb15^2*spaa24*spbb24^4*spaa45*spbb45+449/6*spaa14^2*spbb15^2*spbb24^3*spaa25^2*spbb25^2-325/18*spaa14^2*spbb15^2*spbb24^3*spaa25*spbb25*spaa45*spbb45+1165/18*spaa14^2*spbb15^2*spbb24^3*spaa45^2*spbb45^2-4951/18*spaa14*spaa15^3*spbb15^4*spbb24^2*spbb25-2986/9*spaa14*spaa15^2*spbb15^3*spaa24*spbb24^3*spbb25-1865/6*spaa14*spaa15^2*spbb15^3*spbb24^2*spaa25*spbb25^2-757/18*spaa14*spaa15^2*spbb15^3*spbb24^2*spbb25*spaa45*spbb45-6827/18*spaa14*spaa15*spbb15^2*spaa24^2*spbb24^4*spbb25-1093/18*spaa14*spaa15*spbb15^2*spaa24*spbb24^3*spaa25*spbb25^2-254/9*spaa14*spaa15*spbb15^2*spaa24*spbb24^3*spbb25*spaa45*spbb45-4655/3*spaa14*spaa15*spbb15^2*spbb24^2*spaa25^2*spbb25^3+1217/18*spaa14*spaa15*spbb15^2*spbb24^2*spaa25*spbb25^2*spaa45*spbb45+2255/9*spaa14*spaa15*spbb15^2*spbb24^2*spbb25*spaa45^2*spbb45^2+28/9*spaa14*spbb15*spaa24^3*spbb24^5*spbb25-215/9*spaa14*spbb15*spaa24^2*spbb24^4*spaa25*spbb25^2-251/9*spaa14*spbb15*spaa24^2*spbb24^4*spbb25*spaa45*spbb45-2537/2*spaa14*spbb15*spaa24*spbb24^3*spaa25^2*spbb25^3+452/9*spaa14*spbb15*spaa24*spbb24^3*spaa25*spbb25^2*spaa45*spbb45-121/9*spaa14*spbb15*spaa24*spbb24^3*spbb25*spaa45^2*spbb45^2+10943/18*spaa14*spbb15*spbb24^2*spaa25^3*spbb25^4-4007/6*spaa14*spbb15*spbb24^2*spaa25^2*spbb25^3*spaa45*spbb45+4/9*spaa14*spbb15*spbb24^2*spaa25*spbb25^2*spaa45^2*spbb45^2+158/9*spaa14*spbb15*spbb24^2*spbb25*spaa45^3*spbb45^3+227/3*spbb14*spaa15^4*spbb15^3*spbb25^3-2356/9*spaa15^4*spbb15^4*spbb24*spbb25^2-1639/18*spbb14^2*spaa15^3*spbb15*spaa24*spbb25^4+5221/9*spbb14*spaa15^3*spbb15^2*spaa24*spbb24*spbb25^3-10235/18*spaa15^3*spbb15^3*spaa24*spbb24^2*spbb25^2-83/2*spbb14*spaa15^3*spbb15^2*spaa25*spbb25^4+1504/9*spaa15^3*spbb15^3*spbb24*spaa25*spbb25^3+112/9*spbb14*spaa15^3*spbb15^2*spbb25^3*spaa45*spbb45-1907/18*spaa15^3*spbb15^3*spbb24*spbb25^2*spaa45*spbb45-9431/9*spbb14^2*spaa15^2*spaa24^2*spbb24*spbb25^4+32011/18*spbb14*spaa15^2*spbb15*spaa24^2*spbb24^2*spbb25^3-11291/18*spaa15^2*spbb15^2*spaa24^2*spbb24^3*spbb25^2+1148/3*spbb14^2*spaa15^2*spaa24*spaa25*spbb25^5-46895/18*spbb14*spaa15^2*spbb15*spaa24*spbb24*spaa25*spbb25^4+61823/18*spaa15^2*spbb15^2*spaa24*spbb24^2*spaa25*spbb25^3+62/3*spbb14^2*spaa15^2*spaa24*spbb25^4*spaa45*spbb45+4595/9*spbb14*spaa15^2*spbb15*spaa24*spbb24*spbb25^3*spaa45*spbb45-2177/18*spaa15^2*spbb15^2*spaa24*spbb24^2*spbb25^2*spaa45*spbb45+5327/18*spbb14*spaa15^2*spbb15*spaa25^2*spbb25^5-6377/6*spaa15^2*spbb15^2*spbb24*spaa25^2*spbb25^4+2869/3*spaa15^2*spbb15^2*spbb24*spaa25*spbb25^3*spaa45*spbb45-50/3*spbb14*spaa15^2*spbb15*spbb25^3*spaa45^2*spbb45^2+3421/18*spaa15^2*spbb15^2*spbb24*spbb25^2*spaa45^2*spbb45^2-2893/9*spbb14*spaa15*spaa24^3*spbb24^3*spbb25^3+625/9*spaa15*spbb15*spaa24^3*spbb24^4*spbb25^2-27863/9*spbb14*spaa15*spaa24^2*spbb24^2*spaa25*spbb25^4+16717/6*spaa15*spbb15*spaa24^2*spbb24^3*spaa25*spbb25^3-839/3*spbb14*spaa15*spaa24^2*spbb24^2*spbb25^3*spaa45*spbb45-415/3*spaa15*spbb15*spaa24^2*spbb24^3*spbb25^2*spaa45*spbb45-1627/3*spbb14*spaa15*spaa24*spbb24*spaa25^2*spbb25^5-2351*spaa15*spbb15*spaa24*spbb24^2*spaa25^2*spbb25^4-20219/9*spbb14*spaa15*spaa24*spbb24*spaa25*spbb25^4*spaa45*spbb45+22112/9*spaa15*spbb15*spaa24*spbb24^2*spaa25*spbb25^3*spaa45*spbb45-752/9*spbb14*spaa15*spaa24*spbb24*spbb25^3*spaa45^2*spbb45^2-434/9*spaa15*spbb15*spaa24*spbb24^2*spbb25^2*spaa45^2*spbb45^2+1148/3*spbb14*spaa15*spaa25^3*spbb25^6-8213/6*spaa15*spbb15*spbb24*spaa25^3*spbb25^5+1210/3*spbb14*spaa15*spaa25^2*spbb25^5*spaa45*spbb45-21055/9*spaa15*spbb15*spbb24*spaa25^2*spbb25^4*spaa45*spbb45+62/3*spbb14*spaa15*spaa25*spbb25^4*spaa45^2*spbb45^2+5801/18*spaa15*spbb15*spbb24*spaa25*spbb25^3*spaa45^2*spbb45^2+308/9*spaa15*spbb15*spbb24*spbb25^2*spaa45^3*spbb45^3-2893/9*spaa24^3*spbb24^4*spaa25*spbb25^3-21325/9*spaa24^2*spbb24^3*spaa25^2*spbb25^4-5410/9*spaa24^2*spbb24^3*spaa25*spbb25^3*spaa45*spbb45-17326/9*spaa24*spbb24^2*spaa25^3*spbb25^5-3547*spaa24*spbb24^2*spaa25^2*spbb25^4*spaa45*spbb45-3269/9*spaa24*spbb24^2*spaa25*spbb25^3*spaa45^2*spbb45^2+1106/9*spbb24*spaa25^4*spbb25^6-9868/9*spbb24*spaa25^3*spbb25^5*spaa45*spbb45-11726/9*spbb24*spaa25^2*spbb25^4*spaa45^2*spbb45^2-752/9*spbb24*spaa25*spbb25^3*spaa45^3*spbb45^3))/(spbb12^2*spaa15*spbb25^3*spbb34^2*spab5125^3),
(spaa24^3*spbb14^2*spaa15*spbb15*spbb23^3*spbb24*(-2/9*spbb13*spaa23-2/9*spbb14*spaa24))/(spaa12^2*spbb12^2*spbb13^3*spab2152^3)+
(-2/9*spbb14^3*spaa15*spbb15^4*spbb23^3*spaa24*spbb24*spaa45^2)/(spaa12*spbb12^4*spbb13^3*spbb45*spab4154^3)+
(spbb12*spbb15*spbb14^2*spbb23^3*(-1/3*spaa12*spbb12^3*spaa14^2*spbb15-2/3*spaa12*spbb12^2*spaa14*spbb15*spbb25*spaa45-1/3*spaa12*spbb12*spbb15*spbb25^2*spaa45^2-1/9*spbb12^2*spaa14^2*spbb15*spaa24*spbb24+1/9*spbb12^2*spaa14*spaa24^2*spbb24*spbb25-5/9*spbb12*spaa14*spbb15*spaa24*spbb24*spbb25*spaa45+1/9*spbb12*spaa24^2*spbb24*spbb25^2*spaa45-4/9*spbb15*spaa24*spbb24*spbb25^2*spaa45^2))/(spbb12^3*spbb13^3*spaa15*spbb25^3*spab2152^2)+
(spbb14^3*spbb23^3*spbb15^3*spaa45*(1/3*spaa13*spbb13^2*spaa15+2/9*spaa13*spbb13*spbb23*spaa25+1/9*spbb12*spaa15*spaa25*spbb35-1/9*spbb13*spaa15*spaa25*spbb25+1/3*spbb13*spaa15*spaa35*spbb35+2/9*spbb23*spaa25*spaa35*spbb35))/(spaa12*spbb12^4*spbb13^3*spbb34*spbb45*spab4154^2)+
(spbb14^3*spbb15*spbb23^3*(-20/9*spaa12*spbb12^3*spbb13*spaa14*spbb14*spbb34*spbb45-41/9*spaa12*spbb12^3*spaa14*spbb14^2*spbb34*spbb35+103/9*spaa12*spbb12^2*spbb13*spaa14*spbb14^2*spbb25*spbb34+1/3*spaa12*spbb12^2*spaa14*spbb14^3*spbb23*spbb35-1/3*spaa12*spbb12*spbb13*spaa14*spbb14^3*spbb23*spbb25+11/9*spaa12*spbb12^4*spaa24*spbb34^2*spbb45-10/9*spaa12*spbb12^3*spbb14*spaa24*spbb24*spbb34*spbb35-20/9*spaa12*spbb12^2*spbb14^2*spbb23*spaa24*spbb24*spbb35-13/9*spaa12*spbb12*spbb14^3*spbb23^2*spaa24*spbb25-1/3*spaa12*spbb13*spbb14^3*spbb23^2*spbb25*spaa34+11/9*spbb12^2*spaa13*spbb13^2*spaa14*spbb14*spbb34*spbb45+31/9*spbb12*spaa13*spbb13^2*spaa14*spbb14^2*spbb25*spbb34-11/9*spbb12^2*spaa13*spbb13^2*spaa34*spbb34^2*spbb45+10/9*spbb12*spaa13*spbb13^2*spbb14*spbb25*spaa34*spbb34^2+19/3*spbb12^2*spbb13*spaa14^2*spbb14^2*spbb34*spbb45-14/3*spbb12^2*spaa14^2*spbb14^3*spbb34*spbb35+3*spbb12*spbb13*spaa14^2*spbb14^3*spbb25*spbb34+1/9*spbb12^2*spaa14*spbb14^2*spaa24*spbb24*spbb34*spbb35+4/9*spbb12*spaa14*spbb14^3*spbb23*spaa24*spbb24*spbb35))/(spaa12*spbb12^5*spbb13^3*spbb24*spbb34^2*spbb45^2*spab4154)+
(spbb14^4*spbb15*spbb23^3*spbb25*(11/18*spaa14*spbb14+11/18*spaa24*spbb24))/(spaa12*spbb12^5*spbb13*spbb34^2*spbb45^2)+
(spbb14^2*spbb15*spbb23^3*(-47/18*spaa12^2*spbb13*spaa14*spbb14^2*spbb24+10/9*spaa12^2*spbb13^2*spaa23*spbb24^2-4/9*spaa12^2*spbb13*spbb14*spaa24*spbb24^2-11/6*spaa12^2*spbb13*spbb14*spbb24*spaa34*spbb34+47/18*spaa12*spaa14^2*spbb14^3*spbb34+14/9*spaa12*spaa14*spbb14^2*spaa24*spbb24*spbb34+7/3*spaa12*spaa14*spbb14^2*spaa34*spbb34^2-79/18*spaa12*spbb13*spaa23^2*spbb23*spbb24*spbb34-155/18*spaa12*spbb13*spaa23*spaa24*spbb24^2*spbb34-35/6*spaa12*spbb13*spaa23*spbb24*spaa34*spbb34^2-38/9*spaa12*spbb14*spaa24^2*spbb24^2*spbb34-62/9*spaa12*spbb14*spaa24*spbb24*spaa34*spbb34^2-8/3*spaa12*spbb14*spaa34^2*spbb34^3+11/18*spaa23^3*spbb23^2*spbb34^2+11/18*spaa23^2*spbb23*spaa24*spbb24*spbb34^2))/(spaa12^2*spbb12^4*spbb13^2*spaa15*spbb34^2*spbb45^2)+
(spbb14^2*spbb15*spbb23^3*(-23/9*spaa12^3*spaa13*spbb13^3*spbb14*spbb24+7/9*spaa12^3*spbb13^3*spaa23*spbb24^2+16/9*spaa12^3*spbb13^2*spbb14*spaa24*spbb24^2-23/9*spaa12^2*spaa13^2*spbb13^3*spbb14*spbb34-5/2*spaa12^2*spaa13*spbb13^3*spaa23*spbb24*spbb34-109/18*spaa12^2*spaa13*spbb13^2*spbb14*spaa24*spbb24*spbb34-5/9*spaa12^2*spbb13^2*spaa23^2*spbb23*spbb24*spbb34-37/18*spaa12^2*spbb13^2*spaa23*spaa24*spbb24^2*spbb34+3/2*spaa12^2*spbb13*spbb14*spaa24^2*spbb24^2*spbb34-2/3*spaa12*spaa13^2*spbb13^3*spaa23*spbb34^2-47/9*spaa12*spaa13^2*spbb13^2*spbb14*spaa24*spbb34^2-47/3*spaa12*spaa13*spbb13^2*spaa23^2*spbb23*spbb34^2+10/3*spaa12*spaa13*spbb13^2*spaa23*spaa24*spbb24*spbb34^2+19/6*spaa12*spaa13*spbb13*spbb14*spaa24^2*spbb24*spbb34^2-113/6*spaa12*spbb13^2*spaa14*spaa23^2*spbb24*spbb34^2-55/9*spaa12*spbb13*spaa23^3*spbb23^2*spbb34^2+17*spaa12*spbb13*spaa23^2*spbb23*spaa24*spbb24*spbb34^2+505/18*spaa12*spbb13*spaa23*spaa24^2*spbb24^2*spbb34^2+89/18*spaa12*spbb14*spaa24^3*spbb24^2*spbb34^2-2/3*spaa13^2*spbb13^2*spaa23*spaa24*spbb34^3-1/3*spaa13^2*spbb13*spbb14*spaa24^2*spbb34^3+1/3*spaa13*spbb13^2*spaa14*spaa23^2*spbb34^3-5*spaa13*spbb13*spaa23^2*spbb23*spaa24*spbb34^3+679/18*spaa13*spbb13*spaa23*spaa24^2*spbb24*spbb34^3+9*spaa13*spbb13*spaa23*spaa24*spaa34*spbb34^4+173/18*spaa13*spbb14*spaa24^3*spbb24*spbb34^3+14/3*spaa13*spbb14*spaa24^2*spaa34*spbb34^4-298/9*spbb13*spaa14*spaa23^2*spaa24*spbb24*spbb34^3-14/3*spbb13*spaa14*spaa23^2*spaa34*spbb34^4-95/18*spaa23^3*spbb23^2*spaa24*spbb34^3+13/3*spaa23^2*spbb23*spaa24^2*spbb24*spbb34^3+173/18*spaa23*spaa24^3*spbb24^2*spbb34^3+257/18*spaa23*spaa24^2*spbb24*spaa34*spbb34^4+14/3*spaa23*spaa24*spaa34^2*spbb34^5))/(spaa12^2*spbb12^3*spbb13^3*spaa15*spbb34^2*spbb45^2*spab2152)+
(spbb15*spbb14^2*spbb23^3*(182/9*spaa12^3*spbb15^2*spbb24^4*spbb25*spbb35*spaa45-2/9*spaa12^2*spaa14*spaa15*spbb15^3*spbb24^4*spbb35+353/18*spaa12^2*spaa14*spbb15^2*spaa24*spbb24^5*spbb35-77/6*spaa12^2*spaa14*spbb15^2*spbb24^4*spbb35*spaa45*spbb45-44/9*spaa12^2*spaa15^2*spbb15^3*spbb24^3*spbb25*spbb35-88/9*spaa12^2*spaa15*spbb15^2*spbb24^3*spaa25*spbb25^2*spbb35-2/3*spaa12^2*spbb15*spaa24^2*spbb24^5*spbb25*spbb35-1/3*spaa12^2*spbb15*spaa24*spbb24^4*spaa25*spbb25^2*spbb35+79/18*spaa12^2*spbb15*spbb24^3*spaa25^2*spbb25^3*spbb35+2/3*spaa12*spaa14^2*spbb14*spaa15*spbb15^2*spbb24^3*spbb35*spbb45-281/9*spaa12*spaa14^2*spbb14*spbb15*spaa24*spbb24^4*spbb35*spbb45+37/18*spaa12*spaa14^2*spbb14*spbb15*spbb24^3*spbb35*spaa45*spbb45^2+94/9*spaa12*spaa14*spaa15^2*spbb15^3*spbb24^3*spbb35*spbb45+833/18*spaa12*spaa14*spaa15*spbb15^2*spbb24^3*spbb35*spaa45*spbb45^2+17/6*spaa12*spaa14*spbb15*spaa24^2*spbb24^5*spbb35*spbb45+121/18*spaa12*spaa14*spbb15*spaa24*spbb24^4*spbb35*spaa45*spbb45^2+103/18*spaa12*spaa14*spbb15*spbb24^3*spbb35*spaa45^2*spbb45^3+88/9*spaa12*spaa15^3*spbb15^3*spbb24^2*spbb25*spbb35*spbb45-323/9*spaa12*spaa15^2*spbb15^2*spbb24^2*spaa25*spbb25^2*spbb35*spbb45+154/9*spaa12*spaa15*spbb15*spbb24^2*spaa25^2*spbb25^3*spbb35*spbb45-28/3*spaa12*spaa24*spbb24^3*spaa25^2*spbb25^3*spbb35*spbb45-53/9*spaa12*spbb24^2*spaa25^3*spbb25^4*spbb35*spbb45-1/3*spaa14^4*spbb14^3*spbb24^2*spbb35*spbb45^2+2/9*spaa14^3*spbb14^2*spaa15*spbb15*spbb23*spbb24*spbb45^3-4/3*spaa14^3*spbb14^2*spaa15*spbb15*spbb24^2*spbb35*spbb45^2+17/18*spaa14^3*spbb14^2*spbb23*spaa24*spbb24^2*spbb45^3+10*spbb12*spaa14^2*spbb14*spaa15^2*spbb15*spbb23*spbb45^4+106/3*spaa14^2*spbb14*spaa15^2*spbb15^2*spbb23*spbb24*spbb45^3-109/3*spaa14^2*spbb14*spaa15^2*spbb15^2*spbb24^2*spbb35*spbb45^2+2/9*spbb12*spaa14^2*spbb14*spaa15*spbb23*spaa24*spbb24*spbb45^4+43/3*spaa14^2*spbb14*spaa15*spbb15*spbb23*spaa24*spbb24^2*spbb45^3-2/9*spaa14^2*spbb14*spbb23*spaa24^2*spbb24^3*spbb45^3+2/9*spaa14^2*spbb14*spaa24^2*spbb24^4*spbb35*spbb45^2+11/6*spaa14^2*spbb14*spbb23*spaa24*spbb24^2*spaa45*spbb45^4+20*spbb12*spaa14*spaa15^3*spbb15^2*spbb23*spbb45^4+70*spaa14*spaa15^3*spbb15^3*spbb23*spbb24*spbb45^3-542/9*spaa14*spaa15^3*spbb15^3*spbb24^2*spbb35*spbb45^2+10*spbb12^2*spaa14*spaa15^2*spbb23*spaa24*spbb45^5+364/9*spbb12*spaa14*spaa15^2*spbb15*spbb23*spaa24*spbb24*spbb45^4+785/18*spaa14*spaa15^2*spbb15^2*spbb23*spaa24*spbb24^2*spbb45^3+11/6*spbb12*spaa14*spaa15*spbb23*spaa24^2*spbb24^2*spbb45^4-14*spaa14*spbb23*spaa24^3*spbb24^4*spbb45^3+14/3*spaa14*spaa24^3*spbb24^5*spbb35*spbb45^2-14*spaa14*spbb23*spaa24^2*spbb24^3*spaa45*spbb45^4-14/3*spaa14*spbb23*spaa24*spbb24^2*spaa45^2*spbb45^5+10*spaa15^4*spbb15^3*spbb23*spbb25*spbb45^3-224/9*spaa15^4*spbb15^3*spbb24*spbb25*spbb35*spbb45^2+10*spbb12*spaa15^3*spbb15*spbb23*spaa24*spbb25*spbb45^4+272/9*spaa15^3*spbb15^2*spbb23*spaa24*spbb24*spbb25*spbb45^3))/(spaa12^2*spbb12^2*spbb13^3*spaa15*spbb24^2*spbb25^3*spbb34*spbb45^2*spab2152)+
(spbb14^2*spbb15*spbb23^3*(185/9*spaa12^3*spaa14*spbb14^2*spbb24^3*spbb25^2*spbb35-515/18*spaa12^3*spbb14^2*spaa15*spbb24^2*spbb25^3*spbb35-13*spaa12^3*spbb14*spaa24*spbb24^4*spbb25^2*spbb35-56/9*spaa12^3*spbb14*spbb24^3*spaa25*spbb25^3*spbb35+127/18*spaa12^2*spaa14^2*spbb14^2*spbb24^3*spbb25*spbb35*spbb45+31/3*spaa12^2*spaa14*spbb14^2*spaa15*spbb24^2*spbb25^2*spbb35*spbb45-298/9*spaa12^2*spaa14*spbb14*spaa24*spbb24^4*spbb25*spbb35*spbb45-388/9*spaa12^2*spaa14*spbb14*spbb24^3*spaa25*spbb25^2*spbb35*spbb45-409/9*spaa12^2*spbb14^2*spaa15^2*spbb24*spbb25^3*spbb35*spbb45-61/6*spaa12^2*spbb14*spaa15*spbb24^2*spaa25*spbb25^3*spbb35*spbb45+4/3*spaa12^2*spaa24*spbb24^4*spaa25*spbb25^2*spbb35*spbb45-2*spaa12^2*spbb24^3*spaa25^2*spbb25^3*spbb35*spbb45-91/9*spaa12*spaa14^3*spbb14^2*spbb24^3*spbb35*spbb45^2+472/9*spaa12*spaa14^2*spbb14^2*spaa15*spbb24^2*spbb25*spbb35*spbb45^2+127/9*spaa12*spaa14^2*spbb14*spaa24*spbb24^4*spbb35*spbb45^2-1085/18*spaa12*spaa14^2*spbb14*spbb24^3*spaa25*spbb25*spbb35*spbb45^2-65/3*spaa12*spaa14*spbb14^2*spaa15^2*spbb24*spbb25^2*spbb35*spbb45^2-395/9*spaa12*spaa14*spbb14*spaa15*spbb24^2*spaa25*spbb25^2*spbb35*spbb45^2+11/6*spaa12*spaa14*spaa24*spbb24^4*spaa25*spbb25*spbb35*spbb45^2+419/18*spaa12*spaa14*spbb24^3*spaa25^2*spbb25^2*spbb35*spbb45^2-122/3*spaa12*spbb14^2*spaa15^3*spbb25^3*spbb35*spbb45^2-103/9*spaa12*spbb14*spaa15^2*spbb24*spaa25*spbb25^3*spbb35*spbb45^2+7/3*spaa12*spaa15*spbb24^2*spaa25^2*spbb25^3*spbb35*spbb45^2+1/3*spaa14^4*spbb14^2*spbb24^2*spbb34*spbb45^3-1/3*spaa14^3*spbb14^2*spaa15*spbb23*spbb24*spbb45^4+34*spaa14^3*spbb14^2*spaa15*spbb24^2*spbb35*spbb45^3+103/9*spaa14^3*spbb14*spaa24*spbb24^3*spbb34*spbb45^3-53/18*spaa14^3*spbb14*spbb24^2*spbb34*spaa45*spbb45^4-382/9*spbb12*spaa14^2*spbb14*spaa15^2*spbb23*spbb45^5+292/9*spaa14^2*spbb14^2*spaa15^2*spbb23*spbb25*spbb45^4+689/9*spaa14^2*spbb14^2*spaa15^2*spbb24*spbb25*spbb35*spbb45^3-382/9*spaa14^2*spbb14*spaa15*spbb24^2*spaa25*spbb25*spbb35*spbb45^3-1/3*spaa14^2*spbb14*spaa15*spbb23*spbb24*spaa45*spbb45^5-331/18*spaa14^2*spaa24^2*spbb24^4*spbb34*spbb45^3-439/18*spaa14^2*spaa24*spbb24^3*spbb34*spaa45*spbb45^4-53/6*spaa14^2*spbb24^2*spbb34*spaa45^2*spbb45^5+2/3*spbb12*spaa14*spaa15^3*spbb15*spbb23*spbb45^5-382/9*spaa14*spbb14^2*spaa15^3*spbb25^2*spbb35*spbb45^3-22/9*spaa14*spbb14*spaa15^3*spbb15*spbb23*spbb25*spbb45^4-95/3*spaa14*spbb14*spaa15^2*spbb24*spaa25*spbb25^2*spbb35*spbb45^3-10*spaa14*spbb14*spaa15^2*spbb23*spbb25*spaa45*spbb45^5-109/6*spaa14*spaa15*spbb24^2*spaa25^2*spbb25^2*spbb35*spbb45^3-152/3*spbb14*spaa15^4*spbb15*spbb25^2*spbb35*spbb45^3-2/3*spbb14*spaa15^3*spaa25*spbb25^3*spbb35*spbb45^3+2/3*spaa15^3*spbb15*spbb23*spbb25*spaa45*spbb45^5))/(spaa12^2*spbb12^2*spbb13^2*spaa15*spbb24^2*spbb25^3*spbb34^2*spbb45^2*spab2152)+
(spaa13^2*spbb14^2*spbb15*spbb23^3*(88/3*spaa12*spbb12-32/3*spaa13*spbb13+286/9*spaa14*spbb14-2/3*spaa23*spbb23))/(spaa12^2*spbb12^2*spbb13*spbb24^2*spbb25*spab2152)+
(spbb23^3*spbb14^2*spbb15*(-2033/6*spaa12^2*spbb12*spaa13*spbb23*spbb25-346/9*spaa12^2*spbb12*spaa15*spbb25^2-469/18*spaa12^2*spbb23*spbb25^2*spaa35-1504/9*spaa12*spbb12*spaa13^2*spbb23*spbb35-224*spaa12*spaa13^2*spbb15*spbb23^2-479*spaa12*spaa13*spaa15*spbb15*spbb23*spbb25+323/6*spaa12*spaa13*spaa23*spbb23^2*spbb25-1039/18*spaa12*spaa15^2*spbb15*spbb25^2+215/9*spaa13^3*spbb13*spbb23*spbb35+130/9*spaa13^2*spaa23*spbb23^2*spbb35))/(spaa12*spbb12^2*spbb13*spaa15*spbb25^3*spbb34^2*spab2152)+
(+119/9*spaa13*spbb14^2*spbb15*spaa23*spbb23^3)/(spbb12^2*spbb13*spaa15*spbb45^2*spab2152)+
(spbb14^2*spbb15*spbb23^3*(3544/9*spaa12^2*spbb12*spaa13^2*spbb25^2*spbb34-8135/18*spaa12^2*spbb12*spaa13*spaa15*spbb25^2*spbb45-2255/9*spaa12*spaa13^3*spbb15*spbb23*spbb25*spbb34-248/9*spaa12*spaa13^2*spaa15*spbb15*spbb25^2*spbb34+1787/18*spaa12*spaa13^2*spaa25*spbb25^3*spbb34-566*spaa12*spaa13*spaa15^2*spbb15*spbb25^2*spbb45-120*spaa12*spaa13*spaa15*spaa25*spbb25^3*spbb45+215/18*spaa12*spaa15^2*spaa23*spbb25^3*spbb45+1015/18*spaa13^4*spbb15*spbb23*spbb34*spbb35-59/3*spaa13^3*spaa15*spbb15*spbb24*spbb35^2-349/9*spaa13^3*spaa15*spbb15*spbb25*spbb34*spbb35+317/2*spaa13^3*spaa25*spbb25^2*spbb34*spbb35+137/9*spaa13^3*spbb24*spaa35*spbb35^3+481/9*spaa13^3*spbb25*spbb34*spaa35*spbb35^2-266/9*spaa13^2*spaa15^2*spbb15*spbb25*spbb35*spbb45-5479/18*spaa13^2*spaa15*spaa25*spbb25^2*spbb35*spbb45-391/6*spaa13^2*spaa15*spbb25*spaa35*spbb35^2*spbb45+125*spaa13*spaa15^2*spaa23*spbb25^2*spbb35*spbb45))/(spaa12^2*spbb12^2*spbb13*spaa15*spbb24*spbb25^3*spbb34*spbb45*spab2152)+
(spbb14^2*spbb15*spaa15*spaa13*spbb23^2*(5141/18*spaa12*spbb25-1589/18*spaa14*spbb45))/(spaa12^2*spbb12^2*spbb24*spbb25*spbb34*spab2152)+
(-3550/9*spaa13^2*spbb14^2*spbb15*spbb23^3)/(spbb12^2*spaa15*spbb25*spbb34*spbb45*spab2152)+
(spbb23^2*spaa13*spaa14*spbb14^2*spbb15*(1175/9*spaa12*spaa13*spbb23*spbb25+3365/9*spaa12*spaa15*spbb25^2-496/9*spaa13^2*spbb23*spbb35+1589/18*spaa13*spaa15*spbb25*spbb35))/(spaa12^2*spbb12^2*spaa15*spbb25^3*spbb34*spab2152),
(-2/9*spbb12*spbb14^2*spbb15*spbb23^3*spaa24^3*spbb24*spaa25)/(spaa12^2*spbb12^3*spbb13^3*spab2152^2)+
(spbb14^3*spaa24*spbb15*spbb23^3*spbb24*(2/9*spbb12^2*spaa24^2+4/9*spbb12*spbb13*spaa24*spaa34+2/9*spbb13^2*spaa34^2))/(spaa12*spbb12^4*spbb13^3*spbb45*spab4154^2)+
(spbb14^3*spbb45*spbb15*spbb23^3*spbb25*(-5*spaa14^2*spbb14^2-10*spaa14*spbb14*spaa24*spbb24-5*spaa14*spbb14*spaa45*spbb45-5*spaa24^2*spbb24^2-5*spaa24*spbb24*spaa45*spbb45-5*spaa45^2*spbb45^2))/(spaa12*spbb12^5*spbb34^2*spbb35*spbb45^2*spab3123)+
(spbb14^3*spaa45*spbb15*spbb23^3*(-1/9*spbb12*spaa14*spbb14*spaa24-1/9*spbb12*spaa15*spbb15*spaa24+4/9*spaa15*spbb15^2*spaa45-1/9*spbb14*spaa24*spbb25*spaa45))/(spaa12*spbb12^4*spbb13^3*spaa15*spbb45*spab4154)+
(spbb23^3*spbb14^2*spbb15*(53/9*spaa23^3*spbb23^2*spaa34^2*spbb34^4*spbb35+151/9*spaa23^3*spbb23^2*spaa34*spbb34^3*spaa35*spbb35^2+17/3*spaa23^3*spbb23^2*spbb34^2*spaa35^2*spbb35^3-97/9*spaa23^2*spbb23^2*spaa24*spaa34^2*spbb34^4*spbb45-47/9*spaa23^2*spbb23*spaa24*spbb25*spaa34^2*spbb34^5-14/3*spaa23^2*spbb23^2*spaa24*spaa34*spbb34^3*spaa45*spbb45^2-89/9*spaa23^2*spbb23^2*spaa24*spbb34^2*spaa45^2*spbb45^3+47/9*spaa23^2*spbb23^2*spaa25*spbb34*spaa35^2*spbb35^3*spbb45+5*spaa23^2*spbb23*spaa34^3*spbb34^5*spbb35+86/9*spaa23^2*spbb23*spaa34^2*spbb34^4*spaa35*spbb35^2-10/9*spaa23^2*spbb23*spaa34*spbb34^3*spaa35^2*spbb35^3-4/9*spaa23^2*spbb23*spbb34^2*spaa35^3*spbb35^4-1/9*spaa23*spbb23*spaa24^2*spbb24*spaa34^2*spbb34^4*spbb45+1/9*spaa23*spbb23*spaa24^2*spbb24*spaa34*spbb34^3*spaa45*spbb45^2-145/9*spaa23*spbb23*spaa24^2*spbb24*spbb34^2*spaa45^2*spbb45^3+16*spaa23*spbb23^2*spaa24*spaa25*spbb34*spaa45^2*spbb45^4+1/9*spaa23*spbb23*spaa24*spaa34^3*spbb34^5*spbb45-41/9*spaa23*spbb23*spaa24*spaa34^2*spbb34^4*spaa45*spbb45^2-128/9*spaa23*spbb23*spaa24*spaa34*spbb34^3*spaa45^2*spbb45^3-178/9*spaa23*spbb23*spaa24*spbb34^2*spaa45^3*spbb45^4-2/9*spaa23*spbb23^2*spaa25^2*spaa35^2*spbb35^3*spbb45^2-47/9*spaa23*spbb23*spaa25*spbb34*spaa35^3*spbb35^4*spbb45-41/9*spaa23*spaa34^3*spbb34^5*spaa35*spbb35^2-82/9*spaa23*spaa34^2*spbb34^4*spaa35^2*spbb35^3-86/9*spaa23*spaa34*spbb34^3*spaa35^3*spbb35^4-5*spaa23*spbb34^2*spaa35^4*spbb35^5+5*spaa24^3*spbb24^2*spaa34*spbb34^3*spaa45*spbb45^2-5/9*spaa24^3*spbb24^2*spbb34^2*spaa45^2*spbb45^3+97/9*spbb23*spaa24^2*spbb24*spaa25*spbb34*spaa45^2*spbb45^4+1/9*spaa24^2*spbb24*spaa34^2*spbb34^4*spaa45*spbb45^2-89/9*spaa24^2*spbb24*spaa34*spbb34^3*spaa45^2*spbb45^3-182/9*spaa24^2*spbb24*spbb34^2*spaa45^3*spbb45^4-2/9*spbb23^2*spaa24*spaa25^2*spaa45^2*spbb45^5+47/9*spbb23*spaa24*spaa25*spbb34*spaa45^3*spbb45^5-5*spaa24*spaa34^3*spbb34^5*spaa45*spbb45^2-94/9*spaa24*spaa34^2*spbb34^4*spaa45^2*spbb45^3-94/9*spaa24*spaa34*spbb34^3*spaa45^3*spbb45^4-5*spaa24*spbb34^2*spaa45^4*spbb45^5))/(spaa12^2*spbb12^4*spbb13^2*spaa15*spbb34^2*spbb35*spbb45^2*spab3123*spab5125)+
(spaa24*spbb14^2*spbb15*spbb23^3*(-92/9*spbb12*spaa13^3*spbb13^3*spaa14-16/3*spbb12*spaa13^3*spbb13^2*spbb23*spaa24-5/9*spaa13^3*spbb13^3*spbb23*spaa34-187/9*spbb12*spaa13^2*spbb13^2*spaa14^2*spbb14-97/3*spbb12*spaa13^2*spbb13^2*spaa14*spaa24*spbb24+131/9*spbb12*spaa13^2*spbb13*spaa14*spbb14*spbb23*spaa24-92/9*spaa13^2*spbb13^3*spaa14*spbb24*spaa34-7/3*spbb12*spaa13^2*spbb13*spbb23*spaa24^2*spbb24-1/9*spbb12*spaa13^2*spbb14*spbb23^2*spaa24^2+305/9*spaa13^2*spbb13^2*spbb23*spaa24*spbb24*spaa34-131/3*spaa13^2*spbb13*spbb14*spbb23^2*spaa24*spaa34+74/9*spaa13^2*spbb13^2*spbb23*spaa34^2*spbb34-103/9*spbb12*spaa13*spbb13*spaa14^3*spbb14^2-128/9*spbb12*spaa13*spbb13*spaa14^2*spbb14*spaa24*spbb24-8/9*spbb12*spaa13*spaa14^2*spbb14^2*spbb23*spaa24-95/9*spaa13*spbb13^2*spaa14^2*spbb14*spbb24*spaa34-10/3*spbb12*spaa13*spbb13*spaa14*spaa24^2*spbb24^2-16/9*spbb12*spaa13*spaa14*spbb14*spbb23*spaa24^2*spbb24-35/3*spaa13*spbb13^2*spaa14*spaa24*spbb24^2*spaa34-8/9*spbb12*spaa13*spbb23*spaa24^3*spbb24^2+16/3*spaa13*spbb13*spbb23*spaa24^2*spbb24^2*spaa34-4/3*spaa13*spbb14*spbb23^2*spaa24^2*spbb24*spaa34+161/9*spaa13*spbb13*spbb23*spaa24*spbb24*spaa34^2*spbb34+8/3*spaa13*spbb14*spbb23^2*spaa24*spaa34^2*spbb34+71/9*spaa13*spbb13*spbb23*spaa34^3*spbb34^2-8/9*spbb12*spaa14^4*spbb14^3-8/3*spbb12*spaa14^3*spbb14^2*spaa24*spbb24-8/9*spbb13*spaa14^3*spbb14^2*spbb24*spaa34-8/3*spbb12*spaa14^2*spbb14*spaa24^2*spbb24^2-17/9*spbb13*spaa14^2*spbb14*spaa24*spbb24^2*spaa34-8/9*spbb12*spaa14*spaa24^3*spbb24^3+4*spbb13*spaa14*spaa24^2*spbb24^3*spaa34+1/9*spbb23*spaa24^2*spbb24^2*spaa34^2*spbb34-8/9*spbb23*spaa24*spbb24*spaa34^3*spbb34^2-8/9*spbb23*spaa34^4*spbb34^3))/(spaa12^2*spbb12^3*spbb13^3*spaa15*spbb25^2*spab3123*spab5125)+
(spbb35*spbb23^3*spbb14^2*spbb15*(-1/9*spaa12^4*spbb12^2*spbb13*spaa23*spbb23+2/9*spaa12^3*spbb12*spaa13^2*spbb13^3-2/3*spaa12^3*spbb12*spaa13*spbb13^2*spaa23*spbb23+2/3*spaa12^3*spbb12*spaa13*spbb13^2*spaa35*spbb35+1/9*spaa12^3*spbb12^2*spbb13*spaa15*spaa23*spbb35-2/9*spaa12^3*spbb12*spbb13*spaa23^2*spbb23^2+1/3*spaa12^3*spbb12*spbb13*spaa35^2*spbb35^2+2/9*spaa12^2*spaa13^3*spbb13^4-1/3*spaa12^2*spaa13^2*spbb13^3*spaa23*spbb23+2/3*spaa12^2*spaa13^2*spbb13^3*spaa35*spbb35+11/9*spaa12^2*spbb12*spaa13*spbb13^2*spaa15*spaa23*spbb35-2/3*spaa12^2*spaa13*spbb13^2*spaa23^2*spbb23^2+1/3*spaa12^2*spaa13*spbb13^2*spaa35^2*spbb35^2+1/3*spaa12^2*spbb12*spbb13*spaa15*spaa23^2*spbb23*spbb35+5/9*spaa12^2*spbb12*spbb13*spaa15*spaa23*spaa35*spbb35^2-1/9*spaa12^2*spbb13*spaa23^3*spbb23^3+2/9*spaa12^2*spbb12*spaa25*spaa35^2*spbb35^3-1/9*spaa12^2*spbb13*spaa35^3*spbb35^3+4/9*spaa12*spaa13^2*spbb13^3*spaa15*spaa23*spbb35+2/3*spaa12*spaa13*spbb13^2*spaa15*spaa23^2*spbb23*spbb35+2/9*spaa12*spaa13*spbb13^2*spaa15*spaa23*spaa35*spbb35^2+1/9*spaa12*spbb12*spbb13*spaa15^2*spaa23^2*spbb35^2+2/9*spaa12*spbb13*spaa15*spaa23^3*spbb23^2*spbb35+1/9*spaa12*spbb12*spaa15*spaa23*spaa25*spaa35*spbb35^3-2/9*spaa12*spbb13*spaa15*spaa23*spaa35^2*spbb35^3-1/9*spaa13*spbb13^2*spaa15^2*spaa23^2*spbb35^2-1/9*spbb13*spaa15^2*spaa23^3*spbb23*spbb35^2-1/9*spbb12*spaa15^2*spaa23^2*spaa25*spbb35^3-1/9*spbb13*spaa15^2*spaa23^2*spaa35*spbb35^3))/(spaa12*spbb13^3*spbb25^2*spbb34^2*spab2152*spab3123*spab5125^2)+
(-5*spbb14^3*spbb15*spbb23^3*spaa24)/(spaa12*spbb12^2*spbb13^3*spbb24*spbb45)+
(spbb23^4*spbb14^2*spbb15*(-316/9*spaa12^2*spbb12^2*spaa13*spbb13-280/9*spaa12^2*spbb12^2*spaa23*spbb23+29/3*spaa12^2*spbb12^2*spaa24*spbb24+220/9*spaa12^2*spbb12*spbb14*spbb23*spaa34-235/9*spaa12*spbb12*spaa13^2*spbb13^2-347/9*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+88/9*spaa12*spaa13*spbb13*spbb14*spbb23*spaa34-55/3*spaa12*spbb12*spaa23^2*spbb23^2-47/9*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24+40/9*spaa12*spbb14*spaa23*spbb23^2*spaa34-5*spaa12*spbb12*spaa24^2*spbb24^2-5*spaa12*spbb14*spbb23*spaa24*spbb24*spaa34-17/3*spaa13^3*spbb13^3-115/9*spaa13^2*spbb13^2*spaa23*spbb23-20*spaa13*spbb13*spaa23^2*spbb23^2-116/9*spaa23^3*spbb23^3))/(spbb12^3*spbb13*spaa15*spbb25*spbb34^2*spbb35*spab3123*spab5125)+
(spbb14^2*spbb15*spbb23^3*(-185/3*spaa13^4*spbb13^5*spaa34^3*spbb34^4*spbb45-94/9*spaa13^4*spbb13^4*spbb15*spaa34^3*spbb34^5+277/9*spaa13^4*spbb13^5*spaa34^2*spbb34^3*spaa35*spbb35*spbb45+47/9*spaa13^4*spbb13^4*spbb15*spaa34^2*spbb34^4*spaa35*spbb35+2888/9*spaa13^4*spbb13^5*spaa34^2*spbb34^3*spaa45*spbb45^2+476/3*spaa13^4*spbb13^4*spbb15*spaa34^2*spbb34^4*spaa45*spbb45+229/9*spaa13^4*spbb13^3*spbb15^2*spaa34^2*spbb34^5*spaa45-29/3*spaa13^4*spbb13^5*spaa34*spbb34^2*spaa35^2*spbb35^2*spbb45-100/9*spaa13^4*spbb13^4*spbb15*spaa34*spbb34^3*spaa35^2*spbb35^2-334/3*spaa13^4*spbb13^5*spaa34*spbb34^2*spaa35*spbb35*spaa45*spbb45^2-83*spaa13^4*spbb13^4*spbb15*spaa34*spbb34^3*spaa35*spbb35*spaa45*spbb45-190/9*spaa13^4*spbb13^3*spbb15^2*spaa34*spbb34^4*spaa35*spbb35*spaa45-3514/9*spaa13^4*spbb13^5*spaa34*spbb34^2*spaa45^2*spbb45^3-3170/9*spaa13^4*spbb13^4*spbb15*spaa34*spbb34^3*spaa45^2*spbb45^2-1291/9*spaa13^4*spbb13^3*spbb15^2*spaa34*spbb34^4*spaa45^2*spbb45-20*spaa13^4*spbb13^2*spbb15^3*spaa34*spbb34^5*spaa45^2+92/9*spaa13^4*spbb13^5*spbb34*spaa35^3*spbb35^3*spbb45-17/3*spaa13^4*spbb13^4*spbb15*spbb34^2*spaa35^3*spbb35^3+371/9*spaa13^4*spbb13^5*spbb34*spaa35^2*spbb35^2*spaa45*spbb45^2+76/3*spaa13^4*spbb13^4*spbb15*spbb34^2*spaa35^2*spbb35^2*spaa45*spbb45-2/3*spaa13^4*spbb13^3*spbb15^2*spbb34^3*spaa35^2*spbb35^2*spaa45+277/3*spaa13^4*spbb13^5*spbb34*spaa35*spbb35*spaa45^2*spbb45^3+974/9*spaa13^4*spbb13^4*spbb15*spbb34^2*spaa35*spbb35*spaa45^2*spbb45^2+154/3*spaa13^4*spbb13^3*spbb15^2*spbb34^3*spaa35*spbb35*spaa45^2*spbb45+10*spaa13^4*spbb13^2*spbb15^3*spbb34^4*spaa35*spbb35*spaa45^2+1468/9*spaa13^4*spbb13^5*spbb34*spaa45^3*spbb45^4+1790/9*spaa13^4*spbb13^4*spbb15*spbb34^2*spaa45^3*spbb45^3+1108/9*spaa13^4*spbb13^3*spbb15^2*spbb34^3*spaa45^3*spbb45^2+365/9*spaa13^4*spbb13^2*spbb15^3*spbb34^4*spaa45^3*spbb45+5*spaa13^4*spbb13*spbb15^4*spbb34^5*spaa45^3-277/3*spaa13^3*spbb13^4*spaa14*spbb14*spaa34^3*spbb34^4*spbb45-47/3*spaa13^3*spbb13^3*spaa14*spbb14*spbb15*spaa34^3*spbb34^5+3569/9*spaa13^3*spbb13^4*spaa14*spbb14*spaa34^2*spbb34^3*spaa45*spbb45^2+1472/9*spaa13^3*spbb13^3*spaa14*spbb14*spbb15*spaa34^2*spbb34^4*spaa45*spbb45+227/9*spaa13^3*spbb13^2*spaa14*spbb14*spbb15^2*spaa34^2*spbb34^5*spaa45-1238/3*spaa13^3*spbb13^4*spaa14*spbb14*spaa34*spbb34^2*spaa45^2*spbb45^3-2161/9*spaa13^3*spbb13^3*spaa14*spbb14*spbb15*spaa34*spbb34^3*spaa45^2*spbb45^2-731/9*spaa13^3*spbb13^2*spaa14*spbb14*spbb15^2*spaa34*spbb34^4*spaa45^2*spbb45-10*spaa13^3*spbb13*spaa14*spbb14*spbb15^3*spaa34*spbb34^5*spaa45^2+1427/9*spaa13^3*spbb13^4*spaa14*spbb14*spbb34*spaa45^3*spbb45^4+970/9*spaa13^3*spbb13^3*spaa14*spbb14*spbb15*spbb34^2*spaa45^3*spbb45^3+140/3*spaa13^3*spbb13^2*spaa14*spbb14*spbb15^2*spbb34^3*spaa45^3*spbb45^2+10*spaa13^3*spbb13*spaa14*spbb14*spbb15^3*spbb34^4*spaa45^3*spbb45+728/9*spaa13^3*spbb13^5*spaa15*spaa34^3*spbb34^3*spbb45^2-265/9*spaa13^3*spbb13^5*spaa15*spaa34^2*spbb34^2*spaa35*spbb35*spbb45^2-1979/9*spaa13^3*spbb13^5*spaa15*spaa34^2*spbb34^2*spaa45*spbb45^3+94/3*spaa13^3*spbb13^5*spaa15*spaa34*spbb34*spaa35^2*spbb35^2*spbb45^2+832/9*spaa13^3*spbb13^5*spaa15*spaa34*spbb34*spaa35*spbb35*spaa45*spbb45^3+1954/9*spaa13^3*spbb13^5*spaa15*spaa34*spbb34*spaa45^2*spbb45^4+16/3*spaa13^3*spbb13^5*spaa15*spaa35^3*spbb35^3*spbb45^2-4/9*spaa13^3*spbb13^5*spaa15*spaa35^2*spbb35^2*spaa45*spbb45^3-289/9*spaa13^3*spbb13^5*spaa15*spaa35*spbb35*spaa45^2*spbb45^4-466/9*spaa13^3*spbb13^5*spaa15*spaa45^3*spbb45^5+338/9*spaa13^3*spbb13^4*spaa34^4*spbb34^5*spbb45-47/9*spaa13^3*spbb13^3*spbb15*spaa34^4*spbb34^6-986/9*spaa13^3*spbb13^4*spaa34^3*spbb34^4*spaa35*spbb35*spbb45-194/9*spaa13^3*spbb13^3*spbb15*spaa34^3*spbb34^5*spaa35*spbb35-5599/9*spaa13^3*spbb13^4*spaa34^3*spbb34^4*spaa45*spbb45^2-183*spaa13^3*spbb13^3*spbb15*spaa34^3*spbb34^5*spaa45*spbb45-4/9*spaa13^3*spbb13^2*spbb15^2*spaa34^3*spbb34^6*spaa45+724/9*spaa13^3*spbb13^4*spaa34^2*spbb34^3*spaa35^2*spbb35^2*spbb45-218/9*spaa13^3*spbb13^3*spbb15*spaa34^2*spbb34^4*spaa35^2*spbb35^2+685*spaa13^3*spbb13^4*spaa34^2*spbb34^3*spaa35*spbb35*spaa45*spbb45^2+689/3*spaa13^3*spbb13^3*spbb15*spaa34^2*spbb34^4*spaa35*spbb35*spaa45*spbb45+170/9*spaa13^3*spbb13^2*spbb15^2*spaa34^2*spbb34^5*spaa35*spbb35*spaa45+14065/9*spaa13^3*spbb13^4*spaa34^2*spbb34^3*spaa45^2*spbb45^3+9740/9*spaa13^3*spbb13^3*spbb15*spaa34^2*spbb34^4*spaa45^2*spbb45^2+626/3*spaa13^3*spbb13^2*spbb15^2*spaa34^2*spbb34^5*spaa45^2*spbb45+92/9*spaa13^3*spbb13*spbb15^3*spaa34^2*spbb34^6*spaa45^2+67/9*spaa13^3*spbb13^4*spaa34*spbb34^2*spaa35^3*spbb35^3*spbb45-170/3*spaa13^3*spbb13^3*spbb15*spaa34*spbb34^3*spaa35^3*spbb35^3-1673/9*spaa13^3*spbb13^4*spaa34*spbb34^2*spaa35^2*spbb35^2*spaa45*spbb45^2-169*spaa13^3*spbb13^3*spbb15*spaa34*spbb34^3*spaa35^2*spbb35^2*spaa45*spbb45-398/9*spaa13^3*spbb13^2*spbb15^2*spaa34*spbb34^4*spaa35^2*spbb35^2*spaa45-2363/3*spaa13^3*spbb13^4*spaa34*spbb34^2*spaa35*spbb35*spaa45^2*spbb45^3-1873/3*spaa13^3*spbb13^3*spbb15*spaa34*spbb34^3*spaa35*spbb35*spaa45^2*spbb45^2-1900/9*spaa13^3*spbb13^2*spbb15^2*spaa34*spbb34^4*spaa35*spbb35*spaa45^2*spbb45-15*spaa13^3*spbb13*spbb15^3*spaa34*spbb34^5*spaa35*spbb35*spaa45^2-12163/9*spaa13^3*spbb13^4*spaa34*spbb34^2*spaa45^3*spbb45^4-3697/3*spaa13^3*spbb13^3*spbb15*spaa34*spbb34^3*spaa45^3*spbb45^3-1511/3*spaa13^3*spbb13^2*spbb15^2*spaa34*spbb34^4*spaa45^3*spbb45^2-259/3*spaa13^3*spbb13*spbb15^3*spaa34*spbb34^5*spaa45^3*spbb45-5*spaa13^3*spbb15^4*spaa34*spbb34^6*spaa45^3+323/9*spaa13^3*spbb13^4*spbb34*spaa35^4*spbb35^4*spbb45-157/9*spaa13^3*spbb13^3*spbb15*spbb34^2*spaa35^4*spbb35^4+431/3*spaa13^3*spbb13^4*spbb34*spaa35^3*spbb35^3*spaa45*spbb45^2+214/3*spaa13^3*spbb13^3*spbb15*spbb34^2*spaa35^3*spbb35^3*spaa45*spbb45+29/9*spaa13^3*spbb13^2*spbb15^2*spbb34^3*spaa35^3*spbb35^3*spaa45+2927/9*spaa13^3*spbb13^4*spbb34*spaa35^2*spbb35^2*spaa45^2*spbb45^3+2476/9*spaa13^3*spbb13^3*spbb15*spbb34^2*spaa35^2*spbb35^2*spaa45^2*spbb45^2+124*spaa13^3*spbb13^2*spbb15^2*spbb34^3*spaa35^2*spbb35^2*spaa45^2*spbb45+20*spaa13^3*spbb13*spbb15^3*spbb34^4*spaa35^2*spbb35^2*spaa45^2+1667/3*spaa13^3*spbb13^4*spbb34*spaa35*spbb35*spaa45^3*spbb45^4+1414/3*spaa13^3*spbb13^3*spbb15*spbb34^2*spaa35*spbb35*spaa45^3*spbb45^3+255*spaa13^3*spbb13^2*spbb15^2*spbb34^3*spaa35*spbb35*spaa45^3*spbb45^2+640/9*spaa13^3*spbb13*spbb15^3*spbb34^4*spaa35*spbb35*spaa45^3*spbb45+5*spaa13^3*spbb15^4*spbb34^5*spaa35*spbb35*spaa45^3+1735/3*spaa13^3*spbb13^4*spbb34*spaa45^4*spbb45^5+5288/9*spaa13^3*spbb13^3*spbb15*spbb34^2*spaa45^4*spbb45^4+2423/9*spaa13^3*spbb13^2*spbb15^2*spbb34^3*spaa45^4*spbb45^3+99*spaa13^3*spbb13*spbb15^3*spbb34^4*spaa45^4*spbb45^2+10*spaa13^3*spbb15^4*spbb34^5*spaa45^4*spbb45-107/3*spaa13^2*spbb13^3*spaa14^2*spbb14^2*spaa34^3*spbb34^4*spbb45-47/9*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spbb15*spaa34^3*spbb34^5+1048/9*spaa13^2*spbb13^3*spaa14^2*spbb14^2*spaa34^2*spbb34^3*spaa45*spbb45^2+368/9*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spbb15*spaa34^2*spbb34^4*spaa45*spbb45+5*spaa13^2*spbb13*spaa14^2*spbb14^2*spbb15^2*spaa34^2*spbb34^5*spaa45-1267/9*spaa13^2*spbb13^3*spaa14^2*spbb14^2*spaa34*spbb34^2*spaa45^2*spbb45^3-157/3*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spbb15*spaa34*spbb34^3*spaa45^2*spbb45^2-10*spaa13^2*spbb13*spaa14^2*spbb14^2*spbb15^2*spaa34*spbb34^4*spaa45^2*spbb45+608/9*spaa13^2*spbb13^3*spaa14^2*spbb14^2*spbb34*spaa45^3*spbb45^4+245/9*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spbb15*spbb34^2*spaa45^3*spbb45^3+50/9*spaa13^2*spbb13*spaa14^2*spbb14^2*spbb15^2*spbb34^3*spaa45^3*spbb45^2+65*spaa13^2*spbb13^4*spaa14*spbb14*spaa15*spaa34^3*spbb34^3*spbb45^2-1157/9*spaa13^2*spbb13^4*spaa14*spbb14*spaa15*spaa34^2*spbb34^2*spaa45*spbb45^3+162*spaa13^2*spbb13^4*spaa14*spbb14*spaa15*spaa34*spbb34*spaa45^2*spbb45^4-107/3*spaa13^2*spbb13^4*spaa14*spbb14*spaa15*spaa45^3*spbb45^5+712/9*spaa13^2*spbb13^3*spaa14*spbb14*spaa34^4*spbb34^5*spbb45-6991/9*spaa13^2*spbb13^3*spaa14*spbb14*spaa34^3*spbb34^4*spaa45*spbb45^2-1388/9*spaa13^2*spbb13^2*spaa14*spbb14*spbb15*spaa34^3*spbb34^5*spaa45*spbb45-47/9*spaa13^2*spbb13*spaa14*spbb14*spbb15^2*spaa34^3*spbb34^6*spaa45+3623/3*spaa13^2*spbb13^3*spaa14*spbb14*spaa34^2*spbb34^3*spaa45^2*spbb45^3+4730/9*spaa13^2*spbb13^2*spaa14*spbb14*spbb15*spaa34^2*spbb34^4*spaa45^2*spbb45^2+260/3*spaa13^2*spbb13*spaa14*spbb14*spbb15^2*spaa34^2*spbb34^5*spaa45^2*spbb45+5*spaa13^2*spaa14*spbb14*spbb15^3*spaa34^2*spbb34^6*spaa45^2-7723/9*spaa13^2*spbb13^3*spaa14*spbb14*spaa34*spbb34^2*spaa45^3*spbb45^4-3952/9*spaa13^2*spbb13^2*spaa14*spbb14*spbb15*spaa34*spbb34^3*spaa45^3*spbb45^3-1193/9*spaa13^2*spbb13*spaa14*spbb14*spbb15^2*spaa34*spbb34^4*spaa45^3*spbb45^2-10*spaa13^2*spaa14*spbb14*spbb15^3*spaa34*spbb34^5*spaa45^3*spbb45+818/3*spaa13^2*spbb13^3*spaa14*spbb14*spbb34*spaa45^4*spbb45^5+352/3*spaa13^2*spbb13^2*spaa14*spbb14*spbb15*spbb34^2*spaa45^4*spbb45^4+104/3*spaa13^2*spbb13*spaa14*spbb14*spbb15^2*spbb34^3*spaa45^4*spbb45^3+5*spaa13^2*spaa14*spbb14*spbb15^3*spbb34^4*spaa45^4*spbb45^2-212/9*spaa13^2*spbb13^5*spaa15^2*spaa34^3*spbb34^2*spbb45^3+140/9*spaa13^2*spbb13^5*spaa15^2*spaa34^2*spbb34*spaa35*spbb35*spbb45^3+532/9*spaa13^2*spbb13^5*spaa15^2*spaa34^2*spbb34*spaa45*spbb45^4+92/9*spaa13^2*spbb13^5*spaa15^2*spaa34*spaa35^2*spbb35^2*spbb45^3-6*spaa13^2*spbb13^5*spaa15^2*spaa34*spaa35*spbb35*spaa45*spbb45^4-557/9*spaa13^2*spbb13^5*spaa15^2*spaa34*spaa45^2*spbb45^5-1001/9*spaa13^2*spbb13^4*spaa15*spaa34^4*spbb34^4*spbb45^2+1285/9*spaa13^2*spbb13^4*spaa15*spaa34^3*spbb34^3*spaa35*spbb35*spbb45^2+6226/9*spaa13^2*spbb13^4*spaa15*spaa34^3*spbb34^3*spaa45*spbb45^3+340/9*spaa13^2*spbb13^4*spaa15*spaa34^2*spbb34^2*spaa35^2*spbb35^2*spbb45^2-1808/9*spaa13^2*spbb13^4*spaa15*spaa34^2*spbb34^2*spaa35*spbb35*spaa45*spbb45^3-734*spaa13^2*spbb13^4*spaa15*spaa34^2*spbb34^2*spaa45^2*spbb45^4+365/3*spaa13^2*spbb13^4*spaa15*spaa34*spbb34*spaa35^3*spbb35^3*spbb45^2+237*spaa13^2*spbb13^4*spaa15*spaa34*spbb34*spaa35^2*spbb35^2*spaa45*spbb45^3+3455/9*spaa13^2*spbb13^4*spaa15*spaa34*spbb34*spaa35*spbb35*spaa45^2*spbb45^4+5971/9*spaa13^2*spbb13^4*spaa15*spaa34*spbb34*spaa45^3*spbb45^5+65/3*spaa13^2*spbb13^4*spaa15*spaa35^4*spbb35^4*spbb45^2+6*spaa13^2*spbb13^4*spaa15*spaa35^3*spbb35^3*spaa45*spbb45^3-112*spaa13^2*spbb13^4*spaa15*spaa35^2*spbb35^2*spaa45^2*spbb45^4-1669/9*spaa13^2*spbb13^4*spaa15*spaa35*spbb35*spaa45^3*spbb45^5-1073/9*spaa13^2*spbb13^4*spaa15*spaa45^4*spbb45^6+754/9*spaa13^2*spbb13^3*spaa34^5*spbb34^6*spbb45+47/9*spaa13^2*spbb13^2*spbb15*spaa34^5*spbb34^7+373/9*spaa13^2*spbb13^3*spaa34^4*spbb34^5*spaa35*spbb35*spbb45-12*spaa13^2*spbb13^2*spbb15*spaa34^4*spbb34^6*spaa35*spbb35-2780/9*spaa13^2*spbb13^3*spaa34^4*spbb34^5*spaa45*spbb45^2-130*spaa13^2*spbb13^2*spbb15*spaa34^4*spbb34^6*spaa45*spbb45-92/9*spaa13^2*spbb13*spbb15^2*spaa34^4*spbb34^7*spaa45-190/9*spaa13^2*spbb13^3*spaa34^3*spbb34^4*spaa35^2*spbb35^2*spbb45-146/3*spaa13^2*spbb13^2*spbb15*spaa34^3*spbb34^5*spaa35^2*spbb35^2-1885/3*spaa13^2*spbb13^3*spaa34^3*spbb34^4*spaa35*spbb35*spaa45*spbb45^2-1052/9*spaa13^2*spbb13^2*spbb15*spaa34^3*spbb34^5*spaa35*spbb35*spaa45*spbb45+13/3*spaa13^2*spbb13*spbb15^2*spaa34^3*spbb34^6*spaa35*spbb35*spaa45-7244/9*spaa13^2*spbb13^3*spaa34^3*spbb34^4*spaa45^2*spbb45^3-1715/9*spaa13^2*spbb13^2*spbb15*spaa34^3*spbb34^5*spaa45^2*spbb45^2+40*spaa13^2*spbb13*spbb15^2*spaa34^3*spbb34^6*spaa45^2*spbb45+5*spaa13^2*spbb15^3*spaa34^3*spbb34^7*spaa45^2+129*spaa13^2*spbb13^3*spaa34^2*spbb34^3*spaa35^3*spbb35^3*spbb45-271/3*spaa13^2*spbb13^2*spbb15*spaa34^2*spbb34^4*spaa35^3*spbb35^3+2021/3*spaa13^2*spbb13^3*spaa34^2*spbb34^3*spaa35^2*spbb35^2*spaa45*spbb45^2+596/9*spaa13^2*spbb13^2*spbb15*spaa34^2*spbb34^4*spaa35^2*spbb35^2*spaa45*spbb45-10/3*spaa13^2*spbb13*spbb15^2*spaa34^2*spbb34^5*spaa35^2*spbb35^2*spaa45+5549/3*spaa13^2*spbb13^3*spaa34^2*spbb34^3*spaa35*spbb35*spaa45^2*spbb45^3+2114/3*spaa13^2*spbb13^2*spbb15*spaa34^2*spbb34^4*spaa35*spbb35*spaa45^2*spbb45^2+530/9*spaa13^2*spbb13*spbb15^2*spaa34^2*spbb34^5*spaa35*spbb35*spaa45^2*spbb45+1740*spaa13^2*spbb13^3*spaa34^2*spbb34^3*spaa45^3*spbb45^4+9875/9*spaa13^2*spbb13^2*spbb15*spaa34^2*spbb34^4*spaa45^3*spbb45^3+1346/9*spaa13^2*spbb13*spbb15^2*spaa34^2*spbb34^5*spaa45^3*spbb45^2+46/9*spaa13^2*spbb15^3*spaa34^2*spbb34^6*spaa45^3*spbb45+182/3*spaa13^2*spbb13^3*spaa34*spbb34^2*spaa35^4*spbb35^4*spbb45-691/9*spaa13^2*spbb13^2*spbb15*spaa34*spbb34^3*spaa35^4*spbb35^4-91/3*spaa13^2*spbb13^3*spaa34*spbb34^2*spaa35^3*spbb35^3*spaa45*spbb45^2-829/9*spaa13^2*spbb13^2*spbb15*spaa34*spbb34^3*spaa35^3*spbb35^3*spaa45*spbb45-9*spaa13^2*spbb13*spbb15^2*spaa34*spbb34^4*spaa35^3*spbb35^3*spaa45-448*spaa13^2*spbb13^3*spaa34*spbb34^2*spaa35^2*spbb35^2*spaa45^2*spbb45^3-1118/3*spaa13^2*spbb13^2*spbb15*spaa34*spbb34^3*spaa35^2*spbb35^2*spaa45^2*spbb45^2-412/9*spaa13^2*spbb13*spbb15^2*spaa34*spbb34^4*spaa35^2*spbb35^2*spaa45^2*spbb45+5*spaa13^2*spbb15^3*spaa34*spbb34^5*spaa35^2*spbb35^2*spaa45^2-10411/9*spaa13^2*spbb13^3*spaa34*spbb34^2*spaa35*spbb35*spaa45^3*spbb45^4-7609/9*spaa13^2*spbb13^2*spbb15*spaa34*spbb34^3*spaa35*spbb35*spaa45^3*spbb45^3-1552/9*spaa13^2*spbb13*spbb15^2*spaa34*spbb34^4*spaa35*spbb35*spaa45^3*spbb45^2-46/9*spaa13^2*spbb15^3*spaa34*spbb34^5*spaa35*spbb35*spaa45^3*spbb45-9434/9*spaa13^2*spbb13^3*spaa34*spbb34^2*spaa45^4*spbb45^5-830*spaa13^2*spbb13^2*spbb15*spaa34*spbb34^3*spaa45^4*spbb45^4-814/3*spaa13^2*spbb13*spbb15^2*spaa34*spbb34^4*spaa45^4*spbb45^3-182/9*spaa13^2*spbb15^3*spaa34*spbb34^5*spaa45^4*spbb45^2+415/9*spaa13^2*spbb13^3*spbb34*spaa35^5*spbb35^5*spbb45-116/9*spaa13^2*spbb13^2*spbb15*spbb34^2*spaa35^5*spbb35^5+189*spaa13^2*spbb13^3*spbb34*spaa35^4*spbb35^4*spaa45*spbb45^2+733/9*spaa13^2*spbb13^2*spbb15*spbb34^2*spaa35^4*spbb35^4*spaa45*spbb45+125/9*spaa13^2*spbb13*spbb15^2*spbb34^3*spaa35^4*spbb35^4*spaa45+3820/9*spaa13^2*spbb13^3*spbb34*spaa35^3*spbb35^3*spaa45^2*spbb45^3+2522/9*spaa13^2*spbb13^2*spbb15*spbb34^2*spaa35^3*spbb35^3*spaa45^2*spbb45^2+323/3*spaa13^2*spbb13*spbb15^2*spbb34^3*spaa35^3*spbb35^3*spaa45^2*spbb45+10*spaa13^2*spbb15^3*spbb34^4*spaa35^3*spbb35^3*spaa45^2+678*spaa13^2*spbb13^3*spbb34*spaa35^2*spbb35^2*spaa45^3*spbb45^4+3926/9*spaa13^2*spbb13^2*spbb15*spbb34^2*spaa35^2*spbb35^2*spaa45^3*spbb45^3+646/3*spaa13^2*spbb13*spbb15^2*spbb34^3*spaa35^2*spbb35^2*spaa45^3*spbb45^2+35*spaa13^2*spbb15^3*spbb34^4*spaa35^2*spbb35^2*spaa45^3*spbb45+2057/3*spaa13^2*spbb13^3*spbb34*spaa35*spbb35*spaa45^4*spbb45^5+4070/9*spaa13^2*spbb13^2*spbb15*spbb34^2*spaa35*spbb35*spaa45^4*spbb45^4+1820/9*spaa13^2*spbb13*spbb15^2*spbb34^3*spaa35*spbb35*spaa45^4*spbb45^3+118/3*spaa13^2*spbb15^3*spbb34^4*spaa35*spbb35*spaa45^4*spbb45^2+1010/3*spaa13^2*spbb13^3*spbb34*spaa45^5*spbb45^6+2089/9*spaa13^2*spbb13^2*spbb15*spbb34^2*spaa45^5*spbb45^5+571/9*spaa13^2*spbb13*spbb15^2*spbb34^3*spaa45^5*spbb45^4+128/9*spaa13^2*spbb15^3*spbb34^4*spaa45^5*spbb45^3-5*spaa13*spbb13^2*spaa14^3*spbb14^3*spaa34^3*spbb34^4*spbb45+10*spaa13*spbb13^2*spaa14^3*spbb14^3*spaa34^2*spbb34^3*spaa45*spbb45^2-152/9*spaa13*spbb13^2*spaa14^3*spbb14^3*spaa34*spbb34^2*spaa45^2*spbb45^3-5/9*spaa13*spbb13*spaa14^3*spbb14^3*spbb15*spaa34*spbb34^3*spaa45^2*spbb45^2+97/9*spaa13*spbb13^2*spaa14^3*spbb14^3*spbb34*spaa45^3*spbb45^4+5/9*spaa13*spbb13*spaa14^3*spbb14^3*spbb15*spbb34^2*spaa45^3*spbb45^3+134/9*spaa13*spbb13^3*spaa14^2*spbb14^2*spaa15*spaa34^3*spbb34^3*spbb45^2-92/3*spaa13*spbb13^3*spaa14^2*spbb14^2*spaa15*spaa34^2*spbb34^2*spaa45*spbb45^3+424/9*spaa13*spbb13^3*spaa14^2*spbb14^2*spaa15*spaa34*spbb34*spaa45^2*spbb45^4-92/9*spaa13*spbb13^3*spaa14^2*spbb14^2*spaa15*spaa45^3*spbb45^5+50/9*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa34^4*spbb34^5*spbb45-304/3*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa34^3*spbb34^4*spaa45*spbb45^2-136/9*spaa13*spbb13*spaa14^2*spbb14^2*spbb15*spaa34^3*spbb34^5*spaa45*spbb45+1442/9*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa34^2*spbb34^3*spaa45^2*spbb45^3+341/9*spaa13*spbb13*spaa14^2*spbb14^2*spbb15*spaa34^2*spbb34^4*spaa45^2*spbb45^2-259/3*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa34*spbb34^2*spaa45^3*spbb45^4-145/9*spaa13*spbb13*spaa14^2*spbb14^2*spbb15*spaa34*spbb34^3*spaa45^3*spbb45^3+293/9*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb34*spaa45^4*spbb45^5-70/9*spaa13*spbb13*spaa14^2*spbb14^2*spbb15*spbb34^2*spaa45^4*spbb45^4-29/9*spaa13*spbb13^4*spaa14*spbb14*spaa15^2*spaa34^3*spbb34^2*spbb45^3+311/9*spaa13*spbb13^4*spaa14*spbb14*spaa15^2*spaa34^2*spbb34*spaa45*spbb45^4-122/3*spaa13*spbb13^4*spaa14*spbb14*spaa15^2*spaa34*spaa45^2*spbb45^5-158/3*spaa13*spbb13^3*spaa14*spbb14*spaa15*spaa34^4*spbb34^4*spbb45^2+1699/9*spaa13*spbb13^3*spaa14*spbb14*spaa15*spaa34^3*spbb34^3*spaa45*spbb45^3-239*spaa13*spbb13^3*spaa14*spbb14*spaa15*spaa34^2*spbb34^2*spaa45^2*spbb45^4+1979/9*spaa13*spbb13^3*spaa14*spbb14*spaa15*spaa34*spbb34*spaa45^3*spbb45^5-271/9*spaa13*spbb13^3*spaa14*spbb14*spaa15*spaa45^4*spbb45^6-44/9*spaa13*spbb13^2*spaa14*spbb14*spaa34^5*spbb34^6*spbb45+1994/9*spaa13*spbb13^2*spaa14*spbb14*spaa34^4*spbb34^5*spaa45*spbb45^2+49/9*spaa13*spbb13*spaa14*spbb14*spbb15*spaa34^4*spbb34^6*spaa45*spbb45-778*spaa13*spbb13^2*spaa14*spbb14*spaa34^3*spbb34^4*spaa45^2*spbb45^3-1196/9*spaa13*spbb13*spaa14*spbb14*spbb15*spaa34^3*spbb34^5*spaa45^2*spbb45^2-91/9*spaa13*spaa14*spbb14*spbb15^2*spaa34^3*spbb34^6*spaa45^2*spbb45+7610/9*spaa13*spbb13^2*spaa14*spbb14*spaa34^2*spbb34^3*spaa45^3*spbb45^4+2488/9*spaa13*spbb13*spaa14*spbb14*spbb15*spaa34^2*spbb34^4*spaa45^3*spbb45^3+181/9*spaa13*spaa14*spbb14*spbb15^2*spaa34^2*spbb34^5*spaa45^3*spbb45^2-2437/9*spaa13*spbb13^2*spaa14*spbb14*spaa34*spbb34^2*spaa45^4*spbb45^5-296/3*spaa13*spbb13*spaa14*spbb14*spbb15*spaa34*spbb34^3*spaa45^4*spbb45^4-10*spaa13*spaa14*spbb14*spbb15^2*spaa34*spbb34^4*spaa45^4*spbb45^3+427/9*spaa13*spbb13^2*spaa14*spbb14*spbb34*spaa45^5*spbb45^6-155/9*spaa13*spbb13*spaa14*spbb14*spbb15*spbb34^2*spaa45^5*spbb45^5-100/9*spaa13*spbb13^5*spaa15^3*spaa34^3*spbb34*spbb45^4+89/9*spaa13*spbb13^5*spaa15^3*spaa34^2*spaa35*spbb35*spbb45^4-46/9*spaa13*spbb13^5*spaa15^3*spaa34^2*spaa45*spbb45^5+478/9*spaa13*spbb13^4*spaa15^2*spaa34^4*spbb34^3*spbb45^3+34/9*spaa13*spbb13^4*spaa15^2*spaa34^3*spbb34^2*spaa35*spbb35*spbb45^3-355/9*spaa13*spbb13^4*spaa15^2*spaa34^3*spbb34^2*spaa45*spbb45^4+220/3*spaa13*spbb13^4*spaa15^2*spaa34^2*spbb34*spaa35^2*spbb35^2*spbb45^3+625/9*spaa13*spbb13^4*spaa15^2*spaa34^2*spbb34*spaa35*spbb35*spaa45*spbb45^4+1303/9*spaa13*spbb13^4*spaa15^2*spaa34^2*spbb34*spaa45^2*spbb45^5+238/9*spaa13*spbb13^4*spaa15^2*spaa34*spaa35^3*spbb35^3*spbb45^3-41/9*spaa13*spbb13^4*spaa15^2*spaa34*spaa35^2*spbb35^2*spaa45*spbb45^4-130*spaa13*spbb13^4*spaa15^2*spaa34*spaa35*spbb35*spaa45^2*spbb45^5-1433/9*spaa13*spbb13^4*spaa15^2*spaa34*spaa45^3*spbb45^6-236/9*spaa13*spbb13^3*spaa15*spaa34^5*spbb34^5*spbb45^2+2/9*spaa13*spbb13^3*spaa15*spaa34^4*spbb34^4*spaa35*spbb35*spbb45^2-2125/9*spaa13*spbb13^3*spaa15*spaa34^4*spbb34^4*spaa45*spbb45^3+2188/9*spaa13*spbb13^3*spaa15*spaa34^3*spbb34^3*spaa35^2*spbb35^2*spbb45^2+5188/9*spaa13*spbb13^3*spaa15*spaa34^3*spbb34^3*spaa35*spbb35*spaa45*spbb45^3+2219/3*spaa13*spbb13^3*spaa15*spaa34^3*spbb34^3*spaa45^2*spbb45^4+2380/9*spaa13*spbb13^3*spaa15*spaa34^2*spbb34^2*spaa35^3*spbb35^3*spbb45^2+1681/9*spaa13*spbb13^3*spaa15*spaa34^2*spbb34^2*spaa35^2*spbb35^2*spaa45*spbb45^3-325*spaa13*spbb13^3*spaa15*spaa34^2*spbb34^2*spaa35*spbb35*spaa45^2*spbb45^4-4469/9*spaa13*spbb13^3*spaa15*spaa34^2*spbb34^2*spaa45^3*spbb45^5+1978/9*spaa13*spbb13^3*spaa15*spaa34*spbb34*spaa35^4*spbb35^4*spbb45^2+422*spaa13*spbb13^3*spaa15*spaa34*spbb34*spaa35^3*spbb35^3*spaa45*spbb45^3+1085/3*spaa13*spbb13^3*spaa15*spaa34*spbb34*spaa35^2*spbb35^2*spaa45^2*spbb45^4+1259/3*spaa13*spbb13^3*spaa15*spaa34*spbb34*spaa35*spbb35*spaa45^3*spbb45^5+2885/9*spaa13*spbb13^3*spaa15*spaa34*spbb34*spaa45^4*spbb45^6+42*spaa13*spbb13^3*spaa15*spaa35^5*spbb35^5*spbb45^2+781/9*spaa13*spbb13^3*spaa15*spaa35^4*spbb35^4*spaa45*spbb45^3+16/3*spaa13*spbb13^3*spaa15*spaa35^3*spbb35^3*spaa45^2*spbb45^4-1046/9*spaa13*spbb13^3*spaa15*spaa35^2*spbb35^2*spaa45^3*spbb45^5-334/3*spaa13*spbb13^3*spaa15*spaa35*spbb35*spaa45^4*spbb45^6-311/9*spaa13*spbb13^3*spaa15*spaa45^5*spbb45^7-139/9*spaa13*spbb13^2*spaa34^6*spbb34^7*spbb45+19/3*spaa13*spbb13^2*spaa34^5*spbb34^6*spaa35*spbb35*spbb45-8/9*spaa13*spbb13*spbb15*spaa34^5*spbb34^7*spaa35*spbb35+2590/9*spaa13*spbb13^2*spaa34^5*spbb34^6*spaa45*spbb45^2+59/3*spaa13*spbb13*spbb15*spaa34^5*spbb34^7*spaa45*spbb45+298/9*spaa13*spbb13^2*spaa34^4*spbb34^5*spaa35^2*spbb35^2*spbb45-31/3*spaa13*spbb13*spbb15*spaa34^4*spbb34^6*spaa35^2*spbb35^2+134*spaa13*spbb13^2*spaa34^4*spbb34^5*spaa35*spbb35*spaa45*spbb45^2-73/9*spaa13*spbb13*spbb15*spaa34^4*spbb34^6*spaa35*spbb35*spaa45*spbb45-3676/9*spaa13*spbb13^2*spaa34^4*spbb34^5*spaa45^2*spbb45^3-971/9*spaa13*spbb13*spbb15*spaa34^4*spbb34^6*spaa45^2*spbb45^2-91/9*spaa13*spbb15^2*spaa34^4*spbb34^7*spaa45^2*spbb45+838/9*spaa13*spbb13^2*spaa34^3*spbb34^4*spaa35^3*spbb35^3*spbb45-37*spaa13*spbb13*spbb15*spaa34^3*spbb34^5*spaa35^3*spbb35^3+626/9*spaa13*spbb13^2*spaa34^3*spbb34^4*spaa35^2*spbb35^2*spaa45*spbb45^2-77/9*spaa13*spbb13*spbb15*spaa34^3*spbb34^5*spaa35^2*spbb35^2*spaa45*spbb45-1505/3*spaa13*spbb13^2*spaa34^3*spbb34^4*spaa35*spbb35*spaa45^2*spbb45^3-41/3*spaa13*spbb13*spbb15*spaa34^3*spbb34^5*spaa35*spbb35*spaa45^2*spbb45^2-1775/9*spaa13*spbb13^2*spaa34^3*spbb34^4*spaa45^3*spbb45^4+245/9*spaa13*spbb13*spbb15*spaa34^3*spbb34^5*spaa45^3*spbb45^3+44/9*spaa13*spbb15^2*spaa34^3*spbb34^6*spaa45^3*spbb45^2+121*spaa13*spbb13^2*spaa34^2*spbb34^3*spaa35^4*spbb35^4*spbb45-143/3*spaa13*spbb13*spbb15*spaa34^2*spbb34^4*spaa35^4*spbb35^4+3373/9*spaa13*spbb13^2*spaa34^2*spbb34^3*spaa35^3*spbb35^3*spaa45*spbb45^2+7/3*spaa13*spbb13*spbb15*spaa34^2*spbb34^4*spaa35^3*spbb35^3*spaa45*spbb45+5*spaa13*spbb15^2*spaa34^2*spbb34^5*spaa35^3*spbb35^3*spaa45+7580/9*spaa13*spbb13^2*spaa34^2*spbb34^3*spaa35^2*spbb35^2*spaa45^2*spbb45^3+1361/9*spaa13*spbb13*spbb15*spaa34^2*spbb34^4*spaa35^2*spbb35^2*spaa45^2*spbb45^2+89/9*spaa13*spbb15^2*spaa34^2*spbb34^5*spaa35^2*spbb35^2*spaa45^2*spbb45+11510/9*spaa13*spbb13^2*spaa34^2*spbb34^3*spaa35*spbb35*spaa45^3*spbb45^4+2722/9*spaa13*spbb13*spbb15*spaa34^2*spbb34^4*spaa35*spbb35*spaa45^3*spbb45^3+140/9*spaa13*spbb15^2*spaa34^2*spbb34^5*spaa35*spbb35*spaa45^3*spbb45^2+6418/9*spaa13*spbb13^2*spaa34^2*spbb34^3*spaa45^4*spbb45^5+2798/9*spaa13*spbb13*spbb15*spaa34^2*spbb34^4*spaa45^4*spbb45^4+142/9*spaa13*spbb15^2*spaa34^2*spbb34^5*spaa45^4*spbb45^3+179/3*spaa13*spbb13^2*spaa34*spbb34^2*spaa35^5*spbb35^5*spbb45-191/9*spaa13*spbb13*spbb15*spaa34*spbb34^3*spaa35^5*spbb35^5+802/9*spaa13*spbb13^2*spaa34*spbb34^2*spaa35^4*spbb35^4*spaa45*spbb45^2+41/3*spaa13*spbb13*spbb15*spaa34*spbb34^3*spaa35^4*spbb35^4*spaa45*spbb45+10*spaa13*spbb15^2*spaa34*spbb34^4*spaa35^4*spbb35^4*spaa45+22/3*spaa13*spbb13^2*spaa34*spbb34^2*spaa35^3*spbb35^3*spaa45^2*spbb45^3-28/3*spaa13*spbb13*spbb15*spaa34*spbb34^3*spaa35^3*spbb35^3*spaa45^2*spbb45^2+269/9*spaa13*spbb15^2*spaa34*spbb34^4*spaa35^3*spbb35^3*spaa45^2*spbb45-1771/9*spaa13*spbb13^2*spaa34*spbb34^2*spaa35^2*spbb35^2*spaa45^3*spbb45^4-1279/9*spaa13*spbb13*spbb15*spaa34*spbb34^3*spaa35^2*spbb35^2*spaa45^3*spbb45^3+118/9*spaa13*spbb15^2*spaa34*spbb34^4*spaa35^2*spbb35^2*spaa45^3*spbb45^2-1186/3*spaa13*spbb13^2*spaa34*spbb34^2*spaa35*spbb35*spaa45^4*spbb45^5-2005/9*spaa13*spbb13*spbb15*spaa34*spbb34^3*spaa35*spbb35*spaa45^4*spbb45^4-24*spaa13*spbb15^2*spaa34*spbb34^4*spaa35*spbb35*spaa45^4*spbb45^3-1823/9*spaa13*spbb13^2*spaa34*spbb34^2*spaa45^5*spbb45^6-961/9*spaa13*spbb13*spbb15*spaa34*spbb34^3*spaa45^5*spbb45^5-152/9*spaa13*spbb15^2*spaa34*spbb34^4*spaa45^5*spbb45^4+229/9*spaa13*spbb13^2*spbb34*spaa35^6*spbb35^6*spbb45-10/9*spaa13*spbb13*spbb15*spbb34^2*spaa35^6*spbb35^6+111*spaa13*spbb13^2*spbb34*spaa35^5*spbb35^5*spaa45*spbb45^2+364/9*spaa13*spbb13*spbb15*spbb34^2*spaa35^5*spbb35^5*spaa45*spbb45+5*spaa13*spbb15^2*spbb34^3*spaa35^5*spbb35^5*spaa45+240*spaa13*spbb13^2*spbb34*spaa35^4*spbb35^4*spaa45^2*spbb45^3+1189/9*spaa13*spbb13*spbb15*spbb34^2*spaa35^4*spbb35^4*spaa45^2*spbb45^2+30*spaa13*spbb15^2*spbb34^3*spaa35^4*spbb35^4*spaa45^2*spbb45+3007/9*spaa13*spbb13^2*spbb34*spaa35^3*spbb35^3*spaa45^3*spbb45^4+1723/9*spaa13*spbb13*spbb15*spbb34^2*spaa35^3*spbb35^3*spaa45^3*spbb45^3+532/9*spaa13*spbb15^2*spbb34^3*spaa35^3*spbb35^3*spaa45^3*spbb45^2+872/3*spaa13*spbb13^2*spbb34*spaa35^2*spbb35^2*spaa45^4*spbb45^5+1297/9*spaa13*spbb13*spbb15*spbb34^2*spaa35^2*spbb35^2*spaa45^4*spbb45^4+145/3*spaa13*spbb15^2*spbb34^3*spaa35^2*spbb35^2*spaa45^4*spbb45^3+410/3*spaa13*spbb13^2*spbb34*spaa35*spbb35*spaa45^5*spbb45^6+301/9*spaa13*spbb13*spbb15*spbb34^2*spaa35*spbb35*spaa45^5*spbb45^5+40/3*spaa13*spbb15^2*spbb34^3*spaa35*spbb35*spaa45^5*spbb45^4+77/3*spaa13*spbb13^2*spbb34*spaa45^6*spbb45^7-88/9*spaa13*spbb13*spbb15*spbb34^2*spaa45^6*spbb45^6-8/9*spaa13*spbb15^2*spbb34^3*spaa45^6*spbb45^5-5/9*spbb13^2*spaa14^3*spbb14^3*spaa15*spaa34^2*spbb34^2*spaa45*spbb45^3+5/9*spbb13^2*spaa14^3*spbb14^3*spaa15*spaa34*spbb34*spaa45^2*spbb45^4+5/9*spbb13*spaa14^3*spbb14^3*spaa34^2*spbb34^3*spaa45^2*spbb45^3-5/9*spbb13*spaa14^3*spbb14^3*spaa34*spbb34^2*spaa45^3*spbb45^4+5/9*spbb13^3*spaa14^2*spbb14^2*spaa15^2*spaa34^3*spbb34^2*spbb45^3+92/9*spbb13^3*spaa14^2*spbb14^2*spaa15^2*spaa34^2*spbb34*spaa45*spbb45^4-92/9*spbb13^3*spaa14^2*spbb14^2*spaa15^2*spaa34*spaa45^2*spbb45^5-46/9*spbb13^2*spaa14^2*spbb14^2*spaa15*spaa34^4*spbb34^4*spbb45^2+52/3*spbb13^2*spaa14^2*spbb14^2*spaa15*spaa34^3*spbb34^3*spaa45*spbb45^3-142/9*spbb13^2*spaa14^2*spbb14^2*spaa15*spaa34^2*spbb34^2*spaa45^2*spbb45^4+22/9*spbb13^2*spaa14^2*spbb14^2*spaa15*spaa34*spbb34*spaa45^3*spbb45^5+92/9*spbb13*spaa14^2*spbb14^2*spaa34^4*spbb34^5*spaa45*spbb45^2-28*spbb13*spaa14^2*spbb14^2*spaa34^3*spbb34^4*spaa45^2*spbb45^3+95/9*spbb13*spaa14^2*spbb14^2*spaa34^2*spbb34^3*spaa45^3*spbb45^4+70/9*spbb13*spaa14^2*spbb14^2*spaa34*spbb34^2*spaa45^4*spbb45^5-50/9*spbb13^4*spaa14*spbb14*spaa15^3*spaa34^3*spbb34*spbb45^4-5*spbb13^4*spaa14*spbb14*spaa15^3*spaa34^2*spaa45*spbb45^5+52/9*spbb13^3*spaa14*spbb14*spaa15^2*spaa34^4*spbb34^3*spbb45^3+23/9*spbb13^3*spaa14*spbb14*spaa15^2*spaa34^3*spbb34^2*spaa45*spbb45^4+238/9*spbb13^3*spaa14*spbb14*spaa15^2*spaa34^2*spbb34*spaa45^2*spbb45^5-271/9*spbb13^3*spaa14*spbb14*spaa15^2*spaa34*spaa45^3*spbb45^6+1/9*spbb13^2*spaa14*spbb14*spaa15*spaa34^5*spbb34^5*spbb45^2-284/9*spbb13^2*spaa14*spbb14*spaa15*spaa34^4*spbb34^4*spaa45*spbb45^3+965/9*spbb13^2*spaa14*spbb14*spaa15*spaa34^3*spbb34^3*spaa45^2*spbb45^4-596/9*spbb13^2*spaa14*spbb14*spaa15*spaa34^2*spbb34^2*spaa45^3*spbb45^5+116/9*spbb13^2*spaa14*spbb14*spaa15*spaa34*spbb34*spaa45^4*spbb45^6+157/3*spbb13*spaa14*spbb14*spaa34^4*spbb34^5*spaa45^2*spbb45^3+46/9*spaa14*spbb14*spbb15*spaa34^4*spbb34^6*spaa45^2*spbb45^2-1376/9*spbb13*spaa14*spbb14*spaa34^3*spbb34^4*spaa45^3*spbb45^4-91/9*spaa14*spbb14*spbb15*spaa34^3*spbb34^5*spaa45^3*spbb45^3+592/9*spbb13*spaa14*spbb14*spaa34^2*spbb34^3*spaa45^4*spbb45^5+5*spaa14*spbb14*spbb15*spaa34^2*spbb34^4*spaa45^4*spbb45^4+163/9*spbb13*spaa14*spbb14*spaa34*spbb34^2*spaa45^5*spbb45^6+5*spbb13^5*spaa15^4*spaa34^3*spbb45^5-46/9*spbb13^4*spaa15^3*spaa34^4*spbb34^2*spbb45^4+28/3*spbb13^4*spaa15^3*spaa34^3*spbb34*spaa35*spbb35*spbb45^4+41/9*spbb13^4*spaa15^3*spaa34^3*spbb34*spaa45*spbb45^5+92/9*spbb13^4*spaa15^3*spaa34^2*spaa35^2*spbb35^2*spbb45^4+1/3*spbb13^4*spaa15^3*spaa34^2*spaa35*spbb35*spaa45*spbb45^5-40*spbb13^4*spaa15^3*spaa34^2*spaa45^2*spbb45^6-46/9*spbb13^3*spaa15^2*spaa34^5*spbb34^4*spbb45^3+175/3*spbb13^3*spaa15^2*spaa34^4*spbb34^3*spaa35*spbb35*spbb45^3+832/9*spbb13^3*spaa15^2*spaa34^4*spbb34^3*spaa45*spbb45^4+977/9*spbb13^3*spaa15^2*spaa34^3*spbb34^2*spaa35^2*spbb35^2*spbb45^3+937/9*spbb13^3*spaa15^2*spaa34^3*spbb34^2*spaa35*spbb35*spaa45*spbb45^4-347/9*spbb13^3*spaa15^2*spaa34^3*spbb34^2*spaa45^2*spbb45^5+1061/9*spbb13^3*spaa15^2*spaa34^2*spbb34*spaa35^3*spbb35^3*spbb45^3+1615/9*spbb13^3*spaa15^2*spaa34^2*spbb34*spaa35^2*spbb35^2*spaa45*spbb45^4+775/9*spbb13^3*spaa15^2*spaa34^2*spbb34*spaa35*spbb35*spaa45^2*spbb45^5+337/9*spbb13^3*spaa15^2*spaa34^2*spbb34*spaa45^3*spbb45^6+281/9*spbb13^3*spaa15^2*spaa34*spaa35^4*spbb35^4*spbb45^3+548/9*spbb13^3*spaa15^2*spaa34*spaa35^3*spbb35^3*spaa45*spbb45^4+58/9*spbb13^3*spaa15^2*spaa34*spaa35^2*spbb35^2*spaa45^2*spbb45^5-520/9*spbb13^3*spaa15^2*spaa34*spaa35*spbb35*spaa45^3*spbb45^6-311/9*spbb13^3*spaa15^2*spaa34*spaa45^4*spbb45^7+47/9*spbb13^2*spaa15*spaa34^6*spbb34^6*spbb45^2+346/9*spbb13^2*spaa15*spaa34^5*spbb34^5*spaa35*spbb35*spbb45^2+178/9*spbb13^2*spaa15*spaa34^5*spbb34^5*spaa45*spbb45^3+1690/9*spbb13^2*spaa15*spaa34^4*spbb34^4*spaa35^2*spbb35^2*spbb45^2+1663/9*spbb13^2*spaa15*spaa34^4*spbb34^4*spaa35*spbb35*spaa45*spbb45^3+37/9*spbb13^2*spaa15*spaa34^4*spbb34^4*spaa45^2*spbb45^4+3215/9*spbb13^2*spaa15*spaa34^3*spbb34^3*spaa35^3*spbb35^3*spbb45^2+1591/3*spbb13^2*spaa15*spaa34^3*spbb34^3*spaa35^2*spbb35^2*spaa45*spbb45^3+2503/9*spbb13^2*spaa15*spaa34^3*spbb34^3*spaa35*spbb35*spaa45^2*spbb45^4+1616/9*spbb13^2*spaa15*spaa34^3*spbb34^3*spaa45^3*spbb45^5+2983/9*spbb13^2*spaa15*spaa34^2*spbb34^2*spaa35^4*spbb35^4*spbb45^2+5078/9*spbb13^2*spaa15*spaa34^2*spbb34^2*spaa35^3*spbb35^3*spaa45*spbb45^3+226*spbb13^2*spaa15*spaa34^2*spbb34^2*spaa35^2*spbb35^2*spaa45^2*spbb45^4-793/9*spbb13^2*spaa15*spaa34^2*spbb34^2*spaa35*spbb35*spaa45^3*spbb45^5-569/9*spbb13^2*spaa15*spaa34^2*spbb34^2*spaa45^4*spbb45^6+1438/9*spbb13^2*spaa15*spaa34*spbb34*spaa35^5*spbb35^5*spbb45^2+397*spbb13^2*spaa15*spaa34*spbb34*spaa35^4*spbb35^4*spaa45*spbb45^3+1033/3*spbb13^2*spaa15*spaa34*spbb34*spaa35^3*spbb35^3*spaa45^2*spbb45^4+122*spbb13^2*spaa15*spaa34*spbb34*spaa35^2*spbb35^2*spaa45^3*spbb45^5+233/9*spbb13^2*spaa15*spaa34*spbb34*spaa35*spbb35*spaa45^4*spbb45^6+11*spbb13^2*spaa15*spaa34*spbb34*spaa45^5*spbb45^7+26*spbb13^2*spaa15*spaa35^6*spbb35^6*spbb45^2+244/3*spbb13^2*spaa15*spaa35^5*spbb35^5*spaa45*spbb45^3+776/9*spbb13^2*spaa15*spaa35^4*spbb35^4*spaa45^2*spbb45^4+160/9*spbb13^2*spaa15*spaa35^3*spbb35^3*spaa45^3*spbb45^5-250/9*spbb13^2*spaa15*spaa35^2*spbb35^2*spaa45^4*spbb45^6-44/3*spbb13^2*spaa15*spaa35*spbb35*spaa45^5*spbb45^7+8/9*spbb13*spaa34^6*spbb34^7*spaa35*spbb35*spbb45-28/3*spbb13*spaa34^6*spbb34^7*spaa45*spbb45^2+31/3*spbb13*spaa34^5*spbb34^6*spaa35^2*spbb35^2*spbb45+22/3*spbb13*spaa34^5*spbb34^6*spaa35*spbb35*spaa45*spbb45^2+517/9*spbb13*spaa34^5*spbb34^6*spaa45^2*spbb45^3+46/9*spbb15*spaa34^5*spbb34^7*spaa45^2*spbb45^2+37*spbb13*spaa34^4*spbb34^5*spaa35^3*spbb35^3*spbb45+172/9*spbb13*spaa34^4*spbb34^5*spaa35^2*spbb35^2*spaa45*spbb45^2+97/9*spbb13*spaa34^4*spbb34^5*spaa35*spbb35*spaa45^2*spbb45^3-32/9*spbb15*spaa34^4*spbb34^6*spaa35*spbb35*spaa45^2*spbb45^2-550/9*spbb13*spaa34^4*spbb34^5*spaa45^3*spbb45^4-77/9*spbb15*spaa34^4*spbb34^6*spaa45^3*spbb45^3+158/3*spbb13*spaa34^3*spbb34^4*spaa35^4*spbb35^4*spbb45+94/3*spbb13*spaa34^3*spbb34^4*spaa35^3*spbb35^3*spaa45*spbb45^2-233/9*spbb13*spaa34^3*spbb34^4*spaa35^2*spbb35^2*spaa45^2*spbb45^3-20/3*spbb15*spaa34^3*spbb34^5*spaa35^2*spbb35^2*spaa45^2*spbb45^2-236/3*spbb13*spaa34^3*spbb34^4*spaa35*spbb35*spaa45^3*spbb45^4-41/3*spbb15*spaa34^3*spbb34^5*spaa35*spbb35*spaa45^3*spbb45^3-844/9*spbb13*spaa34^3*spbb34^4*spaa45^4*spbb45^5-61/9*spbb15*spaa34^3*spbb34^5*spaa45^4*spbb45^4+326/9*spbb13*spaa34^2*spbb34^3*spaa35^5*spbb35^5*spbb45+349/9*spbb13*spaa34^2*spbb34^3*spaa35^4*spbb35^4*spaa45*spbb45^2+5*spbb15*spaa34^2*spbb34^4*spaa35^4*spbb35^4*spaa45*spbb45+406/9*spbb13*spaa34^2*spbb34^3*spaa35^3*spbb35^3*spaa45^2*spbb45^3+62/9*spbb15*spaa34^2*spbb34^4*spaa35^3*spbb35^3*spaa45^2*spbb45^2+95*spbb13*spaa34^2*spbb34^3*spaa35^2*spbb35^2*spaa45^3*spbb45^4-5/9*spbb15*spaa34^2*spbb34^4*spaa35^2*spbb35^2*spaa45^3*spbb45^3+982/9*spbb13*spaa34^2*spbb34^3*spaa35*spbb35*spaa45^4*spbb45^5+19/9*spbb15*spaa34^2*spbb34^4*spaa35*spbb35*spaa45^4*spbb45^4+170/3*spbb13*spaa34^2*spbb34^3*spaa45^5*spbb45^6+37/9*spbb15*spaa34^2*spbb34^4*spaa45^5*spbb45^5+145/9*spbb13*spaa34*spbb34^2*spaa35^6*spbb35^6*spbb45+88/3*spbb13*spaa34*spbb34^2*spaa35^5*spbb35^5*spaa45*spbb45^2+10*spbb15*spaa34*spbb34^3*spaa35^5*spbb35^5*spaa45*spbb45-7/3*spbb13*spaa34*spbb34^2*spaa35^4*spbb35^4*spaa45^2*spbb45^3+74/3*spbb15*spaa34*spbb34^3*spaa35^4*spbb35^4*spaa45^2*spbb45^2-191/3*spbb13*spaa34*spbb34^2*spaa35^3*spbb35^3*spaa45^3*spbb45^4+112/9*spbb15*spaa34*spbb34^3*spaa35^3*spbb35^3*spaa45^3*spbb45^3-664/9*spbb13*spaa34*spbb34^2*spaa35^2*spbb35^2*spaa45^4*spbb45^5-98/9*spbb15*spaa34*spbb34^3*spaa35^2*spbb35^2*spaa45^4*spbb45^4-143/9*spbb13*spaa34*spbb34^2*spaa35*spbb35*spaa45^5*spbb45^6-26/3*spbb15*spaa34*spbb34^3*spaa35*spbb35*spaa45^5*spbb45^5+88/9*spbb13*spaa34*spbb34^2*spaa45^6*spbb45^7+5*spbb13*spbb34*spaa35^7*spbb35^7*spbb45+220/9*spbb13*spbb34*spaa35^6*spbb35^6*spaa45*spbb45^2+5*spbb15*spbb34^2*spaa35^6*spbb35^6*spaa45*spbb45+436/9*spbb13*spbb34*spaa35^5*spbb35^5*spaa45^2*spbb45^3+59/3*spbb15*spbb34^2*spaa35^5*spbb35^5*spaa45^2*spbb45^2+146/3*spbb13*spbb34*spaa35^4*spbb35^4*spaa45^3*spbb45^4+88/3*spbb15*spbb34^2*spaa35^4*spbb35^4*spaa45^3*spbb45^3+223/9*spbb13*spbb34*spaa35^3*spbb35^3*spaa45^4*spbb45^5+169/9*spbb15*spbb34^2*spaa35^3*spbb35^3*spaa45^4*spbb45^4+46/9*spbb13*spbb34*spaa35^2*spbb35^2*spaa45^5*spbb45^6+29/9*spbb15*spbb34^2*spaa35^2*spbb35^2*spaa45^5*spbb45^5-8/9*spbb15*spbb34^2*spaa35*spbb35*spaa45^6*spbb45^6))/(spaa12*spbb12^3*spbb13^3*spaa15*spbb25*spbb34^2*spbb45^2*spab2152*spab3123^2*spab5125^2),
(spaa24^3*spbb14^2*spaa15*spbb15*spbb23^3*spbb24*(2/9*spbb13*spaa23+2/9*spbb14*spaa24))/(spaa12^2*spbb12^2*spbb13^3*spab2152^3)+
(spbb12*spbb15*spbb14^2*spbb23^3*(1/3*spaa12*spbb12^3*spaa14^2*spbb15+2/3*spaa12*spbb12^2*spaa14*spbb15*spbb25*spaa45+1/3*spaa12*spbb12*spbb15*spbb25^2*spaa45^2+1/9*spbb12^2*spaa14^2*spbb15*spaa24*spbb24-1/9*spbb12^2*spaa14*spaa24^2*spbb24*spbb25+5/9*spbb12*spaa14*spbb15*spaa24*spbb24*spbb25*spaa45-1/9*spbb12*spaa24^2*spbb24*spbb25^2*spaa45+4/9*spbb15*spaa24*spbb24*spbb25^2*spaa45^2))/(spbb12^3*spbb13^3*spaa15*spbb25^3*spab2152^2)+
(spbb14^2*spbb15*spbb23^3*spbb25*(-10*spbb13^2*spaa34*spbb34*spbb45^2+79/18*spbb13*spbb14*spaa34*spbb34*spbb35*spbb45-11/18*spbb14^2*spaa34*spbb34*spbb35^2+11/18*spbb13^2*spaa35*spbb35*spbb45^2))/(spaa12*spbb12^5*spbb13*spbb34^2*spbb35^2*spbb45^2)+
(spbb23^3*spbb14^2*spbb15*(5*spaa23^3*spbb23^2*spaa34*spbb34^3*spbb35+14/3*spaa23^3*spbb23^2*spbb34^2*spaa35*spbb35^2-41/6*spaa23^2*spbb23^2*spaa24*spaa34*spbb34^3*spbb45+17/18*spaa23^2*spbb23*spaa24*spbb25*spaa34*spbb34^4-115/9*spaa23^2*spbb23^2*spaa24*spbb34^2*spaa45*spbb45^2+11/18*spaa23^2*spbb23^2*spaa25*spbb34*spaa35*spbb35^2*spbb45-79/18*spaa23^2*spbb23*spaa34^2*spbb34^4*spbb35-67/18*spaa23^2*spbb23*spaa34*spbb34^3*spaa35*spbb35^2+7/18*spaa23^2*spbb23*spbb34^2*spaa35^2*spbb35^3-17/9*spaa23*spbb23*spaa24^2*spbb24*spaa34*spbb34^3*spbb45+11/18*spaa23*spaa24^2*spbb24*spbb25*spaa34*spbb34^4-73/6*spaa23*spbb23*spaa24^2*spbb24*spbb34^2*spaa45*spbb45^2+13/18*spaa23*spbb23^2*spaa24*spaa25*spbb34*spaa45*spbb45^3+29/6*spaa23*spbb23*spaa24*spaa34^2*spbb34^4*spbb45+9*spaa23*spbb23*spaa24*spaa34*spbb34^3*spaa45*spbb45^2-11/18*spaa23*spbb23*spaa24*spbb34^2*spaa45^2*spbb45^3+4/3*spaa23*spbb23^2*spaa25^2*spaa35*spbb35^2*spbb45^2+7/18*spaa23*spbb23*spaa25*spbb34*spaa35^2*spbb35^3*spbb45-10*spaa23*spaa34^3*spbb34^5*spbb35-104/9*spaa23*spaa34^2*spbb34^4*spaa35*spbb35^2-28/9*spaa23*spaa34*spbb34^3*spaa35^2*spbb35^3-17/18*spaa23*spbb34^2*spaa35^3*spbb35^4+11/18*spaa24^3*spbb24^2*spaa34*spbb34^3*spbb45-73/18*spaa24^3*spbb24^2*spbb34^2*spaa45*spbb45^2+4/3*spbb23*spaa24^2*spbb24*spaa25*spbb34*spaa45*spbb45^3+85/18*spaa24^2*spbb24*spaa34*spbb34^3*spaa45*spbb45^2-1*spaa24^2*spbb24*spbb34^2*spaa45^2*spbb45^3-4/3*spbb23^2*spaa24*spaa25^2*spaa45*spbb45^4+7/18*spbb23*spaa24*spaa25*spbb34*spaa45^2*spbb45^4-11/18*spaa24*spaa34^3*spbb34^5*spbb45+49/6*spaa24*spaa34^2*spbb34^4*spaa45*spbb45^2-5/18*spaa24*spaa34*spbb34^3*spaa45^2*spbb45^3+17/18*spaa24*spbb34^2*spaa45^3*spbb45^4))/(spaa12^2*spbb12^4*spbb13^2*spaa15*spbb34^2*spbb35*spbb45^2*spab5125)+
(spaa12*spaa14^2*spbb14^2*spbb15*spbb23^3*(-1*spaa12*spbb13*spbb45+1/3*spaa12*spbb14*spbb35-7/9*spaa24*spbb34*spbb45))/(spaa12^2*spbb13^3*spaa15*spbb25^3*spbb34*spab2152)+
(spbb14^2*spbb15*spbb23^3*(10*spaa12*spbb12+10*spaa13*spbb13+10*spaa14*spbb14+10*spaa23*spbb23))/(spaa12*spbb12*spbb13^3*spbb24^2*spbb25)+
(spaa12*spbb24*spbb14^2*spbb15*spbb23^3*(17/18*spaa12^2*spbb12^2*spbb13*spaa23-5/18*spaa12^2*spbb12^2*spbb14*spaa24-29/6*spaa12^2*spbb12*spbb13*spbb14*spaa34-8/9*spaa12*spbb12*spaa14*spbb14^2*spaa24-79/9*spaa12*spbb13*spaa14*spbb14^2*spaa34-7/18*spaa12*spbb12*spbb13*spaa23^2*spbb23+5/18*spaa12*spbb12*spbb13*spaa23*spaa24*spbb24+46/9*spaa12*spbb13^2*spaa23*spbb24*spaa34-11/18*spaa12*spbb12*spbb14*spaa24^2*spbb24-163/18*spaa12*spbb13*spbb14*spaa24*spbb24*spaa34-11/18*spaa14^2*spbb14^3*spaa24-11/18*spaa14*spbb14^2*spaa24^2*spbb24-14/3*spbb13*spaa23^3*spbb23^2-5/18*spbb13*spaa23^2*spbb23*spaa24*spbb24-5/18*spbb13*spaa23*spaa24^2*spbb24^2))/(spaa12^2*spbb12^3*spbb13^3*spaa15*spbb24*spbb45^2*spab5125)+
(spbb14^2*spbb15*spbb23^3*(10*spbb12*spaa14^2*spbb14*spbb15+10*spbb12*spaa14*spaa15*spbb15^2-5*spbb12*spaa14*spbb14*spaa24*spbb25+30*spaa14*spbb14*spbb15*spbb25*spaa45-1/3*spbb12*spaa15*spbb15*spaa24*spbb25+20*spaa15*spbb15^2*spbb25*spaa45-5*spbb14*spaa24*spbb25^2*spaa45+20*spbb15*spbb25*spaa45^2*spbb45))/(spaa12*spbb12^2*spbb13^3*spbb24*spbb25^2*spab2152)+
(spbb23^4*spbb14^2*spbb15*(29/6*spaa12*spbb12*spaa13*spbb13+7*spaa12*spbb12*spaa23*spbb23+35/18*spaa12*spbb12*spaa24*spbb24-133/18*spaa12*spbb14*spbb23*spaa34+49/18*spaa13^2*spbb13^2+28/9*spaa13*spbb13*spaa23*spbb23+77/6*spaa23^2*spbb23^2+71/6*spaa23*spbb23*spaa24*spbb24+73/18*spaa24^2*spbb24^2))/(spbb12^3*spbb13*spaa15*spbb25*spbb34^2*spbb35*spab5125)+
(spbb23^3*spbb14^2*spbb15*(38/9*spaa12*spbb12^2*spaa13*spbb23*spaa25-11/18*spaa12*spbb12^2*spaa15^2*spbb15-4/3*spaa12*spbb12^2*spaa15*spaa23*spbb23-8*spbb12*spaa13*spaa15*spbb15*spbb23*spaa25+7/18*spbb12*spaa13*spaa23*spbb23^2*spaa25+49/18*spaa13*spbb15*spbb23^2*spaa25*spaa35-49/18*spbb12*spaa15^3*spbb15^2+10/9*spbb12*spbb13*spaa15^2*spaa23*spbb25-1/9*spbb13*spaa15^2*spbb15*spbb25*spaa35-91/18*spbb12*spaa15*spaa23^2*spbb23^2-49/18*spbb13*spaa15*spaa23*spbb23*spbb25*spaa35-49/18*spbb13*spaa15*spbb25*spaa35^2*spbb35))/(spbb12^3*spbb13*spaa15*spbb25*spbb34^2*spab5125^2)+
(spbb14^2*spbb15*spbb23^3*(-181/6*spaa12^4*spbb13^4*spbb25^4*spaa35^3+373/18*spaa12^3*spaa13^2*spbb13^5*spbb25^3*spaa35^2+742/9*spaa12^3*spaa13*spbb13^4*spaa15*spbb15*spbb25^3*spaa35^2+64/9*spaa12^3*spaa13*spbb13^4*spaa23*spbb23*spbb25^3*spaa35^2+2285/9*spaa12^3*spaa13*spbb13^4*spaa25*spbb25^4*spaa35^2-2873/18*spaa12^3*spaa13*spbb13^4*spbb25^3*spaa35^3*spbb35+437/18*spaa12^3*spbb13^3*spaa15^2*spbb15^2*spbb25^3*spaa35^2+343/9*spaa12^3*spbb13^3*spaa15*spbb15*spaa25*spbb25^4*spaa35^2-262/9*spaa12^3*spbb13^3*spaa15*spbb15*spbb25^3*spaa35^3*spbb35-67/18*spaa12^3*spbb13^3*spaa23^2*spbb23^2*spbb25^3*spaa35^2+125/2*spaa12^3*spbb13^3*spaa23*spbb23*spaa25*spbb25^4*spaa35^2-121/2*spaa12^3*spbb13^3*spaa23*spbb23*spbb25^3*spaa35^3*spbb35+28/9*spaa12^3*spbb13^3*spaa25^2*spbb25^5*spaa35^2-382/9*spaa12^3*spbb13^3*spaa25*spbb25^4*spaa35^3*spbb35-671/18*spaa12^3*spbb13^3*spbb25^3*spaa35^4*spbb35^2-89/9*spaa12^2*spaa13^3*spbb13^5*spaa15*spbb15*spbb25^2*spaa35-857/18*spaa12^2*spaa13^3*spbb13^5*spaa25*spbb25^3*spaa35+50*spaa12^2*spaa13^3*spbb13^5*spbb25^2*spaa35^2*spbb35-859/18*spaa12^2*spaa13^2*spbb13^4*spaa15^2*spbb15^2*spbb25^2*spaa35-1477/6*spaa12^2*spaa13^2*spbb13^4*spaa15*spbb15*spaa25*spbb25^3*spaa35+1340/9*spaa12^2*spaa13^2*spbb13^4*spaa15*spbb15*spbb25^2*spaa35^2*spbb35-269/6*spaa12^2*spaa13^2*spbb13^4*spaa23*spbb23*spaa25*spbb25^3*spaa35+1021/18*spaa12^2*spaa13^2*spbb13^4*spaa23*spbb23*spbb25^2*spaa35^2*spbb35-2741/6*spaa12^2*spaa13^2*spbb13^4*spaa25^2*spbb25^4*spaa35+780*spaa12^2*spaa13^2*spbb13^4*spaa25*spbb25^3*spaa35^2*spbb35-3181/18*spaa12^2*spaa13^2*spbb13^4*spbb25^2*spaa35^3*spbb35^2-55/3*spaa12^2*spaa13*spbb13^3*spaa15^3*spbb15^3*spbb25^2*spaa35-1265/18*spaa12^2*spaa13*spbb13^3*spaa15^2*spbb15^2*spaa25*spbb25^3*spaa35+50*spaa12^2*spaa13*spbb13^3*spaa15^2*spbb15^2*spbb25^2*spaa35^2*spbb35-631/9*spaa12^2*spaa13*spbb13^3*spaa15*spbb15*spaa25^2*spbb25^4*spaa35+1841/6*spaa12^2*spaa13*spbb13^3*spaa15*spbb15*spaa25*spbb25^3*spaa35^2*spbb35-142/9*spaa12^2*spaa13*spbb13^3*spaa15*spbb15*spbb25^2*spaa35^3*spbb35^2-163/18*spaa12^2*spaa13*spbb13^3*spaa23^2*spbb23^2*spaa25*spbb25^3*spaa35+116/9*spaa12^2*spaa13*spbb13^3*spaa23^2*spbb23^2*spbb25^2*spaa35^2*spbb35-1888/9*spaa12^2*spaa13*spbb13^3*spaa23*spbb23*spaa25^2*spbb25^4*spaa35+7991/18*spaa12^2*spaa13*spbb13^3*spaa23*spbb23*spaa25*spbb25^3*spaa35^2*spbb35-493/3*spaa12^2*spaa13*spbb13^3*spaa23*spbb23*spbb25^2*spaa35^3*spbb35^2-65/18*spaa12^2*spaa13*spbb13^3*spaa25^3*spbb25^5*spaa35+3095/9*spaa12^2*spaa13*spbb13^3*spaa25^2*spbb25^4*spaa35^2*spbb35+965/9*spaa12^2*spaa13*spbb13^3*spaa25*spbb25^3*spaa35^3*spbb35^2-1621/9*spaa12^2*spaa13*spbb13^3*spbb25^2*spaa35^4*spbb35^3-161/18*spaa12^2*spbb13^2*spaa15^4*spbb15^4*spbb25^2*spaa35-63/2*spaa12^2*spbb13^2*spaa15^3*spbb15^3*spaa25*spbb25^3*spaa35+133/9*spaa12^2*spbb13^2*spaa15^3*spbb15^3*spbb25^2*spaa35^2*spbb35-407/9*spaa12^2*spbb13^2*spaa15^2*spbb15^2*spaa25^2*spbb25^4*spaa35+105/2*spaa12^2*spbb13^2*spaa15^2*spbb15^2*spaa25*spbb25^3*spaa35^2*spbb35+17/2*spaa12^2*spbb13^2*spaa15^2*spbb15^2*spbb25^2*spaa35^3*spbb35^2-215/6*spaa12^2*spbb13^2*spaa15*spbb15*spaa25^3*spbb25^5*spaa35+460/9*spaa12^2*spbb13^2*spaa15*spbb15*spaa25^2*spbb25^4*spaa35^2*spbb35-319/18*spaa12^2*spbb13^2*spaa15*spbb15*spaa25*spbb25^3*spaa35^3*spbb35^2-31/9*spaa12^2*spbb13^2*spaa15*spbb15*spbb25^2*spaa35^4*spbb35^3+67/18*spaa12^2*spbb13^2*spaa23^3*spbb23^3*spaa25*spbb25^3*spaa35-67/18*spaa12^2*spbb13^2*spaa23^3*spbb23^3*spbb25^2*spaa35^2*spbb35-268/9*spaa12^2*spbb13^2*spaa23^2*spbb23^2*spaa25^2*spbb25^4*spaa35+60*spaa12^2*spbb13^2*spaa23^2*spbb23^2*spaa25*spbb25^3*spaa35^2*spbb35-611/18*spaa12^2*spbb13^2*spaa23^2*spbb23^2*spbb25^2*spaa35^3*spbb35^2+41/6*spaa12^2*spbb13^2*spaa23*spbb23*spaa25^3*spbb25^5*spaa35-35/9*spaa12^2*spbb13^2*spaa23*spbb23*spaa25^2*spbb25^4*spaa35^2*spbb35+607/18*spaa12^2*spbb13^2*spaa23*spbb23*spaa25*spbb25^3*spaa35^3*spbb35^2-376/9*spaa12^2*spbb13^2*spaa23*spbb23*spbb25^2*spaa35^4*spbb35^3-127/9*spaa12^2*spbb13^2*spaa25^4*spbb25^6*spaa35+293/18*spaa12^2*spbb13^2*spaa25^3*spbb25^5*spaa35^2*spbb35-755/18*spaa12^2*spbb13^2*spaa25^2*spbb25^4*spaa35^3*spbb35^2-35/6*spaa12^2*spbb13^2*spaa25*spbb25^3*spaa35^4*spbb35^3-73/9*spaa12^2*spbb13^2*spbb25^2*spaa35^5*spbb35^4+17/3*spaa12*spaa13^4*spbb13^5*spaa15*spbb15*spaa25*spbb25^2-89/9*spaa12*spaa13^4*spbb13^5*spaa15*spbb15*spbb25*spaa35*spbb35+68/3*spaa12*spaa13^4*spbb13^5*spaa25^2*spbb25^3-845/9*spaa12*spaa13^4*spbb13^5*spaa25*spbb25^2*spaa35*spbb35+527/18*spaa12*spaa13^4*spbb13^5*spbb25*spaa35^2*spbb35^2+1/9*spaa12*spaa13^3*spbb13^4*spaa15^3*spbb15^3*spbb25+337/9*spaa12*spaa13^3*spbb13^4*spaa15^2*spbb15^2*spaa25*spbb25^2-106/3*spaa12*spaa13^3*spbb13^4*spaa15^2*spbb15^2*spbb25*spaa35*spbb35+2753/18*spaa12*spaa13^3*spbb13^4*spaa15*spbb15*spaa25^2*spbb25^3-6311/18*spaa12*spaa13^3*spbb13^4*spaa15*spbb15*spaa25*spbb25^2*spaa35*spbb35+596/9*spaa12*spaa13^3*spbb13^4*spaa15*spbb15*spbb25*spaa35^2*spbb35^2+34*spaa12*spaa13^3*spbb13^4*spaa23*spbb23*spaa25^2*spbb25^3-137*spaa12*spaa13^3*spbb13^4*spaa23*spbb23*spaa25*spbb25^2*spaa35*spbb35+349/6*spaa12*spaa13^3*spbb13^4*spaa23*spbb23*spbb25*spaa35^2*spbb35^2+4189/18*spaa12*spaa13^3*spbb13^4*spaa25^3*spbb25^4-9797/9*spaa12*spaa13^3*spbb13^4*spaa25^2*spbb25^3*spaa35*spbb35+1443/2*spaa12*spaa13^3*spbb13^4*spaa25*spbb25^2*spaa35^2*spbb35^2-77/2*spaa12*spaa13^3*spbb13^4*spbb25*spaa35^3*spbb35^3-29/3*spaa12*spaa13^2*spbb13^3*spaa15^4*spbb15^4*spbb25-89/6*spaa12*spaa13^2*spbb13^3*spaa15^3*spbb15^3*spaa25*spbb25^2-67/9*spaa12*spaa13^2*spbb13^3*spaa15^3*spbb15^3*spbb25*spaa35*spbb35+259/18*spaa12*spaa13^2*spbb13^3*spaa15^2*spbb15^2*spaa25^2*spbb25^3-1388/9*spaa12*spaa13^2*spbb13^3*spaa15^2*spbb15^2*spaa25*spbb25^2*spaa35*spbb35-137/6*spaa12*spaa13^2*spbb13^3*spaa15^2*spbb15^2*spbb25*spaa35^2*spbb35^2+242/9*spaa12*spaa13^2*spbb13^3*spaa15*spbb15*spaa25^3*spbb25^4-11401/18*spaa12*spaa13^2*spbb13^3*spaa15*spbb15*spaa25^2*spbb25^3*spaa35*spbb35+497/2*spaa12*spaa13^2*spbb13^3*spaa15*spbb15*spaa25*spbb25^2*spaa35^2*spbb35^2+93/2*spaa12*spaa13^2*spbb13^3*spaa15*spbb15*spbb25*spaa35^3*spbb35^3+68/3*spaa12*spaa13^2*spbb13^3*spaa23^2*spbb23^2*spaa25^2*spbb25^3-631/9*spaa12*spaa13^2*spbb13^3*spaa23^2*spbb23^2*spaa25*spbb25^2*spaa35*spbb35+691/18*spaa12*spaa13^2*spbb13^3*spaa23^2*spbb23^2*spbb25*spaa35^2*spbb35^2+2759/18*spaa12*spaa13^2*spbb13^3*spaa23*spbb23*spaa25^3*spbb25^4-2387/3*spaa12*spaa13^2*spbb13^3*spaa23*spbb23*spaa25^2*spbb25^3*spaa35*spbb35+6065/9*spaa12*spaa13^2*spbb13^3*spaa23*spbb23*spaa25*spbb25^2*spaa35^2*spbb35^2-454/9*spaa12*spaa13^2*spbb13^3*spaa23*spbb23*spbb25*spaa35^3*spbb35^3+7/2*spaa12*spaa13^2*spbb13^3*spaa25^4*spbb25^5-11833/18*spaa12*spaa13^2*spbb13^3*spaa25^3*spbb25^4*spaa35*spbb35+2788/9*spaa12*spaa13^2*spbb13^3*spaa25^2*spbb25^3*spaa35^2*spbb35^2+5722/9*spaa12*spaa13^2*spbb13^3*spaa25*spbb25^2*spaa35^3*spbb35^3-159*spaa12*spaa13^2*spbb13^3*spbb25*spaa35^4*spbb35^4+97/9*spaa12*spaa13*spbb13^2*spaa15^5*spbb15^5*spbb25+425/9*spaa12*spaa13*spbb13^2*spaa15^4*spbb15^4*spaa25*spbb25^2-23/9*spaa12*spaa13*spbb13^2*spaa15^4*spbb15^4*spbb25*spaa35*spbb35+751/9*spaa12*spaa13*spbb13^2*spaa15^3*spbb15^3*spaa25^2*spbb25^3-121/3*spaa12*spaa13*spbb13^2*spaa15^3*spbb15^3*spaa25*spbb25^2*spaa35*spbb35-46/3*spaa12*spaa13*spbb13^2*spaa15^3*spbb15^3*spbb25*spaa35^2*spbb35^2+1463/18*spaa12*spaa13*spbb13^2*spaa15^2*spbb15^2*spaa25^3*spbb25^4-1120/9*spaa12*spaa13*spbb13^2*spaa15^2*spbb15^2*spaa25^2*spbb25^3*spaa35*spbb35-65/18*spaa12*spaa13*spbb13^2*spaa15^2*spbb15^2*spaa25*spbb25^2*spaa35^2*spbb35^2+110/9*spaa12*spaa13*spbb13^2*spaa15^2*spbb15^2*spbb25*spaa35^3*spbb35^3+289/6*spaa12*spaa13*spbb13^2*spaa15*spbb15*spaa25^4*spbb25^5-2285/18*spaa12*spaa13*spbb13^2*spaa15*spbb15*spaa25^3*spbb25^4*spaa35*spbb35+1468/9*spaa12*spaa13*spbb13^2*spaa15*spbb15*spaa25^2*spbb25^3*spaa35^2*spbb35^2+313/9*spaa12*spaa13*spbb13^2*spaa15*spbb15*spaa25*spbb25^2*spaa35^3*spbb35^3-110/9*spaa12*spaa13*spbb13^2*spaa15*spbb15*spbb25*spaa35^4*spbb35^4+17/3*spaa12*spaa13*spbb13^2*spaa23^3*spbb23^3*spaa25^2*spbb25^3-103/9*spaa12*spaa13*spbb13^2*spaa23^3*spbb23^3*spaa25*spbb25^2*spaa35*spbb35+19/2*spaa12*spaa13*spbb13^2*spaa23^3*spbb23^3*spbb25*spaa35^2*spbb35^2+605/18*spaa12*spaa13*spbb13^2*spaa23^2*spbb23^2*spaa25^3*spbb25^4-1268/9*spaa12*spaa13*spbb13^2*spaa23^2*spbb23^2*spaa25^2*spbb25^3*spaa35*spbb35+1055/9*spaa12*spaa13*spbb13^2*spaa23^2*spbb23^2*spaa25*spbb25^2*spaa35^2*spbb35^2-35/18*spaa12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb25*spaa35^3*spbb35^3+1/18*spaa12*spaa13*spbb13^2*spaa23*spbb23*spaa25^4*spbb25^5-1225/18*spaa12*spaa13*spbb13^2*spaa23*spbb23*spaa25^3*spbb25^4*spaa35*spbb35+45*spaa12*spaa13*spbb13^2*spaa23*spbb23*spaa25^2*spbb25^3*spaa35^2*spbb35^2+1345/9*spaa12*spaa13*spbb13^2*spaa23*spbb23*spaa25*spbb25^2*spaa35^3*spbb35^3-620/9*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb25*spaa35^4*spbb35^4+89/6*spaa12*spaa13*spbb13^2*spaa25^5*spbb25^6-454/9*spaa12*spaa13*spbb13^2*spaa25^4*spbb25^5*spaa35*spbb35+177*spaa12*spaa13*spbb13^2*spaa25^3*spbb25^4*spaa35^2*spbb35^2+94*spaa12*spaa13*spbb13^2*spaa25^2*spbb25^3*spaa35^3*spbb35^3-991/18*spaa12*spaa13*spbb13^2*spaa25*spbb25^2*spaa35^4*spbb35^4-407/9*spaa12*spaa13*spbb13^2*spbb25*spaa35^5*spbb35^5+185/9*spaa12*spbb13*spaa15^6*spbb15^6*spbb25+1765/18*spaa12*spbb13*spaa15^5*spbb15^5*spaa25*spbb25^2+179/9*spaa12*spbb13*spaa15^5*spbb15^5*spbb25*spaa35*spbb35+587/3*spaa12*spbb13*spaa15^4*spbb15^4*spaa25^2*spbb25^3+257/6*spaa12*spbb13*spaa15^4*spbb15^4*spaa25*spbb25^2*spaa35*spbb35+1/3*spaa12*spbb13*spaa15^4*spbb15^4*spbb25*spaa35^2*spbb35^2+201*spaa12*spbb13*spaa15^3*spbb15^3*spaa25^3*spbb25^4-26/3*spaa12*spbb13*spaa15^3*spbb15^3*spaa25^2*spbb25^3*spaa35*spbb35+83/18*spaa12*spbb13*spaa15^3*spbb15^3*spaa25*spbb25^2*spaa35^2*spbb35^2+314/3*spaa12*spbb13*spaa15^2*spbb15^2*spaa25^4*spbb25^5-289/3*spaa12*spbb13*spaa15^2*spbb15^2*spaa25^3*spbb25^4*spaa35*spbb35+613/18*spaa12*spbb13*spaa15^2*spbb15^2*spaa25^2*spbb25^3*spaa35^2*spbb35^2-19/9*spaa12*spbb13*spaa15^2*spbb15^2*spaa25*spbb25^2*spaa35^3*spbb35^3+397/18*spaa12*spbb13*spaa15*spbb15*spaa25^5*spbb25^6-95*spaa12*spbb13*spaa15*spbb15*spaa25^4*spbb25^5*spaa35*spbb35+463/6*spaa12*spbb13*spaa15*spbb15*spaa25^3*spbb25^4*spaa35^2*spbb35^2-386/9*spaa12*spbb13*spaa15*spbb15*spaa25^2*spbb25^3*spaa35^3*spbb35^3+19/9*spaa12*spbb13*spaa15*spbb15*spaa25*spbb25^2*spaa35^4*spbb35^4-23/9*spaa12*spbb13*spaa23^3*spbb23^3*spaa25^3*spbb25^4+47/9*spaa12*spbb13*spaa23^3*spbb23^3*spaa25^2*spbb25^3*spaa35*spbb35-25/9*spaa12*spbb13*spaa23^3*spbb23^3*spaa25*spbb25^2*spaa35^2*spbb35^2+1/9*spaa12*spbb13*spaa23^3*spbb23^3*spbb25*spaa35^3*spbb35^3+35/9*spaa12*spbb13*spaa23^2*spbb23^2*spaa25^4*spbb25^5+17/6*spaa12*spbb13*spaa23^2*spbb23^2*spaa25^3*spbb25^4*spaa35*spbb35-79/9*spaa12*spbb13*spaa23^2*spbb23^2*spaa25^2*spbb25^3*spaa35^2*spbb35^2+103/18*spaa12*spbb13*spaa23^2*spbb23^2*spaa25*spbb25^2*spaa35^3*spbb35^3-38/9*spaa12*spbb13*spaa23^2*spbb23^2*spbb25*spaa35^4*spbb35^4+17/18*spaa12*spbb13*spaa23*spbb23*spaa25^5*spbb25^6-41/18*spaa12*spbb13*spaa23*spbb23*spaa25^4*spbb25^5*spaa35*spbb35+149/18*spaa12*spbb13*spaa23*spbb23*spaa25^3*spbb25^4*spaa35^2*spbb35^2-599/18*spaa12*spbb13*spaa23*spbb23*spaa25^2*spbb25^3*spaa35^3*spbb35^3+185/9*spaa12*spbb13*spaa23*spbb23*spaa25*spbb25^2*spaa35^4*spbb35^4-16/3*spaa12*spbb13*spaa23*spbb23*spbb25*spaa35^5*spbb35^5+2/9*spaa12*spbb13*spaa25^6*spbb25^7-266/9*spaa12*spbb13*spaa25^5*spbb25^6*spaa35*spbb35+194/3*spaa12*spbb13*spaa25^4*spbb25^5*spaa35^2*spbb35^2-1729/18*spaa12*spbb13*spaa25^3*spbb25^4*spaa35^3*spbb35^3+635/18*spaa12*spbb13*spaa25^2*spbb25^3*spaa35^4*spbb35^4+179/18*spaa12*spbb13*spaa25*spbb25^2*spaa35^5*spbb35^5-1*spaa12*spbb13*spbb25*spaa35^6*spbb35^6+17/3*spaa13^5*spbb13^5*spaa15*spbb15*spaa25*spbb25*spbb35-17*spbb12*spaa13^5*spbb13^4*spaa25^2*spbb25*spbb35^2+119/3*spaa13^5*spbb13^5*spaa25^2*spbb25^2*spbb35-833/18*spaa13^5*spbb13^5*spaa25*spbb25*spaa35*spbb35^2+1/9*spaa13^4*spbb13^4*spaa15^3*spbb15^3*spbb35-1/9*spbb12*spaa13^4*spbb13^3*spaa15^2*spbb15^2*spaa25*spbb35^2+158/9*spaa13^4*spbb13^4*spaa15^2*spbb15^2*spaa25*spbb25*spbb35-1/9*spaa13^4*spbb13^4*spaa15^2*spbb15^2*spaa35*spbb35^2-1/9*spbb12^2*spaa13^4*spbb13^2*spaa15*spbb15*spaa25^2*spbb35^3-307/9*spbb12*spaa13^4*spbb13^3*spaa15*spbb15*spaa25^2*spbb25*spbb35^2+985/6*spaa13^4*spbb13^4*spaa15*spbb15*spaa25^2*spbb25^2*spbb35-1/9*spbb12*spaa13^4*spbb13^3*spaa15*spbb15*spaa25*spaa35*spbb35^3-2389/18*spaa13^4*spbb13^4*spaa15*spbb15*spaa25*spbb25*spaa35*spbb35^2-17*spbb12*spaa13^4*spbb13^3*spaa23*spbb23*spaa25^2*spbb25*spbb35^2+68*spaa13^4*spbb13^4*spaa23*spbb23*spaa25^2*spbb25^2*spbb35-553/6*spaa13^4*spbb13^4*spaa23*spbb23*spaa25*spbb25*spaa35*spbb35^2+1/9*spbb12^3*spaa13^4*spbb13*spaa25^3*spbb35^4+145/9*spbb12^2*spaa13^4*spbb13^2*spaa25^3*spbb25*spbb35^3-235*spbb12*spaa13^4*spbb13^3*spaa25^3*spbb25^2*spbb35^2+897/2*spaa13^4*spbb13^4*spaa25^3*spbb25^3*spbb35+5/9*spbb12^2*spaa13^4*spbb13^2*spaa25^2*spaa35*spbb35^4+181*spbb12*spaa13^4*spbb13^3*spaa25^2*spbb25*spaa35*spbb35^3-4873/6*spaa13^4*spbb13^4*spaa25^2*spbb25^2*spaa35*spbb35^2+2/3*spbb12*spaa13^4*spbb13^3*spaa25*spaa35^2*spbb35^4+3355/18*spaa13^4*spbb13^4*spaa25*spbb25*spaa35^2*spbb35^3+2/9*spaa13^4*spbb13^4*spaa35^3*spbb35^4-86/9*spaa13^3*spbb13^3*spaa15^4*spbb15^4*spbb35+59/3*spbb12*spaa13^3*spbb13^2*spaa15^3*spbb15^3*spaa25*spbb35^2-371/9*spaa13^3*spbb13^3*spaa15^3*spbb15^3*spaa25*spbb25*spbb35+172/9*spaa13^3*spbb13^3*spaa15^3*spbb15^3*spaa35*spbb35^2-104/9*spbb12^2*spaa13^3*spbb13*spaa15^2*spbb15^2*spaa25^2*spbb35^3+218/3*spbb12*spaa13^3*spbb13^2*spaa15^2*spbb15^2*spaa25^2*spbb25*spbb35^2+358/9*spaa13^3*spbb13^3*spaa15^2*spbb15^2*spaa25^2*spbb25^2*spbb35-359/9*spbb12*spaa13^3*spbb13^2*spaa15^2*spbb15^2*spaa25*spaa35*spbb35^3+323/18*spaa13^3*spbb13^3*spaa15^2*spbb15^2*spaa25*spbb25*spaa35*spbb35^2-86/3*spaa13^3*spbb13^3*spaa15^2*spbb15^2*spaa35^2*spbb35^3+13/9*spbb12^3*spaa13^3*spaa15*spbb15*spaa25^3*spbb35^4-295/9*spbb12^2*spaa13^3*spbb13*spaa15*spbb15*spaa25^3*spbb25*spbb35^3+77/3*spbb12*spaa13^3*spbb13^2*spaa15*spbb15*spaa25^3*spbb25^2*spbb35^2+6179/18*spaa13^3*spbb13^3*spaa15*spbb15*spaa25^3*spbb25^3*spbb35+70/3*spbb12^2*spaa13^3*spbb13*spaa15*spbb15*spaa25^2*spaa35*spbb35^4-2129/18*spbb12*spaa13^3*spbb13^2*spaa15*spbb15*spaa25^2*spbb25*spaa35*spbb35^3-4895/9*spaa13^3*spbb13^3*spaa15*spbb15*spaa25^2*spbb25^2*spaa35*spbb35^2+541/9*spbb12*spaa13^3*spbb13^2*spaa15*spbb15*spaa25*spaa35^2*spbb35^4-325/9*spaa13^3*spbb13^3*spaa15*spbb15*spaa25*spbb25*spaa35^2*spbb35^3+344/9*spaa13^3*spbb13^3*spaa15*spbb15*spaa35^3*spbb35^4-17/3*spbb12*spaa13^3*spbb13^2*spaa23^2*spbb23^2*spaa25^2*spbb25*spbb35^2+136/3*spaa13^3*spbb13^3*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spbb35-1099/18*spaa13^3*spbb13^3*spaa23^2*spbb23^2*spaa25*spbb25*spaa35*spbb35^2-4/9*spbb12^2*spaa13^3*spbb13*spaa23*spbb23*spaa25^3*spbb25*spbb35^3-445/6*spbb12*spaa13^3*spbb13^2*spaa23*spbb23*spaa25^3*spbb25^2*spbb35^2+3565/9*spaa13^3*spbb13^3*spaa23*spbb23*spaa25^3*spbb25^3*spbb35+1/3*spbb12^2*spaa13^3*spbb13*spaa23*spbb23*spaa25^2*spaa35*spbb35^4+379/6*spbb12*spaa13^3*spbb13^2*spaa23*spbb23*spaa25^2*spbb25*spaa35*spbb35^3-15583/18*spaa13^3*spbb13^3*spaa23*spbb23*spaa25^2*spbb25^2*spaa35*spbb35^2+1*spbb12*spaa13^3*spbb13^2*spaa23*spbb23*spaa25*spaa35^2*spbb35^4+1475/6*spaa13^3*spbb13^3*spaa23*spbb23*spaa25*spbb25*spaa35^2*spbb35^3+5/9*spaa13^3*spbb13^3*spaa23*spbb23*spaa35^3*spbb35^4+5/9*spbb12^3*spaa13^3*spaa25^4*spbb25*spbb35^4-241/9*spbb12^2*spaa13^3*spbb13*spaa25^4*spbb25^2*spbb35^3-1094/9*spbb12*spaa13^3*spbb13^2*spaa25^4*spbb25^3*spbb35^2+1106/3*spaa13^3*spbb13^3*spaa25^4*spbb25^4*spbb35-23/9*spbb12^3*spaa13^3*spaa25^3*spaa35*spbb35^5+560/9*spbb12^2*spaa13^3*spbb13*spaa25^3*spbb25*spaa35*spbb35^4+323/9*spbb12*spaa13^3*spbb13^2*spaa25^3*spbb25^2*spaa35*spbb35^3-6854/9*spaa13^3*spbb13^3*spaa25^3*spbb25^3*spaa35*spbb35^2-313/9*spbb12^2*spaa13^3*spbb13*spaa25^2*spaa35^2*spbb35^5+4853/18*spbb12*spaa13^3*spbb13^2*spaa25^2*spbb25*spaa35^2*spbb35^4-498*spaa13^3*spbb13^3*spaa25^2*spbb25^2*spaa35^2*spbb35^3-238/3*spbb12*spaa13^3*spbb13^2*spaa25*spaa35^3*spbb35^5+9281/18*spaa13^3*spbb13^3*spaa25*spbb25*spaa35^3*spbb35^4-425/9*spaa13^3*spbb13^3*spaa35^4*spbb35^5-85/9*spaa13^2*spbb13^2*spaa15^5*spbb15^5*spbb35+98/9*spbb12*spaa13^2*spbb13*spaa15^4*spbb15^4*spaa25*spbb35^2-331/9*spaa13^2*spbb13^2*spaa15^4*spbb15^4*spaa25*spbb25*spbb35+79/9*spaa13^2*spbb13^2*spaa15^4*spbb15^4*spaa35*spbb35^2-25/9*spbb12^2*spaa13^2*spaa15^3*spbb15^3*spaa25^2*spbb35^3+229/9*spbb12*spaa13^2*spbb13*spaa15^3*spbb15^3*spaa25^2*spbb25*spbb35^2-167/9*spaa13^2*spbb13^2*spaa15^3*spbb15^3*spaa25^2*spbb25^2*spbb35-83/9*spbb12*spaa13^2*spbb13*spaa15^3*spbb15^3*spaa25*spaa35*spbb35^3+271/6*spaa13^2*spbb13^2*spaa15^3*spbb15^3*spaa25*spbb25*spaa35*spbb35^2-79/9*spaa13^2*spbb13^2*spaa15^3*spbb15^3*spaa35^2*spbb35^3-8/3*spbb12^2*spaa13^2*spaa15^2*spbb15^2*spaa25^3*spbb25*spbb35^3+17/3*spbb12*spaa13^2*spbb13*spaa15^2*spbb15^2*spaa25^3*spbb25^2*spbb35^2+1189/18*spaa13^2*spbb13^2*spaa15^2*spbb15^2*spaa25^3*spbb25^3*spbb35+4/9*spbb12^2*spaa13^2*spaa15^2*spbb15^2*spaa25^2*spaa35*spbb35^4-313/9*spbb12*spaa13^2*spbb13*spaa15^2*spbb15^2*spaa25^2*spbb25*spaa35*spbb35^3+124/9*spaa13^2*spbb13^2*spaa15^2*spbb15^2*spaa25^2*spbb25^2*spaa35*spbb35^2+83/9*spbb12*spaa13^2*spbb13*spaa15^2*spbb15^2*spaa25*spaa35^2*spbb35^4-1741/18*spaa13^2*spbb13^2*spaa15^2*spbb15^2*spaa25*spbb25*spaa35^2*spbb35^3+79/9*spaa13^2*spbb13^2*spaa15^2*spbb15^2*spaa35^3*spbb35^4+13/6*spbb12^2*spaa13^2*spaa15*spbb15*spaa25^4*spbb25^2*spbb35^3-71/3*spbb12*spaa13^2*spbb13*spaa15*spbb15*spaa25^4*spbb25^3*spbb35^2+1585/18*spaa13^2*spbb13^2*spaa15*spbb15*spaa25^4*spbb25^4*spbb35-82/9*spbb12^2*spaa13^2*spaa15*spbb15*spaa25^3*spbb25*spaa35*spbb35^4-611/18*spbb12*spaa13^2*spbb13*spaa15*spbb15*spaa25^3*spbb25^2*spaa35*spbb35^3-1595/6*spaa13^2*spbb13^2*spaa15*spbb15*spaa25^3*spbb25^3*spaa35*spbb35^2-4/9*spbb12^2*spaa13^2*spaa15*spbb15*spaa25^2*spaa35^2*spbb35^5+455/9*spbb12*spaa13^2*spbb13*spaa15*spbb15*spaa25^2*spbb25*spaa35^2*spbb35^4-769/9*spaa13^2*spbb13^2*spaa15*spbb15*spaa25^2*spbb25^2*spaa35^2*spbb35^3-83/9*spbb12*spaa13^2*spbb13*spaa15*spbb15*spaa25*spaa35^3*spbb35^5+2557/18*spaa13^2*spbb13^2*spaa15*spbb15*spaa25*spbb25*spaa35^3*spbb35^4-79/9*spaa13^2*spbb13^2*spaa15*spbb15*spaa35^4*spbb35^5+34/3*spaa13^2*spbb13^2*spaa23^3*spbb23^3*spaa25^2*spbb25^2*spbb35-91/6*spaa13^2*spbb13^2*spaa23^3*spbb23^3*spaa25*spbb25*spaa35*spbb35^2+28/9*spbb12*spaa13^2*spbb13*spaa23^2*spbb23^2*spaa25^3*spbb25^2*spbb35^2+89*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spaa25^3*spbb25^3*spbb35-1*spbb12*spaa13^2*spbb13*spaa23^2*spbb23^2*spaa25^2*spbb25*spaa35*spbb35^3-3143/18*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spaa35*spbb35^2+1/3*spbb12*spaa13^2*spbb13*spaa23^2*spbb23^2*spaa25*spaa35^2*spbb35^4+389/9*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spaa25*spbb25*spaa35^2*spbb35^3+4/9*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spaa35^3*spbb35^4+25/9*spbb12^2*spaa13^2*spaa23*spbb23*spaa25^4*spbb25^2*spbb35^3+38/9*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa25^4*spbb25^3*spbb35^2+1819/18*spaa13^2*spbb13^2*spaa23*spbb23*spaa25^4*spbb25^4*spbb35-29/9*spbb12^2*spaa13^2*spaa23*spbb23*spaa25^3*spbb25*spaa35*spbb35^4-863/18*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa25^3*spbb25^2*spaa35*spbb35^3-2554/9*spaa13^2*spbb13^2*spaa23*spbb23*spaa25^3*spbb25^3*spaa35*spbb35^2-11/3*spbb12^2*spaa13^2*spaa23*spbb23*spaa25^2*spaa35^2*spbb35^5+259/3*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa25^2*spbb25*spaa35^2*spbb35^4-131*spaa13^2*spbb13^2*spaa23*spbb23*spaa25^2*spbb25^2*spaa35^2*spbb35^3-383/9*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa25*spaa35^3*spbb35^5+337*spaa13^2*spbb13^2*spaa23*spbb23*spaa25*spbb25*spaa35^3*spbb35^4-508/9*spaa13^2*spbb13^2*spaa23*spbb23*spaa35^4*spbb35^5-1/9*spbb12^2*spaa13^2*spaa25^5*spbb25^3*spbb35^3-115/6*spbb12*spaa13^2*spbb13*spaa25^5*spbb25^4*spbb35^2+689/18*spaa13^2*spbb13^2*spaa25^5*spbb25^5*spbb35-230/9*spbb12^2*spaa13^2*spaa25^4*spbb25^2*spaa35*spbb35^4+155/18*spbb12*spaa13^2*spbb13*spaa25^4*spbb25^3*spaa35*spbb35^3-4631/18*spaa13^2*spbb13^2*spaa25^4*spbb25^4*spaa35*spbb35^2+106/9*spbb12^2*spaa13^2*spaa25^3*spbb25*spaa35^2*spbb35^5-59/18*spbb12*spaa13^2*spbb13*spaa25^3*spbb25^2*spaa35^2*spbb35^4-2561/18*spaa13^2*spbb13^2*spaa25^3*spbb25^3*spaa35^2*spbb35^3-29/9*spbb12^2*spaa13^2*spaa25^2*spaa35^3*spbb35^6+74/3*spbb12*spaa13^2*spbb13*spaa25^2*spbb25*spaa35^3*spbb35^5+841/3*spaa13^2*spbb13^2*spaa25^2*spbb25^2*spaa35^3*spbb35^4-101/3*spbb12*spaa13^2*spbb13*spaa25*spaa35^4*spbb35^6+3077/18*spaa13^2*spbb13^2*spaa25*spbb25*spaa35^4*spbb35^5-433/9*spaa13^2*spbb13^2*spaa35^5*spbb35^6+2/9*spaa13*spbb13*spaa15^6*spbb15^6*spbb35+10/9*spbb12*spaa13*spaa15^5*spbb15^5*spaa25*spbb35^2+326/9*spaa13*spbb13*spaa15^5*spbb15^5*spaa25*spbb25*spbb35-4/9*spaa13*spbb13*spaa15^5*spbb15^5*spaa35*spbb35^2-167/9*spbb12*spaa13*spaa15^4*spbb15^4*spaa25^2*spbb25*spbb35^2+2963/18*spaa13*spbb13*spaa15^4*spbb15^4*spaa25^2*spbb25^2*spbb35+16/9*spbb12*spaa13*spaa15^4*spbb15^4*spaa25*spaa35*spbb35^3+58/9*spaa13*spbb13*spaa15^4*spbb15^4*spaa25*spbb25*spaa35*spbb35^2-157/2*spbb12*spaa13*spaa15^3*spbb15^3*spaa25^3*spbb25^2*spbb35^2+5479/18*spaa13*spbb13*spaa15^3*spbb15^3*spaa25^3*spbb25^3*spbb35+77/9*spbb12*spaa13*spaa15^3*spbb15^3*spaa25^2*spbb25*spaa35*spbb35^3-46/3*spaa13*spbb13*spaa15^3*spbb15^3*spaa25^2*spbb25^2*spaa35*spbb35^2-64/9*spaa13*spbb13*spaa15^3*spbb15^3*spaa25*spbb25*spaa35^2*spbb35^3-2039/18*spbb12*spaa13*spaa15^2*spbb15^2*spaa25^4*spbb25^3*spbb35^2+866/3*spaa13*spbb13*spaa15^2*spbb15^2*spaa25^4*spbb25^4*spbb35+137/3*spbb12*spaa13*spaa15^2*spbb15^2*spaa25^3*spbb25^2*spaa35*spbb35^3-2021/18*spaa13*spbb13*spaa15^2*spbb15^2*spaa25^3*spbb25^3*spaa35*spbb35^2-46/9*spbb12*spaa13*spaa15^2*spbb15^2*spaa25^2*spbb25*spaa35^2*spbb35^4+196/9*spaa13*spbb13*spaa15^2*spbb15^2*spaa25^2*spbb25^2*spaa35^2*spbb35^3+64/9*spaa13*spbb13*spaa15^2*spbb15^2*spaa25*spbb25*spaa35^3*spbb35^4-631/9*spbb12*spaa13*spaa15*spbb15*spaa25^5*spbb25^4*spbb35^2+2575/18*spaa13*spbb13*spaa15*spbb15*spaa25^5*spbb25^5*spbb35+818/9*spbb12*spaa13*spaa15*spbb15*spaa25^4*spbb25^3*spaa35*spbb35^3-1586/9*spaa13*spbb13*spaa15*spbb15*spaa25^4*spbb25^4*spaa35*spbb35^2-538/9*spbb12*spaa13*spaa15*spbb15*spaa25^3*spbb25^2*spaa35^2*spbb35^4+422/3*spaa13*spbb13*spaa15*spbb15*spaa25^3*spbb25^3*spaa35^2*spbb35^3+46/9*spbb12*spaa13*spaa15*spbb15*spaa25^2*spbb25*spaa35^3*spbb35^5-265/9*spaa13*spbb13*spaa15*spbb15*spaa25^2*spbb25^2*spaa35^3*spbb35^4-64/9*spaa13*spbb13*spaa15*spbb15*spaa25*spbb25*spaa35^4*spbb35^5-16/3*spaa13*spbb13*spaa23^3*spbb23^3*spaa25^3*spbb25^3*spbb35+53/9*spaa13*spbb13*spaa23^3*spbb23^3*spaa25^2*spbb25^2*spaa35*spbb35^2-2/3*spaa13*spbb13*spaa23^3*spbb23^3*spaa25*spbb25*spaa35^2*spbb35^3+1/9*spaa13*spbb13*spaa23^3*spbb23^3*spaa35^3*spbb35^4-13/9*spbb12*spaa13*spaa23^2*spbb23^2*spaa25^4*spbb25^3*spbb35^2+34/9*spaa13*spbb13*spaa23^2*spbb23^2*spaa25^4*spbb25^4*spbb35+88/9*spbb12*spaa13*spaa23^2*spbb23^2*spaa25^3*spbb25^2*spaa35*spbb35^3+98/9*spaa13*spbb13*spaa23^2*spbb23^2*spaa25^3*spbb25^3*spaa35*spbb35^2-22/3*spbb12*spaa13*spaa23^2*spbb23^2*spaa25^2*spbb25*spaa35^2*spbb35^4-65/3*spaa13*spbb13*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spaa35^2*spbb35^3-10/9*spbb12*spaa13*spaa23^2*spbb23^2*spaa25*spaa35^3*spbb35^5+29*spaa13*spbb13*spaa23^2*spbb23^2*spaa25*spbb25*spaa35^3*spbb35^4-83/9*spaa13*spbb13*spaa23^2*spbb23^2*spaa35^4*spbb35^5+7/2*spbb12*spaa13*spaa23*spbb23*spaa25^5*spbb25^4*spbb35^2+37/6*spaa13*spbb13*spaa23*spbb23*spaa25^5*spbb25^5*spbb35+163/9*spbb12*spaa13*spaa23*spbb23*spaa25^4*spbb25^3*spaa35*spbb35^3-167/18*spaa13*spbb13*spaa23*spbb23*spaa25^4*spbb25^4*spaa35*spbb35^2-677/18*spbb12*spaa13*spaa23*spbb23*spaa25^3*spbb25^2*spaa35^2*spbb35^4+955/18*spaa13*spbb13*spaa23*spbb23*spaa25^3*spbb25^3*spaa35^2*spbb35^3+89/9*spbb12*spaa13*spaa23*spbb23*spaa25^2*spbb25*spaa35^3*spbb35^5-751/18*spaa13*spbb13*spaa23*spbb23*spaa25^2*spbb25^2*spaa35^3*spbb35^4-16/9*spbb12*spaa13*spaa23*spbb23*spaa25*spaa35^4*spbb35^6+67/9*spaa13*spbb13*spaa23*spbb23*spaa25*spbb25*spaa35^4*spbb35^5-10*spaa13*spbb13*spaa23*spbb23*spaa35^5*spbb35^6-269/18*spbb12*spaa13*spaa25^6*spbb25^5*spbb35^2+265/9*spaa13*spbb13*spaa25^6*spbb25^6*spbb35+632/9*spbb12*spaa13*spaa25^5*spbb25^4*spaa35*spbb35^3-1849/18*spaa13*spbb13*spaa25^5*spbb25^5*spaa35*spbb35^2-1037/9*spbb12*spaa13*spaa25^4*spbb25^3*spaa35^2*spbb35^4+544/3*spaa13*spbb13*spaa25^4*spbb25^4*spaa35^2*spbb35^3+55/2*spbb12*spaa13*spaa25^3*spbb25^2*spaa35^3*spbb35^5-1961/18*spaa13*spbb13*spaa25^3*spbb25^3*spaa35^3*spbb35^4+109/9*spbb12*spaa13*spaa25^2*spbb25*spaa35^4*spbb35^6-43/18*spaa13*spbb13*spaa25^2*spbb25^2*spaa35^4*spbb35^5-2/3*spbb12*spaa13*spaa25*spaa35^5*spbb35^7-19*spaa13*spbb13*spaa25*spbb25*spaa35^5*spbb35^6-2/3*spaa13*spbb13*spaa35^6*spbb35^7+179/9*spaa15^6*spbb15^6*spaa25*spbb25*spbb35+886/9*spaa15^5*spbb15^5*spaa25^2*spbb25^2*spbb35+179/9*spaa15^5*spbb15^5*spaa25*spbb25*spaa35*spbb35^2+3517/18*spaa15^4*spbb15^4*spaa25^3*spbb25^3*spbb35+111/2*spaa15^4*spbb15^4*spaa25^2*spbb25^2*spaa35*spbb35^2+1*spaa15^4*spbb15^4*spaa25*spbb25*spaa35^2*spbb35^3+3491/18*spaa15^3*spbb15^3*spaa25^4*spbb25^4*spbb35+266/9*spaa15^3*spbb15^3*spaa25^3*spbb25^3*spaa35*spbb35^2+8*spaa15^3*spbb15^3*spaa25^2*spbb25^2*spaa35^2*spbb35^3+1721/18*spaa15^2*spbb15^2*spaa25^5*spbb25^5*spbb35-137/3*spaa15^2*spbb15^2*spaa25^4*spbb25^4*spaa35*spbb35^2+43*spaa15^2*spbb15^2*spaa25^3*spbb25^3*spaa35^2*spbb35^3-50/9*spaa15^2*spbb15^2*spaa25^2*spbb25^2*spaa35^3*spbb35^4+325/18*spaa15*spbb15*spaa25^6*spbb25^6*spbb35-1021/18*spaa15*spbb15*spaa25^5*spbb25^5*spaa35*spbb35^2+1529/18*spaa15*spbb15*spaa25^4*spbb25^4*spaa35^2*spbb35^3-443/9*spaa15*spbb15*spaa25^3*spbb25^3*spaa35^3*spbb35^4+50/9*spaa15*spbb15*spaa25^2*spbb25^2*spaa35^4*spbb35^5-4/9*spaa23^3*spbb23^3*spaa25^4*spbb25^4*spbb35-23/9*spaa23^3*spbb23^3*spaa25^3*spbb25^3*spaa35*spbb35^2+19/3*spaa23^3*spbb23^3*spaa25^2*spbb25^2*spaa35^2*spbb35^3-32/9*spaa23^3*spbb23^3*spaa25*spbb25*spaa35^3*spbb35^4-4/3*spaa23^2*spbb23^2*spaa25^5*spbb25^5*spbb35-53/18*spaa23^2*spbb23^2*spaa25^4*spbb25^4*spaa35*spbb35^2+46/3*spaa23^2*spbb23^2*spaa25^3*spbb25^3*spaa35^2*spbb35^3-163/18*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spaa35^3*spbb35^4-23/9*spaa23^2*spbb23^2*spaa25*spbb25*spaa35^4*spbb35^5-13/18*spaa23*spbb23*spaa25^6*spbb25^6*spbb35-35/2*spaa23*spbb23*spaa25^5*spbb25^5*spaa35*spbb35^2+1403/18*spaa23*spbb23*spaa25^4*spbb25^4*spaa35^2*spbb35^3-1657/18*spaa23*spbb23*spaa25^3*spbb25^3*spaa35^3*spbb35^4+85/3*spaa23*spbb23*spaa25^2*spbb25^2*spaa35^4*spbb35^5-4/9*spaa25^7*spbb25^7*spbb35-154/9*spaa25^6*spbb25^6*spaa35*spbb35^2+149/3*spaa25^5*spbb25^5*spaa35^2*spbb35^3-229/9*spaa25^4*spbb25^4*spaa35^3*spbb35^4-947/18*spaa25^3*spbb25^3*spaa35^4*spbb35^5+229/6*spaa25^2*spbb25^2*spaa35^5*spbb35^6-1*spaa25*spbb25*spaa35^6*spbb35^7))/(spaa12^2*spbb12^3*spbb13^3*spaa15*spbb25^2*spbb34*spbb45*spab2152*spab5125^3)}

==> anc/TwoLoopSpinorRemainders/ggggg_mpppp_Nf1.txt <==
rationalSpinorBasis["ggggg","mpppp","Nf1"]=
{(+1/6*spaa13^2*spbb14^2*spbb15^2*spaa23*spbb23^5*spaa24*spaa25)/(spaa12^2*spbb12^4*spaa13*spbb13^3*spaa14*spaa15*spbb45^2)+
(spbb14^2*spbb15^2*spbb23^3*(1/6*spaa13*spbb13*spaa14*spaa35-1/6*spaa13*spaa14*spbb14*spaa45-1/6*spaa13*spaa15*spbb15*spaa45+1/6*spaa13*spaa34*spbb34*spaa45+1/2*spaa14^2*spbb14*spaa35+1/2*spaa14*spaa15*spbb15*spaa35))/(spaa12*spbb12^4*spbb13^2*spaa14*spaa15*spbb45^2)+
(spbb23^3*spaa12*spbb14^2*spbb15^2*(-1/6*spbb23*spaa34*spaa35-1/6*spbb24*spaa34*spaa45+1/6*spbb25*spaa35*spaa45))/(spbb12^3*spaa13*spbb13^3*spaa14*spaa15*spbb45^2)+
(-1/2*spaa13*spbb14^2*spbb15^2*spbb23^3*spaa45^2)/(spaa12*spbb12^4*spbb13^2*spaa14*spaa15*spbb45)+
(spbb14^2*spbb15^2*spbb23^3*spaa45^2*(-1/6*spaa12*spbb24*spaa34-1/2*spaa13*spaa14*spbb14-1/3*spaa13*spaa23*spbb23-1/3*spaa13*spaa34*spbb34))/(spaa12*spbb12^4*spaa13*spbb13^3*spaa14*spaa15*spbb45)+
(spaa45*spbb14^2*spbb15^2*spbb23^3*(-1/2*spaa12*spaa13*spaa45+1/2*spaa12*spaa14*spaa35-1/2*spaa13*spaa14*spaa25))/(spaa12*spbb12^3*spaa13*spbb13^3*spaa14*spaa15*spbb45),
(+1/3*spbb14^4*spbb15*spbb23^4*spaa34)/(spaa12*spbb12^5*spbb13*spbb34^2*spbb45)+
(+1/3*spbb14^4*spbb15*spbb23^3*spbb25*spaa34)/(spaa12*spbb12^5*spbb13*spbb34*spbb45^2)+
(+1/3*spbb14^2*spbb15^2*spaa23^3*spbb23^5*spbb34^2)/(spaa12^2*spbb12^4*spaa13*spbb13^3*spbb34^2*spbb45^2)+
(spbb14^3*spbb15^2*spbb23^3*(1/3*spaa12*spbb13*spbb24+1/3*spaa14*spbb14*spbb34-1/3*spaa23*spbb23*spbb34+2/3*spaa24*spbb24*spbb34))/(spaa12*spbb12^4*spbb13^2*spbb34^2*spbb45^2)+
(+1/3*spbb14^2*spbb15^3*spbb23^3*spaa25)/(spaa12*spbb12^3*spbb13^3*spbb45^2),
(+5/4*spbb14^2*spbb15^2*spbb23^3*spbb25*spaa35)/(spaa12*spbb12^5*spbb34*spbb35*spbb45)+
(-11/2*spbb14^2*spbb15^2*spbb23^3*spbb25*spab3123)/(spaa12*spbb12^5*spbb34*spbb35^2*spbb45)+
(+11/2*spbb14^2*spbb15^2*spbb23^3*spbb25*spab3123^2)/(spaa12*spbb12^5*spbb34*spaa35*spbb35^3*spbb45)+
(+11/2*spbb14^2*spbb15^2*spbb23^4*spaa34)/(spbb12^4*spbb34*spaa35*spbb35^3)+
(-1/6*spbb14^2*spbb15^2*spaa23^3*spbb23^5*spbb34^2*spaa35*spbb35^2)/(spaa12^2*spbb12^4*spaa13*spbb13^3*spbb34^2*spaa35*spbb35^2*spbb45^2)+
(-1/6*spbb14^3*spbb15^2*spbb23^4)/(spbb12^4*spbb13*spbb34^2*spbb35*spbb45)+
(+5/4*spbb14^2*spbb15^2*spbb23^3*spaa25*spbb25)/(spaa12*spbb12^4*spbb13*spbb34*spbb35*spbb45)+
(-5/4*spbb14^2*spbb15^2*spbb23^3*spaa35)/(spaa12*spbb12^4*spbb13*spbb34*spbb45)+
(+3/4*spbb14^2*spbb15^2*spbb23^3*spab3123)/(spaa12*spbb12^4*spbb13*spbb34*spbb35*spbb45)+
(+11/12*spaa13*spbb14^2*spbb15^2*spbb23^3)/(spaa12*spbb12^4*spbb34*spbb35*spbb45)+
(spbb14^2*spbb15^2*spbb23^3*spaa34*(-16/3*spaa12*spbb13*spbb24+11/2*spaa13*spbb13*spbb34+11/2*spaa23*spbb23*spbb34))/(spaa12*spbb12^4*spbb13*spbb34*spaa35*spbb35^2*spbb45)+
(spbb14^2*spbb15^2*spbb23^3*spaa25*(-5/4*spaa14*spbb14-5/4*spaa23*spbb23-5/4*spaa24*spbb24))/(spaa12*spbb12^3*spbb13^2*spbb34*spaa35*spbb35*spbb45)+
(-31/6*spbb14^2*spbb15^2*spbb23^3)/(spbb12^3*spbb13*spbb34*spbb35*spbb45)+
(spbb14^2*spbb15^2*spbb23^3*(-16/3*spaa13*spbb13-11/2*spaa23*spbb23))/(spbb12^3*spbb13*spbb34*spaa35*spbb35^2*spbb45)+
(-5/4*spbb14^2*spbb15^2*spbb23^3*spaa25)/(spbb12^2*spbb13^2*spbb34*spaa35*spbb35*spbb45),
(-1/3*spbb13*spbb14^3*spbb15*spbb23^3*spbb24*spaa34)/(spaa12*spbb12^5*spbb13*spbb34^2*spbb45)+
(+1/3*spbb14^2*spbb15^3*spbb23^3*spbb24*spaa35)/(spaa12*spbb12^5*spbb13*spbb34*spbb45^2)+
(spbb14^4*spbb15*spbb23^3*spbb25*(1/3*spaa12*spbb12+2/3*spaa13*spbb13-1/3*spaa14*spbb14-2/3*spaa24*spbb24))/(spaa12*spbb12^4*spbb13^2*spbb24*spbb34*spbb45^2)+
(+1/3*spbb14^4*spbb15*spbb23^3*spbb35*spab2152)/(spaa12*spbb12^3*spbb13^3*spbb24*spbb34*spbb45^2)+
(spbb23^3*spbb14^3*spbb15*spaa34*(-5/2*spaa23*spbb23-1*spaa24*spbb24))/(spaa12*spbb12^4*spbb13*spaa24*spbb24*spbb34*spbb45)+
(spbb14^3*spbb15*spbb23^3*(11*spaa12*spaa34-37/3*spaa13*spaa24))/(spaa12*spbb12^3*spbb13*spaa24*spbb24*spbb34*spbb45)+
(spbb23^3*spbb14^3*spbb15*(-11*spaa13*spbb13*spaa23*spbb23-1/3*spaa14*spbb14*spaa24*spbb24-11*spaa23^2*spbb23^2-12*spaa23*spbb23*spaa24*spbb24-4/3*spaa24^2*spbb24^2))/(spaa12*spbb12^3*spbb13^2*spaa24*spbb24^2*spbb34*spbb45)+
(spbb14^3*spbb15*spbb23^3*(22*spaa12*spaa13*spbb13+22*spaa12*spaa14*spbb14+11*spaa12*spaa23*spbb23+21*spaa12*spaa24*spbb24+67/3*spaa13*spaa24*spbb34))/(spaa12*spbb12^2*spbb13^2*spaa24*spbb24^2*spbb34*spbb45)+
(spbb23^3*spbb14^3*spbb15*(11*spaa13*spbb13*spaa23*spbb23+1/3*spaa14*spbb14*spaa24*spbb24+11*spaa23^2*spbb23^2+11*spaa23*spbb23*spaa24*spbb24+2/3*spaa24^2*spbb24^2))/(spaa12*spbb12^2*spbb13^3*spaa24*spbb24^3*spbb45)+
(-32/3*spbb14^3*spbb15*spbb23^3)/(spbb12*spbb13^3*spbb24^2*spbb45)+
(spbb14^3*spbb15*spbb23^3*(-11*spaa12^2*spbb12-11*spaa12*spaa14*spbb14-11*spaa13*spaa24*spbb34))/(spaa12*spbb12*spbb13^3*spaa24*spbb24^3*spbb45)+
(-11*spbb14^3*spaa15*spbb15*spbb23^3)/(spbb12*spbb13^2*spaa24*spbb24^3*spbb34)+
(+33*spaa12*spbb14^3*spbb15*spbb23^3)/(spbb12*spbb13^2*spaa24*spbb24^2*spbb34*spbb45),
(+1/3*spbb14^4*spbb15*spbb23^3*spbb25*spaa45)/(spaa12*spbb12^5*spbb13*spbb34^2*spbb45)+
(+1/3*spbb14^4*spbb15*spbb23^3*spbb25*spaa34)/(spaa12*spbb12^5*spbb13*spbb34*spbb45^2)+
(spaa23^2*spbb23^5*spbb14^2*spbb15^2*(1/3*spaa23^2*spbb23^4*spbb45^2-4/3*spaa23^2*spbb23^3*spbb24*spbb35*spbb45+2*spaa23^2*spbb23^2*spbb24^2*spbb35^2+4/3*spaa23*spbb23*spaa24*spbb24^3*spbb35^2+1/3*spaa24^2*spbb24^4*spbb35^2))/(spaa12^2*spbb12^4*spbb13^3*spaa15*spaa25*spbb25^4*spbb34^2*spbb45^2)+
(+7/6*spbb14^3*spbb15*spaa23*spbb23^4*spaa45^2)/(spaa12*spbb12^4*spbb13^2*spaa15*spaa25*spbb25*spbb34)+
(-1/2*spbb14^3*spbb15*spaa23*spbb23^4*spaa34*spaa45)/(spaa12*spbb12^4*spbb13^2*spaa15*spaa25*spbb25*spbb45)+
(+4/3*spbb14^4*spbb15*spbb23^4*spaa34*spaa45)/(spbb12^4*spbb13^2*spaa15*spaa25*spbb25*spbb34*spbb45)+
(+3*spbb14^3*spbb15*spaa23*spbb23^4*spaa45)/(spaa12*spbb12^4*spbb13^2*spaa15*spbb34*spbb45)+
(-1/2*spaa13*spbb14^3*spbb15*spaa23*spbb23^4*spaa45)/(spaa12*spbb12^4*spbb13*spaa15*spaa25*spbb25*spbb34*spbb45)+
(-1/6*spbb14^3*spbb15*spbb23^4*spaa24*spaa35*spab4154)/(spaa12*spbb12^4*spbb13^2*spaa15*spaa25*spbb25*spbb34*spbb45)+
(spbb14^3*spbb15*spbb23^4*(-5/3*spaa13^3*spbb13^4*spbb45+7/3*spaa13^3*spbb13^3*spbb14*spbb35-10/3*spaa13^2*spbb13^3*spaa14*spbb14*spbb45+7/3*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb35-5/3*spaa13^2*spbb13^3*spaa34*spbb34*spbb45+7/3*spaa13^2*spbb13^2*spbb14*spaa34*spbb34*spbb35+1*spaa13^2*spbb13^3*spaa35*spbb35*spbb45-3*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb45+4/3*spaa13*spbb13*spaa14^2*spbb14^3*spbb35+1*spaa13*spbb13^2*spaa14*spbb14*spaa34*spbb34*spbb45+8/3*spaa13*spbb13*spaa14*spbb14^2*spaa34*spbb34*spbb35-8/3*spaa13*spbb13^3*spaa14*spaa35*spbb45^2+1*spaa13*spbb13*spbb14*spaa34^2*spbb34^2*spbb35+7/3*spaa13*spbb13^2*spaa35^2*spbb35^2*spbb45-1*spbb13*spaa14^3*spbb14^3*spbb45+1/3*spaa14^3*spbb14^4*spbb35-1/3*spbb13*spaa14^2*spbb14^2*spaa34*spbb34*spbb45+1*spaa14^2*spbb14^3*spaa34*spbb34*spbb35-5/3*spbb13^2*spaa14^2*spbb14*spaa35*spbb45^2+2/3*spaa14*spbb14^2*spaa34^2*spbb34^2*spbb35+1/3*spbb13^2*spaa14*spaa35^2*spbb35*spbb45^2+2/3*spbb13*spaa35^3*spbb35^3*spbb45))/(spaa12*spbb12^4*spbb13^3*spaa15*spaa25*spbb25^2*spbb34^2*spbb45^2)+
(+23/3*spbb14^2*spbb15*spbb23^3*spaa35*spaa45)/(spbb12^3*spbb13*spaa15*spaa25*spbb25*spbb34)+
(-3*spaa13*spbb14^2*spbb15*spaa23*spbb23^3*spaa45)/(spaa12*spbb12^3*spbb13*spaa15*spaa25*spbb25*spbb45)+
(+16/3*spaa13*spbb14^3*spbb15*spbb23^3*spaa45)/(spbb12^3*spbb13*spaa15*spaa25*spbb25*spbb34*spbb45)+
(+35/6*spbb14^2*spbb15*spbb23^3*spaa35*spab4154)/(spbb12^3*spbb13*spaa15*spaa25*spbb25*spbb34*spbb45)+
(+25/6*spaa13*spbb14^2*spbb15*spbb23^3*spab4154)/(spaa12*spbb12^3*spbb13*spaa15*spbb25*spbb34*spbb45)+
(-7*spaa13*spbb14^2*spbb15*spbb23^3*spaa34)/(spaa12*spbb12^3*spbb13*spaa15*spbb25*spbb45)+
(-13/2*spbb14^2*spbb15*spbb23^3*spbb24*spaa34)/(spbb12^3*spbb13*spaa15*spbb25*spbb34*spbb45)+
(-11/6*spaa13^2*spbb14^2*spbb15*spbb23^3)/(spaa12*spbb12^3*spaa15*spbb25*spbb34*spbb45)+
(spaa14*spbb14^3*spbb15*spbb23^3*spab4154*(-1/2*spaa13*spbb13-13/6*spaa14*spbb14-5*spaa23*spbb23-5*spaa24*spbb24))/(spaa12*spbb12^3*spbb13^2*spaa15*spaa25*spbb25^2*spbb34*spbb45)+
(-1/2*spbb14^3*spbb15*spbb23^3*spaa34*spbb35*spaa45)/(spaa12*spbb12^3*spbb13^2*spaa25*spbb25^2*spbb34)+
(+13/6*spaa14*spbb14^3*spbb15*spbb23^3*spaa34*spaa35*spbb35)/(spaa12*spbb12^3*spbb13^2*spaa15*spaa25*spbb25^2*spbb45)+
(spbb23^3*spbb14^3*spbb15*spbb35*(-3*spaa23^3*spbb23^4*spbb45+20/3*spaa23^3*spbb23^3*spbb24*spbb35-2/3*spaa23^2*spbb23^3*spaa24*spbb24*spbb45+4*spaa23^2*spbb23^2*spaa24*spbb24^2*spbb35-5/3*spaa23^2*spbb23^3*spaa34*spbb34*spbb45+1/3*spaa23^2*spbb23^2*spbb24*spaa34*spbb34*spbb35+14/3*spaa23^2*spbb23^3*spaa35*spbb35*spbb45-1/3*spaa23*spbb23^2*spaa24^2*spbb24^2*spbb45+1*spaa23*spbb23*spaa24^2*spbb24^3*spbb35-5*spaa23*spbb23^2*spaa24*spbb24*spaa34*spbb34*spbb45+2/3*spaa23*spbb23*spaa24*spbb24^2*spaa34*spbb34*spbb35+28/3*spaa23*spbb23^3*spaa24*spaa35*spbb45^2+1/3*spaa23*spbb23*spbb24*spaa34^2*spbb34^2*spbb35-1/3*spbb23*spaa24^3*spbb24^3*spbb45-2/3*spbb23*spaa24^2*spbb24^2*spaa34*spbb34*spbb45+1/3*spaa24^2*spbb24^3*spaa34*spbb34*spbb35+14/3*spbb23^2*spaa24^2*spbb24*spaa35*spbb45^2+1/3*spaa24*spbb24^2*spaa34^2*spbb34^2*spbb35))/(spaa12*spbb12^3*spbb13^3*spaa15*spaa25*spbb25^3*spbb34^2*spbb45^2)+
(-61/6*spbb14^2*spbb15*spbb23^3*spaa45^2*spbb45)/(spbb12^2*spbb13^2*spaa15*spaa25*spbb25^2*spbb34)+
(-1*spbb14^2*spbb15*spbb23^3*spaa34*spaa45)/(spbb12^2*spbb13^2*spaa15*spaa25*spbb25^2)+
(-31/6*spaa14*spbb14^2*spbb15*spaa23*spbb23^4*spaa45*spbb45)/(spaa12*spbb12^2*spbb13^2*spaa15*spaa25*spbb25^3*spbb34)+
(-29/6*spaa14*spbb14^2*spbb15*spbb23^3*spaa24*spbb24*spaa45*spbb45)/(spaa12*spbb12^2*spbb13^2*spaa15*spaa25*spbb25^3*spbb34)+
(-185/6*spaa14*spbb14^2*spbb15^2*spbb23^3*spbb24*spaa45)/(spbb12^2*spbb13^2*spaa15*spaa25*spbb25^3*spbb34)+
(-121/3*spbb14^2*spbb15^2*spbb23^3*spaa45)/(spbb12^2*spbb13^2*spaa25*spbb25^2*spbb34)+
(-65/6*spaa12*spbb14^2*spbb15^2*spbb23^3*spbb24*spaa45)/(spbb12^2*spbb13^2*spaa15*spaa25*spbb25^2*spbb34*spbb45)+
(+2*spbb14^2*spbb15*spbb23^3*spaa34*spab4154)/(spbb12^2*spbb13^2*spaa15*spaa25*spbb25^2*spbb45)+
(-25/6*spbb14^2*spbb15*spbb23^3*spab4154^2)/(spbb12^2*spbb13^2*spaa15*spaa25*spbb25^2*spbb34*spbb45)+
(+10/3*spaa14*spbb14^2*spbb15*spaa23*spbb23^4*spab4154)/(spaa12*spbb12^2*spbb13^2*spaa15*spaa25*spbb25^3*spbb34)+
(-25/3*spaa13*spbb14^2*spbb15*spbb23^3*spbb35*spab4154)/(spaa12*spbb12^2*spbb13^2*spaa15*spbb25^2*spbb34*spbb45)+
(+103/6*spaa13*spbb14^2*spbb15^2*spbb23^4*spab4154)/(spbb12^2*spbb13^2*spaa15*spaa25*spbb25^3*spbb34*spbb45)+
(-55/6*spbb14^2*spbb15*spbb23^3*spaa24*spaa34)/(spaa12*spbb12^2*spbb13^2*spaa25*spbb25^2)+
(-2*spaa13*spbb14^2*spbb15*spbb23^3*spaa34*spbb35)/(spaa12*spbb12^2*spbb13^2*spaa15*spbb25^2*spbb45)+
(+9*spaa13^2*spbb14^2*spbb15^2*spbb23^4*spbb35)/(spaa12*spbb12^2*spbb13^2*spaa15*spbb25^3*spbb34*spbb45)+
(-41/3*spaa13^2*spbb14^2*spbb15^2*spbb23^4)/(spbb12^2*spbb13*spaa15*spaa25*spbb25^3*spbb34*spbb45)+
(spbb23^3*spbb14^2*spbb15*(-23/3*spaa23^3*spbb23^4*spbb35*spbb45^2-19/6*spaa23^3*spbb23^3*spbb24*spbb35^2*spbb45+14/3*spaa23^3*spbb23^2*spbb24^2*spbb35^3-11/2*spaa23^2*spbb23^4*spaa24*spbb45^3+1/2*spaa23^2*spbb23^2*spbb24*spaa25*spbb25*spbb35^2*spbb45-7/3*spaa23^2*spbb23*spbb24^2*spaa25*spbb25*spbb35^3+11/6*spaa23^2*spbb23^3*spaa35*spbb35^2*spbb45^2+11/3*spaa23*spbb23^3*spaa24*spaa25*spbb25*spbb45^3+10/3*spaa23*spbb23^3*spaa24*spaa35*spbb35*spbb45^3+11/2*spaa23*spbb23*spbb24*spaa25^2*spbb25^2*spbb35^2*spbb45+1/3*spaa23*spbb24^2*spaa25*spbb25*spaa35*spbb35^4+1/3*spaa23*spbb24^2*spaa34^2*spbb34^2*spbb35^3-1/3*spaa23*spbb23^2*spaa35^2*spbb35^3*spbb45^2+3/2*spbb23^3*spaa24^2*spaa35*spbb45^4+3/2*spbb23^2*spaa24*spaa25^2*spbb25^2*spbb45^3-1/3*spbb23^2*spaa24*spaa35^2*spbb35^2*spbb45^3+5/2*spbb24*spaa25^3*spbb25^3*spbb35^2*spbb45+13/6*spbb24*spaa25^2*spbb25^2*spaa35*spbb35^3*spbb45-1/3*spbb24*spaa25*spbb25*spaa35^2*spbb35^4*spbb45))/(spaa12*spbb12^2*spbb13^3*spaa15*spaa25*spbb25^4*spbb34^2*spbb45^2)+
(+79/6*spbb14^2*spbb15*spbb23^3*spbb35*spaa45)/(spbb12*spbb13^3*spaa15*spbb25^2*spbb34)+
(-47/6*spbb14^2*spbb15*spbb23^3*spbb35*spab4154)/(spbb12*spbb13^3*spaa15*spbb25^2*spbb34*spbb45)+
(+8/3*spbb14^2*spbb15*spbb23^3*spaa34*spbb35)/(spbb12*spbb13^3*spaa15*spbb25^2*spbb45)+
(+5/6*spbb14^2*spbb15*spaa23*spbb23^3*spbb35^2)/(spaa12*spbb12*spbb13^3*spbb25^2*spbb34*spbb45)+
(-115/6*spaa12*spbb14^2*spbb15*spbb23^3*spbb35)/(spbb13^3*spaa15*spbb25^2*spbb34*spbb45)+
(spbb14^2*spbb15*spbb23^3*spbb35*(12*spaa12^3*spbb12^2+185/6*spaa12^2*spbb12*spaa14*spbb14+71/6*spaa12^2*spbb12*spaa23*spbb23+1*spaa12*spbb12*spaa13*spaa24*spbb34+34/3*spaa12*spaa14^2*spbb14^2+28*spaa12*spaa23^2*spbb23^2+4/3*spaa13*spaa14*spbb14*spaa24*spbb34+5/3*spaa13*spaa23*spbb23*spaa24*spbb34))/(spaa12*spbb12*spbb13^3*spaa15*spaa25*spbb25^3*spbb34*spbb45)+
(spbb14^2*spbb15*spbb23^3*spbb24*spbb35^2*(-22/3*spaa12^3*spbb12^2*spbb45-5/2*spaa12^2*spbb12*spaa14*spbb14*spbb45+1/3*spaa12^2*spaa14*spbb14^2*spbb25-79/6*spaa12^2*spbb12*spaa24*spbb24*spbb45+2/3*spaa12^2*spbb14*spaa24*spbb24*spbb25+1/3*spaa12*spaa14*spbb14*spaa24*spbb24*spbb45-35/6*spaa12*spaa24^2*spbb24^2*spbb45+5/3*spaa14^2*spbb14*spaa25*spbb45^2))/(spaa12*spbb12*spbb13^3*spaa15*spaa25*spbb25^4*spbb34^2*spbb45^2)+
(+1/3*spaa12*spbb14^2*spbb15*spaa23*spbb23^3)/(spbb12*spbb13^2*spaa15*spaa25*spbb25*spbb45^2)+
(spbb14^2*spaa14*spbb15*spbb23^3*(-37/3*spaa12*spbb14+67/6*spaa23*spbb34))/(spbb12*spbb13^2*spaa15*spaa25*spbb25^2*spbb34*spbb45)+
(+5/3*spaa13*spbb14^2*spbb15*spbb23^3*spbb35)/(spbb12*spbb13^2*spaa15*spbb25^2*spbb34*spbb45)+
(spaa13*spbb14^2*spbb15*spbb23^3*spbb35*(71*spaa12^2*spbb12+19/2*spaa12*spaa14*spbb14+115/6*spaa12*spaa23*spbb23-20/3*spaa13*spaa24*spbb34))/(spaa12*spbb12*spbb13^2*spaa15*spaa25*spbb25^3*spbb34*spbb45)+
(+23/3*spaa12*spbb14^2*spbb15*spbb23^3*spbb24*spaa34*spbb35)/(spbb12*spbb13^2*spaa15*spaa25*spbb25^3*spbb34*spbb45)+
(spbb14^2*spbb15*spbb23^3*spbb24*spbb35*(127/6*spaa12^3*spbb12*spbb25+4/3*spaa12^2*spbb12*spaa13*spbb35+133/6*spaa12^2*spaa15*spbb15*spbb25-49/3*spaa12^2*spaa23*spbb23*spbb25+4/3*spaa12*spaa13*spaa15*spbb15*spbb35+1/3*spaa12*spaa13*spaa23*spbb23*spbb35-5/3*spaa13*spaa15*spaa23*spbb35^2))/(spaa12*spbb12*spbb13^2*spaa15*spaa25*spbb25^4*spbb34^2*spbb45)+
(+4/3*spaa13^2*spbb14^2*spbb15*spbb23^4*spbb35)/(spbb12*spbb13*spaa15*spaa25*spbb25^4*spbb34^2)+
(-21/2*spaa13*spaa14*spbb14^2*spbb15*spbb23^3)/(spbb12*spbb13*spaa15*spaa25*spbb25^3*spbb34)+
(+1/3*spaa12*spaa13*spbb14^2*spbb15*spbb23^4)/(spbb12*spbb13*spaa15*spaa25*spbb25^3*spbb34^2)+
(-36*spaa12*spaa13*spbb14^2*spbb15*spbb23^3)/(spbb12*spbb13*spaa15*spaa25*spbb25^2*spbb34*spbb45)+
(-73/6*spaa12^2*spbb14^2*spbb15*spbb23^3*spbb24)/(spbb12*spbb13*spaa15*spaa25*spbb25^2*spbb34^2*spbb45),
(spaa24*spbb14^3*spaa15*spbb15^2*spbb23^3*spbb24*spaa34*(-8/9*spbb12*spaa24-4/9*spbb13*spaa34))/(spaa12*spbb12^4*spbb13^2*spbb45*spab4154^3)+
(-4/9*spbb14^3*spaa15*spbb15^2*spbb23^3*spaa24^3*spbb24)/(spaa12*spbb12^2*spbb13^3*spbb45*spab4154^3)+
(spbb14^3*spbb15*spbb23^3*spaa24*spaa34*(-8/9*spaa12*spbb24+14/9*spaa13*spbb34))/(spaa12*spbb12^3*spbb13*spbb34*spbb45*spab4154^2)+
(spaa24*spbb14^3*spbb15*spbb23^3*(-14/9*spaa12*spbb12^2*spaa24*spbb24+2/3*spbb12^2*spaa13*spaa24*spbb34-8/9*spaa13*spbb13^2*spbb24*spaa34-14/9*spbb12*spaa14*spbb14*spaa24*spbb24-8/9*spbb13*spaa14*spbb14*spbb24*spaa34-8/9*spbb12*spaa24^2*spbb24^2-4/9*spbb13*spaa24*spbb24^2*spaa34))/(spaa12*spbb12^4*spbb13^2*spbb34*spbb45*spab4154^2)+
(spbb14^3*spbb15*spbb23^3*spaa24^2*(2/3*spaa12*spbb12+2/3*spaa14*spbb14+4/9*spaa24*spbb24))/(spaa12*spbb12^2*spbb13^3*spbb45*spab4154^2)+
(-13/18*spbb14^3*spbb15*spbb23^3*spbb24*spaa34^2)/(spaa12*spbb12^5*spbb34*spbb45*spab4154)+
(spbb14^3*spbb15*spbb23^3*spbb24*spaa34*(-7/18*spaa13*spbb13-7/18*spaa14*spbb14-13/18*spaa23*spbb23))/(spaa12*spbb12^5*spbb34^2*spbb45*spab4154)+
(spbb14^2*spbb15^3*spbb23^3*spbb24*spaa35*(-1/3*spaa13*spbb13+13/18*spaa14*spbb14))/(spaa12*spbb12^5*spbb13*spbb34*spbb45^2*spab4154)+
(-11*spbb14^2*spbb15*spaa23*spbb23^3*spbb34)/(spaa12*spbb12*spbb13^3*spbb24^2*spbb45)+
(-7/18*spbb14^2*spaa15*spbb15*spaa23*spbb23^3)/(spaa12*spbb12^3*spbb34^2*spab4154)+
(+7/18*spbb14^2*spaa15*spbb15^2*spbb23^3*spaa35)/(spaa12*spbb12^4*spbb34^2*spab4154)+
(spbb14^2*spbb15^2*spbb23^3*spaa25*spab2132^2*(-13/18*spaa13*spbb13-13/18*spaa14*spbb14-13/18*spaa23*spbb23))/(spaa12^2*spbb12^4*spbb13^3*spaa15*spbb45^2*spab4154)+
(-1/18*spaa13*spaa14*spbb14^4*spbb15*spbb23^3)/(spbb12^3*spbb13*spaa15*spbb34*spbb45^2*spab4154)+
(-19/18*spaa13*spbb14^3*spbb15^2*spbb23^3)/(spbb12^3*spbb13*spbb34*spbb45^2*spab4154)+
(-19/18*spaa12*spaa13*spbb14^3*spbb15*spbb23^3)/(spbb12^2*spbb13*spaa15*spbb34*spbb45^2*spab4154)+
(-49/18*spaa12*spbb14^3*spbb15*spbb23^3*spbb24*spaa34)/(spbb12^3*spbb13*spaa15*spbb34*spbb45^2*spab4154)+
(spbb14^3*spbb15*spbb23^3*(-1/3*spaa12^2*spbb12^2*spaa14*spbb14-1*spaa12^2*spbb12^2*spaa24*spbb24-1*spaa12*spaa13*spbb13^2*spbb24*spaa34+7/18*spaa12*spbb12*spaa14^2*spbb14^2+4/9*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24+7/6*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34+1/3*spaa13^3*spbb13^3-7/9*spaa13^2*spbb13^2*spaa14*spbb14-11/6*spaa13*spbb13*spaa14^2*spbb14^2+13/18*spaa14^3*spbb14^3+13/9*spaa14^2*spbb14^2*spaa24*spbb24))/(spaa12*spbb12^4*spbb13^2*spaa15*spbb34*spbb45^2*spab4154)+
(spbb14^3*spbb15^2*spbb23^3*spaa24*(-1/3*spaa12*spbb12+13/18*spaa14*spbb14))/(spaa12*spbb12^3*spbb13^3*spbb45^2*spab4154)+
(-55/18*spbb14^2*spbb15*spbb23^3*spaa34*spaa35)/(spbb12^3*spbb13*spaa15*spbb45*spab4154)+
(-46/9*spbb14^3*spaa15*spbb15*spbb23^3*spaa34)/(spaa12*spbb12^3*spbb13*spbb24*spbb34*spab4154)+
(-5/6*spbb14^3*spbb15*spbb23^3*spaa34)/(spbb12^3*spbb13*spbb34*spbb45*spab4154)+
(+31/6*spbb14^2*spbb15*spbb23^4*spaa35^2)/(spbb12^3*spbb13*spaa15*spbb24*spbb34*spab4154)+
(+31/6*spaa13*spbb14^3*spbb15*spbb23^3*spaa35*spbb35)/(spaa12*spbb12^3*spbb13*spbb24*spbb34*spbb45*spab4154)+
(+29/6*spbb14^2*spbb15*spbb23^3*spaa25*spaa34)/(spaa12*spbb12^3*spbb13*spbb34*spab4154)+
(-71/9*spbb14^2*spbb15*spbb23^3*spaa35^2*spbb35)/(spbb12^3*spbb13*spaa15*spbb34*spbb45*spab4154)+
(+29/6*spaa13*spbb14^2*spbb15*spbb23^3*spaa25*spaa35*spbb35)/(spaa12*spbb12^3*spbb13*spaa15*spbb34*spbb45*spab4154)+
(+49/18*spaa12*spbb14^2*spbb15*spbb23^3*spaa35)/(spbb12^2*spbb13*spaa15*spbb34*spbb45*spab4154)+
(+7/18*spaa13^2*spbb14^2*spbb15*spbb23^3*spaa25)/(spaa12*spbb12^3*spaa15*spbb34*spbb45*spab4154)+
(spbb14^3*spbb15*spbb23^3*(169/18*spaa12*spbb14*spbb25*spaa45^2+104/9*spbb12*spaa14^2*spbb14*spaa25+13/9*spaa14^2*spbb14^2*spaa45+223/18*spbb12*spaa14*spaa15*spbb15*spaa25+55/9*spaa14*spbb14*spaa15*spbb15*spaa45+7/6*spbb12*spaa14*spaa24*spbb24*spaa25+26/3*spaa14*spbb14*spaa24*spbb24*spaa45-10/3*spaa15^2*spbb15^2*spaa45-13/2*spaa15*spbb15*spaa25*spbb25*spaa45+4/9*spaa24^2*spbb24^2*spaa45+4/9*spaa24*spbb24*spaa25*spbb25*spaa45))/(spaa12*spbb12^4*spbb13^2*spaa15*spbb34*spbb45*spab4154)+
(spbb14^4*spbb15*spbb23^3*spbb35*spaa45*(-25/18*spaa12*spbb12*spaa15-13/18*spaa12*spbb23*spaa35+31/6*spaa13*spbb13*spaa15-131/18*spaa15^2*spbb15-19/9*spaa15*spaa25*spbb25))/(spaa12*spbb12^3*spbb13^3*spaa15*spbb24*spbb34*spbb45*spab4154)+
(spbb14^2*spbb15*spbb23^3*spaa35*(47/18*spaa13*spbb13+203/18*spaa14*spbb14-13/9*spaa23*spbb23-1*spaa24*spbb24))/(spaa12*spbb12^4*spbb13*spaa15*spbb34*spbb45)+
(+13/9*spbb14^2*spbb15*spbb23^3*spaa35)/(spaa12*spbb12^3*spbb13*spbb24*spbb34)+
(+80/9*spaa13*spbb14^2*spbb15*spbb23^3*spaa35)/(spaa12*spbb12^3*spbb13*spaa15*spbb24*spbb45)+
(+139/9*spaa13*spbb14^3*spbb15*spbb23^3)/(spaa12*spbb12^3*spbb13*spbb24*spbb34*spbb45)+
(spbb14^2*spbb15*spbb23^3*(-131/18*spaa14*spbb14^2*spaa15-13/9*spbb14*spaa15*spaa24*spbb24-1*spaa24*spbb24^2*spaa25+13/18*spbb24*spaa25^2*spbb25))/(spaa12*spbb12^3*spbb13^2*spaa15*spbb24*spbb34*spbb45)+
(+137/18*spbb14^2*spbb15*spbb23^3*spaa25)/(spbb12*spbb13^3*spaa15*spbb24*spbb45)+
(spbb14^2*spbb15*spbb23^3*spaa25*(137/18*spaa14*spbb14+13/18*spaa24*spbb24))/(spaa12*spbb12^2*spbb13^3*spaa15*spbb24*spbb45)+
(spbb14^2*spbb15*spbb23^3*(83/9*spaa12*spbb14*spaa15-17*spaa12*spbb24*spaa25+22*spaa15*spaa25*spbb45))/(spaa12*spbb12^2*spbb13^2*spaa15*spbb24*spbb34*spbb45),
(+13/6*spbb14^4*spbb15^2*spbb23^3*spbb25*spaa45)/(spaa12*spbb12^5*spbb13^2*spbb34*spbb45^2)+
(-13/6*spbb14^4*spbb15^2*spbb23^3*spbb35*spaa45)/(spaa12*spbb12^4*spbb13^3*spbb34*spbb45^2)+
(+13/18*spbb14^2*spbb15^2*spaa23^2*spbb23^5*spaa24*spbb34*spaa45)/(spaa12^2*spbb12^4*spbb13^3*spaa15*spbb35*spbb45*spab3123)+
(+13/18*spbb12*spbb14^2*spbb15*spbb23^3*spaa24*spaa25)/(spaa12*spbb12^3*spbb13^3*spaa15*spbb45)+
(-35/9*spbb14^2*spbb15^2*spaa23*spbb23^3*spaa45)/(spaa12*spbb12^3*spbb13^2*spbb45*spab3123)+
(-5/3*spbb14^2*spbb15^2*spbb23^3*spaa35*spaa45)/(spbb12^3*spbb13^2*spaa15*spbb45*spab3123)+
(spbb14^2*spbb15^2*spbb23^3*spaa35*spaa45*(-5/3*spaa14*spbb14-13/6*spaa23*spbb23))/(spaa12*spbb12^4*spbb13^2*spaa15*spbb45*spab3123)+
(-11*spbb14^2*spbb15^2*spbb23^3*spbb25*spaa34*spaa45)/(spaa12*spbb12^5*spbb35^2*spab3123)+
(+62/9*spbb14^2*spbb15*spbb23^3*spaa45^2*spbb45)/(spbb12^3*spbb13*spaa15*spbb34*spbb35*spab3123)+
(-1/2*spaa14*spbb14^2*spbb15*spbb23^3*spaa25*spaa45*spbb45)/(spaa12*spbb12^3*spbb13*spaa15*spbb34*spbb35*spab3123)+
(+6*spbb14^2*spbb15*spbb23^3*spaa35*spaa45)/(spbb12^3*spbb13*spaa15*spbb34*spab3123)+
(-43/18*spaa14*spbb14^3*spbb15*spbb23^3*spaa45)/(spbb12^3*spbb13*spaa15*spbb34*spbb35*spab3123)+
(-56/9*spaa12*spbb14^2*spbb15*spbb23^3*spaa45)/(spbb12^2*spbb13*spaa15*spbb34*spbb35*spab3123)+
(-55/18*spaa12*spbb14^3*spbb15*spbb23^3*spbb25*spaa45)/(spbb12^3*spbb13*spaa15*spbb34*spbb35*spbb45*spab3123)+
(+37/9*spbb14^2*spbb15*spbb23^3*spaa25^2*spbb25^2)/(spbb12^3*spbb13*spaa15*spbb34*spbb35*spbb45*spab3123)+
(+101/9*spaa14*spbb14^2*spbb15*spbb23^3*spaa25^2*spbb25)/(spaa12*spbb12^3*spbb13*spaa15*spbb34*spbb35*spab3123)+
(+7/6*spbb14^2*spbb15^2*spbb23^3*spaa25*spbb25)/(spbb12^3*spbb13*spbb34*spbb35*spbb45*spab3123)+
(-149/18*spaa14^2*spbb14^3*spbb15*spbb23^3*spaa25)/(spaa12*spbb12^3*spbb13*spaa15*spbb34*spbb35*spab3123)+
(+23/18*spbb14^2*spbb15*spbb23^3*spaa35*spab4154)/(spbb12^3*spbb13*spaa15*spbb34*spbb45*spab3123)+
(-2/3*spaa12^2*spbb14^2*spbb15*spbb23^3)/(spbb12*spbb13*spaa15*spbb34*spbb35*spbb45*spab3123)+
(-13/18*spaa12*spbb14^2*spbb15*spbb23^3*spaa34)/(spbb12^2*spbb13*spaa15*spbb35*spbb45*spab3123)+
(spbb14^2*spbb15*spbb23^3*spaa34*(2/3*spaa14^2*spbb14^2-1*spaa14*spbb14*spaa24*spbb24+13/18*spaa23^2*spbb23^2+13/18*spaa23*spbb23*spaa24*spbb24))/(spaa12*spbb12^4*spbb13*spaa15*spbb35*spbb45*spab3123)+
(-2/3*spbb14^2*spbb15^2*spbb23^3*spaa35^2*spbb35)/(spbb12^3*spbb13*spbb34*spbb45*spab3123^2)+
(spbb14^3*spbb15*spbb23^3*spbb25*spaa34*(43/9*spaa13*spbb13-13/9*spaa14*spbb14+43/9*spaa23*spbb23-13/9*spaa24*spbb24))/(spaa12*spbb12^5*spbb34*spbb35*spbb45*spab3123)+
(-13/18*spbb14^3*spbb15*spbb23^3*spbb25*spab3123)/(spaa12*spbb12^5*spbb34^2*spbb35*spbb45)+
(-1/3*spbb14^2*spaa15*spbb15*spaa23*spbb23^3)/(spaa12*spbb12^3*spbb34^2*spab3123)+
(-1/3*spbb14^2*spbb15*spbb23^3*spaa35)/(spbb12^3*spbb34^2*spab3123)+
(spbb14^2*spbb15*spbb23^3*spaa35*(-19/18*spaa13*spbb13-1/3*spaa14*spbb14))/(spaa12*spbb12^4*spbb34^2*spab3123)+
(+31/9*spaa12*spaa13*spbb14^2*spbb15*spbb23^3)/(spbb12^2*spaa15*spbb34*spbb35*spbb45*spab3123)+
(spbb14^2*spaa14*spbb15*spbb23^3*(199/18*spaa13*spbb14+31/3*spaa23*spbb24))/(spbb12^3*spaa15*spbb34*spbb35*spbb45*spab3123)+
(+13/2*spaa12*spbb14^2*spbb15*spbb23^3*spbb24*spaa34)/(spbb12^3*spaa15*spbb34*spbb35*spbb45*spab3123)+
(spbb14^2*spbb15*spbb23^3*spbb24*spaa34*(-31/18*spaa13*spbb13+13/18*spaa23*spbb23+61/18*spaa24*spbb24))/(spbb12^4*spaa15*spbb34*spbb35*spbb45*spab3123)+
(spbb15*spbb14^2*spbb23^3*(-2/9*spaa12^2*spbb13*spbb15*spbb25^2*spaa35^2-143/6*spaa12*spaa13^2*spbb13^2*spbb15*spbb25*spaa35+2/3*spaa12*spaa13*spbb13*spaa15*spbb15^2*spbb25*spaa35-92/3*spaa12*spaa13*spbb13^2*spaa23*spbb25^2*spaa35+4/3*spaa12*spaa13*spbb13*spbb15*spaa25*spbb25^2*spaa35-25/2*spaa12*spbb13*spaa23^2*spbb23*spbb25^2*spaa35+2/9*spaa12*spbb13*spaa23*spaa25*spbb25^3*spaa35-44/9*spaa13^4*spbb13^3*spbb15+17/3*spaa13^3*spbb13^2*spaa15*spbb15^2-190/9*spaa13^3*spbb13^3*spaa23*spbb25+487/18*spaa13^3*spbb13^2*spbb15*spaa25*spbb25-4/9*spaa13^2*spbb13*spaa15^2*spbb15^3-4/3*spaa13^2*spbb13*spaa15*spbb15^2*spaa25*spbb25-34*spaa13^2*spbb13^2*spaa23^2*spbb23*spbb25+283/6*spaa13^2*spbb13^2*spaa23*spaa25*spbb25^2-4/3*spaa13^2*spbb13*spbb15*spaa25^2*spbb25^2-218/9*spaa13*spbb13*spaa23^3*spbb23^2*spbb25+215/6*spaa13*spbb13*spaa23^2*spbb23*spaa25*spbb25^2-4/9*spaa13*spbb13*spaa23*spaa25^2*spbb25^3-58/9*spaa23^4*spbb23^3*spbb25+181/18*spaa23^3*spbb23^2*spaa25*spbb25^2))/(spaa12*spbb12^4*spbb34*spbb35*spbb45*spab3123^3)+
(+335/18*spaa13*spbb14^2*spbb15*spaa23*spbb23^3*spaa35*spbb35)/(spbb12^2*spbb34*spbb45*spab3123^3)+
(-385/18*spaa13^2*spbb14^2*spbb15*spaa23*spbb23^3*spaa25*spbb35)/(spaa12*spbb12^2*spbb34*spbb45*spab3123^3)+
(+2/9*spaa12*spbb14^2*spbb15*spaa23*spbb23^3*spbb25*spaa35)/(spbb12^2*spbb34*spbb45*spab3123^3)+
(+25/2*spaa13*spbb14^2*spbb15*spaa23^2*spbb23^4)/(spbb12^2*spbb34*spbb45*spab3123^3)+
(+4/9*spaa12*spaa13*spbb14^2*spbb15*spaa23*spbb23^3)/(spbb12*spbb34*spbb45*spab3123^3)+
(spbb14^2*spbb15*spbb23^3*(-65/6*spaa13^3*spbb13^2*spaa23-29/9*spaa13^3*spbb13*spbb14*spaa24-25/2*spaa13^2*spbb13*spaa14*spbb14*spaa23-4/9*spaa13^2*spbb14*spaa24*spaa34*spbb34+2/9*spaa13*spaa14*spbb14*spaa23*spaa34*spbb34+2/9*spaa13*spaa23*spaa34^2*spbb34^2-2/9*spaa14*spaa23^2*spbb24*spaa34*spbb34))/(spaa12*spbb12^3*spbb34*spbb45*spab3123^3)+
(+25/2*spaa12*spbb14^2*spbb15*spbb23^3*spaa34)/(spbb12^2*spbb34*spbb35*spab3123^2)+
(-221/18*spaa13*spbb14^2*spbb15*spbb23^3*spaa24)/(spbb12^2*spbb34*spbb35*spab3123^2)+
(+151/6*spaa12*spaa13*spbb14^2*spbb15^2*spbb23^3)/(spbb12^2*spbb34*spbb35*spbb45*spab3123^2)+
(spbb15*spbb14^2*spbb23^3*(-229/18*spaa12^2*spbb15*spbb25*spaa35+155/6*spaa12*spaa13*spaa15*spbb15^2+115/3*spaa12*spaa13*spbb15*spaa25*spbb25+25/2*spaa12*spaa23*spaa25*spbb25^2-44/9*spaa13^2*spbb13*spaa23*spbb35+491/18*spaa13^2*spbb15*spaa25*spbb35+287/18*spaa13*spaa23*spaa25*spbb25*spbb35))/(spaa12*spbb12^3*spbb34*spbb35*spbb45*spab3123^2)+
(spbb15*spbb14^2*spbb23^3*(-65/3*spaa12*spaa13*spbb15-4/9*spaa12*spaa23*spbb25+97/9*spaa13*spaa23*spbb35))/(spaa12*spbb12^3*spbb34*spbb35*spbb45*spab3123),
(spbb14^2*spbb15*spbb23^3*spbb35*(4/3*spaa12^4*spbb12^5*spaa14*spaa24*spbb24*spbb45^2+4/3*spaa12^4*spbb12^5*spaa14*spaa25*spbb25*spbb45^2-4/3*spaa12^4*spbb12^4*spaa24^2*spbb24^2*spbb25*spbb45+4/3*spaa12^4*spbb12^4*spaa25^2*spbb25^3*spbb45+4/3*spaa12^3*spbb12^5*spaa14^2*spaa25*spbb45^3-22/3*spaa12^3*spbb12^4*spaa14*spaa24*spbb24*spaa25*spbb25*spbb45^2-14/3*spaa12^3*spbb12^4*spaa14*spaa25^2*spbb25^2*spbb45^2+10/3*spaa12^3*spbb12^3*spaa24^2*spbb24^2*spaa25*spbb25^2*spbb45+13/18*spaa12^3*spbb12^3*spaa24*spbb24*spaa25^2*spbb25^3*spbb45-47/18*spaa12^3*spbb12^3*spaa25^3*spbb25^4*spbb45-4/3*spaa12^2*spbb12^4*spaa14^2*spaa15*spbb15*spaa25*spbb45^3-6*spaa12^2*spbb12^4*spaa14^2*spaa25^2*spbb25*spbb45^3-8/3*spaa12^2*spbb12^3*spaa14*spaa15*spbb15*spaa25^2*spbb25^2*spbb45^2+82/9*spaa12^2*spbb12^3*spaa14*spaa24*spbb24*spaa25^2*spbb25^2*spbb45^2+19/6*spaa12^2*spbb12^3*spaa14*spaa25^3*spbb25^3*spbb45^2-11*spaa12^2*spbb12^2*spaa15^4*spbb15^4*spbb25*spbb45-167/6*spaa12^2*spbb12^2*spaa15^3*spbb15^3*spaa25*spbb25^2*spbb45+1/3*spaa12^2*spbb12*spbb14*spaa15^3*spbb15^3*spaa25*spbb25^3-68/3*spaa12^2*spbb12^2*spaa15^2*spbb15^2*spaa25^2*spbb25^3*spbb45+2/3*spaa12^2*spbb12*spbb14*spaa15^2*spbb15^2*spaa25^2*spbb25^4-35/6*spaa12^2*spbb12^2*spaa15*spbb15*spaa25^3*spbb25^4*spbb45+1/3*spaa12^2*spbb12*spbb14*spaa15*spbb15*spaa25^3*spbb25^5-22/9*spaa12^2*spbb12^2*spaa24^2*spbb24^2*spaa25^2*spbb25^3*spbb45-55/18*spaa12^2*spbb12^2*spaa24*spbb24*spaa25^3*spbb25^4*spbb45-11/18*spaa12^2*spbb12^2*spaa25^4*spbb25^5*spbb45+4/3*spaa12*spbb12^3*spaa14^2*spaa15^2*spbb15^2*spaa25*spbb45^3+14/3*spaa12*spbb12^3*spaa14^2*spaa15*spbb15*spaa25^2*spbb25*spbb45^3+52/9*spaa12*spbb12^3*spaa14^2*spaa25^3*spbb25^2*spbb45^3+8/3*spaa12*spbb12^2*spaa14*spaa15^3*spbb15^3*spaa25*spbb25*spbb45^2+28/3*spaa12*spbb12^2*spaa14*spaa15^2*spbb15^2*spaa25^2*spbb25^2*spbb45^2+179/18*spaa12*spbb12^2*spaa14*spaa15*spbb15*spaa25^3*spbb25^3*spbb45^2-22/9*spaa12*spbb12^2*spaa14*spaa24*spbb24*spaa25^3*spbb25^3*spbb45^2-11/18*spaa12*spbb12^2*spaa14*spaa25^4*spbb25^4*spbb45^2-1/3*spaa12*spbb12*spaa15^4*spbb15^4*spaa25*spbb25^2*spbb45+13/18*spaa12*spbb14*spaa15^4*spbb15^4*spaa25*spbb25^3-2/3*spaa12*spbb12*spaa15^3*spbb15^3*spaa25^2*spbb25^3*spbb45+13/6*spaa12*spbb14*spaa15^3*spbb15^3*spaa25^2*spbb25^4-1/3*spaa12*spbb12*spaa15^2*spbb15^2*spaa25^3*spbb25^4*spbb45+13/6*spaa12*spbb14*spaa15^2*spbb15^2*spaa25^3*spbb25^5+13/18*spaa12*spbb14*spaa15*spbb15*spaa25^4*spbb25^6+13/6*spaa12*spbb12*spaa24*spbb24*spaa25^4*spbb25^5*spbb45+13/6*spaa12*spbb12*spaa25^5*spbb25^6*spbb45+13/18*spbb12*spaa14*spaa15^2*spbb15^2*spaa25^3*spbb25^3*spbb45^2+13/6*spbb12*spaa14*spaa15*spbb15*spaa25^4*spbb25^4*spbb45^2+13/6*spbb12*spaa14*spaa25^5*spbb25^5*spbb45^2-13/18*spaa24*spbb24*spaa25^5*spbb25^6*spbb45-13/18*spaa25^6*spbb25^7*spbb45))/(spaa12^2*spbb12^3*spbb13^3*spaa15*spbb25^3*spbb34*spbb45^2*spab5125^3)+
(spaa34*spaa13*spbb14^2*spbb15*spbb23^3*(-4/9*spbb12*spaa23+4/9*spbb14*spaa34))/(spbb12^3*spbb45*spab3123^3)+
(spbb14^2*spbb15*spbb23^3*(14/9*spaa12*spbb12^2*spaa13*spbb13*spaa23-20/9*spbb12*spaa13^2*spbb13*spbb14*spaa24+8/9*spaa13^2*spbb13^2*spbb14*spaa34+8/3*spbb12*spaa13*spbb13*spaa14*spbb14*spaa23-10/9*spaa13*spbb13*spaa14*spbb14^2*spaa34+8/9*spaa13*spbb13^2*spaa23*spbb24*spaa34-2/3*spaa13*spbb14^2*spbb23*spaa24*spaa34-8/9*spaa13*spbb13*spbb14*spaa34^2*spbb34+4/9*spbb12*spbb13*spaa14*spaa23^2*spbb24-4/9*spbb13*spaa14*spbb14*spaa23*spbb24*spaa34))/(spaa12*spbb12^4*spbb13*spbb34*spbb45*spab3123^2)+
(spbb15*spbb14^2*spbb23^3*(-119/18*spaa13^2*spbb13^4*spbb15*spbb24*spbb45+38/9*spaa13^2*spbb13^3*spbb14^2*spbb25*spbb35+20/3*spaa13^2*spbb13^3*spbb14*spbb15*spbb24*spbb35-113/18*spaa13^2*spbb13^2*spbb14^2*spbb15*spbb23*spbb35+31/6*spaa13*spbb13^3*spaa14*spbb14^2*spbb25*spbb45-106/9*spaa13*spbb13^3*spaa14*spbb14*spbb15*spbb24*spbb45-31/6*spaa13*spbb13^2*spaa14*spbb14^3*spbb25*spbb35+121/9*spaa13*spbb13^2*spaa14*spbb14^2*spbb15*spbb24*spbb35-11/3*spaa13*spbb13*spaa14*spbb14^3*spbb15*spbb23*spbb35-119/18*spaa13*spbb13^3*spaa15*spbb15^2*spbb24*spbb45+191/18*spaa13*spbb13^2*spbb14*spaa15*spbb15^2*spbb24*spbb35-6*spaa13*spbb13*spbb14^2*spaa15*spbb15^2*spbb23*spbb35-8/3*spaa13*spbb13^4*spbb24*spaa34*spbb45^2+44/9*spaa13*spbb13^3*spbb14*spbb24*spaa34*spbb35*spbb45-2/3*spaa13*spbb13^2*spbb14^2*spbb24*spaa34*spbb35^2+7/3*spaa13*spbb13*spbb14^3*spbb23*spaa34*spbb35^2-5/3*spaa13*spbb14^3*spbb15*spbb23*spbb35^2*spaa45+1/3*spbb13^3*spaa14*spbb14*spbb24*spaa34*spbb45^2-2/3*spbb13^2*spaa14*spbb14^2*spbb24*spaa34*spbb35*spbb45-13/9*spbb13^3*spaa14*spbb15*spbb24*spaa35*spbb45^2+4/9*spbb13^3*spbb24*spaa34^2*spbb34*spbb45^2-4/9*spbb13^2*spbb14*spbb24*spaa34^2*spbb34*spbb35*spbb45))/(spaa12*spbb12^5*spbb13^2*spbb34^2*spbb35*spbb45^2*spab3123)+
(spaa34*spbb34*spbb14^2*spbb15*spbb23^3*spbb25*(8/3*spaa13*spbb13^2*spbb14*spbb45-44/9*spaa13*spbb13*spbb14^2*spbb35-16/9*spbb13*spaa14*spbb14^2*spbb45+2/3*spaa14*spbb14^3*spbb35-7/6*spbb13*spbb14*spaa34*spbb34*spbb45-5/18*spbb14^2*spaa34*spbb34*spbb35+13/18*spbb13^2*spaa35*spbb45^2))/(spaa12*spbb12^5*spbb13*spbb34^2*spbb35*spbb45^2*spab5125)+
(spbb23^3*spbb34*spbb14^2*spbb15*(-8/3*spaa23^4*spbb23^3*spbb34*spaa35*spbb35^3-16/3*spaa23^3*spbb23^2*spaa24*spbb24*spaa34*spbb34^2*spbb35^2-16/9*spaa23^3*spbb23^2*spaa24*spbb24*spbb34*spaa35*spbb35^3+20/9*spaa23^3*spbb23^2*spbb24*spaa25*spaa35*spbb35^4-41/3*spaa23^3*spbb23^2*spaa34^2*spbb34^3*spbb35^2-289/18*spaa23^3*spbb23^2*spaa34*spbb34^2*spaa35*spbb35^3-83/18*spaa23^3*spbb23^2*spbb34*spaa35^2*spbb35^4-44/9*spaa23^2*spbb23*spaa24^2*spbb24^2*spaa34*spbb34^2*spbb35^2+8/3*spaa23^2*spbb23*spaa24^2*spbb24*spbb25*spaa34*spbb34^3*spbb35+76/9*spaa23^2*spbb23*spaa24^2*spbb24^2*spbb34*spaa35*spbb35^3+50/9*spaa23^2*spbb23*spaa24*spbb24^2*spaa25*spaa35*spbb35^4-605/9*spaa23^2*spbb23*spaa24*spbb24*spaa34^2*spbb34^3*spbb35^2+431/18*spaa23^2*spbb23*spaa24*spbb25*spaa34^2*spbb34^4*spbb35-142/3*spaa23^2*spbb23*spaa24*spbb24*spaa34*spbb34^2*spaa35*spbb35^3-95/9*spaa23^2*spbb23*spaa24*spbb24*spbb34*spaa35^2*spbb35^4+1/6*spaa23^2*spbb23*spbb24*spaa25*spaa35^2*spbb35^5-289/18*spaa23^2*spbb23*spaa34^3*spbb34^4*spbb35^2-107/6*spaa23^2*spbb23*spaa34^2*spbb34^3*spaa35*spbb35^3-95/9*spaa23^2*spbb23*spaa34*spbb34^2*spaa35^2*spbb35^4-20/9*spaa23^2*spbb23*spbb34*spaa35^3*spbb35^5+46/9*spaa23*spaa24^3*spbb24^3*spaa34*spbb34^2*spbb35^2+8/9*spaa23*spaa24^3*spbb24^2*spbb25*spaa34*spbb34^3*spbb35+94/9*spaa23*spaa24^3*spbb24^3*spbb34*spaa35*spbb35^3+40/9*spaa23*spaa24^2*spbb24^3*spaa25*spaa35*spbb35^4-1517/18*spaa23*spaa24^2*spbb24^2*spaa34^2*spbb34^3*spbb35^2+119/2*spaa23*spaa24^2*spbb24*spbb25*spaa34^2*spbb34^4*spbb35-11*spaa23*spaa24^2*spbb25^2*spaa34^2*spbb34^5-89/2*spaa23*spaa24^2*spbb24^2*spaa34*spbb34^2*spaa35*spbb35^3-67/9*spaa23*spaa24^2*spbb24^2*spbb34*spaa35^2*spbb35^4+1/3*spaa23*spaa24*spbb24^2*spaa25*spaa35^2*spbb35^5-530/9*spaa23*spaa24*spbb24*spaa34^3*spbb34^4*spbb35^2+487/18*spaa23*spaa24*spbb25*spaa34^3*spbb34^5*spbb35-289/6*spaa23*spaa24*spbb24*spaa34^2*spbb34^3*spaa35*spbb35^3-172/9*spaa23*spaa24*spbb24*spaa34*spbb34^2*spaa35^2*spbb35^4-40/9*spaa23*spaa24*spbb24*spbb34*spaa35^3*spbb35^5-28/9*spaa23*spaa34^4*spbb34^5*spbb35^2-53/9*spaa23*spaa34^3*spbb34^4*spaa35*spbb35^3-40/9*spaa23*spaa34^2*spbb34^3*spaa35^2*spbb35^4-43/18*spaa23*spaa34*spbb34^2*spaa35^3*spbb35^5+16/9*spaa24^4*spbb24^3*spaa34*spbb34^2*spbb35*spbb45+26/9*spaa24^4*spbb24^3*spbb34*spaa35*spbb35^2*spbb45+10/9*spaa24^3*spbb24^3*spaa25*spaa35*spbb35^3*spbb45-181/9*spaa24^3*spbb24^2*spaa34^2*spbb34^3*spbb35*spbb45+11*spaa24^3*spbb24*spbb25*spaa34^2*spbb34^4*spbb45-211/18*spaa24^3*spbb24^2*spaa34*spbb34^2*spaa35*spbb35^2*spbb45-3/2*spaa24^3*spbb24^2*spbb34*spaa35^2*spbb35^3*spbb45+1/6*spaa24^2*spbb24^2*spaa25*spaa35^2*spbb35^4*spbb45-25*spaa24^2*spbb24*spaa34^3*spbb34^4*spbb35*spbb45+11*spaa24^2*spbb25*spaa34^3*spbb34^5*spbb45-178/9*spaa24^2*spbb24*spaa34^2*spbb34^3*spaa35*spbb35^2*spbb45-19/3*spaa24^2*spbb24*spaa34*spbb34^2*spaa35^2*spbb35^3*spbb45-20/9*spaa24^2*spbb24*spbb34*spaa35^3*spbb35^4*spbb45-28/9*spaa24*spaa34^4*spbb34^5*spbb35*spbb45-53/9*spaa24*spaa34^3*spbb34^4*spaa35*spbb35^2*spbb45-40/9*spaa24*spaa34^2*spbb34^3*spaa35^2*spbb35^3*spbb45-43/18*spaa24*spaa34*spbb34^2*spaa35^3*spbb35^4*spbb45))/(spaa12^2*spbb12^4*spbb13^2*spaa15*spbb34^2*spbb35^2*spbb45^2*spab5125^2)+
(spbb34*spbb23^3*spbb14^2*spbb15*(26/9*spaa12*spaa23^4*spbb23^4*spaa24*spbb34*spbb35*spbb45-13/18*spaa12*spaa23^4*spbb23^4*spaa25*spbb35^2*spbb45+26/3*spaa12*spaa23^3*spbb23^4*spaa24^2*spbb34*spbb45^2+65/9*spaa12*spaa23^3*spbb23^3*spaa24^2*spbb25*spbb34^2*spbb45-13/6*spaa12*spaa23^3*spbb23^4*spaa24*spaa25*spbb35*spbb45^2+38/9*spaa12*spaa23^3*spbb23^3*spaa24*spaa34*spbb34^2*spbb35*spbb45-74/9*spaa12*spaa23^3*spbb23^2*spaa24*spbb25*spaa34*spbb34^3*spbb35-44/9*spaa12*spaa23^3*spbb23^3*spaa25*spaa34*spbb34*spbb35^2*spbb45-238/9*spaa12*spaa23^3*spbb23^2*spaa34^2*spbb34^3*spbb35^2-10/9*spaa12*spaa23^3*spbb23^2*spaa34*spbb34^2*spaa35*spbb35^3+143/18*spaa12*spaa23^2*spbb23^3*spaa24^3*spbb24*spbb34*spbb45^2+13/2*spaa12*spaa23^2*spbb23^2*spaa24^3*spbb24*spbb25*spbb34^2*spbb45+13/18*spaa12*spaa23^2*spbb23*spaa24^3*spbb24*spbb25^2*spbb34^3-13/6*spaa12*spaa23^2*spbb23^4*spaa24^2*spaa25*spbb45^3+74/9*spaa12*spaa23^2*spbb23^3*spaa24^2*spaa34*spbb34^2*spbb45^2+62/9*spaa12*spaa23^2*spbb23^2*spaa24^2*spbb25*spaa34*spbb34^3*spbb45+149/18*spaa12*spaa23^2*spbb23*spaa24^2*spbb25^2*spaa34*spbb34^4-92/9*spaa12*spaa23^2*spbb23^3*spaa24*spaa25*spaa34*spbb34*spbb35*spbb45^2-283/9*spaa12*spaa23^2*spbb23^2*spaa24*spaa34^2*spbb34^3*spbb35*spbb45-607/18*spaa12*spaa23^2*spbb23*spaa24*spbb25*spaa34^2*spbb34^4*spbb35+20/9*spaa12*spaa23^2*spbb23^3*spaa25^2*spaa34*spbb35^2*spbb45^2-4*spaa12*spaa23^2*spbb23^2*spaa25*spaa34^2*spbb34^2*spbb35^2*spbb45-469/18*spaa12*spaa23^2*spbb23*spaa34^3*spbb34^4*spbb35^2-97/18*spaa12*spaa23^2*spbb23*spaa34^2*spbb34^3*spaa35*spbb35^3+1/6*spaa12*spaa23^2*spbb23*spaa34*spbb34^2*spaa35^2*spbb35^4+13/6*spaa12*spaa23*spbb23^2*spaa24^4*spbb24^2*spbb34*spbb45^2+13/6*spaa12*spaa23*spbb23*spaa24^4*spbb24^2*spbb25*spbb34^2*spbb45+13/18*spaa12*spaa23*spaa24^4*spbb24^2*spbb25^2*spbb34^3-13/18*spaa12*spaa23*spbb23^3*spaa24^3*spbb24*spaa25*spbb45^3+10/3*spaa12*spaa23*spbb23^2*spaa24^3*spbb24*spaa34*spbb34^2*spbb45^2+10/9*spaa12*spaa23*spbb23*spaa24^3*spbb24*spbb25*spaa34*spbb34^3*spbb45+16/9*spaa12*spaa23*spaa24^3*spbb24*spbb25^2*spaa34*spbb34^4-52/9*spaa12*spaa23*spbb23^3*spaa24^2*spaa25*spaa34*spbb34*spbb45^3-31*spaa12*spaa23*spbb23^2*spaa24^2*spaa34^2*spbb34^3*spbb45^2-163/6*spaa12*spaa23*spbb23*spaa24^2*spbb25*spaa34^2*spbb34^4*spbb45-95/18*spaa12*spaa23*spaa24^2*spbb25^2*spaa34^2*spbb34^5+10/3*spaa12*spaa23*spbb23^3*spaa24*spaa25^2*spaa34*spbb35*spbb45^3-202/9*spaa12*spaa23*spbb23^2*spaa24*spaa25*spaa34^2*spbb34^2*spbb35*spbb45^2+10*spaa12*spaa23*spbb23*spaa24*spaa34^3*spbb34^4*spbb35*spbb45+115/6*spaa12*spaa23*spaa24*spbb25*spaa34^3*spbb34^5*spbb35-113/9*spaa12*spaa23*spbb23^2*spaa25^2*spaa34^2*spbb34*spbb35^2*spbb45^2-34/3*spaa12*spaa23*spbb23*spaa25*spaa34^3*spbb34^3*spbb35^2*spbb45-68/9*spaa12*spaa23*spbb23*spaa25*spaa34^2*spbb34^2*spaa35*spbb35^3*spbb45+331/18*spaa12*spaa23*spaa34^4*spbb34^5*spbb35^2+49/6*spaa12*spaa23*spaa34^3*spbb34^4*spaa35*spbb35^3+38/9*spaa12*spaa23*spaa34^2*spbb34^3*spaa35^2*spbb35^4-2/3*spaa12*spbb23*spaa24^4*spbb24^2*spaa34*spbb34^2*spbb45^2-4/9*spaa12*spbb23^2*spaa24^3*spbb24*spaa25*spaa34*spbb34*spbb45^3-65/9*spaa12*spbb23*spaa24^3*spbb24*spaa34^2*spbb34^3*spbb45^2+17/9*spaa12*spaa24^3*spbb24*spbb25*spaa34^2*spbb34^4*spbb45+10/9*spaa12*spbb23^3*spaa24^2*spaa25^2*spaa34*spbb45^4-116/9*spaa12*spbb23^2*spaa24^2*spaa25*spaa34^2*spbb34^2*spbb45^3-67/9*spaa12*spbb23*spaa24^2*spaa34^3*spbb34^4*spbb45^2+131/9*spaa12*spaa24^2*spbb25*spaa34^3*spbb34^5*spbb45-77/18*spaa12*spbb23^2*spaa24*spaa25^2*spaa34^2*spbb34*spbb35*spbb45^3-61/3*spaa12*spbb23*spaa24*spaa25*spaa34^3*spbb34^3*spbb35*spbb45^2+203/18*spaa12*spaa24*spaa34^4*spbb34^5*spbb35*spbb45+5/6*spaa12*spbb23^2*spaa25^3*spaa34^2*spbb35^2*spbb45^3-28/9*spaa12*spbb23*spaa25^2*spaa34^3*spbb34^2*spbb35^2*spbb45^2-79/9*spaa12*spbb23*spaa25^2*spaa34^2*spbb34*spaa35*spbb35^3*spbb45^2-17/6*spaa12*spaa25*spaa34^4*spbb34^4*spbb35^2*spbb45-173/18*spaa12*spaa25*spaa34^3*spbb34^3*spaa35*spbb35^3*spbb45-173/18*spaa12*spaa25*spaa34^2*spbb34^2*spaa35^2*spbb35^4*spbb45-26/9*spaa14*spaa23^4*spbb23^2*spaa34*spbb34^3*spbb35^2+13/18*spaa14*spaa23^3*spbb23*spaa24^2*spbb25^2*spbb34^4+88/9*spaa14*spaa23^3*spbb23*spaa24*spbb25*spaa34*spbb34^4*spbb35-9/2*spaa14*spaa23^3*spbb23*spaa34^2*spbb34^4*spbb35^2-3/2*spaa14*spaa23^3*spbb23*spaa34*spbb34^3*spaa35*spbb35^3+13/18*spaa14*spaa23^2*spaa24^3*spbb24*spbb25^2*spbb34^4-89/18*spaa14*spaa23^2*spaa24^2*spbb25^2*spaa34*spbb34^5+383/18*spaa14*spaa23^2*spaa24*spbb25*spaa34^2*spbb34^5*spbb35+107/6*spaa14*spaa23^2*spaa34^3*spbb34^5*spbb35^2+95/9*spaa14*spaa23^2*spaa34^2*spbb34^4*spaa35*spbb35^3+20/9*spaa14*spaa23^2*spaa34*spbb34^3*spaa35^2*spbb35^4))/(spaa12^2*spbb12^3*spbb13^2*spaa15*spbb34^2*spbb35^2*spbb45^2*spab5125^3)+
(+55/9*spbb14^2*spaa15*spbb15*spaa23*spbb23^3*spaa24^2)/(spaa12^2*spbb12^2*spbb13^2*spab5125^2)+
(spbb15*spbb14^2*spbb23^3*(45*spaa12^3*spaa14*spbb15^3*spbb24^3*spbb25*spbb34*spaa45-8/3*spaa12^3*spaa15*spbb15^3*spbb24^2*spbb25^2*spbb34*spaa45-2*spaa12^3*spbb15^2*spaa24*spbb24^3*spbb25^2*spbb34*spaa45+19/3*spaa12^3*spbb15^2*spbb24^2*spaa25*spbb25^3*spbb34*spaa45-13/9*spaa12^2*spaa14^3*spbb14*spbb15^3*spbb24^3*spbb34-220/9*spaa12^2*spaa14^2*spaa15*spbb15^4*spbb24^3*spbb34+925/18*spaa12^2*spaa14^2*spbb15^3*spaa24*spbb24^4*spbb34+1369/18*spaa12^2*spaa14^2*spbb15^3*spbb24^3*spbb34*spaa45*spbb45-137/18*spaa12^2*spaa14*spaa15^2*spbb15^4*spbb24^2*spbb25*spbb34-1429/9*spaa12^2*spaa14*spaa15*spbb15^3*spbb24^2*spbb25*spbb34*spaa45*spbb45-86/9*spaa12^2*spaa14*spbb15^2*spaa24^2*spbb24^4*spbb25*spbb34-49/6*spaa12^2*spaa14*spbb15^2*spaa24*spbb24^3*spbb25*spbb34*spaa45*spbb45-275/6*spaa12^2*spaa14*spbb15^2*spbb24^2*spbb25*spbb34*spaa45^2*spbb45^2-1/9*spaa12^2*spaa15^3*spbb15^4*spbb24*spbb25^2*spbb34+125/9*spaa12^2*spaa15^2*spbb15^3*spbb24*spaa25*spbb25^3*spbb34-551/18*spaa12^2*spaa15*spbb15^2*spbb24*spaa25^2*spbb25^4*spbb34+79/6*spaa12^2*spbb15*spaa24^2*spbb24^3*spaa25*spbb25^3*spbb34+61/3*spaa12^2*spbb15*spaa24*spbb24^2*spaa25^2*spbb25^4*spbb34+127/9*spaa12^2*spbb15*spbb24*spaa25^3*spbb25^5*spbb34+13/3*spaa12*spaa14^4*spbb14^2*spbb15^2*spbb24^2*spbb34*spbb45+233/3*spaa12*spaa14^3*spbb14*spaa15*spbb15^3*spbb24^2*spbb34*spbb45+253/18*spaa12*spaa14^3*spbb14*spbb15^2*spaa24*spbb24^3*spbb34*spbb45-53/3*spaa12*spaa14^3*spbb14*spbb15^2*spbb24^2*spbb34*spaa45*spbb45^2+797/9*spaa12*spaa14^2*spaa15^2*spbb15^4*spbb24^2*spbb34*spbb45+2449/18*spaa12*spaa14^2*spaa15*spbb15^3*spbb24^2*spbb34*spaa45*spbb45^2-209/6*spaa12*spaa14^2*spbb15^2*spaa24^2*spbb24^4*spbb34*spbb45-3631/18*spaa12*spaa14^2*spbb15^2*spaa24*spbb24^3*spbb34*spaa45*spbb45^2-829/3*spaa12*spaa14^2*spbb15^2*spbb24^2*spbb34*spaa45^2*spbb45^3+46/3*spaa12*spaa14*spaa15^3*spbb15^4*spbb24*spbb25*spbb34*spbb45+1550/9*spaa12*spaa14*spaa15^2*spbb15^3*spbb24*spbb25*spbb34*spaa45*spbb45^2+157/2*spaa12*spaa14*spaa15*spbb15^2*spbb24*spbb25*spbb34*spaa45^2*spbb45^3-421/18*spaa12*spaa14*spbb15*spaa24^3*spbb24^4*spbb25*spbb34*spbb45-2651/18*spaa12*spaa14*spbb15*spaa24^2*spbb24^3*spbb25*spbb34*spaa45*spbb45^2-1481/6*spaa12*spaa14*spbb15*spaa24*spbb24^2*spbb25*spbb34*spaa45^2*spbb45^3-2617/18*spaa12*spaa14*spbb15*spbb24*spbb25*spbb34*spaa45^3*spbb45^4+100/9*spaa12*spaa15^4*spbb15^4*spbb25^2*spbb34*spbb45+247/18*spaa12*spaa15^3*spbb15^3*spaa25*spbb25^3*spbb34*spbb45+595/18*spaa12*spaa15^2*spbb15^2*spaa25^2*spbb25^4*spbb34*spbb45-85/9*spaa12*spaa15*spbb15*spaa25^3*spbb25^5*spbb34*spbb45+5/9*spaa12*spaa24^3*spbb24^3*spaa25*spbb25^3*spbb34*spbb45+97/9*spaa12*spaa24^2*spbb24^2*spaa25^2*spbb25^4*spbb34*spbb45+61/18*spaa12*spaa24*spbb24*spaa25^3*spbb25^5*spbb34*spbb45-46/9*spaa12*spaa25^4*spbb25^6*spbb34*spbb45+13/9*spaa14^5*spbb14^4*spbb23*spbb45^3-3*spaa14^5*spbb14^3*spbb15*spbb24*spbb34*spbb45^2+82/3*spaa14^4*spbb14^3*spaa15*spbb15*spbb23*spbb45^3-230/3*spaa14^4*spbb14^2*spaa15*spbb15^2*spbb24*spbb34*spbb45^2-7*spaa14^4*spbb14^2*spbb15*spaa24*spbb24^2*spbb34*spbb45^2-1/2*spaa14^4*spbb14^3*spbb23*spaa45*spbb45^4+5/9*spaa14^4*spbb14^2*spbb15*spbb24*spbb34*spaa45*spbb45^3+1043/18*spaa14^3*spbb14^2*spaa15^2*spbb15^2*spbb23*spbb45^3-995/6*spaa14^3*spbb14*spaa15^2*spbb15^3*spbb24*spbb34*spbb45^2+943/18*spaa14^3*spbb14^2*spaa15*spbb15*spbb23*spaa45*spbb45^4-3709/18*spaa14^3*spbb14*spaa15*spbb15^2*spbb24*spbb34*spaa45*spbb45^3-86/3*spaa14^3*spbb14*spbb15*spaa24^2*spbb24^3*spbb34*spbb45^2-72*spaa14^3*spbb14*spbb15*spaa24*spbb24^2*spbb34*spaa45*spbb45^3-179/18*spaa14^3*spbb14^2*spbb23*spaa45^2*spbb45^5+1369/18*spaa14^3*spbb14*spbb15*spbb24*spbb34*spaa45^2*spbb45^4+358/9*spaa14^2*spbb14*spaa15^3*spbb15^3*spbb23*spbb45^3-887/9*spaa14^2*spaa15^3*spbb15^4*spbb24*spbb34*spbb45^2+365/3*spaa14^2*spbb14*spaa15^2*spbb15^2*spbb23*spaa45*spbb45^4-5083/18*spaa14^2*spaa15^2*spbb15^3*spbb24*spbb34*spaa45*spbb45^3+20/3*spaa14^2*spbb14*spaa15*spbb15*spbb23*spaa45^2*spbb45^5+925/9*spaa14^2*spaa15*spbb15^2*spbb24*spbb34*spaa45^2*spbb45^4-503/18*spaa14^2*spbb15*spaa24^3*spbb24^4*spbb34*spbb45^2-94*spaa14^2*spbb15*spaa24^2*spbb24^3*spbb34*spaa45*spbb45^3-343/3*spaa14^2*spbb15*spaa24*spbb24^2*spbb34*spaa45^2*spbb45^4-221/18*spaa14^2*spbb14*spbb23*spaa45^3*spbb45^6-36*spaa14^2*spbb15*spbb24*spbb34*spaa45^3*spbb45^5+4/3*spaa14*spaa15^4*spbb15^4*spbb23*spbb45^3-115/18*spaa14*spaa15^4*spbb15^4*spbb25*spbb34*spbb45^2-604/9*spaa14*spaa15^3*spbb15^3*spbb25*spbb34*spaa45*spbb45^3-563/18*spaa14*spaa15^2*spbb15^2*spbb25*spbb34*spaa45^2*spbb45^4+202/9*spaa14*spaa15*spbb15*spbb25*spbb34*spaa45^3*spbb45^5+67/18*spaa14*spaa24^4*spbb24^4*spbb25*spbb34*spbb45^2+94/9*spaa14*spaa24^3*spbb24^3*spbb25*spbb34*spaa45*spbb45^3+49/6*spaa14*spaa24^2*spbb24^2*spbb25*spbb34*spaa45^2*spbb45^4-1/9*spaa14*spaa24*spbb24*spbb25*spbb34*spaa45^3*spbb45^5-14/9*spaa14*spbb25*spbb34*spaa45^4*spbb45^6-4/3*spaa15^4*spbb15^3*spbb25*spbb35*spaa45*spbb45^3))/(spaa12*spbb12^2*spbb13^2*spaa15*spbb25^3*spbb34^2*spbb45^2*spab5125^3)+
(spaa12^2*spbb23^3*spbb14^2*spbb15*(109/9*spaa12*spbb12*spaa13*spbb13*spbb23+11*spaa12*spbb12*spbb13*spaa14*spbb24+10/9*spaa12*spbb12*spaa23*spbb23^2-61/2*spaa12*spbb13*spbb23*spbb24*spaa34+413/9*spaa13^2*spbb13^2*spbb23+13/18*spaa13*spbb13^2*spaa14*spbb24+497/9*spaa13*spbb13*spaa23*spbb23^2+23/2*spaa23^2*spbb23^3))/(spbb12^2*spaa15*spbb34^2*spbb35^2*spab5125^3)+
(spaa13*spbb14^2*spbb15*spbb23^3*(-206/9*spaa12^2*spbb12^2*spaa23-135/2*spaa12*spbb12*spaa13*spbb13*spaa23-661/18*spaa12*spbb12*spaa13*spbb14*spaa24-1159/18*spaa12*spbb12*spaa14*spbb14*spaa23-1057/18*spaa13^2*spbb13^2*spaa23-550/9*spaa13^2*spbb13*spbb14*spaa24-832/9*spaa13*spbb13*spaa14*spbb14*spaa23-1345/18*spaa13*spaa14*spbb14^2*spaa24-313/18*spaa13*spbb14*spaa24*spaa34*spbb34-1537/18*spaa14^2*spbb14^2*spaa23))/(spbb12^2*spbb13*spaa15*spbb45^2*spab5125^3)+
(spbb35*spbb23^3*spbb14^2*spbb15*(77/18*spaa13^5*spbb13^3*spbb23-14/9*spbb12*spaa13^4*spbb13^2*spaa15*spbb35+125*spaa13^4*spbb13^2*spaa15*spbb15*spbb23+157/9*spaa13^4*spbb13^2*spaa23*spbb23^2+2357/18*spbb12*spaa13^3*spbb13*spaa15^2*spbb15*spbb35-248/3*spaa13^3*spbb13*spaa15^2*spbb15^2*spbb23-55/9*spbb12*spaa13^3*spbb13*spaa15*spaa23*spbb23*spbb35+4351/18*spaa13^3*spbb13*spaa15*spbb15*spaa23*spbb23^2+242/9*spaa13^3*spbb13*spaa23^2*spbb23^3-395/2*spbb12*spaa13^2*spaa15^3*spbb15^2*spbb35-1909/9*spaa13^2*spaa15^3*spbb15^3*spbb23+1/9*spbb12^2*spaa13^2*spaa15^2*spaa23*spbb35^2+2056/9*spbb12*spaa13^2*spaa15^2*spbb15*spaa23*spbb23*spbb35-206/9*spaa13^2*spaa15^2*spbb15^2*spaa23*spbb23^2-5/6*spbb12*spaa13^2*spaa15*spaa23^2*spbb23^2*spbb35+613/6*spaa13^2*spaa15*spbb15*spaa23^2*spbb23^3+221/18*spaa13^2*spaa23^3*spbb23^4-23/2*spaa13*spaa15^4*spbb15^3*spbb25-148/3*spbb12*spaa13*spaa15^3*spbb15*spaa23*spbb25*spbb35-513/2*spaa13*spaa15^3*spbb15^2*spaa23*spbb23*spbb25+50/3*spbb12*spaa13*spaa15^2*spaa23^2*spbb23*spbb25*spbb35+2713/18*spaa13*spaa15^2*spbb15*spaa23^2*spbb23^2*spbb25+179/3*spaa15^4*spbb15^2*spaa23*spbb25^2+187/18*spbb12*spaa15^3*spaa23^2*spbb25^2*spbb35+895/18*spaa15^3*spbb15*spaa23^2*spbb23*spbb25^2+1133/18*spaa15^3*spbb15*spaa23*spaa25*spbb25^3+5/3*spaa15^2*spaa23^3*spbb23^2*spbb25^2-163/18*spaa15^2*spaa23^2*spbb23*spaa25*spbb25^3-305/18*spaa15^2*spaa23*spaa25^2*spbb25^4))/(spaa12*spbb12^2*spbb13*spaa15*spbb25^3*spbb34^2*spab5125^3)+
(spbb14^2*spbb15*spbb23^3*(-2251/18*spaa12^4*spbb12^3*spbb25^3*spbb34+2248/9*spaa12^4*spbb12^2*spbb15*spbb23*spbb24*spbb25^2-181/3*spaa12^3*spbb12*spaa13*spbb15^2*spbb23^2*spbb24*spbb25-244/9*spaa12^3*spbb12^2*spaa15*spbb15*spbb25^3*spbb34+4511/18*spaa12^3*spbb12*spaa15*spbb15^2*spbb23*spbb24*spbb25^2-68*spaa12^3*spbb12*spbb14*spaa23*spbb23^2*spbb25^3+775/6*spaa12^3*spbb12*spbb15*spaa23*spbb23^2*spbb24*spbb25^2-101/3*spaa12^3*spbb12^2*spaa25*spbb25^4*spbb34+161/18*spaa12^2*spaa13^2*spbb15^3*spbb23^3*spbb24+2903/18*spaa12^2*spaa13*spaa15*spbb15^3*spbb23^2*spbb24*spbb25+385/6*spaa12^2*spaa13*spbb15^2*spaa23*spbb23^3*spbb24*spbb25-3065/6*spaa12^2*spaa13*spbb15^2*spbb23^2*spbb24*spaa25*spbb25^2-4108/9*spaa12^2*spbb12*spaa15^2*spbb15^2*spbb25^3*spbb34+3620/9*spaa12^2*spaa15^2*spbb15^3*spbb23*spbb24*spbb25^2-1405/18*spaa12^2*spbb14*spaa15*spbb15*spaa23*spbb23^2*spbb25^3-3995/18*spaa12^2*spbb12*spaa15*spbb15*spaa25*spbb25^4*spbb34-3505/18*spaa12^2*spbb14*spaa23^2*spbb23^3*spbb25^3-497/6*spaa12^2*spbb15*spaa23^2*spbb23^3*spbb24*spbb25^2-5327/18*spaa12^2*spbb14*spaa23*spbb23^2*spaa25*spbb25^4+233/3*spaa12^2*spbb12*spaa25^2*spbb25^5*spbb34-2909/18*spaa12*spaa13^2*spaa15*spbb15^3*spbb23^2*spbb24*spbb35+3235/18*spaa12*spaa13^2*spbb15^2*spaa23*spbb23^3*spbb24*spbb35-1175/9*spaa12*spaa13^2*spbb15^2*spbb23^2*spbb24*spaa25*spbb25*spbb35-520/9*spaa12*spaa13*spaa15^2*spbb15^3*spbb23*spbb24*spbb25*spbb35-493/18*spaa12*spaa13*spaa15*spbb15^2*spbb23*spbb24*spaa25*spbb25^2*spbb35-3979/18*spaa12*spaa13*spbb15*spaa23^2*spbb23^3*spbb24*spbb25*spbb35+427/6*spaa12*spaa13*spbb15*spaa23*spbb23^2*spbb24*spaa25*spbb25^2*spbb35+164/9*spaa12*spaa13*spbb15*spbb23*spbb24*spaa25^2*spbb25^3*spbb35+47/3*spaa12*spbb14*spaa15^3*spbb15^2*spbb25^3*spbb35-3326/9*spaa12*spaa15^3*spbb15^3*spbb24*spbb25^2*spbb35-3743/6*spaa12*spbb14*spaa15^2*spbb15*spaa23*spbb23*spbb25^3*spbb35-8711/18*spaa12*spbb14*spaa15^2*spbb15*spaa25*spbb25^4*spbb35+3269/18*spaa12*spbb14*spaa15*spaa23^2*spbb23^2*spbb25^3*spbb35-3415/18*spaa12*spbb14*spaa15*spaa25^2*spbb25^5*spbb35+191/18*spaa12*spaa23^3*spbb23^3*spbb24*spbb25^2*spbb35-49/9*spaa12*spaa23^2*spbb23^2*spbb24*spaa25*spbb25^3*spbb35+394/9*spaa12*spaa23*spbb23*spbb24*spaa25^2*spbb25^4*spbb35-41*spaa12*spbb24*spaa25^3*spbb25^5*spbb35-247/18*spaa12*spaa25^3*spbb25^6*spbb34+313/6*spaa13^3*spbb15^2*spbb23^2*spbb24*spaa25*spbb35^2+2072/9*spaa13^2*spaa15^2*spbb15^3*spbb23*spbb24*spbb35^2-2849/18*spaa13^2*spaa15*spbb15^2*spbb23*spbb24*spaa25*spbb25*spbb35^2-293/2*spaa13^2*spbb15*spaa23^2*spbb23^3*spbb24*spbb35^2+1115/18*spaa13^2*spbb15*spaa23*spbb23^2*spbb24*spaa25*spbb25*spbb35^2+526/9*spaa13^2*spbb15*spbb23*spbb24*spaa25^2*spbb25^2*spbb35^2-208/9*spaa13*spaa15^3*spbb15^3*spbb24*spbb25*spbb35^2-3113/9*spaa13*spaa15^2*spbb15^2*spbb24*spaa25*spbb25^2*spbb35^2-1877/9*spaa13*spaa15*spbb15*spbb24*spaa25^2*spbb25^3*spbb35^2+221/9*spaa13*spaa23^3*spbb23^3*spbb24*spbb25*spbb35^2-251/9*spaa13*spaa23^2*spbb23^2*spbb24*spaa25*spbb25^2*spbb35^2+401/9*spaa13*spaa23*spbb23*spbb24*spaa25^2*spbb25^3*spbb35^2-469/9*spaa13*spbb24*spaa25^3*spbb25^4*spbb35^2+292/9*spaa15^4*spbb15^3*spbb25^2*spbb35*spbb45+1442/9*spbb14*spaa15^3*spbb15*spaa23*spbb25^3*spbb35^2-227/18*spbb14*spaa15^2*spaa23^2*spbb23*spbb25^3*spbb35^2+299/9*spaa15*spaa25^3*spbb25^5*spbb35*spbb45))/(spbb12^2*spbb13*spaa15*spbb25^3*spbb34^2*spbb35*spbb45*spab5125^3)+
(spaa12*spbb13*spbb14*spbb23^2*(1321/6*spaa12^2*spbb12^3*spaa13*spbb34-4975/18*spaa12^2*spbb12^2*spaa13*spbb13*spbb24-2833/18*spaa12^2*spbb12^2*spaa14*spbb14*spbb24-506/9*spaa12^2*spbb12^2*spaa23*spbb23*spbb24-506/9*spaa12^2*spbb12*spbb13*spbb24^2*spaa34+1798/3*spaa12*spbb12^2*spaa13^2*spbb13*spbb34-26083/18*spaa12*spbb12*spaa13^2*spbb13^2*spbb24-2515/9*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14*spbb24+3823/9*spaa12*spbb12^2*spaa13*spaa23*spbb23*spbb34-11734/9*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23*spbb24-15295/18*spaa12*spaa13*spbb13^2*spbb24^2*spaa34+3871/9*spaa12*spbb12*spaa14^2*spbb14^2*spbb24+301/3*spaa12*spbb13*spaa14*spbb14*spbb24^2*spaa34-527/18*spaa12*spbb12*spaa23^2*spbb23^2*spbb24-527/18*spaa12*spbb13*spaa23*spbb23*spbb24^2*spaa34-49/3*spbb12*spaa13^3*spbb13^2*spbb34+49/3*spaa13^3*spbb13^3*spbb24-425*spaa13^2*spbb13^2*spaa14*spbb14*spbb24-55/6*spbb12*spaa13^2*spbb13*spaa23*spbb23*spbb34+55/6*spaa13^2*spbb13^2*spaa23*spbb23*spbb24+2780/9*spaa13*spbb13*spaa14^2*spbb14^2*spbb24+337/18*spbb12*spaa13*spaa23^2*spbb23^2*spbb34-337/18*spaa13*spbb13*spaa23^2*spbb23^2*spbb24+7025/18*spaa14^3*spbb14^3*spbb24))/(spbb12^2*spaa15*spbb34^2*spbb35*spab5125^3)+
(spbb14^2*spaa12*spbb24*spbb23^2*(-15911/18*spaa12^3*spbb12^3-5761/3*spaa12^2*spbb12^2*spaa13*spbb13-8765/18*spaa12^2*spbb12^2*spaa14*spbb14-479/3*spaa12^2*spbb12^2*spaa24*spbb24-21683/18*spaa12*spbb12*spaa13^2*spbb13^2-2323/3*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-3013/6*spaa12*spbb12*spaa13*spbb13*spaa24*spbb24-794/3*spaa12*spbb12*spaa14^2*spbb14^2-603/2*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24+1325/18*spaa12*spbb12*spaa24^2*spbb24^2-1514/9*spaa13^3*spbb13^3-5173/18*spaa13^2*spbb13^2*spaa14*spbb14-685/2*spaa13^2*spbb13^2*spaa24*spbb24-794/3*spaa13*spbb13*spaa14^2*spbb14^2-603/2*spaa13*spbb13*spaa14*spbb14*spaa24*spbb24+1325/18*spaa13*spbb13*spaa24^2*spbb24^2))/(spbb12^2*spaa15*spbb34^2*spbb45*spab5125^3)+
(spbb14*spbb23^2*(4529/18*spaa12^4*spbb12^4*spbb24*spbb25^2+3541/18*spaa12^3*spbb12^3*spaa14*spbb15*spbb24^2*spbb25+1673/9*spaa12^3*spbb12^3*spbb14*spaa15*spbb25^3+2149/6*spaa12^3*spbb12^3*spaa15*spbb15*spbb24*spbb25^2-109/3*spaa12^3*spbb12^3*spaa24*spbb24^2*spbb25^2-385*spaa12^3*spbb12^3*spbb24*spaa25*spbb25^3+1466/9*spaa12^2*spbb12^2*spaa14^2*spbb15^2*spbb24^3+7529/18*spaa12^2*spbb12^2*spaa14*spaa15*spbb15^2*spbb24^2*spbb25+2986/9*spaa12^2*spbb12^2*spaa14*spbb15*spaa24*spbb24^3*spbb25+233*spaa12^2*spbb12^2*spaa14*spbb15*spbb24^2*spaa25*spbb25^2+1015/2*spaa12^2*spbb12^2*spbb14*spaa15^2*spbb15*spbb25^3+4042/9*spaa12^2*spbb12^2*spaa15^2*spbb15^2*spbb24*spbb25^2-15101/18*spaa12^2*spbb12^2*spbb14*spaa15*spaa24*spbb24*spbb25^3+1369/6*spaa12^2*spbb12^2*spaa15*spbb15*spaa24*spbb24^2*spbb25^2+1162/3*spaa12^2*spbb12^2*spbb14*spaa15*spaa25*spbb25^4-16979/18*spaa12^2*spbb12^2*spaa15*spbb15*spbb24*spaa25*spbb25^3-4564/9*spaa12^2*spbb12^2*spaa24^2*spbb24^3*spbb25^2-5249/3*spaa12^2*spbb12^2*spaa24*spbb24^2*spaa25*spbb25^3+48*spaa12^2*spbb12^2*spbb24*spaa25^2*spbb25^4+2278/9*spaa12*spbb12*spaa14^2*spaa15*spbb15^3*spbb24^3+1799/6*spaa12*spbb12*spaa14^2*spbb15^2*spaa24*spbb24^4+2609/18*spaa12*spbb12*spaa14^2*spbb15^2*spbb24^3*spaa25*spbb25+1429/3*spaa12*spbb12*spaa14*spaa15^2*spbb15^3*spbb24^2*spbb25+8654/9*spaa12*spbb12*spaa14*spaa15*spbb15^2*spaa24*spbb24^3*spbb25+5009/6*spaa12*spbb12*spaa14*spaa15*spbb15^2*spbb24^2*spaa25*spbb25^2+213/2*spaa12*spbb12*spaa14*spbb15*spaa24^2*spbb24^4*spbb25+5489/9*spaa12*spbb12*spaa14*spbb15*spaa24*spbb24^3*spaa25*spbb25^2+23435/18*spaa12*spbb12*spaa14*spbb15*spbb24^2*spaa25^2*spbb25^3+131/9*spaa12*spbb12*spbb14*spaa15^3*spbb15^2*spbb25^3+10205/18*spaa12*spbb12*spaa15^3*spbb15^3*spbb24*spbb25^2+1217/2*spaa12*spbb12*spbb14^2*spaa15^2*spaa24*spbb25^4-991*spaa12*spbb12*spbb14*spaa15^2*spbb15*spaa24*spbb24*spbb25^3+4399/6*spaa12*spbb12*spaa15^2*spbb15^2*spaa24*spbb24^2*spbb25^2+1987/3*spaa12*spbb12*spbb14*spaa15^2*spbb15*spaa25*spbb25^4-508*spaa12*spbb12*spaa15^2*spbb15^2*spbb24*spaa25*spbb25^3-23365/18*spaa12*spbb12*spbb14*spaa15*spaa24^2*spbb24^2*spbb25^3-6931/18*spaa12*spbb12*spaa15*spbb15*spaa24^2*spbb24^3*spbb25^2+14621/6*spaa12*spbb12*spbb14*spaa15*spaa24*spbb24*spaa25*spbb25^4-33835/6*spaa12*spbb12*spaa15*spbb15*spaa24*spbb24^2*spaa25*spbb25^3-337/18*spaa12*spbb12*spbb14*spaa15*spaa25^2*spbb25^5+32609/18*spaa12*spbb12*spaa15*spbb15*spbb24*spaa25^2*spbb25^4-1315/6*spaa12*spbb12*spaa24^3*spbb24^4*spbb25^2-11159/9*spaa12*spbb12*spaa24^2*spbb24^3*spaa25*spbb25^3+5681/3*spaa12*spbb12*spaa24*spbb24^2*spaa25^2*spbb25^4-671/18*spaa14^3*spbb15^3*spbb24^4*spaa25+812/9*spaa14^2*spaa15^2*spbb15^4*spbb24^3+2380/9*spaa14^2*spaa15*spbb15^3*spaa24*spbb24^4+4966/9*spaa14^2*spaa15*spbb15^3*spbb24^3*spaa25*spbb25-637/18*spaa14^2*spaa15*spbb15^3*spbb24^3*spaa45*spbb45+2465/18*spaa14^2*spbb15^2*spaa24^2*spbb24^5+452/3*spaa14^2*spbb15^2*spaa24*spbb24^4*spaa25*spbb25+34/3*spaa14^2*spbb15^2*spaa24*spbb24^4*spaa45*spbb45-811/6*spaa14^2*spbb15^2*spbb24^3*spaa25^2*spbb25^2+685/9*spaa14^2*spbb15^2*spbb24^3*spaa25*spbb25*spaa45*spbb45-2261/18*spaa14^2*spbb15^2*spbb24^3*spaa45^2*spbb45^2+2293/9*spaa14*spaa15^3*spbb15^4*spbb24^2*spbb25+3422/9*spaa14*spaa15^2*spbb15^3*spaa24*spbb24^3*spbb25+2186/3*spaa14*spaa15^2*spbb15^3*spbb24^2*spaa25*spbb25^2-2246/9*spaa14*spaa15^2*spbb15^3*spbb24^2*spbb25*spaa45*spbb45+9805/18*spaa14*spaa15*spbb15^2*spaa24^2*spbb24^4*spbb25+7426/9*spaa14*spaa15*spbb15^2*spaa24*spbb24^3*spaa25*spbb25^2-1603/18*spaa14*spaa15*spbb15^2*spaa24*spbb24^3*spbb25*spaa45*spbb45+16061/6*spaa14*spaa15*spbb15^2*spbb24^2*spaa25^2*spbb25^3+52/9*spaa14*spaa15*spbb15^2*spbb24^2*spaa25*spbb25^2*spaa45*spbb45-9491/18*spaa14*spaa15*spbb15^2*spbb24^2*spbb25*spaa45^2*spbb45^2-257/9*spaa14*spbb15*spaa24^3*spbb24^5*spbb25+1613/18*spaa14*spbb15*spaa24^2*spbb24^4*spaa25*spbb25^2+13/9*spaa14*spbb15*spaa24^2*spbb24^4*spbb25*spaa45*spbb45+6374/3*spaa14*spbb15*spaa24*spbb24^3*spaa25^2*spbb25^3-809/18*spaa14*spbb15*spaa24*spbb24^3*spaa25*spbb25^2*spaa45*spbb45+127/18*spaa14*spbb15*spaa24*spbb24^3*spbb25*spaa45^2*spbb45^2-8171/9*spaa14*spbb15*spbb24^2*spaa25^3*spbb25^4+6071/6*spaa14*spbb15*spbb24^2*spaa25^2*spbb25^3*spaa45*spbb45+28/9*spaa14*spbb15*spbb24^2*spaa25*spbb25^2*spaa45^2*spbb45^2-413/18*spaa14*spbb15*spbb24^2*spbb25*spaa45^3*spbb45^3-359/6*spbb14*spaa15^4*spbb15^3*spbb25^3+4039/18*spaa15^4*spbb15^4*spbb24*spbb25^2+2123/18*spbb14^2*spaa15^3*spbb15*spaa24*spbb25^4-10933/18*spbb14*spaa15^3*spbb15^2*spaa24*spbb24*spbb25^3+2777/9*spaa15^3*spbb15^3*spaa24*spbb24^2*spbb25^2+497/6*spbb14*spaa15^3*spbb15^2*spaa25*spbb25^4-2159/9*spaa15^3*spbb15^3*spbb24*spaa25*spbb25^3+52/9*spbb14*spaa15^3*spbb15^2*spbb25^3*spaa45*spbb45-1441/9*spaa15^3*spbb15^3*spbb24*spbb25^2*spaa45*spbb45+15964/9*spbb14^2*spaa15^2*spaa24^2*spbb24*spbb25^4-23539/9*spbb14*spaa15^2*spbb15*spaa24^2*spbb24^2*spbb25^3+2864/9*spaa15^2*spbb15^2*spaa24^2*spbb24^3*spbb25^2-1847/3*spbb14^2*spaa15^2*spaa24*spaa25*spbb25^5+38366/9*spbb14*spaa15^2*spbb15*spaa24*spbb24*spaa25*spbb25^4-48251/9*spaa15^2*spbb15^2*spaa24*spbb24^2*spaa25*spbb25^3-49/3*spbb14^2*spaa15^2*spaa24*spbb25^4*spaa45*spbb45-7435/9*spbb14*spaa15^2*spbb15*spaa24*spbb24*spbb25^3*spaa45*spbb45-2164/9*spaa15^2*spbb15^2*spaa24*spbb24^2*spbb25^2*spaa45*spbb45-8779/18*spbb14*spaa15^2*spbb15*spaa25^2*spbb25^5+3685/2*spaa15^2*spbb15^2*spbb24*spaa25^2*spbb25^4-9043/6*spaa15^2*spbb15^2*spbb24*spaa25*spbb25^3*spaa45*spbb45+175/6*spbb14*spaa15^2*spbb15*spbb25^3*spaa45^2*spbb45^2-7859/18*spaa15^2*spbb15^2*spbb24*spbb25^2*spaa45^2*spbb45^2+5381/9*spbb14*spaa15*spaa24^3*spbb24^3*spbb25^3-4591/18*spaa15*spbb15*spaa24^3*spbb24^4*spbb25^2+97109/18*spbb14*spaa15*spaa24^2*spbb24^2*spaa25*spbb25^4-26651/6*spaa15*spbb15*spaa24^2*spbb24^3*spaa25*spbb25^3+3559/6*spbb14*spaa15*spaa24^2*spbb24^2*spbb25^3*spaa45*spbb45+205/6*spaa15*spbb15*spaa24^2*spbb24^3*spbb25^2*spaa45*spbb45+1267*spbb14*spaa15*spaa24*spbb24*spaa25^2*spbb25^5+12173/3*spaa15*spbb15*spaa24*spbb24^2*spaa25^2*spbb25^4+35770/9*spbb14*spaa15*spaa24*spbb24*spaa25*spbb25^4*spaa45*spbb45-33832/9*spaa15*spbb15*spaa24*spbb24^2*spaa25*spbb25^3*spaa45*spbb45+1930/9*spbb14*spaa15*spaa24*spbb24*spbb25^3*spaa45^2*spbb45^2+323/18*spaa15*spbb15*spaa24*spbb24^2*spbb25^2*spaa45^2*spbb45^2-1847/3*spbb14*spaa15*spaa25^3*spbb25^6+7247/3*spaa15*spbb15*spbb24*spaa25^3*spbb25^5-632*spbb14*spaa15*spaa25^2*spbb25^5*spaa45*spbb45+69577/18*spaa15*spbb15*spbb24*spaa25^2*spbb25^4*spaa45*spbb45-49/3*spbb14*spaa15*spaa25*spbb25^4*spaa45^2*spbb45^2-8929/18*spaa15*spbb15*spbb24*spaa25*spbb25^3*spaa45^2*spbb45^2-469/9*spaa15*spbb15*spbb24*spbb25^2*spaa45^3*spbb45^3+5381/9*spaa24^3*spbb24^4*spaa25*spbb25^3+75943/18*spaa24^2*spbb24^3*spaa25^2*spbb25^4+21439/18*spaa24^2*spbb24^3*spaa25*spbb25^3*spaa45*spbb45+67141/18*spaa24*spbb24^2*spaa25^3*spbb25^5+19294/3*spaa24*spbb24^2*spaa25^2*spbb25^4*spaa45*spbb45+14537/18*spaa24*spbb24^2*spaa25*spbb25^3*spaa45^2*spbb45^2+980/9*spbb24*spaa25^4*spbb25^6+20933/9*spbb24*spaa25^3*spbb25^5*spaa45*spbb45+21883/9*spbb24*spaa25^2*spbb25^4*spaa45^2*spbb45^2+1930/9*spbb24*spaa25*spbb25^3*spaa45^3*spbb45^3))/(spbb12^2*spaa15*spbb25^3*spbb34^2*spab5125^3),
(spaa24^3*spbb14^2*spaa15*spbb15*spbb23^3*spbb24*(4/9*spbb13*spaa23+4/9*spbb14*spaa24))/(spaa12^2*spbb12^2*spbb13^3*spab2152^3)+
(+4/9*spbb14^3*spaa15*spbb15^4*spbb23^3*spaa24*spbb24*spaa45^2)/(spaa12*spbb12^4*spbb13^3*spbb45*spab4154^3)+
(spbb12*spbb15*spbb14^2*spbb23^3*(2/3*spaa12*spbb12^3*spaa14^2*spbb15+4/3*spaa12*spbb12^2*spaa14*spbb15*spbb25*spaa45+2/3*spaa12*spbb12*spbb15*spbb25^2*spaa45^2+2/9*spbb12^2*spaa14^2*spbb15*spaa24*spbb24-2/9*spbb12^2*spaa14*spaa24^2*spbb24*spbb25+10/9*spbb12*spaa14*spbb15*spaa24*spbb24*spbb25*spaa45-2/9*spbb12*spaa24^2*spbb24*spbb25^2*spaa45+8/9*spbb15*spaa24*spbb24*spbb25^2*spaa45^2))/(spbb12^3*spbb13^3*spaa15*spbb25^3*spab2152^2)+
(spbb14^3*spbb23^3*spbb15^3*spaa45*(-2/3*spaa13*spbb13^2*spaa15-4/9*spaa13*spbb13*spbb23*spaa25-2/9*spbb12*spaa15*spaa25*spbb35+2/9*spbb13*spaa15*spaa25*spbb25-2/3*spbb13*spaa15*spaa35*spbb35-4/9*spbb23*spaa25*spaa35*spbb35))/(spaa12*spbb12^4*spbb13^3*spbb34*spbb45*spab4154^2)+
(spbb14^3*spbb15*spbb23^3*(22/9*spaa12*spbb12^3*spbb13*spaa14*spbb14*spbb34*spbb45+89/18*spaa12*spbb12^3*spaa14*spbb14^2*spbb34*spbb35-113/9*spaa12*spbb12^2*spbb13*spaa14*spbb14^2*spbb25*spbb34-1/3*spaa12*spbb12^2*spaa14*spbb14^3*spbb23*spbb35+1/3*spaa12*spbb12*spbb13*spaa14*spbb14^3*spbb23*spbb25-13/9*spaa12*spbb12^4*spaa24*spbb34^2*spbb45+11/9*spaa12*spbb12^3*spbb14*spaa24*spbb24*spbb34*spbb35+22/9*spaa12*spbb12^2*spbb14^2*spbb23*spaa24*spbb24*spbb35+14/9*spaa12*spbb12*spbb14^3*spbb23^2*spaa24*spbb25+1/3*spaa12*spbb13*spbb14^3*spbb23^2*spbb25*spaa34-13/9*spbb12^2*spaa13*spbb13^2*spaa14*spbb14*spbb34*spbb45-67/18*spbb12*spaa13*spbb13^2*spaa14*spbb14^2*spbb25*spbb34+13/9*spbb12^2*spaa13*spbb13^2*spaa34*spbb34^2*spbb45-11/9*spbb12*spaa13*spbb13^2*spbb14*spbb25*spaa34*spbb34^2-15/2*spbb12^2*spbb13*spaa14^2*spbb14^2*spbb34*spbb45+31/6*spbb12^2*spaa14^2*spbb14^3*spbb34*spbb35-17/6*spbb12*spbb13*spaa14^2*spbb14^3*spbb25*spbb34-2/9*spbb12^2*spaa14*spbb14^2*spaa24*spbb24*spbb34*spbb35-8/9*spbb12*spaa14*spbb14^3*spbb23*spaa24*spbb24*spbb35))/(spaa12*spbb12^5*spbb13^3*spbb24*spbb34^2*spbb45^2*spab4154)+
(spbb14^4*spbb15*spbb23^3*spbb25*(-13/18*spaa14*spbb14-13/18*spaa24*spbb24))/(spaa12*spbb12^5*spbb13*spbb34^2*spbb45^2)+
(spbb14^2*spbb15*spbb23^3*(67/18*spaa12^2*spbb13*spaa14*spbb14^2*spbb24-11/9*spaa12^2*spbb13^2*spaa23*spbb24^2+8/9*spaa12^2*spbb13*spbb14*spaa24*spbb24^2+5/2*spaa12^2*spbb13*spbb14*spbb24*spaa34*spbb34-67/18*spaa12*spaa14^2*spbb14^3*spbb34-19/9*spaa12*spaa14*spbb14^2*spaa24*spbb24*spbb34-3*spaa12*spaa14*spbb14^2*spaa34*spbb34^2+43/9*spaa12*spbb13*spaa23^2*spbb23*spbb24*spbb34+163/18*spaa12*spbb13*spaa23*spaa24*spbb24^2*spbb34+37/6*spaa12*spbb13*spaa23*spbb24*spaa34*spbb34^2+77/18*spaa12*spbb14*spaa24^2*spbb24^2*spbb34+64/9*spaa12*spbb14*spaa24*spbb24*spaa34*spbb34^2+17/6*spaa12*spbb14*spaa34^2*spbb34^3-13/18*spaa23^3*spbb23^2*spbb34^2-13/18*spaa23^2*spbb23*spaa24*spbb24*spbb34^2))/(spaa12^2*spbb12^4*spbb13^2*spaa15*spbb34^2*spbb45^2)+
(spbb14^2*spbb15*spbb23^3*(37/9*spaa12^3*spaa13*spbb13^3*spbb14*spbb24+4/9*spaa12^3*spbb13^3*spaa23*spbb24^2-14/9*spaa12^3*spbb13^2*spbb14*spaa24*spbb24^2+37/9*spaa12^2*spaa13^2*spbb13^3*spbb14*spbb34+11/2*spaa12^2*spaa13*spbb13^3*spaa23*spbb24*spbb34+191/18*spaa12^2*spaa13*spbb13^2*spbb14*spaa24*spbb24*spbb34+19/9*spaa12^2*spbb13^2*spaa23^2*spbb23*spbb24*spbb34+107/18*spaa12^2*spbb13^2*spaa23*spaa24*spbb24^2*spbb34-7/6*spaa12^2*spbb13*spbb14*spaa24^2*spbb24^2*spbb34+4/3*spaa12*spaa13^2*spbb13^3*spaa23*spbb34^2+76/9*spaa12*spaa13^2*spbb13^2*spbb14*spaa24*spbb34^2+53/3*spaa12*spaa13*spbb13^2*spaa23^2*spbb23*spbb34^2-2/3*spaa12*spaa13*spbb13^2*spaa23*spaa24*spbb24*spbb34^2-19/6*spaa12*spaa13*spbb13*spbb14*spaa24^2*spbb24*spbb34^2+121/6*spaa12*spbb13^2*spaa14*spaa23^2*spbb24*spbb34^2+59/9*spaa12*spbb13*spaa23^3*spbb23^2*spbb34^2-18*spaa12*spbb13*spaa23^2*spbb23*spaa24*spbb24*spbb34^2-268/9*spaa12*spbb13*spaa23*spaa24^2*spbb24^2*spbb34^2-47/9*spaa12*spbb14*spaa24^3*spbb24^2*spbb34^2+2/3*spaa13^2*spbb13^2*spaa23*spaa24*spbb34^3+1/3*spaa13^2*spbb13*spbb14*spaa24^2*spbb34^3-1/3*spaa13*spbb13^2*spaa14*spaa23^2*spbb34^3+11/2*spaa13*spbb13*spaa23^2*spbb23*spaa24*spbb34^3-731/18*spaa13*spbb13*spaa23*spaa24^2*spbb24*spbb34^3-10*spaa13*spbb13*spaa23*spaa24*spaa34*spbb34^4-187/18*spaa13*spbb14*spaa24^3*spbb24*spbb34^3-31/6*spaa13*spbb14*spaa24^2*spaa34*spbb34^4+643/18*spbb13*spaa14*spaa23^2*spaa24*spbb24*spbb34^3+31/6*spbb13*spaa14*spaa23^2*spaa34*spbb34^4+53/9*spaa23^3*spbb23^2*spaa24*spbb34^3-9/2*spaa23^2*spbb23*spaa24^2*spbb24*spbb34^3-187/18*spaa23*spaa24^3*spbb24^2*spbb34^3-140/9*spaa23*spaa24^2*spbb24*spaa34*spbb34^4-31/6*spaa23*spaa24*spaa34^2*spbb34^5))/(spaa12^2*spbb12^3*spbb13^3*spaa15*spbb34^2*spbb45^2*spab2152)+
(spbb15*spbb14^2*spbb23^3*(-199/9*spaa12^3*spbb15^2*spbb24^4*spbb25*spbb35*spaa45+1/9*spaa12^2*spaa14*spaa15*spbb15^3*spbb24^4*spbb35-385/18*spaa12^2*spaa14*spbb15^2*spaa24*spbb24^5*spbb35+83/6*spaa12^2*spaa14*spbb15^2*spbb24^4*spbb35*spaa45*spbb45+95/18*spaa12^2*spaa15^2*spbb15^3*spbb24^3*spbb25*spbb35+98/9*spaa12^2*spaa15*spbb15^2*spbb24^3*spaa25*spbb25^2*spbb35+4/3*spaa12^2*spbb15*spaa24^2*spbb24^5*spbb25*spbb35+2/3*spaa12^2*spbb15*spaa24*spbb24^4*spaa25*spbb25^2*spbb35-46/9*spaa12^2*spbb15*spbb24^3*spaa25^2*spbb25^3*spbb35-1/3*spaa12*spaa14^2*spbb14*spaa15*spbb15^2*spbb24^3*spbb35*spbb45+304/9*spaa12*spaa14^2*spbb14*spbb15*spaa24*spbb24^4*spbb35*spbb45-47/18*spaa12*spaa14^2*spbb14*spbb15*spbb24^3*spbb35*spaa45*spbb45^2-98/9*spaa12*spaa14*spaa15^2*spbb15^3*spbb24^3*spbb35*spbb45-931/18*spaa12*spaa14*spaa15*spbb15^2*spbb24^3*spbb35*spaa45*spbb45^2-25/6*spaa12*spaa14*spbb15*spaa24^2*spbb24^5*spbb35*spbb45-161/18*spaa12*spaa14*spbb15*spaa24*spbb24^4*spbb35*spaa45*spbb45^2-125/18*spaa12*spaa14*spbb15*spbb24^3*spbb35*spaa45^2*spbb45^3-95/9*spaa12*spaa15^3*spbb15^3*spbb24^2*spbb25*spbb35*spbb45+701/18*spaa12*spaa15^2*spbb15^2*spbb24^2*spaa25*spbb25^2*spbb35*spbb45-355/18*spaa12*spaa15*spbb15*spbb24^2*spaa25^2*spbb25^3*spbb35*spbb45+31/3*spaa12*spaa24*spbb24^3*spaa25^2*spbb25^3*spbb35*spbb45+119/18*spaa12*spbb24^2*spaa25^3*spbb25^4*spbb35*spbb45+2/3*spaa14^4*spbb14^3*spbb24^2*spbb35*spbb45^2-1/9*spaa14^3*spbb14^2*spaa15*spbb15*spbb23*spbb24*spbb45^3+5/3*spaa14^3*spbb14^2*spaa15*spbb15*spbb24^2*spbb35*spbb45^2-25/18*spaa14^3*spbb14^2*spbb23*spaa24*spbb24^2*spbb45^3-11*spbb12*spaa14^2*spbb14*spaa15^2*spbb15*spbb23*spbb45^4-77/2*spaa14^2*spbb14*spaa15^2*spbb15^2*spbb23*spbb24*spbb45^3+235/6*spaa14^2*spbb14*spaa15^2*spbb15^2*spbb24^2*spbb35*spbb45^2-1/9*spbb12*spaa14^2*spbb14*spaa15*spbb23*spaa24*spbb24*spbb45^4-50/3*spaa14^2*spbb14*spaa15*spbb15*spbb23*spaa24*spbb24^2*spbb45^3+4/9*spaa14^2*spbb14*spbb23*spaa24^2*spbb24^3*spbb45^3-4/9*spaa14^2*spbb14*spaa24^2*spbb24^4*spbb35*spbb45^2-13/6*spaa14^2*spbb14*spbb23*spaa24*spbb24^2*spaa45*spbb45^4-22*spbb12*spaa14*spaa15^3*spbb15^2*spbb23*spbb45^4-230/3*spaa14*spaa15^3*spbb15^3*spbb23*spbb24*spbb45^3+589/9*spaa14*spaa15^3*spbb15^3*spbb24^2*spbb35*spbb45^2-11*spbb12^2*spaa14*spaa15^2*spbb23*spaa24*spbb45^5-398/9*spbb12*spaa14*spaa15^2*spbb15*spbb23*spaa24*spbb24*spbb45^4-871/18*spaa14*spaa15^2*spbb15^2*spbb23*spaa24*spbb24^2*spbb45^3-13/6*spbb12*spaa14*spaa15*spbb23*spaa24^2*spbb24^2*spbb45^4+31/2*spaa14*spbb23*spaa24^3*spbb24^4*spbb45^3-31/6*spaa14*spaa24^3*spbb24^5*spbb35*spbb45^2+31/2*spaa14*spbb23*spaa24^2*spbb24^3*spaa45*spbb45^4+31/6*spaa14*spbb23*spaa24*spbb24^2*spaa45^2*spbb45^5-11*spaa15^4*spbb15^3*spbb23*spbb25*spbb45^3+491/18*spaa15^4*spbb15^3*spbb24*spbb25*spbb35*spbb45^2-11*spbb12*spaa15^3*spbb15*spbb23*spaa24*spbb25*spbb45^4-298/9*spaa15^3*spbb15^2*spbb23*spaa24*spbb24*spbb25*spbb45^3))/(spaa12^2*spbb12^2*spbb13^3*spaa15*spbb24^2*spbb25^3*spbb34*spbb45^2*spab2152)+
(spbb14^2*spbb15*spbb23^3*(-199/9*spaa12^3*spaa14*spbb14^2*spbb24^3*spbb25^2*spbb35+565/18*spaa12^3*spbb14^2*spaa15*spbb24^2*spbb25^3*spbb35+17*spaa12^3*spbb14*spaa24*spbb24^4*spbb25^2*spbb35+76/9*spaa12^3*spbb14*spbb24^3*spaa25*spbb25^3*spbb35-149/18*spaa12^2*spaa14^2*spbb14^2*spbb24^3*spbb25*spbb35*spbb45-35/3*spaa12^2*spaa14*spbb14^2*spaa15*spbb24^2*spbb25^2*spbb35*spbb45+347/9*spaa12^2*spaa14*spbb14*spaa24*spbb24^4*spbb25*spbb35*spbb45+467/9*spaa12^2*spaa14*spbb14*spbb24^3*spaa25*spbb25^2*spbb35*spbb45+889/18*spaa12^2*spbb14^2*spaa15^2*spbb24*spbb25^3*spbb35*spbb45+67/6*spaa12^2*spbb14*spaa15*spbb24^2*spaa25*spbb25^3*spbb35*spbb45-8/3*spaa12^2*spaa24*spbb24^4*spaa25*spbb25^2*spbb35*spbb45+11/6*spaa12^2*spbb24^3*spaa25^2*spbb25^3*spbb35*spbb45+95/9*spaa12*spaa14^3*spbb14^2*spbb24^3*spbb35*spbb45^2-518/9*spaa12*spaa14^2*spbb14^2*spaa15*spbb24^2*spbb25*spbb35*spbb45^2-131/9*spaa12*spaa14^2*spbb14*spaa24*spbb24^4*spbb35*spbb45^2+1279/18*spaa12*spaa14^2*spbb14*spbb24^3*spaa25*spbb25*spbb35*spbb45^2+25*spaa12*spaa14*spbb14^2*spaa15^2*spbb24*spbb25^2*spbb35*spbb45^2+445/9*spaa12*spaa14*spbb14*spaa15*spbb24^2*spaa25*spbb25^2*spbb35*spbb45^2-13/6*spaa12*spaa14*spaa24*spbb24^4*spaa25*spbb25*spbb35*spbb45^2-251/9*spaa12*spaa14*spbb24^3*spaa25^2*spbb25^2*spbb35*spbb45^2+133/3*spaa12*spbb14^2*spaa15^3*spbb25^3*spbb35*spbb45^2+122/9*spaa12*spbb14*spaa15^2*spbb24*spaa25*spbb25^3*spbb35*spbb45^2-5/2*spaa12*spaa15*spbb24^2*spaa25^2*spbb25^3*spbb35*spbb45^2-4/3*spaa14^4*spbb14^2*spbb24^2*spbb34*spbb45^3+1/3*spaa14^3*spbb14^2*spaa15*spbb23*spbb24*spbb45^4-39*spaa14^3*spbb14^2*spaa15*spbb24^2*spbb35*spbb45^3-119/9*spaa14^3*spbb14*spaa24*spbb24^3*spbb34*spbb45^3+55/18*spaa14^3*spbb14*spbb24^2*spbb34*spaa45*spbb45^4+419/9*spbb12*spaa14^2*spbb14*spaa15^2*spbb23*spbb45^5-320/9*spaa14^2*spbb14^2*spaa15^2*spbb23*spbb25*spbb45^4-1487/18*spaa14^2*spbb14^2*spaa15^2*spbb24*spbb25*spbb35*spbb45^3+431/9*spaa14^2*spbb14*spaa15*spbb24^2*spaa25*spbb25*spbb35*spbb45^3+1/3*spaa14^2*spbb14*spaa15*spbb23*spbb24*spaa45*spbb45^5+190/9*spaa14^2*spaa24^2*spbb24^4*spbb34*spbb45^3+256/9*spaa14^2*spaa24*spbb24^3*spbb34*spaa45*spbb45^4+31/3*spaa14^2*spbb24^2*spbb34*spaa45^2*spbb45^5-4/3*spbb12*spaa14*spaa15^3*spbb15*spbb23*spbb45^5+434/9*spaa14*spbb14^2*spaa15^3*spbb25^2*spbb35*spbb45^3+47/9*spaa14*spbb14*spaa15^3*spbb15*spbb23*spbb25*spbb45^4+36*spaa14*spbb14*spaa15^2*spbb24*spaa25*spbb25^2*spbb35*spbb45^3+11*spaa14*spbb14*spaa15^2*spbb23*spbb25*spaa45*spbb45^5+62/3*spaa14*spaa15*spbb24^2*spaa25^2*spbb25^2*spbb35*spbb45^3+166/3*spbb14*spaa15^4*spbb15*spbb25^2*spbb35*spbb45^3+4/3*spbb14*spaa15^3*spaa25*spbb25^3*spbb35*spbb45^3-4/3*spaa15^3*spbb15*spbb23*spbb25*spaa45*spbb45^5))/(spaa12^2*spbb12^2*spbb13^2*spaa15*spbb24^2*spbb25^3*spbb34^2*spbb45^2*spab2152)+
(spaa13^2*spbb14^2*spbb15*spbb23^3*(-92/3*spaa12*spbb12+37/3*spaa13*spbb13-323/9*spaa14*spbb14+4/3*spaa23*spbb23))/(spaa12^2*spbb12^2*spbb13*spbb24^2*spbb25*spab2152)+
(spbb23^3*spbb14^2*spbb15*(2203/6*spaa12^2*spbb12*spaa13*spbb23*spbb25+395/9*spaa12^2*spbb12*spaa15*spbb25^2+485/18*spaa12^2*spbb23*spbb25^2*spaa35+3277/18*spaa12*spbb12*spaa13^2*spbb23*spbb35+487/2*spaa12*spaa13^2*spbb15*spbb23^2+523*spaa12*spaa13*spaa15*spbb15*spbb23*spbb25-119/2*spaa12*spaa13*spaa23*spbb23^2*spbb25+1175/18*spaa12*spaa15^2*spbb15*spbb25^2-256/9*spaa13^3*spbb13*spbb23*spbb35-134/9*spaa13^2*spaa23*spbb23^2*spbb35))/(spaa12*spbb12^2*spbb13*spaa15*spbb25^3*spbb34^2*spab2152)+
(-311/18*spaa13*spbb14^2*spbb15*spaa23*spbb23^3)/(spbb12^2*spbb13*spaa15*spbb45^2*spab2152)+
(spbb14^2*spbb15*spbb23^3*(-3866/9*spaa12^2*spbb12*spaa13^2*spbb25^2*spbb34+8905/18*spaa12^2*spbb12*spaa13*spaa15*spbb25^2*spbb45+2431/9*spaa12*spaa13^3*spbb15*spbb23*spbb25*spbb34+244/9*spaa12*spaa13^2*spaa15*spbb15*spbb25^2*spbb34-1987/18*spaa12*spaa13^2*spaa25*spbb25^3*spbb34+1858/3*spaa12*spaa13*spaa15^2*spbb15*spbb25^2*spbb45+388/3*spaa12*spaa13*spaa15*spaa25*spbb25^3*spbb45-187/18*spaa12*spaa15^2*spaa23*spbb25^3*spbb45-1073/18*spaa13^4*spbb15*spbb23*spbb34*spbb35+16*spaa13^3*spaa15*spbb15*spbb24*spbb35^2+775/18*spaa13^3*spaa15*spbb15*spbb25*spbb34*spbb35-176*spaa13^3*spaa25*spbb25^2*spbb34*spbb35-160/9*spaa13^3*spbb24*spaa35*spbb35^3-1075/18*spaa13^3*spbb25*spbb34*spaa35*spbb35^2+304/9*spaa13^2*spaa15^2*spbb15*spbb25*spbb35*spbb45+3019/9*spaa13^2*spaa15*spaa25*spbb25^2*spbb35*spbb45+145/2*spaa13^2*spaa15*spbb25*spaa35*spbb35^2*spbb45-136*spaa13*spaa15^2*spaa23*spbb25^2*spbb35*spbb45))/(spaa12^2*spbb12^2*spbb13*spaa15*spbb24*spbb25^3*spbb34*spbb45*spab2152)+
(spbb14^2*spbb15*spaa15*spaa13*spbb23^2*(-5665/18*spaa12*spbb25+1717/18*spaa14*spbb45))/(spaa12^2*spbb12^2*spbb24*spbb25*spbb34*spab2152)+
(+3878/9*spaa13^2*spbb14^2*spbb15*spbb23^3)/(spbb12^2*spaa15*spbb25*spbb34*spbb45*spab2152)+
(spbb23^2*spaa13*spaa14*spbb14^2*spbb15*(-2507/18*spaa12*spaa13*spbb23*spbb25-3691/9*spaa12*spaa15*spbb25^2+1141/18*spaa13^2*spbb23*spbb35-1717/18*spaa13*spaa15*spbb25*spbb35))/(spaa12^2*spbb12^2*spaa15*spbb25^3*spbb34*spab2152),
(+4/9*spbb12*spbb14^2*spbb15*spbb23^3*spaa24^3*spbb24*spaa25)/(spaa12^2*spbb12^3*spbb13^3*spab2152^2)+
(spbb14^3*spaa24*spbb15*spbb23^3*spbb24*(-4/9*spbb12^2*spaa24^2-8/9*spbb12*spbb13*spaa24*spaa34-4/9*spbb13^2*spaa34^2))/(spaa12*spbb12^4*spbb13^3*spbb45*spab4154^2)+
(spbb14^3*spbb45*spbb15*spbb23^3*spbb25*(11/2*spaa14^2*spbb14^2+11*spaa14*spbb14*spaa24*spbb24+11/2*spaa14*spbb14*spaa45*spbb45+11/2*spaa24^2*spbb24^2+11/2*spaa24*spbb24*spaa45*spbb45+11/2*spaa45^2*spbb45^2))/(spaa12*spbb12^5*spbb34^2*spbb35*spbb45^2*spab3123)+
(spbb14^3*spaa45*spbb15*spbb23^3*(2/9*spbb12*spaa14*spbb14*spaa24+2/9*spbb12*spaa15*spbb15*spaa24-8/9*spaa15*spbb15^2*spaa45+2/9*spbb14*spaa24*spbb25*spaa45))/(spaa12*spbb12^4*spbb13^3*spaa15*spbb45*spab4154)+
(spbb23^3*spbb14^2*spbb15*(-131/18*spaa23^3*spbb23^2*spaa34^2*spbb34^4*spbb35-361/18*spaa23^3*spbb23^2*spaa34*spbb34^3*spaa35*spbb35^2-41/6*spaa23^3*spbb23^2*spbb34^2*spaa35^2*spbb35^3+113/9*spaa23^2*spbb23^2*spaa24*spaa34^2*spbb34^4*spbb45+107/18*spaa23^2*spbb23*spaa24*spbb25*spaa34^2*spbb34^5+29/6*spaa23^2*spbb23^2*spaa24*spaa34*spbb34^3*spaa45*spbb45^2+97/9*spaa23^2*spbb23^2*spaa24*spbb34^2*spaa45^2*spbb45^3-107/18*spaa23^2*spbb23^2*spaa25*spbb34*spaa35^2*spbb35^3*spbb45-11/2*spaa23^2*spbb23*spaa34^3*spbb34^5*spbb35-91/9*spaa23^2*spbb23*spaa34^2*spbb34^4*spaa35*spbb35^2+20/9*spaa23^2*spbb23*spaa34*spbb34^3*spaa35^2*spbb35^3+8/9*spaa23^2*spbb23*spbb34^2*spaa35^3*spbb35^4+2/9*spaa23*spbb23*spaa24^2*spbb24*spaa34^2*spbb34^4*spbb45-2/9*spaa23*spbb23*spaa24^2*spbb24*spaa34*spbb34^3*spaa45*spbb45^2+337/18*spaa23*spbb23*spaa24^2*spbb24*spbb34^2*spaa45^2*spbb45^3-37/2*spaa23*spbb23^2*spaa24*spaa25*spbb34*spaa45^2*spbb45^4-2/9*spaa23*spbb23*spaa24*spaa34^3*spbb34^5*spbb45+83/18*spaa23*spbb23*spaa24*spaa34^2*spbb34^4*spaa45*spbb45^2+269/18*spaa23*spbb23*spaa24*spaa34*spbb34^3*spaa45^2*spbb45^3+194/9*spaa23*spbb23*spaa24*spbb34^2*spaa45^3*spbb45^4+4/9*spaa23*spbb23^2*spaa25^2*spaa35^2*spbb35^3*spbb45^2+107/18*spaa23*spbb23*spaa25*spbb34*spaa35^3*spbb35^4*spbb45+83/18*spaa23*spaa34^3*spbb34^5*spaa35*spbb35^2+83/9*spaa23*spaa34^2*spbb34^4*spaa35^2*spbb35^3+91/9*spaa23*spaa34*spbb34^3*spaa35^3*spbb35^4+11/2*spaa23*spbb34^2*spaa35^4*spbb35^5-11/2*spaa24^3*spbb24^2*spaa34*spbb34^3*spaa45*spbb45^2+10/9*spaa24^3*spbb24^2*spbb34^2*spaa45^2*spbb45^3-113/9*spbb23*spaa24^2*spbb24*spaa25*spbb34*spaa45^2*spbb45^4-2/9*spaa24^2*spbb24*spaa34^2*spbb34^4*spaa45*spbb45^2+97/9*spaa24^2*spbb24*spaa34*spbb34^3*spaa45^2*spbb45^3+202/9*spaa24^2*spbb24*spbb34^2*spaa45^3*spbb45^4+4/9*spbb23^2*spaa24*spaa25^2*spaa45^2*spbb45^5-107/18*spbb23*spaa24*spaa25*spbb34*spaa45^3*spbb45^5+11/2*spaa24*spaa34^3*spbb34^5*spaa45*spbb45^2+107/9*spaa24*spaa34^2*spbb34^4*spaa45^2*spbb45^3+107/9*spaa24*spaa34*spbb34^3*spaa45^3*spbb45^4+11/2*spaa24*spbb34^2*spaa45^4*spbb45^5))/(spaa12^2*spbb12^4*spbb13^2*spaa15*spbb34^2*spbb35*spbb45^2*spab3123*spab5125)+
(spaa24*spbb14^2*spbb15*spbb23^3*(103/9*spbb12*spaa13^3*spbb13^3*spaa14+37/6*spbb12*spaa13^3*spbb13^2*spbb23*spaa24+10/9*spaa13^3*spbb13^3*spbb23*spaa34+212/9*spbb12*spaa13^2*spbb13^2*spaa14^2*spbb14+113/3*spbb12*spaa13^2*spbb13^2*spaa14*spaa24*spbb24-281/18*spbb12*spaa13^2*spbb13*spaa14*spbb14*spbb23*spaa24+103/9*spaa13^2*spbb13^3*spaa14*spbb24*spaa34+14/3*spbb12*spaa13^2*spbb13*spbb23*spaa24^2*spbb24+2/9*spbb12*spaa13^2*spbb14*spbb23^2*spaa24^2-653/18*spaa13^2*spbb13^2*spbb23*spaa24*spbb24*spaa34+281/6*spaa13^2*spbb13*spbb14*spbb23^2*spaa24*spaa34-67/9*spaa13^2*spbb13^2*spbb23*spaa34^2*spbb34+125/9*spbb12*spaa13*spbb13*spaa14^3*spbb14^2+175/9*spbb12*spaa13*spbb13*spaa14^2*spbb14*spaa24*spbb24+16/9*spbb12*spaa13*spaa14^2*spbb14^2*spbb23*spaa24+109/9*spaa13*spbb13^2*spaa14^2*spbb14*spbb24*spaa34+20/3*spbb12*spaa13*spbb13*spaa14*spaa24^2*spbb24^2+32/9*spbb12*spaa13*spaa14*spbb14*spbb23*spaa24^2*spbb24+43/3*spaa13*spbb13^2*spaa14*spaa24*spbb24^2*spaa34+16/9*spbb12*spaa13*spbb23*spaa24^3*spbb24^2-37/6*spaa13*spbb13*spbb23*spaa24^2*spbb24^2*spaa34+8/3*spaa13*spbb14*spbb23^2*spaa24^2*spbb24*spaa34-160/9*spaa13*spbb13*spbb23*spaa24*spbb24*spaa34^2*spbb34-16/3*spaa13*spbb14*spbb23^2*spaa24*spaa34^2*spbb34-61/9*spaa13*spbb13*spbb23*spaa34^3*spbb34^2+16/9*spbb12*spaa14^4*spbb14^3+16/3*spbb12*spaa14^3*spbb14^2*spaa24*spbb24+16/9*spbb13*spaa14^3*spbb14^2*spbb24*spaa34+16/3*spbb12*spaa14^2*spbb14*spaa24^2*spbb24^2+34/9*spbb13*spaa14^2*spbb14*spaa24*spbb24^2*spaa34+16/9*spbb12*spaa14*spaa24^3*spbb24^3-7/2*spbb13*spaa14*spaa24^2*spbb24^3*spaa34-2/9*spbb23*spaa24^2*spbb24^2*spaa34^2*spbb34+16/9*spbb23*spaa24*spbb24*spaa34^3*spbb34^2+16/9*spbb23*spaa34^4*spbb34^3))/(spaa12^2*spbb12^3*spbb13^3*spaa15*spbb25^2*spab3123*spab5125)+
(spbb35*spbb23^3*spbb14^2*spbb15*(2/9*spaa12^4*spbb12^2*spbb13*spaa23*spbb23-4/9*spaa12^3*spbb12*spaa13^2*spbb13^3+4/3*spaa12^3*spbb12*spaa13*spbb13^2*spaa23*spbb23-4/3*spaa12^3*spbb12*spaa13*spbb13^2*spaa35*spbb35-2/9*spaa12^3*spbb12^2*spbb13*spaa15*spaa23*spbb35+4/9*spaa12^3*spbb12*spbb13*spaa23^2*spbb23^2-2/3*spaa12^3*spbb12*spbb13*spaa35^2*spbb35^2-4/9*spaa12^2*spaa13^3*spbb13^4+2/3*spaa12^2*spaa13^2*spbb13^3*spaa23*spbb23-4/3*spaa12^2*spaa13^2*spbb13^3*spaa35*spbb35-22/9*spaa12^2*spbb12*spaa13*spbb13^2*spaa15*spaa23*spbb35+4/3*spaa12^2*spaa13*spbb13^2*spaa23^2*spbb23^2-2/3*spaa12^2*spaa13*spbb13^2*spaa35^2*spbb35^2-2/3*spaa12^2*spbb12*spbb13*spaa15*spaa23^2*spbb23*spbb35-10/9*spaa12^2*spbb12*spbb13*spaa15*spaa23*spaa35*spbb35^2+2/9*spaa12^2*spbb13*spaa23^3*spbb23^3-4/9*spaa12^2*spbb12*spaa25*spaa35^2*spbb35^3+2/9*spaa12^2*spbb13*spaa35^3*spbb35^3-8/9*spaa12*spaa13^2*spbb13^3*spaa15*spaa23*spbb35-4/3*spaa12*spaa13*spbb13^2*spaa15*spaa23^2*spbb23*spbb35-4/9*spaa12*spaa13*spbb13^2*spaa15*spaa23*spaa35*spbb35^2-2/9*spaa12*spbb12*spbb13*spaa15^2*spaa23^2*spbb35^2-4/9*spaa12*spbb13*spaa15*spaa23^3*spbb23^2*spbb35-2/9*spaa12*spbb12*spaa15*spaa23*spaa25*spaa35*spbb35^3+4/9*spaa12*spbb13*spaa15*spaa23*spaa35^2*spbb35^3+2/9*spaa13*spbb13^2*spaa15^2*spaa23^2*spbb35^2+2/9*spbb13*spaa15^2*spaa23^3*spbb23*spbb35^2+2/9*spbb12*spaa15^2*spaa23^2*spaa25*spbb35^3+2/9*spbb13*spaa15^2*spaa23^2*spaa35*spbb35^3))/(spaa12*spbb13^3*spbb25^2*spbb34^2*spab2152*spab3123*spab5125^2)+
(+11/2*spbb14^3*spbb15*spbb23^3*spaa24)/(spaa12*spbb12^2*spbb13^3*spbb24*spbb45)+
(spbb23^4*spbb14^2*spbb15*(697/18*spaa12^2*spbb12^2*spaa13*spbb13+317/9*spaa12^2*spbb12^2*spaa23*spbb23-31/3*spaa12^2*spbb12^2*spaa24*spbb24-475/18*spaa12^2*spbb12*spbb14*spbb23*spaa34+535/18*spaa12*spbb12*spaa13^2*spbb13^2+821/18*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-95/9*spaa12*spaa13*spbb13*spbb14*spbb23*spaa34+139/6*spaa12*spbb12*spaa23^2*spbb23^2+107/18*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24-79/18*spaa12*spbb14*spaa23*spbb23^2*spaa34+11/2*spaa12*spbb12*spaa24^2*spbb24^2+11/2*spaa12*spbb14*spbb23*spaa24*spbb24*spaa34+41/6*spaa13^3*spbb13^3+149/9*spaa13^2*spbb13^2*spaa23*spbb23+53/2*spaa13*spbb13*spaa23^2*spbb23^2+151/9*spaa23^3*spbb23^3))/(spbb12^3*spbb13*spaa15*spbb25*spbb34^2*spbb35*spab3123*spab5125)+
(spbb14^2*spbb15*spbb23^3*(208/3*spaa13^4*spbb13^5*spaa34^3*spbb34^4*spbb45+107/9*spaa13^4*spbb13^4*spbb15*spaa34^3*spbb34^5-311/9*spaa13^4*spbb13^5*spaa34^2*spbb34^3*spaa35*spbb35*spbb45-107/18*spaa13^4*spbb13^4*spbb15*spaa34^2*spbb34^4*spaa35*spbb35-6449/18*spaa13^4*spbb13^5*spaa34^2*spbb34^3*spaa45*spbb45^2-1067/6*spaa13^4*spbb13^4*spbb15*spaa34^2*spbb34^4*spaa45*spbb45-511/18*spaa13^4*spbb13^3*spbb15^2*spaa34^2*spbb34^5*spaa45+31/3*spaa13^4*spbb13^5*spaa34*spbb34^2*spaa35^2*spbb35^2*spbb45+119/9*spaa13^4*spbb13^4*spbb15*spaa34*spbb34^3*spaa35^2*spbb35^2+371/3*spaa13^4*spbb13^5*spaa34*spbb34^2*spaa35*spbb35*spaa45*spbb45^2+94*spaa13^4*spbb13^4*spbb15*spaa34*spbb34^3*spaa35*spbb35*spaa45*spbb45+218/9*spaa13^4*spbb13^3*spbb15^2*spaa34*spbb34^4*spaa35*spbb35*spaa45+7819/18*spaa13^4*spbb13^5*spaa34*spbb34^2*spaa45^2*spbb45^3+7091/18*spaa13^4*spbb13^4*spbb15*spaa34*spbb34^3*spaa45^2*spbb45^2+1448/9*spaa13^4*spbb13^3*spbb15^2*spaa34*spbb34^4*spaa45^2*spbb45+22*spaa13^4*spbb13^2*spbb15^3*spaa34*spbb34^5*spaa45^2-103/9*spaa13^4*spbb13^5*spbb34*spaa35^3*spbb35^3*spbb45+41/6*spaa13^4*spbb13^4*spbb15*spbb34^2*spaa35^3*spbb35^3-418/9*spaa13^4*spbb13^5*spbb34*spaa35^2*spbb35^2*spaa45*spbb45^2-169/6*spaa13^4*spbb13^4*spbb15*spbb34^2*spaa35^2*spbb35^2*spaa45*spbb45+4/3*spaa13^4*spbb13^3*spbb15^2*spbb34^3*spaa35^2*spbb35^2*spaa45-311/3*spaa13^4*spbb13^5*spbb34*spaa35*spbb35*spaa45^2*spbb45^3-2195/18*spaa13^4*spbb13^4*spbb15*spbb34^2*spaa35*spbb35*spaa45^2*spbb45^2-173/3*spaa13^4*spbb13^3*spbb15^2*spbb34^3*spaa35*spbb35*spaa45^2*spbb45-11*spaa13^4*spbb13^2*spbb15^3*spbb34^4*spaa35*spbb35*spaa45^2-1640/9*spaa13^4*spbb13^5*spbb34*spaa45^3*spbb45^4-4001/18*spaa13^4*spbb13^4*spbb15*spbb34^2*spaa45^3*spbb45^3-1244/9*spaa13^4*spbb13^3*spbb15^2*spbb34^3*spaa45^3*spbb45^2-406/9*spaa13^4*spbb13^2*spbb15^3*spbb34^4*spaa45^3*spbb45-11/2*spaa13^4*spbb13*spbb15^4*spbb34^5*spaa45^3+311/3*spaa13^3*spbb13^4*spaa14*spbb14*spaa34^3*spbb34^4*spbb45+107/6*spaa13^3*spbb13^3*spaa14*spbb14*spbb15*spaa34^3*spbb34^5-3979/9*spaa13^3*spbb13^4*spaa14*spbb14*spaa34^2*spbb34^3*spaa45*spbb45^2-1648/9*spaa13^3*spbb13^3*spaa14*spbb14*spbb15*spaa34^2*spbb34^4*spaa45*spbb45-503/18*spaa13^3*spbb13^2*spaa14*spbb14*spbb15^2*spaa34^2*spbb34^5*spaa45+2765/6*spaa13^3*spbb13^4*spaa14*spbb14*spaa34*spbb34^2*spaa45^2*spbb45^3+4837/18*spaa13^3*spbb13^3*spaa14*spbb14*spbb15*spaa34*spbb34^3*spaa45^2*spbb45^2+814/9*spaa13^3*spbb13^2*spaa14*spbb14*spbb15^2*spaa34*spbb34^4*spaa45^2*spbb45+11*spaa13^3*spbb13*spaa14*spbb14*spbb15^3*spaa34*spbb34^5*spaa45^2-3197/18*spaa13^3*spbb13^4*spaa14*spbb14*spbb34*spaa45^3*spbb45^4-2179/18*spaa13^3*spbb13^3*spaa14*spbb14*spbb15*spbb34^2*spaa45^3*spbb45^3-317/6*spaa13^3*spbb13^2*spaa14*spbb14*spbb15^2*spbb34^3*spaa45^3*spbb45^2-11*spaa13^3*spbb13*spaa14*spbb14*spbb15^3*spbb34^4*spaa45^3*spbb45-808/9*spaa13^3*spbb13^5*spaa15*spaa34^3*spbb34^3*spbb45^2+287/9*spaa13^3*spbb13^5*spaa15*spaa34^2*spbb34^2*spaa35*spbb35*spbb45^2+2176/9*spaa13^3*spbb13^5*spaa15*spaa34^2*spbb34^2*spaa45*spbb45^3-107/3*spaa13^3*spbb13^5*spaa15*spaa34*spbb34*spaa35^2*spbb35^2*spbb45^2-935/9*spaa13^3*spbb13^5*spaa15*spaa34*spbb34*spaa35*spbb35*spaa45*spbb45^3-4333/18*spaa13^3*spbb13^5*spaa15*spaa34*spbb34*spaa45^2*spbb45^4-37/6*spaa13^3*spbb13^5*spaa15*spaa35^3*spbb35^3*spbb45^2+8/9*spaa13^3*spbb13^5*spaa15*spaa35^2*spbb35^2*spaa45*spbb45^3+335/9*spaa13^3*spbb13^5*spaa15*spaa35*spbb35*spaa45^2*spbb45^4+527/9*spaa13^3*spbb13^5*spaa15*spaa45^3*spbb45^5-785/18*spaa13^3*spbb13^4*spaa34^4*spbb34^5*spbb45+107/18*spaa13^3*spbb13^3*spbb15*spaa34^4*spbb34^6+2243/18*spaa13^3*spbb13^4*spaa34^3*spbb34^4*spaa35*spbb35*spbb45+226/9*spaa13^3*spbb13^3*spbb15*spaa34^3*spbb34^5*spaa35*spbb35+6338/9*spaa13^3*spbb13^4*spaa34^3*spbb34^4*spaa45*spbb45^2+417/2*spaa13^3*spbb13^3*spbb15*spaa34^3*spbb34^5*spaa45*spbb45+8/9*spaa13^3*spbb13^2*spbb15^2*spaa34^3*spbb34^6*spaa45-1681/18*spaa13^3*spbb13^4*spaa34^2*spbb34^3*spaa35^2*spbb35^2*spbb45+274/9*spaa13^3*spbb13^3*spbb15*spaa34^2*spbb34^4*spaa35^2*spbb35^2-776*spaa13^3*spbb13^4*spaa34^2*spbb34^3*spaa35*spbb35*spaa45*spbb45^2-1541/6*spaa13^3*spbb13^3*spbb15*spaa34^2*spbb34^4*spaa35*spbb35*spaa45*spbb45-178/9*spaa13^3*spbb13^2*spbb15^2*spaa34^2*spbb34^5*spaa35*spbb35*spaa45-31717/18*spaa13^3*spbb13^4*spaa34^2*spbb34^3*spaa45^2*spbb45^3-10975/9*spaa13^3*spbb13^3*spbb15*spaa34^2*spbb34^4*spaa45^2*spbb45^2-1397/6*spaa13^3*spbb13^2*spbb15^2*spaa34^2*spbb34^5*spaa45^2*spbb45-103/9*spaa13^3*spbb13*spbb15^3*spaa34^2*spbb34^6*spaa45^2-187/18*spaa13^3*spbb13^4*spaa34*spbb34^2*spaa35^3*spbb35^3*spbb45+205/3*spaa13^3*spbb13^3*spbb15*spaa34*spbb34^3*spaa35^3*spbb35^3+3695/18*spaa13^3*spbb13^4*spaa34*spbb34^2*spaa35^2*spbb35^2*spaa45*spbb45^2+194*spaa13^3*spbb13^3*spbb15*spaa34*spbb34^3*spaa35^2*spbb35^2*spaa45*spbb45+472/9*spaa13^3*spbb13^2*spbb15^2*spaa34*spbb34^4*spaa35^2*spbb35^2*spaa45+2647/3*spaa13^3*spbb13^4*spaa34*spbb34^2*spaa35*spbb35*spaa45^2*spbb45^3+4225/6*spaa13^3*spbb13^3*spbb15*spaa34*spbb34^3*spaa35*spbb35*spaa45^2*spbb45^2+4279/18*spaa13^3*spbb13^2*spbb15^2*spaa34*spbb34^4*spaa35*spbb35*spaa45^2*spbb45+33/2*spaa13^3*spbb13*spbb15^3*spaa34*spbb34^5*spaa35*spbb35*spaa45^2+13715/9*spaa13^3*spbb13^4*spaa34*spbb34^2*spaa45^3*spbb45^4+8389/6*spaa13^3*spbb13^3*spbb15*spaa34*spbb34^3*spaa45^3*spbb45^3+1699/3*spaa13^3*spbb13^2*spbb15^2*spaa34*spbb34^4*spaa45^3*spbb45^2+577/6*spaa13^3*spbb13*spbb15^3*spaa34*spbb34^5*spaa45^3*spbb45+11/2*spaa13^3*spbb15^4*spaa34*spbb34^6*spaa45^3-725/18*spaa13^3*spbb13^4*spbb34*spaa35^4*spbb35^4*spbb45+385/18*spaa13^3*spbb13^3*spbb15*spbb34^2*spaa35^4*spbb35^4-484/3*spaa13^3*spbb13^4*spbb34*spaa35^3*spbb35^3*spaa45*spbb45^2-239/3*spaa13^3*spbb13^3*spbb15*spbb34^2*spaa35^3*spbb35^3*spaa45*spbb45-35/18*spaa13^3*spbb13^2*spbb15^2*spbb34^3*spaa35^3*spbb35^3*spaa45-3262/9*spaa13^3*spbb13^4*spbb34*spaa35^2*spbb35^2*spaa45^2*spbb45^3-5611/18*spaa13^3*spbb13^3*spbb15*spbb34^2*spaa35^2*spbb35^2*spaa45^2*spbb45^2-140*spaa13^3*spbb13^2*spbb15^2*spbb34^3*spaa35^2*spbb35^2*spaa45^2*spbb45-22*spaa13^3*spbb13*spbb15^3*spbb34^4*spaa35^2*spbb35^2*spaa45^2-1849/3*spaa13^3*spbb13^4*spbb34*spaa35*spbb35*spaa45^3*spbb45^4-1586/3*spaa13^3*spbb13^3*spbb15*spbb34^2*spaa35*spbb35*spaa45^3*spbb45^3-579/2*spaa13^3*spbb13^2*spbb15^2*spbb34^3*spaa35*spbb35*spaa45^3*spbb45^2-713/9*spaa13^3*spbb13*spbb15^3*spbb34^4*spaa35*spbb35*spaa45^3*spbb45-11/2*spaa13^3*spbb15^4*spbb34^5*spaa35*spbb35*spaa45^3-1931/3*spaa13^3*spbb13^4*spbb34*spaa45^4*spbb45^5-5959/9*spaa13^3*spbb13^3*spbb15*spbb34^2*spaa45^4*spbb45^4-5561/18*spaa13^3*spbb13^2*spbb15^2*spbb34^3*spaa45^4*spbb45^3-225/2*spaa13^3*spbb13*spbb15^3*spbb34^4*spaa45^4*spbb45^2-11*spaa13^3*spbb15^4*spbb34^5*spaa45^4*spbb45+239/6*spaa13^2*spbb13^3*spaa14^2*spbb14^2*spaa34^3*spbb34^4*spbb45+107/18*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spbb15*spaa34^3*spbb34^5-2329/18*spaa13^2*spbb13^3*spaa14^2*spbb14^2*spaa34^2*spbb34^3*spaa45*spbb45^2-412/9*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spbb15*spaa34^2*spbb34^4*spaa45*spbb45-11/2*spaa13^2*spbb13*spaa14^2*spbb14^2*spbb15^2*spaa34^2*spbb34^5*spaa45+2881/18*spaa13^2*spbb13^3*spaa14^2*spbb14^2*spaa34*spbb34^2*spaa45^2*spbb45^3+179/3*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spbb15*spaa34*spbb34^3*spaa45^2*spbb45^2+11*spaa13^2*spbb13*spaa14^2*spbb14^2*spbb15^2*spaa34*spbb34^4*spaa45^2*spbb45-1379/18*spaa13^2*spbb13^3*spaa14^2*spbb14^2*spbb34*spaa45^3*spbb45^4-575/18*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spbb15*spbb34^2*spaa45^3*spbb45^3-119/18*spaa13^2*spbb13*spaa14^2*spbb14^2*spbb15^2*spbb34^3*spaa45^3*spbb45^2-143/2*spaa13^2*spbb13^4*spaa14*spbb14*spaa15*spaa34^3*spbb34^3*spbb45^2+1261/9*spaa13^2*spbb13^4*spaa14*spbb14*spaa15*spaa34^2*spbb34^2*spaa45*spbb45^3-180*spaa13^2*spbb13^4*spaa14*spbb14*spaa15*spaa34*spbb34*spaa45^2*spbb45^4+239/6*spaa13^2*spbb13^4*spaa14*spbb14*spaa15*spaa45^3*spbb45^5-1633/18*spaa13^2*spbb13^3*spaa14*spbb14*spaa34^4*spbb34^5*spbb45+15733/18*spaa13^2*spbb13^3*spaa14*spbb14*spaa34^3*spbb34^4*spaa45*spbb45^2+1561/9*spaa13^2*spbb13^2*spaa14*spbb14*spbb15*spaa34^3*spbb34^5*spaa45*spbb45+107/18*spaa13^2*spbb13*spaa14*spbb14*spbb15^2*spaa34^3*spbb34^6*spaa45-4060/3*spaa13^2*spbb13^3*spaa14*spbb14*spaa34^2*spbb34^3*spaa45^2*spbb45^3-10577/18*spaa13^2*spbb13^2*spaa14*spbb14*spbb15*spaa34^2*spbb34^4*spaa45^2*spbb45^2-581/6*spaa13^2*spbb13*spaa14*spbb14*spbb15^2*spaa34^2*spbb34^5*spaa45^2*spbb45-11/2*spaa13^2*spaa14*spbb14*spbb15^3*spaa34^2*spbb34^6*spaa45^2+8804/9*spaa13^2*spbb13^3*spaa14*spbb14*spaa34*spbb34^2*spaa45^3*spbb45^4+9085/18*spaa13^2*spbb13^2*spaa14*spbb14*spbb15*spaa34*spbb34^3*spaa45^3*spbb45^3+1333/9*spaa13^2*spbb13*spaa14*spbb14*spbb15^2*spaa34*spbb34^4*spaa45^3*spbb45^2+11*spaa13^2*spaa14*spbb14*spbb15^3*spaa34*spbb34^5*spaa45^3*spbb45-1841/6*spaa13^2*spbb13^3*spaa14*spbb14*spbb34*spaa45^4*spbb45^5-841/6*spaa13^2*spbb13^2*spaa14*spbb14*spbb15*spbb34^2*spaa45^4*spbb45^4-127/3*spaa13^2*spbb13*spaa14*spbb14*spbb15^2*spbb34^3*spaa45^4*spbb45^3-11/2*spaa13^2*spaa14*spbb14*spbb15^3*spbb34^4*spaa45^4*spbb45^2+443/18*spaa13^2*spbb13^5*spaa15^2*spaa34^3*spbb34^2*spbb45^3-317/18*spaa13^2*spbb13^5*spaa15^2*spaa34^2*spbb34*spaa35*spbb35*spbb45^3-578/9*spaa13^2*spbb13^5*spaa15^2*spaa34^2*spbb34*spaa45*spbb45^4-103/9*spaa13^2*spbb13^5*spaa15^2*spaa34*spaa35^2*spbb35^2*spbb45^3+15/2*spaa13^2*spbb13^5*spaa15^2*spaa34*spaa35*spbb35*spaa45*spbb45^4+628/9*spaa13^2*spbb13^5*spaa15^2*spaa34*spaa45^2*spbb45^5+2303/18*spaa13^2*spbb13^4*spaa15*spaa34^4*spbb34^4*spbb45^2-2953/18*spaa13^2*spbb13^4*spaa15*spaa34^3*spbb34^3*spaa35*spbb35*spbb45^2-7025/9*spaa13^2*spbb13^4*spaa15*spaa34^3*spbb34^3*spaa45*spbb45^3-437/9*spaa13^2*spbb13^4*spaa15*spaa34^2*spbb34^2*spaa35^2*spbb35^2*spbb45^2+3911/18*spaa13^2*spbb13^4*spaa15*spaa34^2*spbb34^2*spaa35*spbb35*spaa45*spbb45^3+1649/2*spaa13^2*spbb13^4*spaa15*spaa34^2*spbb34^2*spaa45^2*spbb45^4-839/6*spaa13^2*spbb13^4*spaa15*spaa34*spbb34*spaa35^3*spbb35^3*spbb45^2-267*spaa13^2*spbb13^4*spaa15*spaa34*spbb34*spaa35^2*spbb35^2*spaa45*spbb45^3-7583/18*spaa13^2*spbb13^4*spaa15*spaa34*spbb34*spaa35*spbb35*spaa45^2*spbb45^4-13273/18*spaa13^2*spbb13^4*spaa15*spaa34*spbb34*spaa45^3*spbb45^5-76/3*spaa13^2*spbb13^4*spaa15*spaa35^4*spbb35^4*spbb45^2-15/2*spaa13^2*spbb13^4*spaa15*spaa35^3*spbb35^3*spaa45*spbb45^3+125*spaa13^2*spbb13^4*spaa15*spaa35^2*spbb35^2*spaa45^2*spbb45^4+3679/18*spaa13^2*spbb13^4*spaa15*spaa35*spbb35*spaa45^3*spbb45^5+1174/9*spaa13^2*spbb13^4*spaa15*spaa45^4*spbb45^6-860/9*spaa13^2*spbb13^3*spaa34^5*spbb34^6*spbb45-107/18*spaa13^2*spbb13^2*spbb15*spaa34^5*spbb34^7-422/9*spaa13^2*spbb13^3*spaa34^4*spbb34^5*spaa35*spbb35*spbb45+15*spaa13^2*spbb13^2*spbb15*spaa34^4*spbb34^6*spaa35*spbb35+3130/9*spaa13^2*spbb13^3*spaa34^4*spbb34^5*spaa45*spbb45^2+295/2*spaa13^2*spbb13^2*spbb15*spaa34^4*spbb34^6*spaa45*spbb45+103/9*spaa13^2*spbb13*spbb15^2*spaa34^4*spbb34^7*spaa45+355/18*spaa13^2*spbb13^3*spaa34^3*spbb34^4*spaa35^2*spbb35^2*spbb45+184/3*spaa13^2*spbb13^2*spbb15*spaa34^3*spbb34^5*spaa35^2*spbb35^2+4165/6*spaa13^2*spbb13^3*spaa34^3*spbb34^4*spaa35*spbb35*spaa45*spbb45^2+1213/9*spaa13^2*spbb13^2*spbb15*spaa34^3*spbb34^5*spaa35*spbb35*spaa45*spbb45-25/6*spaa13^2*spbb13*spbb15^2*spaa34^3*spbb34^6*spaa35*spbb35*spaa45+15773/18*spaa13^2*spbb13^3*spaa34^3*spbb34^4*spaa45^2*spbb45^3+3701/18*spaa13^2*spbb13^2*spbb15*spaa34^3*spbb34^5*spaa45^2*spbb45^2-44*spaa13^2*spbb13*spbb15^2*spaa34^3*spbb34^6*spaa45^2*spbb45-11/2*spaa13^2*spbb15^3*spaa34^3*spbb34^7*spaa45^2-309/2*spaa13^2*spbb13^3*spaa34^2*spbb34^3*spaa35^3*spbb35^3*spbb45+679/6*spaa13^2*spbb13^2*spbb15*spaa34^2*spbb34^4*spaa35^3*spbb35^3-4655/6*spaa13^2*spbb13^3*spaa34^2*spbb34^3*spaa35^2*spbb35^2*spaa45*spbb45^2-625/9*spaa13^2*spbb13^2*spbb15*spaa34^2*spbb34^4*spaa35^2*spbb35^2*spaa45*spbb45+20/3*spaa13^2*spbb13*spbb15^2*spaa34^2*spbb34^5*spaa35^2*spbb35^2*spaa45-12449/6*spaa13^2*spbb13^3*spaa34^2*spbb34^3*spaa35*spbb35*spaa45^2*spbb45^3-2365/3*spaa13^2*spbb13^2*spbb15*spaa34^2*spbb34^4*spaa35*spbb35*spaa45^2*spbb45^2-574/9*spaa13^2*spbb13*spbb15^2*spaa34^2*spbb34^5*spaa35*spbb35*spaa45^2*spbb45-1932*spaa13^2*spbb13^3*spaa34^2*spbb34^3*spaa45^3*spbb45^4-10759/9*spaa13^2*spbb13^2*spbb15*spaa34^2*spbb34^4*spaa45^3*spbb45^3-1477/9*spaa13^2*spbb13*spbb15^2*spaa34^2*spbb34^5*spaa45^3*spbb45^2-103/18*spaa13^2*spbb15^3*spaa34^2*spbb34^6*spaa45^3*spbb45-431/6*spaa13^2*spbb13^3*spaa34*spbb34^2*spaa35^4*spbb35^4*spbb45+1711/18*spaa13^2*spbb13^2*spbb15*spaa34*spbb34^3*spaa35^4*spbb35^4+175/6*spaa13^2*spbb13^3*spaa34*spbb34^2*spaa35^3*spbb35^3*spaa45*spbb45^2+1939/18*spaa13^2*spbb13^2*spbb15*spaa34*spbb34^3*spaa35^3*spbb35^3*spaa45*spbb45+27/2*spaa13^2*spbb13*spbb15^2*spaa34*spbb34^4*spaa35^3*spbb35^3*spaa45+509*spaa13^2*spbb13^3*spaa34*spbb34^2*spaa35^2*spbb35^2*spaa45^2*spbb45^3+2501/6*spaa13^2*spbb13^2*spbb15*spaa34*spbb34^3*spaa35^2*spbb35^2*spaa45^2*spbb45^2+919/18*spaa13^2*spbb13*spbb15^2*spaa34*spbb34^4*spaa35^2*spbb35^2*spaa45^2*spbb45-11/2*spaa13^2*spbb15^3*spaa34*spbb34^5*spaa35^2*spbb35^2*spaa45^2+23743/18*spaa13^2*spbb13^3*spaa34*spbb34^2*spaa35*spbb35*spaa45^3*spbb45^4+17233/18*spaa13^2*spbb13^2*spbb15*spaa34*spbb34^3*spaa35*spbb35*spaa45^3*spbb45^3+3373/18*spaa13^2*spbb13*spbb15^2*spaa34*spbb34^4*spaa35*spbb35*spaa45^3*spbb45^2+103/18*spaa13^2*spbb15^3*spaa34*spbb34^5*spaa35*spbb35*spaa45^3*spbb45+21779/18*spaa13^2*spbb13^3*spaa34*spbb34^2*spaa45^4*spbb45^5+949*spaa13^2*spbb13^2*spbb15*spaa34*spbb34^3*spaa45^4*spbb45^4+899/3*spaa13^2*spbb13*spbb15^2*spaa34*spbb34^4*spaa45^4*spbb45^3+202/9*spaa13^2*spbb15^3*spaa34*spbb34^5*spaa45^4*spbb45^2-931/18*spaa13^2*spbb13^3*spbb34*spaa35^5*spbb35^5*spbb45+151/9*spaa13^2*spbb13^2*spbb15*spbb34^2*spaa35^5*spbb35^5-423/2*spaa13^2*spbb13^3*spbb34*spaa35^4*spbb35^4*spaa45*spbb45^2-818/9*spaa13^2*spbb13^2*spbb15*spbb34^2*spaa35^4*spbb35^4*spaa45*spbb45-257/18*spaa13^2*spbb13*spbb15^2*spbb34^3*spaa35^4*spbb35^4*spaa45-4238/9*spaa13^2*spbb13^3*spbb34*spaa35^3*spbb35^3*spaa45^2*spbb45^3-2857/9*spaa13^2*spbb13^2*spbb15*spbb34^2*spaa35^3*spbb35^3*spaa45^2*spbb45^2-725/6*spaa13^2*spbb13*spbb15^2*spbb34^3*spaa35^3*spbb35^3*spaa45^2*spbb45-11*spaa13^2*spbb15^3*spbb34^4*spaa35^3*spbb35^3*spaa45^2-1497/2*spaa13^2*spbb13^3*spbb34*spaa35^2*spbb35^2*spaa45^3*spbb45^4-8819/18*spaa13^2*spbb13^2*spbb15*spbb34^2*spaa35^2*spbb35^2*spaa45^3*spbb45^3-725/3*spaa13^2*spbb13*spbb15^2*spbb34^3*spaa35^2*spbb35^2*spaa45^3*spbb45^2-77/2*spaa13^2*spbb15^3*spbb34^4*spaa35^2*spbb35^2*spaa45^3*spbb45-2278/3*spaa13^2*spbb13^3*spbb34*spaa35*spbb35*spaa45^4*spbb45^5-9233/18*spaa13^2*spbb13^2*spbb15*spbb34^2*spaa35*spbb35*spaa45^4*spbb45^4-4121/18*spaa13^2*spbb13*spbb15^2*spbb34^3*spaa35*spbb35*spaa45^4*spbb45^3-128/3*spaa13^2*spbb15^3*spbb34^4*spaa35*spbb35*spaa45^4*spbb45^2-1129/3*spaa13^2*spbb13^3*spbb34*spaa45^5*spbb45^6-4873/18*spaa13^2*spbb13^2*spbb15*spbb34^2*spaa45^5*spbb45^5-1393/18*spaa13^2*spbb13*spbb15^2*spbb34^3*spaa45^5*spbb45^4-269/18*spaa13^2*spbb15^3*spbb34^4*spaa45^5*spbb45^3+11/2*spaa13*spbb13^2*spaa14^3*spbb14^3*spaa34^3*spbb34^4*spbb45-11*spaa13*spbb13^2*spaa14^3*spbb14^3*spaa34^2*spbb34^3*spaa45*spbb45^2+365/18*spaa13*spbb13^2*spaa14^3*spbb14^3*spaa34*spbb34^2*spaa45^2*spbb45^3+10/9*spaa13*spbb13*spaa14^3*spbb14^3*spbb15*spaa34*spbb34^3*spaa45^2*spbb45^2-113/9*spaa13*spbb13^2*spaa14^3*spbb14^3*spbb34*spaa45^3*spbb45^4-10/9*spaa13*spbb13*spaa14^3*spbb14^3*spbb15*spbb34^2*spaa45^3*spbb45^3-293/18*spaa13*spbb13^3*spaa14^2*spbb14^2*spaa15*spaa34^3*spbb34^3*spbb45^2+103/3*spaa13*spbb13^3*spaa14^2*spbb14^2*spaa15*spaa34^2*spbb34^2*spaa45*spbb45^3-967/18*spaa13*spbb13^3*spaa14^2*spbb14^2*spaa15*spaa34*spbb34*spaa45^2*spbb45^4+103/9*spaa13*spbb13^3*spaa14^2*spbb14^2*spaa15*spaa45^3*spbb45^5-119/18*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa34^4*spbb34^5*spbb45+338/3*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa34^3*spbb34^4*spaa45*spbb45^2+301/18*spaa13*spbb13*spaa14^2*spbb14^2*spbb15*spaa34^3*spbb34^5*spaa45*spbb45-1588/9*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa34^2*spbb34^3*spaa45^2*spbb45^3-358/9*spaa13*spbb13*spaa14^2*spbb14^2*spbb15*spaa34^2*spbb34^4*spaa45^2*spbb45^2+631/6*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa34*spbb34^2*spaa45^3*spbb45^4+337/18*spaa13*spbb13*spaa14^2*spbb14^2*spbb15*spaa34*spbb34^3*spaa45^3*spbb45^3-343/9*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb34*spaa45^4*spbb45^5+59/9*spaa13*spbb13*spaa14^2*spbb14^2*spbb15*spbb34^2*spaa45^4*spbb45^4+35/18*spaa13*spbb13^4*spaa14*spbb14*spaa15^2*spaa34^3*spbb34^2*spbb45^3-677/18*spaa13*spbb13^4*spaa14*spbb14*spaa15^2*spaa34^2*spbb34*spaa45*spbb45^4+136/3*spaa13*spbb13^4*spaa14*spbb14*spaa15^2*spaa34*spaa45^2*spbb45^5+181/3*spaa13*spbb13^3*spaa14*spbb14*spaa15*spaa34^4*spbb34^4*spbb45^2-1859/9*spaa13*spbb13^3*spaa14*spbb14*spaa15*spaa34^3*spbb34^3*spaa45*spbb45^3+271*spaa13*spbb13^3*spaa14*spbb14*spaa15*spaa34^2*spbb34^2*spaa45^2*spbb45^4-2257/9*spaa13*spbb13^3*spaa14*spbb14*spaa15*spaa34*spbb34*spaa45^3*spbb45^5+299/9*spaa13*spbb13^3*spaa14*spbb14*spaa15*spaa45^4*spbb45^6+95/18*spaa13*spbb13^2*spaa14*spbb14*spaa34^5*spbb34^6*spbb45-4493/18*spaa13*spbb13^2*spaa14*spbb14*spaa34^4*spbb34^5*spaa45*spbb45^2-115/18*spaa13*spbb13*spaa14*spbb14*spbb15*spaa34^4*spbb34^6*spaa45*spbb45+854*spaa13*spbb13^2*spaa14*spbb14*spaa34^3*spbb34^4*spaa45^2*spbb45^3+1339/9*spaa13*spbb13*spaa14*spbb14*spbb15*spaa34^3*spbb34^5*spaa45^2*spbb45^2+101/9*spaa13*spaa14*spbb14*spbb15^2*spaa34^3*spbb34^6*spaa45^2*spbb45-16913/18*spaa13*spbb13^2*spaa14*spbb14*spaa34^2*spbb34^3*spaa45^3*spbb45^4-2708/9*spaa13*spbb13*spaa14*spbb14*spbb15*spaa34^2*spbb34^4*spaa45^3*spbb45^3-200/9*spaa13*spaa14*spbb14*spbb15^2*spaa34^2*spbb34^5*spaa45^3*spbb45^2+2930/9*spaa13*spbb13^2*spaa14*spbb14*spaa34*spbb34^2*spaa45^4*spbb45^5+671/6*spaa13*spbb13*spaa14*spbb14*spbb15*spaa34*spbb34^3*spaa45^4*spbb45^4+11*spaa13*spaa14*spbb14*spbb15^2*spaa34*spbb34^4*spaa45^4*spbb45^3-979/18*spaa13*spbb13^2*spaa14*spbb14*spbb34*spaa45^5*spbb45^6+148/9*spaa13*spbb13*spaa14*spbb14*spbb15*spbb34^2*spaa45^5*spbb45^5+119/9*spaa13*spbb13^5*spaa15^3*spaa34^3*spbb34*spbb45^4-97/9*spaa13*spbb13^5*spaa15^3*spaa34^2*spaa35*spbb35*spbb45^4+103/18*spaa13*spbb13^5*spaa15^3*spaa34^2*spaa45*spbb45^5-551/9*spaa13*spbb13^4*spaa15^2*spaa34^4*spbb34^3*spbb45^3-68/9*spaa13*spbb13^4*spaa15^2*spaa34^3*spbb34^2*spaa35*spbb35*spbb45^3+691/18*spaa13*spbb13^4*spaa15^2*spaa34^3*spbb34^2*spaa45*spbb45^4-251/3*spaa13*spbb13^4*spaa15^2*spaa34^2*spbb34*spaa35^2*spbb35^2*spbb45^3-683/9*spaa13*spbb13^4*spaa15^2*spaa34^2*spbb34*spaa35*spbb35*spaa45*spbb45^4-2863/18*spaa13*spbb13^4*spaa15^2*spaa34^2*spbb34*spaa45^2*spbb45^5-547/18*spaa13*spbb13^4*spaa15^2*spaa34*spaa35^3*spbb35^3*spbb45^3+83/18*spaa13*spbb13^4*spaa15^2*spaa34*spaa35^2*spbb35^2*spaa45*spbb45^4+143*spaa13*spbb13^4*spaa15^2*spaa34*spaa35*spbb35*spaa45^2*spbb45^5+1570/9*spaa13*spbb13^4*spaa15^2*spaa34*spaa45^3*spbb45^6+539/18*spaa13*spbb13^3*spaa15*spaa34^5*spbb34^5*spbb45^2-89/18*spaa13*spbb13^3*spaa15*spaa34^4*spbb34^4*spaa35*spbb35*spbb45^2+4693/18*spaa13*spbb13^3*spaa15*spaa34^4*spbb34^4*spaa45*spbb45^3-2594/9*spaa13*spbb13^3*spaa15*spaa34^3*spbb34^3*spaa35^2*spbb35^2*spbb45^2-11761/18*spaa13*spbb13^3*spaa15*spaa34^3*spbb34^3*spaa35*spbb35*spaa45*spbb45^3-4799/6*spaa13*spbb13^3*spaa15*spaa34^3*spbb34^3*spaa45^2*spbb45^4-5551/18*spaa13*spbb13^3*spaa15*spaa34^2*spbb34^2*spaa35^3*spbb35^3*spbb45^2-3889/18*spaa13*spbb13^3*spaa15*spaa34^2*spbb34^2*spaa35^2*spbb35^2*spaa45*spbb45^3+371*spaa13*spbb13^3*spaa15*spaa34^2*spbb34^2*spaa35*spbb35*spaa45^2*spbb45^4+5131/9*spaa13*spbb13^3*spaa15*spaa34^2*spbb34^2*spaa45^3*spbb45^5-2255/9*spaa13*spbb13^3*spaa15*spaa34*spbb34*spaa35^4*spbb35^4*spbb45^2-941/2*spaa13*spbb13^3*spaa15*spaa34*spbb34*spaa35^3*spbb35^3*spaa45*spbb45^3-2369/6*spaa13*spbb13^3*spaa15*spaa34*spbb34*spaa35^2*spbb35^2*spaa45^2*spbb45^4-1411/3*spaa13*spbb13^3*spaa15*spaa34*spbb34*spaa35*spbb35*spaa45^3*spbb45^5-6599/18*spaa13*spbb13^3*spaa15*spaa34*spbb34*spaa45^4*spbb45^6-48*spaa13*spbb13^3*spaa15*spaa35^5*spbb35^5*spbb45^2-1747/18*spaa13*spbb13^3*spaa15*spaa35^4*spbb35^4*spaa45*spbb45^3-37/6*spaa13*spbb13^3*spaa15*spaa35^3*spbb35^3*spaa45^2*spbb45^4+1120/9*spaa13*spbb13^3*spaa15*spaa35^2*spbb35^2*spaa45^3*spbb45^5+715/6*spaa13*spbb13^3*spaa15*spaa35*spbb35*spaa45^4*spbb45^6+677/18*spaa13*spbb13^3*spaa15*spaa45^5*spbb45^7+313/18*spaa13*spbb13^2*spaa34^6*spbb34^7*spbb45-49/6*spaa13*spbb13^2*spaa34^5*spbb34^6*spaa35*spbb35*spbb45+16/9*spaa13*spbb13*spbb15*spaa34^5*spbb34^7*spaa35*spbb35-2912/9*spaa13*spbb13^2*spaa34^5*spbb34^6*spaa45*spbb45^2-64/3*spaa13*spbb13*spbb15*spaa34^5*spbb34^7*spaa45*spbb45-787/18*spaa13*spbb13^2*spaa34^4*spbb34^5*spaa35^2*spbb35^2*spbb45+97/6*spaa13*spbb13*spbb15*spaa34^4*spbb34^6*spaa35^2*spbb35^2-160*spaa13*spbb13^2*spaa34^4*spbb34^5*spaa35*spbb35*spaa45*spbb45^2+211/18*spaa13*spbb13*spbb15*spaa34^4*spbb34^6*spaa35*spbb35*spaa45*spbb45+7981/18*spaa13*spbb13^2*spaa34^4*spbb34^5*spaa45^2*spbb45^3+1051/9*spaa13*spbb13*spbb15*spaa34^4*spbb34^6*spaa45^2*spbb45^2+101/9*spaa13*spbb15^2*spaa34^4*spbb34^7*spaa45^2*spbb45-2137/18*spaa13*spbb13^2*spaa34^3*spbb34^4*spaa35^3*spbb35^3*spbb45+103/2*spaa13*spbb13*spbb15*spaa34^3*spbb34^5*spaa35^3*spbb35^3-1775/18*spaa13*spbb13^2*spaa34^3*spbb34^4*spaa35^2*spbb35^2*spaa45*spbb45^2+227/18*spaa13*spbb13*spbb15*spaa34^3*spbb34^5*spaa35^2*spbb35^2*spaa45*spbb45+1633/3*spaa13*spbb13^2*spaa34^3*spbb34^4*spaa35*spbb35*spaa45^2*spbb45^3+28/3*spaa13*spbb13*spbb15*spaa34^3*spbb34^5*spaa35*spbb35*spaa45^2*spbb45^2+3455/18*spaa13*spbb13^2*spaa34^3*spbb34^4*spaa45^3*spbb45^4-575/18*spaa13*spbb13*spbb15*spaa34^3*spbb34^5*spaa45^3*spbb45^3-95/18*spaa13*spbb15^2*spaa34^3*spbb34^6*spaa45^3*spbb45^2-295/2*spaa13*spbb13^2*spaa34^2*spbb34^3*spaa35^4*spbb35^4*spbb45+383/6*spaa13*spbb13*spbb15*spaa34^2*spbb34^4*spaa35^4*spbb35^4-3911/9*spaa13*spbb13^2*spaa34^2*spbb34^3*spaa35^3*spbb35^3*spaa45*spbb45^2-1/6*spaa13*spbb13*spbb15*spaa34^2*spbb34^4*spaa35^3*spbb35^3*spaa45*spbb45-11/2*spaa13*spbb15^2*spaa34^2*spbb34^5*spaa35^3*spbb35^3*spaa45-8356/9*spaa13*spbb13^2*spaa34^2*spbb34^3*spaa35^2*spbb35^2*spaa45^2*spbb45^3-1507/9*spaa13*spbb13*spbb15*spaa34^2*spbb34^4*spaa35^2*spbb35^2*spaa45^2*spbb45^2-97/9*spaa13*spbb15^2*spaa34^2*spbb34^5*spaa35^2*spbb35^2*spaa45^2*spbb45-25385/18*spaa13*spbb13^2*spaa34^2*spbb34^3*spaa35*spbb35*spaa45^3*spbb45^4-5785/18*spaa13*spbb13*spbb15*spaa34^2*spbb34^4*spaa35*spbb35*spaa45^3*spbb45^3-118/9*spaa13*spbb15^2*spaa34^2*spbb34^5*spaa35*spbb35*spaa45^3*spbb45^2-7085/9*spaa13*spbb13^2*spaa34^2*spbb34^3*spaa45^4*spbb45^5-6089/18*spaa13*spbb13*spbb15*spaa34^2*spbb34^4*spaa45^4*spbb45^4-122/9*spaa13*spbb15^2*spaa34^2*spbb34^5*spaa45^4*spbb45^3-419/6*spaa13*spbb13^2*spaa34*spbb34^2*spaa35^5*spbb35^5*spbb45+521/18*spaa13*spbb13*spbb15*spaa34*spbb34^3*spaa35^5*spbb35^5-1831/18*spaa13*spbb13^2*spaa34*spbb34^2*spaa35^4*spbb35^4*spaa45*spbb45^2-83/6*spaa13*spbb13*spbb15*spaa34*spbb34^3*spaa35^4*spbb35^4*spaa45*spbb45-11*spaa13*spbb15^2*spaa34*spbb34^4*spaa35^4*spbb35^4*spaa45-7/6*spaa13*spbb13^2*spaa34*spbb34^2*spaa35^3*spbb35^3*spaa45^2*spbb45^3+29/3*spaa13*spbb13*spbb15*spaa34*spbb34^3*spaa35^3*spbb35^3*spaa45^2*spbb45^2-295/9*spaa13*spbb15^2*spaa34*spbb34^4*spaa35^3*spbb35^3*spaa45^2*spbb45+2084/9*spaa13*spbb13^2*spaa34*spbb34^2*spaa35^2*spbb35^2*spaa45^3*spbb45^4+1424/9*spaa13*spbb13*spbb15*spaa34*spbb34^3*spaa35^2*spbb35^2*spaa45^3*spbb45^3-229/18*spaa13*spbb15^2*spaa34*spbb34^4*spaa35^2*spbb35^2*spaa45^3*spbb45^2+2773/6*spaa13*spbb13^2*spaa34*spbb34^2*spaa35*spbb35*spaa45^4*spbb45^5+2228/9*spaa13*spbb13*spbb15*spaa34*spbb34^3*spaa35*spbb35*spaa45^4*spbb45^4+30*spaa13*spbb15^2*spaa34*spbb34^4*spaa35*spbb35*spaa45^4*spbb45^3+2188/9*spaa13*spbb13^2*spaa34*spbb34^2*spaa45^5*spbb45^6+1112/9*spaa13*spbb13*spbb15*spaa34*spbb34^3*spaa45^5*spbb45^5+365/18*spaa13*spbb15^2*spaa34*spbb34^4*spaa45^5*spbb45^4-511/18*spaa13*spbb13^2*spbb34*spaa35^6*spbb35^6*spbb45+20/9*spaa13*spbb13*spbb15*spbb34^2*spaa35^6*spbb35^6-123*spaa13*spbb13^2*spbb34*spaa35^5*spbb35^5*spaa45*spbb45^2-404/9*spaa13*spbb13*spbb15*spbb34^2*spaa35^5*spbb35^5*spaa45*spbb45-11/2*spaa13*spbb15^2*spbb34^3*spaa35^5*spbb35^5*spaa45-264*spaa13*spbb13^2*spbb34*spaa35^4*spbb35^4*spaa45^2*spbb45^3-1325/9*spaa13*spbb13*spbb15*spbb34^2*spaa35^4*spbb35^4*spaa45^2*spbb45^2-33*spaa13*spbb15^2*spbb34^3*spaa35^4*spbb35^4*spaa45^2*spbb45-6601/18*spaa13*spbb13^2*spbb34*spaa35^3*spbb35^3*spaa45^3*spbb45^4-1907/9*spaa13*spbb13*spbb15*spbb34^2*spaa35^3*spbb35^3*spaa45^3*spbb45^3-578/9*spaa13*spbb15^2*spbb34^3*spaa35^3*spbb35^3*spaa45^3*spbb45^2-961/3*spaa13*spbb13^2*spbb34*spaa35^2*spbb35^2*spaa45^4*spbb45^5-1460/9*spaa13*spbb13*spbb15*spbb34^2*spaa35^2*spbb35^2*spaa45^4*spbb45^4-155/3*spaa13*spbb15^2*spbb34^3*spaa35^2*spbb35^2*spaa45^4*spbb45^3-911/6*spaa13*spbb13^2*spbb34*spaa35*spbb35*spaa45^5*spbb45^6-359/9*spaa13*spbb13*spbb15*spbb34^2*spaa35*spbb35*spaa45^5*spbb45^5-79/6*spaa13*spbb15^2*spbb34^3*spaa35*spbb35*spaa45^5*spbb45^4-173/6*spaa13*spbb13^2*spbb34*spaa45^6*spbb45^7+95/9*spaa13*spbb13*spbb15*spbb34^2*spaa45^6*spbb45^6+16/9*spaa13*spbb15^2*spbb34^3*spaa45^6*spbb45^5+10/9*spbb13^2*spaa14^3*spbb14^3*spaa15*spaa34^2*spbb34^2*spaa45*spbb45^3-10/9*spbb13^2*spaa14^3*spbb14^3*spaa15*spaa34*spbb34*spaa45^2*spbb45^4-10/9*spbb13*spaa14^3*spbb14^3*spaa34^2*spbb34^3*spaa45^2*spbb45^3+10/9*spbb13*spaa14^3*spbb14^3*spaa34*spbb34^2*spaa45^3*spbb45^4-10/9*spbb13^3*spaa14^2*spbb14^2*spaa15^2*spaa34^3*spbb34^2*spbb45^3-103/9*spbb13^3*spaa14^2*spbb14^2*spaa15^2*spaa34^2*spbb34*spaa45*spbb45^4+103/9*spbb13^3*spaa14^2*spbb14^2*spaa15^2*spaa34*spaa45^2*spbb45^5+103/18*spbb13^2*spaa14^2*spbb14^2*spaa15*spaa34^4*spbb34^4*spbb45^2-50/3*spbb13^2*spaa14^2*spbb14^2*spaa15*spaa34^3*spbb34^3*spaa45*spbb45^3+325/18*spbb13^2*spaa14^2*spbb14^2*spaa15*spaa34^2*spbb34^2*spaa45^2*spbb45^4-44/9*spbb13^2*spaa14^2*spbb14^2*spaa15*spaa34*spbb34*spaa45^3*spbb45^5-103/9*spbb13*spaa14^2*spbb14^2*spaa34^4*spbb34^5*spaa45*spbb45^2+29*spbb13*spaa14^2*spbb14^2*spaa34^3*spbb34^4*spaa45^2*spbb45^3-109/9*spbb13*spaa14^2*spbb14^2*spaa34^2*spbb34^3*spaa45^3*spbb45^4-59/9*spbb13*spaa14^2*spbb14^2*spaa34*spbb34^2*spaa45^4*spbb45^5+119/18*spbb13^4*spaa14*spbb14*spaa15^3*spaa34^3*spbb34*spbb45^4+11/2*spbb13^4*spaa14*spbb14*spaa15^3*spaa34^2*spaa45*spbb45^5-127/18*spbb13^3*spaa14*spbb14*spaa15^2*spaa34^4*spbb34^3*spbb45^3-46/9*spbb13^3*spaa14*spbb14*spaa15^2*spaa34^3*spbb34^2*spaa45*spbb45^4-547/18*spbb13^3*spaa14*spbb14*spaa15^2*spaa34^2*spbb34*spaa45^2*spbb45^5+299/9*spbb13^3*spaa14*spbb14*spaa15^2*spaa34*spaa45^3*spbb45^6-2/9*spbb13^2*spaa14*spbb14*spaa15*spaa34^5*spbb34^5*spbb45^2+325/9*spbb13^2*spaa14*spbb14*spaa15*spaa34^4*spbb34^4*spaa45*spbb45^3-1997/18*spbb13^2*spaa14*spbb14*spaa15*spaa34^3*spbb34^3*spaa45^2*spbb45^4+1331/18*spbb13^2*spaa14*spbb14*spaa15*spaa34^2*spbb34^2*spaa45^3*spbb45^5-151/9*spbb13^2*spaa14*spbb14*spaa15*spaa34*spbb34*spaa45^4*spbb45^6-331/6*spbb13*spaa14*spbb14*spaa34^4*spbb34^5*spaa45^2*spbb45^3-103/18*spaa14*spbb14*spbb15*spaa34^4*spbb34^6*spaa45^2*spbb45^2+1456/9*spbb13*spaa14*spbb14*spaa34^3*spbb34^4*spaa45^3*spbb45^4+101/9*spaa14*spbb14*spbb15*spaa34^3*spbb34^5*spaa45^3*spbb45^3-1315/18*spbb13*spaa14*spbb14*spaa34^2*spbb34^3*spaa45^4*spbb45^5-11/2*spaa14*spbb14*spbb15*spaa34^2*spbb34^4*spaa45^4*spbb45^4-164/9*spbb13*spaa14*spbb14*spaa34*spbb34^2*spaa45^5*spbb45^6-11/2*spbb13^5*spaa15^4*spaa34^3*spbb45^5+103/18*spbb13^4*spaa15^3*spaa34^4*spbb34^2*spbb45^4-29/3*spbb13^4*spaa15^3*spaa34^3*spbb34*spaa35*spbb35*spbb45^4-83/18*spbb13^4*spaa15^3*spaa34^3*spbb34*spaa45*spbb45^5-103/9*spbb13^4*spaa15^3*spaa34^2*spaa35^2*spbb35^2*spbb45^4-2/3*spbb13^4*spaa15^3*spaa34^2*spaa35*spbb35*spaa45*spbb45^5+44*spbb13^4*spaa15^3*spaa34^2*spaa45^2*spbb45^6+103/18*spbb13^3*spaa15^2*spaa34^5*spbb34^4*spbb45^3-403/6*spbb13^3*spaa15^2*spaa34^4*spbb34^3*spaa35*spbb35*spbb45^3-935/9*spbb13^3*spaa15^2*spaa34^4*spbb34^3*spaa45*spbb45^4-2207/18*spbb13^3*spaa15^2*spaa34^3*spbb34^2*spaa35^2*spbb35^2*spbb45^3-1064/9*spbb13^3*spaa15^2*spaa34^3*spbb34^2*spaa35*spbb35*spaa45*spbb45^4+370/9*spbb13^3*spaa15^2*spaa34^3*spbb34^2*spaa45^2*spbb45^5-2381/18*spbb13^3*spaa15^2*spaa34^2*spbb34*spaa35^3*spbb35^3*spbb45^3-1772/9*spbb13^3*spaa15^2*spaa34^2*spbb34*spaa35^2*spbb35^2*spaa45*spbb45^4-1723/18*spbb13^3*spaa15^2*spaa34^2*spbb34*spaa35*spbb35*spaa45^2*spbb45^5-431/9*spbb13^3*spaa15^2*spaa34^2*spbb34*spaa45^3*spbb45^6-319/9*spbb13^3*spaa15^2*spaa34*spaa35^4*spbb35^4*spbb45^3-610/9*spbb13^3*spaa15^2*spaa34*spaa35^3*spbb35^3*spaa45*spbb45^4-151/18*spbb13^3*spaa15^2*spaa34*spaa35^2*spbb35^2*spaa45^2*spbb45^5+554/9*spbb13^3*spaa15^2*spaa34*spaa35*spbb35*spaa45^3*spbb45^6+677/18*spbb13^3*spaa15^2*spaa34*spaa45^4*spbb45^7-107/18*spbb13^2*spaa15*spaa34^6*spbb34^6*spbb45^2-817/18*spbb13^2*spaa15*spaa34^5*spbb34^5*spaa35*spbb35*spbb45^2-469/18*spbb13^2*spaa15*spaa34^5*spbb34^5*spaa45*spbb45^3-3925/18*spbb13^2*spaa15*spaa34^4*spbb34^4*spaa35^2*spbb35^2*spbb45^2-3817/18*spbb13^2*spaa15*spaa34^4*spbb34^4*spaa35*spbb35*spaa45*spbb45^3-67/18*spbb13^2*spaa15*spaa34^4*spbb34^4*spaa45^2*spbb45^4-3676/9*spbb13^2*spaa15*spaa34^3*spbb34^3*spaa35^3*spbb35^3*spbb45^2-1778/3*spbb13^2*spaa15*spaa34^3*spbb34^3*spaa35^2*spbb35^2*spaa45*spbb45^3-5395/18*spbb13^2*spaa15*spaa34^3*spbb34^3*spaa35*spbb35*spaa45^2*spbb45^4-1774/9*spbb13^2*spaa15*spaa34^3*spbb34^3*spaa45^3*spbb45^5-3374/9*spbb13^2*spaa15*spaa34^2*spbb34^2*spaa35^4*spbb35^4*spbb45^2-5620/9*spbb13^2*spaa15*spaa34^2*spbb34^2*spaa35^3*spbb35^3*spaa45*spbb45^3-499/2*spbb13^2*spaa15*spaa34^2*spbb34^2*spaa35^2*spbb35^2*spaa45^2*spbb45^4+1633/18*spbb13^2*spaa15*spaa34^2*spbb34^2*spaa35*spbb35*spaa45^3*spbb45^5+652/9*spbb13^2*spaa15*spaa34^2*spbb34^2*spaa45^4*spbb45^6-3241/18*spbb13^2*spaa15*spaa34*spbb34*spaa35^5*spbb35^5*spbb45^2-877/2*spbb13^2*spaa15*spaa34*spbb34*spaa35^4*spbb35^4*spaa45*spbb45^3-2269/6*spbb13^2*spaa15*spaa34*spbb34*spaa35^3*spbb35^3*spaa45^2*spbb45^4-281/2*spbb13^2*spaa15*spaa34*spbb34*spaa35^2*spbb35^2*spaa45^3*spbb45^5-304/9*spbb13^2*spaa15*spaa34*spbb34*spaa35*spbb35*spaa45^4*spbb45^6-13*spbb13^2*spaa15*spaa34*spbb34*spaa45^5*spbb45^7-59/2*spbb13^2*spaa15*spaa35^6*spbb35^6*spbb45^2-272/3*spbb13^2*spaa15*spaa35^5*spbb35^5*spaa45*spbb45^3-1727/18*spbb13^2*spaa15*spaa35^4*spbb35^4*spaa45^2*spbb45^4-397/18*spbb13^2*spaa15*spaa35^3*spbb35^3*spaa45^3*spbb45^5+257/9*spbb13^2*spaa15*spaa35^2*spbb35^2*spaa45^4*spbb45^6+95/6*spbb13^2*spaa15*spaa35*spbb35*spaa45^5*spbb45^7-16/9*spbb13*spaa34^6*spbb34^7*spaa35*spbb35*spbb45+29/3*spbb13*spaa34^6*spbb34^7*spaa45*spbb45^2-97/6*spbb13*spaa34^5*spbb34^6*spaa35^2*spbb35^2*spbb45-44/3*spbb13*spaa34^5*spbb34^6*spaa35*spbb35*spaa45*spbb45^2-548/9*spbb13*spaa34^5*spbb34^6*spaa45^2*spbb45^3-103/18*spbb15*spaa34^5*spbb34^7*spaa45^2*spbb45^2-103/2*spbb13*spaa34^4*spbb34^5*spaa35^3*spbb35^3*spbb45-607/18*spbb13*spaa34^4*spbb34^5*spaa35^2*spbb35^2*spaa45*spbb45^2-307/18*spbb13*spaa34^4*spbb34^5*spaa35*spbb35*spaa45^2*spbb45^3+64/9*spbb15*spaa34^4*spbb34^6*spaa35*spbb35*spaa45^2*spbb45^2+1147/18*spbb13*spaa34^4*spbb34^5*spaa45^3*spbb45^4+227/18*spbb15*spaa34^4*spbb34^6*spaa45^3*spbb45^3-208/3*spbb13*spaa34^3*spbb34^4*spaa35^4*spbb35^4*spbb45-134/3*spbb13*spaa34^3*spbb34^4*spaa35^3*spbb35^3*spaa45*spbb45^2+365/18*spbb13*spaa34^3*spbb34^4*spaa35^2*spbb35^2*spaa45^2*spbb45^3+40/3*spbb15*spaa34^3*spbb34^5*spaa35^2*spbb35^2*spaa45^2*spbb45^2+431/6*spbb13*spaa34^3*spbb34^4*spaa35*spbb35*spaa45^3*spbb45^4+137/6*spbb15*spaa34^3*spbb34^5*spaa35*spbb35*spaa45^3*spbb45^3+878/9*spbb13*spaa34^3*spbb34^4*spaa45^4*spbb45^5+163/18*spbb15*spaa34^3*spbb34^5*spaa45^4*spbb45^4-409/9*spbb13*spaa34^2*spbb34^3*spaa35^5*spbb35^5*spbb45-829/18*spbb13*spaa34^2*spbb34^3*spaa35^4*spbb35^4*spaa45*spbb45^2-11/2*spbb15*spaa34^2*spbb34^4*spaa35^4*spbb35^4*spaa45*spbb45-895/18*spbb13*spaa34^2*spbb34^3*spaa35^3*spbb35^3*spaa45^2*spbb45^3-43/9*spbb15*spaa34^2*spbb34^4*spaa35^3*spbb35^3*spaa45^2*spbb45^2-109*spbb13*spaa34^2*spbb34^3*spaa35^2*spbb35^2*spaa45^3*spbb45^4+91/9*spbb15*spaa34^2*spbb34^4*spaa35^2*spbb35^2*spaa45^3*spbb45^3-2227/18*spbb13*spaa34^2*spbb34^3*spaa35*spbb35*spaa45^4*spbb45^5+43/9*spbb15*spaa34^2*spbb34^4*spaa35*spbb35*spaa45^4*spbb45^4-383/6*spbb13*spaa34^2*spbb34^3*spaa45^5*spbb45^6-67/18*spbb15*spaa34^2*spbb34^4*spaa45^5*spbb45^5-337/18*spbb13*spaa34*spbb34^2*spaa35^6*spbb35^6*spbb45-95/3*spbb13*spaa34*spbb34^2*spaa35^5*spbb35^5*spaa45*spbb45^2-11*spbb15*spaa34*spbb34^3*spaa35^5*spbb35^5*spaa45*spbb45+14/3*spbb13*spaa34*spbb34^2*spaa35^4*spbb35^4*spaa45^2*spbb45^3-161/6*spbb15*spaa34*spbb34^3*spaa35^4*spbb35^4*spaa45^2*spbb45^2+413/6*spbb13*spaa34*spbb34^2*spaa35^3*spbb35^3*spaa45^3*spbb45^4-205/18*spbb15*spaa34*spbb34^3*spaa35^3*spbb35^3*spaa45^3*spbb45^3+1441/18*spbb13*spaa34*spbb34^2*spaa35^2*spbb35^2*spaa45^4*spbb45^5+311/18*spbb15*spaa34*spbb34^3*spaa35^2*spbb35^2*spaa45^4*spbb45^4+329/18*spbb13*spaa34*spbb34^2*spaa35*spbb35*spaa45^5*spbb45^6+77/6*spbb15*spaa34*spbb34^3*spaa35*spbb35*spaa45^5*spbb45^5-95/9*spbb13*spaa34*spbb34^2*spaa45^6*spbb45^7-11/2*spbb13*spbb34*spaa35^7*spbb35^7*spbb45-475/18*spbb13*spbb34*spaa35^6*spbb35^6*spaa45*spbb45^2-11/2*spbb15*spbb34^2*spaa35^6*spbb35^6*spaa45*spbb45-467/9*spbb13*spbb34*spaa35^5*spbb35^5*spaa45^2*spbb45^3-64/3*spbb15*spbb34^2*spaa35^5*spbb35^5*spaa45^2*spbb45^2-157/3*spbb13*spbb34*spaa35^4*spbb35^4*spaa45^3*spbb45^4-95/3*spbb15*spbb34^2*spaa35^4*spbb35^4*spaa45^3*spbb45^3-487/18*spbb13*spbb34*spaa35^3*spbb35^3*spaa45^4*spbb45^5-176/9*spbb15*spbb34^2*spaa35^3*spbb35^3*spaa45^4*spbb45^4-103/18*spbb13*spbb34*spaa35^2*spbb35^2*spaa45^5*spbb45^6-35/18*spbb15*spbb34^2*spaa35^2*spbb35^2*spaa45^5*spbb45^5+16/9*spbb15*spbb34^2*spaa35*spbb35*spaa45^6*spbb45^6))/(spaa12*spbb12^3*spbb13^3*spaa15*spbb25*spbb34^2*spbb45^2*spab2152*spab3123^2*spab5125^2),
(spaa24^3*spbb14^2*spaa15*spbb15*spbb23^3*spbb24*(-4/9*spbb13*spaa23-4/9*spbb14*spaa24))/(spaa12^2*spbb12^2*spbb13^3*spab2152^3)+
(spbb12*spbb15*spbb14^2*spbb23^3*(-2/3*spaa12*spbb12^3*spaa14^2*spbb15-4/3*spaa12*spbb12^2*spaa14*spbb15*spbb25*spaa45-2/3*spaa12*spbb12*spbb15*spbb25^2*spaa45^2-2/9*spbb12^2*spaa14^2*spbb15*spaa24*spbb24+2/9*spbb12^2*spaa14*spaa24^2*spbb24*spbb25-10/9*spbb12*spaa14*spbb15*spaa24*spbb24*spbb25*spaa45+2/9*spbb12*spaa24^2*spbb24*spbb25^2*spaa45-8/9*spbb15*spaa24*spbb24*spbb25^2*spaa45^2))/(spbb12^3*spbb13^3*spaa15*spbb25^3*spab2152^2)+
(spbb14^2*spbb15*spbb23^3*spbb25*(11*spbb13^2*spaa34*spbb34*spbb45^2-43/9*spbb13*spbb14*spaa34*spbb34*spbb35*spbb45+13/18*spbb14^2*spaa34*spbb34*spbb35^2-13/18*spbb13^2*spaa35*spbb35*spbb45^2))/(spaa12*spbb12^5*spbb13*spbb34^2*spbb35^2*spbb45^2)+
(spbb23^3*spbb14^2*spbb15*(-11/2*spaa23^3*spbb23^2*spaa34*spbb34^3*spbb35-31/6*spaa23^3*spbb23^2*spbb34^2*spaa35*spbb35^2+15/2*spaa23^2*spbb23^2*spaa24*spaa34*spbb34^3*spbb45-19/18*spaa23^2*spbb23*spaa24*spbb25*spaa34*spbb34^4+253/18*spaa23^2*spbb23^2*spaa24*spbb34^2*spaa45*spbb45^2-13/18*spaa23^2*spbb23^2*spaa25*spbb34*spaa35*spbb35^2*spbb45+43/9*spaa23^2*spbb23*spaa34^2*spbb34^4*spbb35+37/9*spaa23^2*spbb23*spaa34*spbb34^3*spaa35*spbb35^2-5/18*spaa23^2*spbb23*spbb34^2*spaa35^2*spbb35^3+35/18*spaa23*spbb23*spaa24^2*spbb24*spaa34*spbb34^3*spbb45-13/18*spaa23*spaa24^2*spbb24*spbb25*spaa34*spbb34^4+40/3*spaa23*spbb23*spaa24^2*spbb24*spbb34^2*spaa45*spbb45^2-17/18*spaa23*spbb23^2*spaa24*spaa25*spbb34*spaa45*spbb45^3-5*spaa23*spbb23*spaa24*spaa34^2*spbb34^4*spbb45-28/3*spaa23*spbb23*spaa24*spaa34*spbb34^3*spaa45*spbb45^2+13/18*spaa23*spbb23*spaa24*spbb34^2*spaa45^2*spbb45^3-5/3*spaa23*spbb23^2*spaa25^2*spaa35*spbb35^2*spbb45^2-5/18*spaa23*spbb23*spaa25*spbb34*spaa35^2*spbb35^3*spbb45+11*spaa23*spaa34^3*spbb34^5*spbb35+118/9*spaa23*spaa34^2*spbb34^4*spaa35*spbb35^2+38/9*spaa23*spaa34*spbb34^3*spaa35^2*spbb35^3+25/18*spaa23*spbb34^2*spaa35^3*spbb35^4-13/18*spaa24^3*spbb24^2*spaa34*spbb34^3*spbb45+40/9*spaa24^3*spbb24^2*spbb34^2*spaa45*spbb45^2-5/3*spbb23*spaa24^2*spbb24*spaa25*spbb34*spaa45*spbb45^3-46/9*spaa24^2*spbb24*spaa34*spbb34^3*spaa45*spbb45^2+1*spaa24^2*spbb24*spbb34^2*spaa45^2*spbb45^3+5/3*spbb23^2*spaa24*spaa25^2*spaa45*spbb45^4-5/18*spbb23*spaa24*spaa25*spbb34*spaa45^2*spbb45^4+13/18*spaa24*spaa34^3*spbb34^5*spbb45-53/6*spaa24*spaa34^2*spbb34^4*spaa45*spbb45^2+1/18*spaa24*spaa34*spbb34^3*spaa45^2*spbb45^3-25/18*spaa24*spbb34^2*spaa45^3*spbb45^4))/(spaa12^2*spbb12^4*spbb13^2*spaa15*spbb34^2*spbb35*spbb45^2*spab5125)+
(spaa12*spaa14^2*spbb14^2*spbb15*spbb23^3*(2*spaa12*spbb13*spbb45-2/3*spaa12*spbb14*spbb35+14/9*spaa24*spbb34*spbb45))/(spaa12^2*spbb13^3*spaa15*spbb25^3*spbb34*spab2152)+
(spbb14^2*spbb15*spbb23^3*(-11*spaa12*spbb12-11*spaa13*spbb13-11*spaa14*spbb14-11*spaa23*spbb23))/(spaa12*spbb12*spbb13^3*spbb24^2*spbb25)+
(spaa12*spbb24*spbb14^2*spbb15*spbb23^3*(-25/18*spaa12^2*spbb12^2*spbb13*spaa23+7/18*spaa12^2*spbb12^2*spbb14*spaa24+16/3*spaa12^2*spbb12*spbb13*spbb14*spaa34+10/9*spaa12*spbb12*spaa14*spbb14^2*spaa24+86/9*spaa12*spbb13*spaa14*spbb14^2*spaa34+5/18*spaa12*spbb12*spbb13*spaa23^2*spbb23-7/18*spaa12*spbb12*spbb13*spaa23*spaa24*spbb24-97/18*spaa12*spbb13^2*spaa23*spbb24*spaa34+13/18*spaa12*spbb12*spbb14*spaa24^2*spbb24+179/18*spaa12*spbb13*spbb14*spaa24*spbb24*spaa34+13/18*spaa14^2*spbb14^3*spaa24+13/18*spaa14*spbb14^2*spaa24^2*spbb24+31/6*spbb13*spaa23^3*spbb23^2+7/18*spbb13*spaa23^2*spbb23*spaa24*spbb24+7/18*spbb13*spaa23*spaa24^2*spbb24^2))/(spaa12^2*spbb12^3*spbb13^3*spaa15*spbb24*spbb45^2*spab5125)+
(spbb14^2*spbb15*spbb23^3*(-11*spbb12*spaa14^2*spbb14*spbb15-11*spbb12*spaa14*spaa15*spbb15^2+11/2*spbb12*spaa14*spbb14*spaa24*spbb25-33*spaa14*spbb14*spbb15*spbb25*spaa45+1/3*spbb12*spaa15*spbb15*spaa24*spbb25-22*spaa15*spbb15^2*spbb25*spaa45+11/2*spbb14*spaa24*spbb25^2*spaa45-22*spbb15*spbb25*spaa45^2*spbb45))/(spaa12*spbb12^2*spbb13^3*spbb24*spbb25^2*spab2152)+
(spbb23^4*spbb14^2*spbb15*(-29/6*spaa12*spbb12*spaa13*spbb13-23/3*spaa12*spbb12*spaa23*spbb23-43/18*spaa12*spbb12*spaa24*spbb24+143/18*spaa12*spbb14*spbb23*spaa34-25/9*spaa13^2*spbb13^2-55/18*spaa13*spbb13*spaa23*spbb23-14*spaa23^2*spbb23^2-13*spaa23*spbb23*spaa24*spbb24-40/9*spaa24^2*spbb24^2))/(spbb12^3*spbb13*spaa15*spbb25*spbb34^2*spbb35*spab5125)+
(spbb23^3*spbb14^2*spbb15*(-37/9*spaa12*spbb12^2*spaa13*spbb23*spaa25+13/18*spaa12*spbb12^2*spaa15^2*spbb15+7/6*spaa12*spbb12^2*spaa15*spaa23*spbb23+26/3*spbb12*spaa13*spaa15*spbb15*spbb23*spaa25-5/18*spbb12*spaa13*spaa23*spbb23^2*spaa25-25/9*spaa13*spbb15*spbb23^2*spaa25*spaa35+25/9*spbb12*spaa15^3*spbb15^2-13/18*spbb12*spbb13*spaa15^2*spaa23*spbb25+2/9*spbb13*spaa15^2*spbb15*spbb25*spaa35+49/9*spbb12*spaa15*spaa23^2*spbb23^2+25/9*spbb13*spaa15*spaa23*spbb23*spbb25*spaa35+25/9*spbb13*spaa15*spbb25*spaa35^2*spbb35))/(spbb12^3*spbb13*spaa15*spbb25*spbb34^2*spab5125^2)+
(spbb14^2*spbb15*spbb23^3*(191/6*spaa12^4*spbb13^4*spbb25^4*spaa35^3-193/9*spaa12^3*spaa13^2*spbb13^5*spbb25^3*spaa35^2-788/9*spaa12^3*spaa13*spbb13^4*spaa15*spbb15*spbb25^3*spaa35^2-62/9*spaa12^3*spaa13*spbb13^4*spaa23*spbb23*spbb25^3*spaa35^2-4901/18*spaa12^3*spaa13*spbb13^4*spaa25*spbb25^4*spaa35^2+1523/9*spaa12^3*spaa13*spbb13^4*spbb25^3*spaa35^3*spbb35-230/9*spaa12^3*spbb13^3*spaa15^2*spbb15^2*spbb25^3*spaa35^2-365/9*spaa12^3*spbb13^3*spaa15*spbb15*spaa25*spbb25^4*spaa35^2+287/9*spaa12^3*spbb13^3*spaa15*spbb15*spbb25^3*spaa35^3*spbb35+77/18*spaa12^3*spbb13^3*spaa23^2*spbb23^2*spbb25^3*spaa35^2-67*spaa12^3*spbb13^3*spaa23*spbb23*spaa25*spbb25^4*spaa35^2+193/3*spaa12^3*spbb13^3*spaa23*spbb23*spbb25^3*spaa35^3*spbb35-73/18*spaa12^3*spbb13^3*spaa25^2*spbb25^5*spaa35^2+422/9*spaa12^3*spbb13^3*spaa25*spbb25^4*spaa35^3*spbb35+344/9*spaa12^3*spbb13^3*spbb25^3*spaa35^4*spbb35^2+185/18*spaa12^2*spaa13^3*spbb13^5*spaa15*spbb15*spbb25^2*spaa35+452/9*spaa12^2*spaa13^3*spbb13^5*spaa25*spbb25^3*spaa35-52*spaa12^2*spaa13^3*spbb13^5*spbb25^2*spaa35^2*spbb35+457/9*spaa12^2*spaa13^2*spbb13^4*spaa15^2*spbb15^2*spbb25^2*spaa35+265*spaa12^2*spaa13^2*spbb13^4*spaa15*spbb15*spaa25*spbb25^3*spaa35-2825/18*spaa12^2*spaa13^2*spbb13^4*spaa15*spbb15*spbb25^2*spaa35^2*spbb35+281/6*spaa12^2*spaa13^2*spbb13^4*spaa23*spbb23*spaa25*spbb25^3*spaa35-1055/18*spaa12^2*spaa13^2*spbb13^4*spaa23*spbb23*spbb25^2*spaa35^2*spbb35+995/2*spaa12^2*spaa13^2*spbb13^4*spaa25^2*spbb25^4*spaa35-4999/6*spaa12^2*spaa13^2*spbb13^4*spaa25*spbb25^3*spaa35^2*spbb35+3353/18*spaa12^2*spaa13^2*spbb13^4*spbb25^2*spaa35^3*spbb35^2+115/6*spaa12^2*spaa13*spbb13^3*spaa15^3*spbb15^3*spbb25^2*spaa35+671/9*spaa12^2*spaa13*spbb13^3*spaa15^2*spbb15^2*spaa25*spbb25^3*spaa35-54*spaa12^2*spaa13*spbb13^3*spaa15^2*spbb15^2*spbb25^2*spaa35^2*spbb35+686/9*spaa12^2*spaa13*spbb13^3*spaa15*spbb15*spaa25^2*spbb25^4*spaa35-994/3*spaa12^2*spaa13*spbb13^3*spaa15*spbb15*spaa25*spbb25^3*spaa35^2*spbb35+325/18*spaa12^2*spaa13*spbb13^3*spaa15*spbb15*spbb25^2*spaa35^3*spbb35^2+79/9*spaa12^2*spaa13*spbb13^3*spaa23^2*spbb23^2*spaa25*spbb25^3*spaa35-227/18*spaa12^2*spaa13*spbb13^3*spaa23^2*spbb23^2*spbb25^2*spaa35^2*spbb35+2066/9*spaa12^2*spaa13*spbb13^3*spaa23*spbb23*spaa25^2*spbb25^4*spaa35-8581/18*spaa12^2*spaa13*spbb13^3*spaa23*spbb23*spaa25*spbb25^3*spaa35^2*spbb35+524/3*spaa12^2*spaa13*spbb13^3*spaa23*spbb23*spbb25^2*spaa35^3*spbb35^2+121/18*spaa12^2*spaa13*spbb13^3*spaa25^3*spbb25^5*spaa35-6707/18*spaa12^2*spaa13*spbb13^3*spaa25^2*spbb25^4*spaa35^2*spbb35-1051/9*spaa12^2*spaa13*spbb13^3*spaa25*spbb25^3*spaa35^3*spbb35^2+1697/9*spaa12^2*spaa13*spbb13^3*spbb25^2*spaa35^4*spbb35^3+83/9*spaa12^2*spbb13^2*spaa15^4*spbb15^4*spbb25^2*spaa35+104/3*spaa12^2*spbb13^2*spaa15^3*spbb15^3*spaa25*spbb25^3*spaa35-164/9*spaa12^2*spbb13^2*spaa15^3*spbb15^3*spbb25^2*spaa35^2*spbb35+484/9*spaa12^2*spbb13^2*spaa15^2*spbb15^2*spaa25^2*spbb25^4*spaa35-385/6*spaa12^2*spbb13^2*spaa15^2*spbb15^2*spaa25*spbb25^3*spaa35^2*spbb35-49/6*spaa12^2*spbb13^2*spaa15^2*spbb15^2*spbb25^2*spaa35^3*spbb35^2+91/2*spaa12^2*spbb13^2*spaa15*spbb15*spaa25^3*spbb25^5*spaa35-584/9*spaa12^2*spbb13^2*spaa15*spbb15*spaa25^2*spbb25^4*spaa35^2*spbb35+211/9*spaa12^2*spbb13^2*spaa15*spbb15*spaa25*spbb25^3*spaa35^3*spbb35^2+49/18*spaa12^2*spbb13^2*spaa15*spbb15*spbb25^2*spaa35^4*spbb35^3-77/18*spaa12^2*spbb13^2*spaa23^3*spbb23^3*spaa25*spbb25^3*spaa35+77/18*spaa12^2*spbb13^2*spaa23^3*spbb23^3*spbb25^2*spaa35^2*spbb35+296/9*spaa12^2*spbb13^2*spaa23^2*spbb23^2*spaa25^2*spbb25^4*spaa35-391/6*spaa12^2*spbb13^2*spaa23^2*spbb23^2*spaa25*spbb25^3*spaa35^2*spbb35+329/9*spaa12^2*spbb13^2*spaa23^2*spbb23^2*spbb25^2*spaa35^3*spbb35^2-19/3*spaa12^2*spbb13^2*spaa23*spbb23*spaa25^3*spbb25^5*spaa35+34/9*spaa12^2*spbb13^2*spaa23*spbb23*spaa25^2*spbb25^4*spaa35^2*spbb35-647/18*spaa12^2*spbb13^2*spaa23*spbb23*spaa25*spbb25^3*spaa35^3*spbb35^2+775/18*spaa12^2*spbb13^2*spaa23*spbb23*spbb25^2*spaa35^4*spbb35^3+167/9*spaa12^2*spbb13^2*spaa25^4*spbb25^6*spaa35-415/18*spaa12^2*spbb13^2*spaa25^3*spbb25^5*spaa35^2*spbb35+865/18*spaa12^2*spbb13^2*spaa25^2*spbb25^4*spaa35^3*spbb35^2+19/6*spaa12^2*spbb13^2*spaa25*spbb25^3*spaa35^4*spbb35^3+145/18*spaa12^2*spbb13^2*spbb25^2*spaa35^5*spbb35^4-37/6*spaa12*spaa13^4*spbb13^5*spaa15*spbb15*spaa25*spbb25^2+185/18*spaa12*spaa13^4*spbb13^5*spaa15*spbb15*spbb25*spaa35*spbb35-74/3*spaa12*spaa13^4*spbb13^5*spaa25^2*spbb25^3+1787/18*spaa12*spaa13^4*spbb13^5*spaa25*spbb25^2*spaa35*spbb35-275/9*spaa12*spaa13^4*spbb13^5*spbb25*spaa35^2*spbb35^2-2/9*spaa12*spaa13^3*spbb13^4*spaa15^3*spbb15^3*spbb25-371/9*spaa12*spaa13^3*spbb13^4*spaa15^2*spbb15^2*spaa25*spbb25^2+221/6*spaa12*spaa13^3*spbb13^4*spaa15^2*spbb15^2*spbb25*spaa35*spbb35-3031/18*spaa12*spaa13^3*spbb13^4*spaa15*spbb15*spaa25^2*spbb25^3+6727/18*spaa12*spaa13^3*spbb13^4*spaa15*spbb15*spaa25*spbb25^2*spaa35*spbb35-1241/18*spaa12*spaa13^3*spbb13^4*spaa15*spbb15*spbb25*spaa35^2*spbb35^2-37*spaa12*spaa13^3*spbb13^4*spaa23*spbb23*spaa25^2*spbb25^3+434/3*spaa12*spaa13^3*spbb13^4*spaa23*spbb23*spaa25*spbb25^2*spaa35*spbb35-365/6*spaa12*spaa13^3*spbb13^4*spaa23*spbb23*spbb25*spaa35^2*spbb35^2-2320/9*spaa12*spaa13^3*spbb13^4*spaa25^3*spbb25^4+10600/9*spaa12*spaa13^3*spbb13^4*spaa25^2*spbb25^3*spaa35*spbb35-1527/2*spaa12*spaa13^3*spbb13^4*spaa25*spbb25^2*spaa35^2*spbb35^2+118/3*spaa12*spaa13^3*spbb13^4*spbb25*spaa35^3*spbb35^3+31/3*spaa12*spaa13^2*spbb13^3*spaa15^4*spbb15^4*spbb25+16*spaa12*spaa13^2*spbb13^3*spaa15^3*spbb15^3*spaa25*spbb25^2+65/9*spaa12*spaa13^2*spbb13^3*spaa15^3*spbb15^3*spbb25*spaa35*spbb35-142/9*spaa12*spaa13^2*spbb13^3*spaa15^2*spbb15^2*spaa25^2*spbb25^3+2963/18*spaa12*spaa13^2*spbb13^3*spaa15^2*spbb15^2*spaa25*spbb25^2*spaa35*spbb35+24*spaa12*spaa13^2*spbb13^3*spaa15^2*spbb15^2*spbb25*spaa35^2*spbb35^2-274/9*spaa12*spaa13^2*spbb13^3*spaa15*spbb15*spaa25^3*spbb25^4+6175/9*spaa12*spaa13^2*spbb13^3*spaa15*spbb15*spaa25^2*spbb25^3*spaa35*spbb35-772/3*spaa12*spaa13^2*spbb13^3*spaa15*spbb15*spaa25*spbb25^2*spaa35^2*spbb35^2-293/6*spaa12*spaa13^2*spbb13^3*spaa15*spbb15*spbb25*spaa35^3*spbb35^3-74/3*spaa12*spaa13^2*spbb13^3*spaa23^2*spbb23^2*spaa25^2*spbb25^3+1327/18*spaa12*spaa13^2*spbb13^3*spaa23^2*spbb23^2*spaa25*spbb25^2*spaa35*spbb35-725/18*spaa12*spaa13^2*spbb13^3*spaa23^2*spbb23^2*spbb25*spaa35^2*spbb35^2-1547/9*spaa12*spaa13^2*spbb13^3*spaa23*spbb23*spaa25^3*spbb25^4+5195/6*spaa12*spaa13^2*spbb13^3*spaa23*spbb23*spaa25^2*spbb25^3*spaa35*spbb35-6448/9*spaa12*spaa13^2*spbb13^3*spaa23*spbb23*spaa25*spbb25^2*spaa35^2*spbb35^2+919/18*spaa12*spaa13^2*spbb13^3*spaa23*spbb23*spbb25*spaa35^3*spbb35^3-35/6*spaa12*spaa13^2*spbb13^3*spaa25^4*spbb25^5+6448/9*spaa12*spaa13^2*spbb13^3*spaa25^3*spbb25^4*spaa35*spbb35-5245/18*spaa12*spaa13^2*spbb13^3*spaa25^2*spbb25^3*spaa35^2*spbb35^2-12493/18*spaa12*spaa13^2*spbb13^3*spaa25*spbb25^2*spaa35^3*spbb35^3+165*spaa12*spaa13^2*spbb13^3*spbb25*spaa35^4*spbb35^4-110/9*spaa12*spaa13*spbb13^2*spaa15^5*spbb15^5*spbb25-481/9*spaa12*spaa13*spbb13^2*spaa15^4*spbb15^4*spaa25*spbb25^2+31/9*spaa12*spaa13*spbb13^2*spaa15^4*spbb15^4*spbb25*spaa35*spbb35-866/9*spaa12*spaa13*spbb13^2*spaa15^3*spbb15^3*spaa25^2*spbb25^3+154/3*spaa12*spaa13*spbb13^2*spaa15^3*spbb15^3*spaa25*spbb25^2*spaa35*spbb35+43/3*spaa12*spaa13*spbb13^2*spaa15^3*spbb15^3*spbb25*spaa35^2*spbb35^2-1759/18*spaa12*spaa13*spbb13^2*spaa15^2*spbb15^2*spaa25^3*spbb25^4+2755/18*spaa12*spaa13*spbb13^2*spaa15^2*spbb15^2*spaa25^2*spbb25^3*spaa35*spbb35-53/18*spaa12*spaa13*spbb13^2*spaa15^2*spbb15^2*spaa25*spbb25^2*spaa35^2*spbb35^2-203/18*spaa12*spaa13*spbb13^2*spaa15^2*spbb15^2*spbb25*spaa35^3*spbb35^3-365/6*spaa12*spaa13*spbb13^2*spaa15*spbb15*spaa25^4*spbb25^5+2809/18*spaa12*spaa13*spbb13^2*spaa15*spbb15*spaa25^3*spbb25^4*spaa35*spbb35-3157/18*spaa12*spaa13*spbb13^2*spaa15*spbb15*spaa25^2*spbb25^3*spaa35^2*spbb35^2-287/9*spaa12*spaa13*spbb13^2*spaa15*spbb15*spaa25*spbb25^2*spaa35^3*spbb35^3+203/18*spaa12*spaa13*spbb13^2*spaa15*spbb15*spbb25*spaa35^4*spbb35^4-37/6*spaa12*spaa13*spbb13^2*spaa23^3*spbb23^3*spaa25^2*spbb25^3+107/9*spaa12*spaa13*spbb13^2*spaa23^3*spbb23^3*spaa25*spbb25^2*spaa35*spbb35-10*spaa12*spaa13*spbb13^2*spaa23^3*spbb23^3*spbb25*spaa35^2*spbb35^2-353/9*spaa12*spaa13*spbb13^2*spaa23^2*spbb23^2*spaa25^3*spbb25^4+1405/9*spaa12*spaa13*spbb13^2*spaa23^2*spbb23^2*spaa25^2*spbb25^3*spaa35*spbb35-2261/18*spaa12*spaa13*spbb13^2*spaa23^2*spbb23^2*spaa25*spbb25^2*spaa35^2*spbb35^2+11/9*spaa12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb25*spaa35^3*spbb35^3-13/9*spaa12*spaa13*spbb13^2*spaa23*spbb23*spaa25^4*spbb25^5+667/9*spaa12*spaa13*spbb13^2*spaa23*spbb23*spaa25^3*spbb25^4*spaa35*spbb35-181/6*spaa12*spaa13*spbb13^2*spaa23*spbb23*spaa25^2*spbb25^3*spaa35^2*spbb35^2-1511/9*spaa12*spaa13*spbb13^2*spaa23*spbb23*spaa25*spbb25^2*spaa35^3*spbb35^3+1265/18*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb25*spaa35^4*spbb35^4-39/2*spaa12*spaa13*spbb13^2*spaa25^5*spbb25^6+1105/18*spaa12*spaa13*spbb13^2*spaa25^4*spbb25^5*spaa35*spbb35-323/2*spaa12*spaa13*spbb13^2*spaa25^3*spbb25^4*spaa35^2*spbb35^2-358/3*spaa12*spaa13*spbb13^2*spaa25^2*spbb25^3*spaa35^3*spbb35^3+433/9*spaa12*spaa13*spbb13^2*spaa25*spbb25^2*spaa35^4*spbb35^4+430/9*spaa12*spaa13*spbb13^2*spbb25*spaa35^5*spbb35^5-205/9*spaa12*spbb13*spaa15^6*spbb15^6*spbb25-976/9*spaa12*spbb13*spaa15^5*spbb15^5*spaa25*spbb25^2-196/9*spaa12*spbb13*spaa15^5*spbb15^5*spbb25*spaa35*spbb35-649/3*spaa12*spbb13*spaa15^4*spbb15^4*spaa25^2*spbb25^3-46*spaa12*spbb13*spaa15^4*spbb15^4*spaa25*spbb25^2*spaa35*spbb35-2/3*spaa12*spbb13*spaa15^4*spbb15^4*spbb25*spaa35^2*spbb35^2-1337/6*spaa12*spbb13*spaa15^3*spbb15^3*spaa25^3*spbb25^4+12*spaa12*spbb13*spaa15^3*spbb15^3*spaa25^2*spbb25^3*spaa35*spbb35-127/18*spaa12*spbb13*spaa15^3*spbb15^3*spaa25*spbb25^2*spaa35^2*spbb35^2-117*spaa12*spbb13*spaa15^2*spbb15^2*spaa25^4*spbb25^5+215/2*spaa12*spbb13*spaa15^2*spbb15^2*spaa25^3*spbb25^4*spaa35*spbb35-725/18*spaa12*spbb13*spaa15^2*spbb15^2*spaa25^2*spbb25^3*spaa35^2*spbb35^2+32/9*spaa12*spbb13*spaa15^2*spbb15^2*spaa25*spbb25^2*spaa35^3*spbb35^3-455/18*spaa12*spbb13*spaa15*spbb15*spaa25^5*spbb25^6+310/3*spaa12*spbb13*spaa15*spbb15*spaa25^4*spbb25^5*spaa35*spbb35-82*spaa12*spbb13*spaa15*spbb15*spaa25^3*spbb25^4*spaa35^2*spbb35^2+839/18*spaa12*spbb13*spaa15*spbb15*spaa25^2*spbb25^3*spaa35^3*spbb35^3-32/9*spaa12*spbb13*spaa15*spbb15*spaa25*spbb25^2*spaa35^4*spbb35^4+41/18*spaa12*spbb13*spaa23^3*spbb23^3*spaa25^3*spbb25^4-43/9*spaa12*spbb13*spaa23^3*spbb23^3*spaa25^2*spbb25^3*spaa35*spbb35+49/18*spaa12*spbb13*spaa23^3*spbb23^3*spaa25*spbb25^2*spaa35^2*spbb35^2-2/9*spaa12*spbb13*spaa23^3*spbb23^3*spbb25*spaa35^3*spbb35^3-83/18*spaa12*spbb13*spaa23^2*spbb23^2*spaa25^4*spbb25^5-11/3*spaa12*spbb13*spaa23^2*spbb23^2*spaa25^3*spbb25^4*spaa35*spbb35+122/9*spaa12*spbb13*spaa23^2*spbb23^2*spaa25^2*spbb25^3*spaa35^2*spbb35^2-73/9*spaa12*spbb13*spaa23^2*spbb23^2*spaa25*spbb25^2*spaa35^3*spbb35^3+71/18*spaa12*spbb13*spaa23^2*spbb23^2*spbb25*spaa35^4*spbb35^4-25/18*spaa12*spbb13*spaa23*spbb23*spaa25^5*spbb25^6+43/18*spaa12*spbb13*spaa23*spbb23*spaa25^4*spbb25^5*spaa35*spbb35-103/18*spaa12*spbb13*spaa23*spbb23*spaa25^3*spbb25^4*spaa35^2*spbb35^2+335/9*spaa12*spbb13*spaa23*spbb23*spaa25^2*spbb25^3*spaa35^3*spbb35^3-491/18*spaa12*spbb13*spaa23*spbb23*spaa25*spbb25^2*spaa35^4*spbb35^4+35/6*spaa12*spbb13*spaa23*spbb23*spbb25*spaa35^5*spbb35^5-4/9*spaa12*spbb13*spaa25^6*spbb25^7+271/9*spaa12*spbb13*spaa25^5*spbb25^6*spaa35*spbb35-182/3*spaa12*spbb13*spaa25^4*spbb25^5*spaa35^2*spbb35^2+847/9*spaa12*spbb13*spaa25^3*spbb25^4*spaa35^3*spbb35^3-344/9*spaa12*spbb13*spaa25^2*spbb25^3*spaa35^4*spbb35^4-116/9*spaa12*spbb13*spaa25*spbb25^2*spaa35^5*spbb35^5+5/3*spaa12*spbb13*spbb25*spaa35^6*spbb35^6-37/6*spaa13^5*spbb13^5*spaa15*spbb15*spaa25*spbb25*spbb35+37/2*spbb12*spaa13^5*spbb13^4*spaa25^2*spbb25*spbb35^2-259/6*spaa13^5*spbb13^5*spaa25^2*spbb25^2*spbb35+883/18*spaa13^5*spbb13^5*spaa25*spbb25*spaa35*spbb35^2-2/9*spaa13^4*spbb13^4*spaa15^3*spbb15^3*spbb35+2/9*spbb12*spaa13^4*spbb13^3*spaa15^2*spbb15^2*spaa25*spbb35^2-353/18*spaa13^4*spbb13^4*spaa15^2*spbb15^2*spaa25*spbb25*spbb35+2/9*spaa13^4*spbb13^4*spaa15^2*spbb15^2*spaa35*spbb35^2+2/9*spbb12^2*spaa13^4*spbb13^2*spaa15*spbb15*spaa25^2*spbb35^3+335/9*spbb12*spaa13^4*spbb13^3*spaa15*spbb15*spaa25^2*spbb25*spbb35^2-542/3*spaa13^4*spbb13^4*spaa15*spbb15*spaa25^2*spbb25^2*spbb35+2/9*spbb12*spaa13^4*spbb13^3*spaa15*spbb15*spaa25*spaa35*spbb35^3+1258/9*spaa13^4*spbb13^4*spaa15*spbb15*spaa25*spbb25*spaa35*spbb35^2+37/2*spbb12*spaa13^4*spbb13^3*spaa23*spbb23*spaa25^2*spbb25*spbb35^2-74*spaa13^4*spbb13^4*spaa23*spbb23*spaa25^2*spbb25^2*spbb35+587/6*spaa13^4*spbb13^4*spaa23*spbb23*spaa25*spbb25*spaa35*spbb35^2-2/9*spbb12^3*spaa13^4*spbb13*spaa25^3*spbb35^4-301/18*spbb12^2*spaa13^4*spbb13^2*spaa25^3*spbb25*spbb35^3+773/3*spbb12*spaa13^4*spbb13^3*spaa25^3*spbb25^2*spbb35^2-2971/6*spaa13^4*spbb13^4*spaa25^3*spbb25^3*spbb35-10/9*spbb12^2*spaa13^4*spbb13^2*spaa25^2*spaa35*spbb35^4-377/2*spbb12*spaa13^4*spbb13^3*spaa25^2*spbb25*spaa35*spbb35^3+1737/2*spaa13^4*spbb13^4*spaa25^2*spbb25^2*spaa35*spbb35^2-4/3*spbb12*spaa13^4*spbb13^3*spaa25*spaa35^2*spbb35^4-3467/18*spaa13^4*spbb13^4*spaa25*spbb25*spaa35^2*spbb35^3-4/9*spaa13^4*spbb13^4*spaa35^3*spbb35^4+91/9*spaa13^3*spbb13^3*spaa15^4*spbb15^4*spbb35-64/3*spbb12*spaa13^3*spbb13^2*spaa15^3*spbb15^3*spaa25*spbb35^2+785/18*spaa13^3*spbb13^3*spaa15^3*spbb15^3*spaa25*spbb25*spbb35-182/9*spaa13^3*spbb13^3*spaa15^3*spbb15^3*spaa35*spbb35^2+127/9*spbb12^2*spaa13^3*spbb13*spaa15^2*spbb15^2*spaa25^2*spbb35^3-247/3*spbb12*spaa13^3*spbb13^2*spaa15^2*spbb15^2*spaa25^2*spbb25*spbb35^2-410/9*spaa13^3*spbb13^3*spaa15^2*spbb15^2*spaa25^2*spbb25^2*spbb35+394/9*spbb12*spaa13^3*spbb13^2*spaa15^2*spbb15^2*spaa25*spaa35*spbb35^3-218/9*spaa13^3*spbb13^3*spaa15^2*spbb15^2*spaa25*spbb25*spaa35*spbb35^2+91/3*spaa13^3*spbb13^3*spaa15^2*spbb15^2*spaa35^2*spbb35^3-26/9*spbb12^3*spaa13^3*spaa15*spbb15*spaa25^3*spbb35^4+410/9*spbb12^2*spaa13^3*spbb13*spaa15*spbb15*spaa25^3*spbb25*spbb35^3-247/6*spbb12*spaa13^3*spbb13^2*spaa15*spbb15*spaa25^3*spbb25^2*spbb35^2-6805/18*spaa13^3*spbb13^3*spaa15*spbb15*spaa25^3*spbb25^3*spbb35-86/3*spbb12^2*spaa13^3*spbb13*spaa15*spbb15*spaa25^2*spaa35*spbb35^4+1319/9*spbb12*spaa13^3*spbb13^2*spaa15*spbb15*spaa25^2*spbb25*spaa35*spbb35^3+5047/9*spaa13^3*spbb13^3*spaa15*spbb15*spaa25^2*spbb25^2*spaa35*spbb35^2-596/9*spbb12*spaa13^3*spbb13^2*spaa15*spbb15*spaa25*spaa35^2*spbb35^4+461/9*spaa13^3*spbb13^3*spaa15*spbb15*spaa25*spbb25*spaa35^2*spbb35^3-364/9*spaa13^3*spbb13^3*spaa15*spbb15*spaa35^3*spbb35^4+37/6*spbb12*spaa13^3*spbb13^2*spaa23^2*spbb23^2*spaa25^2*spbb25*spbb35^2-148/3*spaa13^3*spbb13^3*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spbb35+1169/18*spaa13^3*spbb13^3*spaa23^2*spbb23^2*spaa25*spbb25*spaa35*spbb35^2+8/9*spbb12^2*spaa13^3*spbb13*spaa23*spbb23*spaa25^3*spbb25*spbb35^3+244/3*spbb12*spaa13^3*spbb13^2*spaa23*spbb23*spaa25^3*spbb25^2*spbb35^2-3962/9*spaa13^3*spbb13^3*spaa23*spbb23*spaa25^3*spbb25^3*spbb35-2/3*spbb12^2*spaa13^3*spbb13*spaa23*spbb23*spaa25^2*spaa35*spbb35^4-383/6*spbb12*spaa13^3*spbb13^2*spaa23*spbb23*spaa25^2*spbb25*spaa35*spbb35^3+16721/18*spaa13^3*spbb13^3*spaa23*spbb23*spaa25^2*spbb25^2*spaa35*spbb35^2-2*spbb12*spaa13^3*spbb13^2*spaa23*spbb23*spaa25*spaa35^2*spbb35^4-757/3*spaa13^3*spbb13^3*spaa23*spbb23*spaa25*spbb25*spaa35^2*spbb35^3-10/9*spaa13^3*spbb13^3*spaa23*spbb23*spaa35^3*spbb35^4-95/18*spbb12^3*spaa13^3*spaa25^4*spbb25*spbb35^4+449/9*spbb12^2*spaa13^3*spbb13*spaa25^4*spbb25^2*spbb35^3+2051/18*spbb12*spaa13^3*spbb13^2*spaa25^4*spbb25^3*spbb35^2-406*spaa13^3*spbb13^3*spaa25^4*spbb25^4*spbb35+46/9*spbb12^3*spaa13^3*spaa25^3*spaa35*spbb35^5-832/9*spbb12^2*spaa13^3*spbb13*spaa25^3*spbb25*spaa35*spbb35^4+281/9*spbb12*spaa13^3*spbb13^2*spaa25^3*spbb25^2*spaa35*spbb35^3+6898/9*spaa13^3*spbb13^3*spaa25^3*spbb25^3*spaa35*spbb35^2+383/9*spbb12^2*spaa13^3*spbb13*spaa25^2*spaa35^2*spbb35^5-5869/18*spbb12*spaa13^3*spbb13^2*spaa25^2*spbb25*spaa35^2*spbb35^4+1826/3*spaa13^3*spbb13^3*spaa25^2*spbb25^2*spaa35^2*spbb35^3+260/3*spbb12*spaa13^3*spbb13^2*spaa25*spaa35^3*spbb35^5-10057/18*spaa13^3*spbb13^3*spaa25*spbb25*spaa35^3*spbb35^4+445/9*spaa13^3*spbb13^3*spaa35^4*spbb35^5+89/9*spaa13^2*spbb13^2*spaa15^5*spbb15^5*spbb35-115/9*spbb12*spaa13^2*spbb13*spaa15^4*spbb15^4*spaa25*spbb35^2+344/9*spaa13^2*spbb13^2*spaa15^4*spbb15^4*spaa25*spbb25*spbb35-77/9*spaa13^2*spbb13^2*spaa15^4*spbb15^4*spaa35*spbb35^2+50/9*spbb12^2*spaa13^2*spaa15^3*spbb15^3*spaa25^2*spbb35^3-649/18*spbb12*spaa13^2*spbb13*spaa15^3*spbb15^3*spaa25^2*spbb25*spbb35^2+151/9*spaa13^2*spbb13^2*spaa15^3*spbb15^3*spaa25^2*spbb25^2*spbb35+85/9*spbb12*spaa13^2*spbb13*spaa15^3*spbb15^3*spaa25*spaa35*spbb35^3-47*spaa13^2*spbb13^2*spaa15^3*spbb15^3*spaa25*spbb25*spaa35*spbb35^2+77/9*spaa13^2*spbb13^2*spaa15^3*spbb15^3*spaa35^2*spbb35^3+14*spbb12^2*spaa13^2*spaa15^2*spbb15^2*spaa25^3*spbb25*spbb35^3-181/6*spbb12*spaa13^2*spbb13*spaa15^2*spbb15^2*spaa25^3*spbb25^2*spbb35^2-1355/18*spaa13^2*spbb13^2*spaa15^2*spbb15^2*spaa25^3*spbb25^3*spbb35-8/9*spbb12^2*spaa13^2*spaa15^2*spbb15^2*spaa25^2*spaa35*spbb35^4+817/18*spbb12*spaa13^2*spbb13*spaa15^2*spbb15^2*spaa25^2*spbb25*spaa35*spbb35^3-487/18*spaa13^2*spbb13^2*spaa15^2*spbb15^2*spaa25^2*spbb25^2*spaa35*spbb35^2-85/9*spbb12*spaa13^2*spbb13*spaa15^2*spbb15^2*spaa25*spaa35^2*spbb35^4+1859/18*spaa13^2*spbb13^2*spaa15^2*spbb15^2*spaa25*spbb25*spaa35^2*spbb35^3-77/9*spaa13^2*spbb13^2*spaa15^2*spbb15^2*spaa35^3*spbb35^4+50/3*spbb12^2*spaa13^2*spaa15*spbb15*spaa25^4*spbb25^2*spbb35^3-13/2*spbb12*spaa13^2*spbb13*spaa15*spbb15*spaa25^4*spbb25^3*spbb35^2-880/9*spaa13^2*spbb13^2*spaa15*spbb15*spaa25^4*spbb25^4*spbb35+8/9*spbb12^2*spaa13^2*spaa15*spbb15*spaa25^3*spbb25*spaa35*spbb35^4+1561/18*spbb12*spaa13^2*spbb13*spaa15*spbb15*spaa25^3*spbb25^2*spaa35*spbb35^3+712/3*spaa13^2*spbb13^2*spaa15*spbb15*spaa25^3*spbb25^3*spaa35*spbb35^2+8/9*spbb12^2*spaa13^2*spaa15*spbb15*spaa25^2*spaa35^2*spbb35^5-1217/18*spbb12*spaa13^2*spbb13*spaa15*spbb15*spaa25^2*spbb25*spaa35^2*spbb35^4+2551/18*spaa13^2*spbb13^2*spaa15*spbb15*spaa25^2*spbb25^2*spaa35^2*spbb35^3+85/9*spbb12*spaa13^2*spbb13*spaa15*spbb15*spaa25*spaa35^3*spbb35^5-1381/9*spaa13^2*spbb13^2*spaa15*spbb15*spaa25*spbb25*spaa35^3*spbb35^4+77/9*spaa13^2*spbb13^2*spaa15*spbb15*spaa35^4*spbb35^5-37/3*spaa13^2*spbb13^2*spaa23^3*spbb23^3*spaa25^2*spbb25^2*spbb35+97/6*spaa13^2*spbb13^2*spaa23^3*spbb23^3*spaa25*spbb25*spaa35*spbb35^2-61/18*spbb12*spaa13^2*spbb13*spaa23^2*spbb23^2*spaa25^3*spbb25^2*spbb35^2-304/3*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spaa25^3*spbb25^3*spbb35+2*spbb12*spaa13^2*spbb13*spaa23^2*spbb23^2*spaa25^2*spbb25*spaa35*spbb35^3+3379/18*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spaa35*spbb35^2-2/3*spbb12*spaa13^2*spbb13*spaa23^2*spbb23^2*spaa25*spaa35^2*spbb35^4-755/18*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spaa25*spbb25*spaa35^2*spbb35^3-8/9*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spaa35^3*spbb35^4+25/9*spbb12^2*spaa13^2*spaa23*spbb23*spaa25^4*spbb25^2*spbb35^3-154/9*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa25^4*spbb25^3*spbb35^2-1997/18*spaa13^2*spbb13^2*spaa23*spbb23*spaa25^4*spbb25^4*spbb35-109/18*spbb12^2*spaa13^2*spaa23*spbb23*spaa25^3*spbb25*spaa35*spbb35^4+866/9*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa25^3*spbb25^2*spaa35*spbb35^3+2336/9*spaa13^2*spbb13^2*spaa23*spbb23*spaa25^3*spbb25^3*spaa35*spbb35^2+22/3*spbb12^2*spaa13^2*spaa23*spbb23*spaa25^2*spaa35^2*spbb35^5-745/6*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa25^2*spbb25*spaa35^2*spbb35^4+441/2*spaa13^2*spbb13^2*spaa23*spbb23*spaa25^2*spbb25^2*spaa35^2*spbb35^3+442/9*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa25*spaa35^3*spbb35^5-1132/3*spaa13^2*spbb13^2*spaa23*spbb23*spaa25*spbb25*spaa35^3*spbb35^4+530/9*spaa13^2*spbb13^2*spaa23*spbb23*spaa35^4*spbb35^5+146/9*spbb12^2*spaa13^2*spaa25^5*spbb25^3*spbb35^3-13/6*spbb12*spaa13^2*spbb13*spaa25^5*spbb25^4*spbb35^2-368/9*spaa13^2*spbb13^2*spaa25^5*spbb25^5*spbb35+89/18*spbb12^2*spaa13^2*spaa25^4*spbb25^2*spaa35*spbb35^4+1367/18*spbb12*spaa13^2*spbb13*spaa25^4*spbb25^3*spaa35*spbb35^3+1889/9*spaa13^2*spbb13^2*spaa25^4*spbb25^4*spaa35*spbb35^2-181/18*spbb12^2*spaa13^2*spaa25^3*spbb25*spaa35^2*spbb35^5-373/9*spbb12*spaa13^2*spbb13*spaa25^3*spbb25^2*spaa35^2*spbb35^4+2321/9*spaa13^2*spbb13^2*spaa25^3*spbb25^3*spaa35^2*spbb35^3+58/9*spbb12^2*spaa13^2*spaa25^2*spaa35^3*spbb35^6-131/3*spbb12*spaa13^2*spbb13*spaa25^2*spbb25*spaa35^3*spbb35^5-850/3*spaa13^2*spbb13^2*spaa25^2*spbb25^2*spaa35^3*spbb35^4+121/3*spbb12*spaa13^2*spbb13*spaa25*spaa35^4*spbb35^6-1835/9*spaa13^2*spbb13^2*spaa25*spbb25*spaa35^4*spbb35^5+461/9*spaa13^2*spbb13^2*spaa35^5*spbb35^6-4/9*spaa13*spbb13*spaa15^6*spbb15^6*spbb35-20/9*spbb12*spaa13*spaa15^5*spbb15^5*spaa25*spbb35^2-725/18*spaa13*spbb13*spaa15^5*spbb15^5*spaa25*spbb25*spbb35+8/9*spaa13*spbb13*spaa15^5*spbb15^5*spaa35*spbb35^2+257/18*spbb12*spaa13*spaa15^4*spbb15^4*spaa25^2*spbb25*spbb35^2-3253/18*spaa13*spbb13*spaa15^4*spbb15^4*spaa25^2*spbb25^2*spbb35-32/9*spbb12*spaa13*spaa15^4*spbb15^4*spaa25*spaa35*spbb35^3-41/9*spaa13*spbb13*spaa15^4*spbb15^4*spaa25*spbb25*spaa35*spbb35^2+71*spbb12*spaa13*spaa15^3*spbb15^3*spaa25^3*spbb25^2*spbb35^2-2992/9*spaa13*spbb13*spaa15^3*spbb15^3*spaa25^3*spbb25^3*spbb35-221/18*spbb12*spaa13*spaa15^3*spbb15^3*spaa25^2*spbb25*spaa35*spbb35^3+49/3*spaa13*spbb13*spaa15^3*spbb15^3*spaa25^2*spbb25^2*spaa35*spbb35^2+53/9*spaa13*spbb13*spaa15^3*spbb15^3*spaa25*spbb25*spaa35^2*spbb35^3+938/9*spbb12*spaa13*spaa15^2*spbb15^2*spaa25^4*spbb25^3*spbb35^2-313*spaa13*spbb13*spaa15^2*spbb15^2*spaa25^4*spbb25^4*spbb35-85/2*spbb12*spaa13*spaa15^2*spbb15^2*spaa25^3*spbb25^2*spaa35*spbb35^3+1849/18*spaa13*spbb13*spaa15^2*spbb15^2*spaa25^3*spbb25^3*spaa35*spbb35^2+97/18*spbb12*spaa13*spaa15^2*spbb15^2*spaa25^2*spbb25*spaa35^2*spbb35^4-170/9*spaa13*spbb13*spaa15^2*spbb15^2*spaa25^2*spbb25^2*spaa35^2*spbb35^3-53/9*spaa13*spbb13*spaa15^2*spbb15^2*spaa25*spbb25*spaa35^3*spbb35^4+1111/18*spbb12*spaa13*spaa15*spbb15*spaa25^5*spbb25^4*spbb35^2-2741/18*spaa13*spbb13*spaa15*spbb15*spaa25^5*spbb25^5*spbb35-1313/18*spbb12*spaa13*spaa15*spbb15*spaa25^4*spbb25^3*spaa35*spbb35^3+1351/9*spaa13*spbb13*spaa15*spbb15*spaa25^4*spbb25^4*spaa35*spbb35^2+961/18*spbb12*spaa13*spaa15*spbb15*spaa25^3*spbb25^2*spaa35^2*spbb35^4-298/3*spaa13*spbb13*spaa15*spbb15*spaa25^3*spbb25^3*spaa35^2*spbb35^3-97/18*spbb12*spaa13*spaa15*spbb15*spaa25^2*spbb25*spaa35^3*spbb35^5+391/18*spaa13*spbb13*spaa15*spbb15*spaa25^2*spbb25^2*spaa35^3*spbb35^4+53/9*spaa13*spbb13*spaa15*spbb15*spaa25*spbb25*spaa35^4*spbb35^5+5*spaa13*spbb13*spaa23^3*spbb23^3*spaa25^3*spbb25^3*spbb35-55/9*spaa13*spbb13*spaa23^3*spbb23^3*spaa25^2*spbb25^2*spaa35*spbb35^2+4/3*spaa13*spbb13*spaa23^3*spbb23^3*spaa25*spbb25*spaa35^2*spbb35^3-2/9*spaa13*spbb13*spaa23^3*spbb23^3*spaa35^3*spbb35^4-23/18*spbb12*spaa13*spaa23^2*spbb23^2*spaa25^4*spbb25^3*spbb35^2-55/18*spaa13*spbb13*spaa23^2*spbb23^2*spaa25^4*spbb25^4*spbb35-26/9*spbb12*spaa13*spaa23^2*spbb23^2*spaa25^3*spbb25^2*spaa35*spbb35^3-250/9*spaa13*spbb13*spaa23^2*spbb23^2*spaa25^3*spbb25^3*spaa35*spbb35^2+13/6*spbb12*spaa13*spaa23^2*spbb23^2*spaa25^2*spbb25*spaa35^2*spbb35^4+281/6*spaa13*spbb13*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spaa35^2*spbb35^3+20/9*spbb12*spaa13*spaa23^2*spbb23^2*spaa25*spaa35^3*spbb35^5-37*spaa13*spbb13*spaa23^2*spbb23^2*spaa25*spbb25*spaa35^3*spbb35^4+85/9*spaa13*spbb13*spaa23^2*spbb23^2*spaa35^4*spbb35^5-32/3*spbb12*spaa13*spaa23*spbb23*spaa25^5*spbb25^4*spbb35^2-25/6*spaa13*spbb13*spaa23*spbb23*spaa25^5*spbb25^5*spbb35+37/9*spbb12*spaa13*spaa23*spbb23*spaa25^4*spbb25^3*spaa35*spbb35^3-232/9*spaa13*spbb13*spaa23*spbb23*spaa25^4*spbb25^4*spaa35*spbb35^2+185/9*spbb12*spaa13*spaa23*spbb23*spaa25^3*spbb25^2*spaa35^2*spbb35^4+127/18*spaa13*spbb13*spaa23*spbb23*spaa25^3*spbb25^3*spaa35^2*spbb35^3-91/9*spbb12*spaa13*spaa23*spbb23*spaa25^2*spbb25*spaa35^3*spbb35^5+313/9*spaa13*spbb13*spaa23*spbb23*spaa25^2*spbb25^2*spaa35^3*spbb35^4+32/9*spbb12*spaa13*spaa23*spbb23*spaa25*spaa35^4*spbb35^6-173/9*spaa13*spbb13*spaa23*spbb23*spaa25*spbb25*spaa35^4*spbb35^5+11*spaa13*spbb13*spaa23*spbb23*spaa35^5*spbb35^6+181/18*spbb12*spaa13*spaa25^6*spbb25^5*spbb35^2-260/9*spaa13*spbb13*spaa25^6*spbb25^6*spbb35-478/9*spbb12*spaa13*spaa25^5*spbb25^4*spaa35*spbb35^3+718/9*spaa13*spbb13*spaa25^5*spbb25^5*spaa35*spbb35^2+2009/18*spbb12*spaa13*spaa25^4*spbb25^3*spaa35^2*spbb35^4-143*spaa13*spbb13*spaa25^4*spbb25^4*spaa35^2*spbb35^3-257/6*spbb12*spaa13*spaa25^3*spbb25^2*spaa35^3*spbb35^5+2431/18*spaa13*spbb13*spaa25^3*spbb25^3*spaa35^3*spbb35^4-62/9*spbb12*spaa13*spaa25^2*spbb25*spaa35^4*spbb35^6-457/18*spaa13*spbb13*spaa25^2*spbb25^2*spaa35^4*spbb35^5+4/3*spbb12*spaa13*spaa25*spaa35^5*spbb35^7+101/6*spaa13*spbb13*spaa25*spbb25*spaa35^5*spbb35^6+4/3*spaa13*spbb13*spaa35^6*spbb35^7-193/9*spaa15^6*spbb15^6*spaa25*spbb25*spbb35-950/9*spaa15^5*spbb15^5*spaa25^2*spbb25^2*spbb35-196/9*spaa15^5*spbb15^5*spaa25*spbb25*spaa35*spbb35^2-3743/18*spaa15^4*spbb15^4*spaa25^3*spbb25^3*spbb35-184/3*spaa15^4*spbb15^4*spaa25^2*spbb25^2*spaa35*spbb35^2-2*spaa15^4*spbb15^4*spaa25*spbb25*spaa35^2*spbb35^3-3673/18*spaa15^3*spbb15^3*spaa25^4*spbb25^4*spbb35-641/18*spaa15^3*spbb15^3*spaa25^3*spbb25^3*spaa35*spbb35^2-67/6*spaa15^3*spbb15^3*spaa25^2*spbb25^2*spaa35^2*spbb35^3-1771/18*spaa15^2*spbb15^2*spaa25^5*spbb25^5*spbb35+85/2*spaa15^2*spbb15^2*spaa25^4*spbb25^4*spaa35*spbb35^2-275/6*spaa15^2*spbb15^2*spaa25^3*spbb25^3*spaa35^2*spbb35^3+113/18*spaa15^2*spbb15^2*spaa25^2*spbb25^2*spaa35^3*spbb35^4-311/18*spaa15*spbb15*spaa25^6*spbb25^6*spbb35+481/9*spaa15*spbb15*spaa25^5*spbb25^5*spaa35*spbb35^2-1477/18*spaa15*spbb15*spaa25^4*spbb25^4*spaa35^2*spbb35^3+893/18*spaa15*spbb15*spaa25^3*spbb25^3*spaa35^3*spbb35^4-113/18*spaa15*spbb15*spaa25^2*spbb25^2*spaa35^4*spbb35^5+8/9*spaa23^3*spbb23^3*spaa25^4*spbb25^4*spbb35+17/18*spaa23^3*spbb23^3*spaa25^3*spbb25^3*spaa35*spbb35^2-13/3*spaa23^3*spbb23^3*spaa25^2*spbb25^2*spaa35^2*spbb35^3+53/18*spaa23^3*spbb23^3*spaa25*spbb25*spaa35^3*spbb35^4+8/3*spaa23^2*spbb23^2*spaa25^5*spbb25^5*spbb35-35/18*spaa23^2*spbb23^2*spaa25^4*spbb25^4*spaa35*spbb35^2-21/2*spaa23^2*spbb23^2*spaa25^3*spbb25^3*spaa35^2*spbb35^3+173/18*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spaa35^3*spbb35^4+23/18*spaa23^2*spbb23^2*spaa25*spbb25*spaa35^4*spbb35^5+35/18*spaa23*spbb23*spaa25^6*spbb25^6*spbb35+12*spaa23*spbb23*spaa25^5*spbb25^5*spaa35*spbb35^2-650/9*spaa23*spbb23*spaa25^4*spbb25^4*spaa35^2*spbb35^3+1703/18*spaa23*spbb23*spaa25^3*spbb25^3*spaa35^3*spbb35^4-65/2*spaa23*spbb23*spaa25^2*spbb25^2*spaa35^4*spbb35^5+8/9*spaa25^7*spbb25^7*spbb35+134/9*spaa25^6*spbb25^6*spaa35*spbb35^2-142/3*spaa25^5*spbb25^5*spaa35^2*spbb35^3+529/18*spaa25^4*spbb25^4*spaa35^3*spbb35^4+440/9*spaa25^3*spbb25^3*spaa35^4*spbb35^5-241/6*spaa25^2*spbb25^2*spaa35^5*spbb35^6+5/3*spaa25*spbb25*spaa35^6*spbb35^7))/(spaa12^2*spbb12^3*spbb13^3*spaa15*spbb25^2*spbb34*spbb45*spab2152*spab5125^3)}

==> anc/TwoLoopSpinorRemainders/ggggg_mpppp_Nf2.txt <==
rationalSpinorBasis["ggggg","mpppp","Nf2"]=
{(-1/18*spbb14^2*spbb15^4*spbb23^6*spbb24*spaa34)/(spaa12*spbb12^4*spbb13^3*spbb25^4*spbb34^2)+
(-1/18*spbb14^2*spbb15^2*spbb23^5*spaa34*spbb35*spbb45)/(spaa12*spbb12^2*spbb13^3*spbb25^4*spbb34^2),
(spbb14^3*spaa15*spbb15^2*spbb23^3*spaa34^2*spbb34*(-4/9*spbb12*spaa24-2/9*spbb13*spaa34))/(spaa12*spbb12^4*spbb13^2*spbb45*spab4154^3)+
(-2/9*spbb14^3*spaa15*spbb15^2*spbb23^3*spaa24^2*spaa34*spbb34)/(spaa12*spbb12^2*spbb13^3*spbb45*spab4154^3)+
(-1/6*spbb14^3*spbb15*spbb23^3*spaa34^2)/(spbb12^3*spbb13*spbb45*spab4154^2)+
(-2/9*spaa13*spbb14^3*spbb15*spbb23^3*spaa24*spaa34)/(spaa12*spbb12^3*spbb13*spbb45*spab4154^2)+
(spbb14^3*spbb15*spbb23^3*spaa34*(-2/9*spaa12*spbb12^2*spaa24-1/6*spaa13*spbb13^2*spaa34-2/9*spbb12*spaa14*spbb14*spaa24-1/6*spbb13*spaa14*spbb14*spaa34-4/9*spbb12*spaa24^2*spbb24-2/9*spbb13*spaa24*spbb24*spaa34))/(spaa12*spbb12^4*spbb13^2*spbb45*spab4154^2)+
(spbb14^3*spbb15*spbb23^3*spaa24^2*(-1/18*spaa12*spbb12-1/18*spaa13*spbb13-1/18*spaa14*spbb14-2/9*spaa24*spbb24))/(spaa12*spbb12^2*spbb13^3*spbb45*spab4154^2)+
(-1/6*spbb14^2*spbb15*spaa23*spbb23^3*spaa34)/(spaa12*spbb12^3*spbb13*spbb45*spab4154)+
(spbb14^2*spbb15^2*spbb23^3*spaa35*(-2/9*spbb12*spaa24-1/18*spbb13*spaa34))/(spaa12*spbb12^4*spbb13^2*spbb45*spab4154)+
(+1/6*spbb14^3*spbb15*spbb23^3*spaa24^2)/(spaa12*spbb12^2*spbb13^3*spbb45*spab4154)+
(-1/9*spbb14^4*spbb15*spbb23^4*spaa34)/(spaa12*spbb12^5*spbb13*spbb34^2*spbb45)+
(-1/9*spbb14^4*spbb15*spbb23^3*spbb25*spaa34)/(spaa12*spbb12^5*spbb13*spbb34*spbb45^2)+
(-1/9*spbb14^2*spbb15^2*spaa23^2*spbb23^5*spaa25*spbb34)/(spaa12^2*spbb12^4*spbb13^3*spaa15*spbb34*spbb45^2)+
(spbb14^3*spbb15^2*spbb23^3*(1/9*spaa12*spbb12*spaa15-1/9*spaa12*spbb23*spaa35+1/9*spaa15^2*spbb15+2/9*spaa15*spaa25*spbb25))/(spaa12*spbb12^4*spbb13^2*spaa15*spbb34*spbb45^2)+
(spbb14^2*spbb15^2*spbb23^3*spaa25*(2/9*spaa12*spbb12+2/9*spaa13*spbb13+1/9*spaa14*spbb14))/(spaa12*spbb12^3*spbb13^3*spaa15*spbb45^2)+
(spbb14^2*spbb15^2*spbb23^3*(-2/9*spbb12*spaa15*spaa25-1/9*spbb13*spaa15*spaa35-2/9*spbb23*spaa25*spaa35))/(spaa12*spbb12^4*spbb13^2*spaa15*spbb34*spbb45)+
(-2/9*spbb14^2*spbb15^2*spbb23^4*spaa25^2)/(spaa12*spbb12^3*spbb13^3*spaa15*spbb34*spbb45),
(-1/9*spbb14^4*spbb15*spbb23^4*spaa34)/(spaa12*spbb12^5*spbb13*spbb34^2*spbb45)+
(-1/9*spbb14^4*spbb15*spbb23^3*spbb25*spaa34)/(spaa12*spbb12^5*spbb13*spbb34*spbb45^2)+
(spbb14^3*spbb15^2*spbb23^3*spaa34*(1/3*spbb12*spbb34-2/9*spbb13*spbb24))/(spbb12^4*spbb13^2*spbb34*spbb45^2*spab3123)+
(-1/3*spbb14^4*spbb15^2*spbb23^4*spaa24)/(spbb12^3*spbb13^3*spbb34*spbb45^2*spab3123)+
(-1/9*spbb14^2*spbb15^2*spaa23*spbb23^5*spaa25^2)/(spaa12^2*spbb12^4*spbb13^3*spaa15*spbb34*spbb45)+
(spbb14^2*spbb15^2*spbb23^3*spaa25*(-4/9*spaa12*spaa45+1/3*spaa14*spaa25))/(spaa12*spbb12^2*spbb13^3*spaa15*spbb45*spab3123)+
(-1/9*spbb14^2*spbb15^2*spbb23^3*spaa25*spaa45*spab2132)/(spaa12*spbb12^3*spbb13^3*spaa15*spbb45*spab3123)+
(+5/18*spbb14^2*spbb15^2*spbb23^3*spaa25)/(spbb12^2*spbb13^2*spbb34*spbb45*spab3123)+
(spbb23^3*spbb14^2*spbb15^2*spaa25*(1/9*spaa12*spbb23*spaa35-1/18*spaa15^2*spbb15+5/18*spaa15*spaa25*spbb25-7/18*spaa15*spaa35*spbb35))/(spaa12*spbb12^3*spbb13^2*spaa15*spbb34*spbb45*spab3123)+
(+1/9*spbb14^2*spbb15^2*spaa23*spbb23^5*spaa25*spaa35)/(spaa12*spbb12^4*spbb13^2*spaa15*spbb34*spbb45*spab3123)+
(-1/6*spaa13*spbb14^2*spbb15^2*spbb23^3*spaa25)/(spaa12*spbb12^3*spbb13*spbb34*spbb45*spab3123)+
(+1/18*spbb14^2*spbb15^2*spbb23^3*spaa35)/(spbb12^3*spbb13*spbb34*spbb45*spab3123)+
(spaa35*spbb23^3*spbb14^2*spbb15^2*(1/9*spaa12*spbb23*spaa35+2/9*spaa15*spaa25*spbb25-1/3*spaa15*spaa35*spbb35))/(spaa12*spbb12^4*spbb13*spaa15*spbb34*spbb45*spab3123)+
(-1/3*spbb14^2*spbb15^2*spbb23^3*spaa34*spaa35)/(spbb12^3*spbb13*spbb45*spab3123^2)+
(spbb14^2*spbb15^2*spbb23^3*spaa35^2*(-1/9*spaa12*spbb25-2/9*spaa13*spbb35))/(spaa12*spbb12^4*spbb34*spbb45*spab3123^2)+
(-5/18*spaa13*spbb14^2*spbb15^2*spbb23^3*spaa35)/(spbb12^3*spbb34*spbb45*spab3123^2)+
(-2/9*spaa13*spbb14^2*spbb15^2*spbb23^3*spaa35*spab4124)/(spbb12^3*spbb34*spbb45*spab3123^3)+
(+2/9*spaa12*spaa13*spbb14^2*spbb15^2*spbb23^3*spaa35)/(spbb12^2*spbb34*spbb45*spab3123^3),
(-2/9*spbb12*spbb14^2*spbb15^2*spbb23^4*spaa24^2*spbb24)/(spbb12^2*spbb13^3*spbb25^2*spbb34*spab2152^2)+
(spaa24*spbb14^2*spbb15^2*spbb23^4*(-2/9*spbb12^2*spaa23*spaa25-2/9*spbb12*spbb13*spaa23*spaa35-2/9*spbb12*spbb14*spaa24*spaa35-2/9*spbb13*spbb14*spaa34*spaa35))/(spaa12*spbb12^4*spbb13^3*spbb45*spab4154^2)+
(spbb14^2*spbb15^2*spbb23^4*(-1/18*spbb13*spaa24*spaa35^2-1/18*spbb12*spaa25^2*spaa34-1/18*spbb15*spaa25*spaa35*spaa45))/(spaa12*spbb12^4*spbb13^3*spaa15*spbb45*spab4154)+
(spbb23^5*spaa25*spbb14^2*spbb15^2*(1/9*spaa23^3*spbb23*spaa45^2+1/9*spaa23^2*spaa24*spbb24*spaa45^2+1/9*spaa23^2*spbb23*spaa25*spaa34*spaa45+1/9*spaa23*spaa24*spbb24*spaa25*spaa34*spaa45+1/9*spaa23*spbb23*spaa25^2*spaa34^2+1/9*spaa24*spbb24*spaa25^2*spaa34^2))/(spaa12^2*spbb12^4*spbb13^3*spaa15*spab2152*spab3123*spab5125)+
(spbb15^2*spbb23^4*spbb14^2*(-4/9*spaa12*spbb13*spaa15*spbb15*spbb23*spaa35+1/3*spaa12*spbb15*spbb23^2*spaa25*spaa35-2/9*spaa13^2*spbb13^3*spaa15-4/9*spaa13*spbb13^2*spaa15^2*spbb15-2/9*spaa13*spbb13^2*spaa15*spaa23*spbb23-2/9*spaa13*spbb13^2*spaa15*spaa35*spbb35-2/9*spbb13*spaa15^3*spbb15^2+4/9*spbb12*spbb13*spaa15^2*spaa23*spbb35+2/9*spbb12*spaa15^2*spbb15*spaa25*spbb35-2/9*spbb13*spaa15^2*spbb15*spaa35*spbb35-1/3*spbb12*spaa15*spaa23*spbb23*spaa25*spbb35+2/9*spbb12*spaa15*spaa25*spaa35*spbb35^2))/(spaa12*spbb12^3*spbb13^3*spaa15*spbb25^2*spbb34^2*spab2152)+
(spbb14^2*spbb15^2*spbb23^4*(19/18*spaa12*spbb12*spbb13*spaa15*spaa25+2/3*spaa12*spbb13^2*spaa15*spaa35-11/9*spaa12*spbb13*spbb23*spaa25*spaa35+2/9*spbb13*spaa15^2*spbb15*spaa25+19/18*spbb12*spaa15*spaa25^2*spbb35+4/9*spbb13*spaa15*spaa25*spaa35*spbb35-7/9*spaa23*spbb23^2*spaa25^2-11/9*spbb23*spaa25^2*spaa35*spbb35))/(spaa12*spbb12^3*spbb13^3*spaa15*spbb25*spbb34^2*spab2152)+
(spbb14^2*spaa45*spbb15^2*spbb23^4*(-1/6*spaa14*spbb14^2*spaa34^2*spbb34*spaa35*spbb35-1/18*spaa14*spbb14^2*spaa34*spaa35^2*spbb35^2+1/6*spaa14*spbb14^2*spaa34*spaa35*spbb35*spaa45*spbb45+1/18*spaa14*spbb14*spbb15*spaa35^3*spbb35^2+5/18*spaa14*spbb14*spbb15*spaa35^2*spbb35*spaa45*spbb45-1/6*spbb14^2*spaa15*spaa34^2*spaa35*spbb35^2-1/6*spbb14*spaa34^3*spbb34^2*spaa35*spbb35-2/9*spbb14*spaa34^2*spbb34*spaa35^2*spbb35^2+1/18*spbb14*spaa34*spaa35^3*spbb35^3-2/3*spbb14*spaa34*spaa35^2*spbb35^2*spaa45*spbb45-16/9*spbb14*spaa34*spaa35*spbb35*spaa45^2*spbb45^2-5/6*spbb14*spaa34*spaa45^3*spbb45^3-17/18*spbb15*spaa35^3*spbb35^2*spaa45*spbb45-16/9*spbb15*spaa35^2*spbb35*spaa45^2*spbb45^2-5/6*spbb15*spaa35*spaa45^3*spbb45^3))/(spaa12*spbb12^4*spbb13^3*spaa15*spbb25*spbb45*spab3123*spab5125^2)+
(spbb15^2*spbb14^2*spbb23^4*(-4/9*spbb12*spaa13*spaa15^3*spbb15^3*spaa25-4/3*spbb12*spaa13*spaa15^2*spbb15^2*spaa25^2*spbb25+7/6*spbb12*spaa13*spaa15^2*spbb15^2*spaa25*spaa35*spbb35-4/3*spbb12*spaa13*spaa15*spbb15*spaa25^3*spbb25^2+67/18*spbb12*spaa13*spaa15*spbb15*spaa25^2*spbb25*spaa35*spbb35-1/9*spbb12*spaa13*spaa15*spbb15*spaa25*spaa35^2*spbb35^2+1/6*spbb12*spaa13*spaa23^2*spbb23^2*spaa25*spaa35*spbb35+1/9*spbb12*spaa13*spaa23*spbb23*spaa25*spaa35^2*spbb35^2-4/9*spbb12*spaa13*spaa25^4*spbb25^3+34/9*spbb12*spaa13*spaa25^3*spbb25^2*spaa35*spbb35-7/3*spbb12*spaa13*spaa25^2*spbb25*spaa35^2*spbb35^2-1/18*spbb12*spaa13*spaa25*spaa35^3*spbb35^3-23/18*spaa15^4*spbb15^4*spaa35-46/9*spaa15^3*spbb15^3*spaa25*spbb25*spaa35-5/6*spaa15^3*spbb15^3*spaa35^2*spbb35-23/3*spaa15^2*spbb15^2*spaa25^2*spbb25^2*spaa35-5/6*spaa15^2*spbb15^2*spaa25*spbb25*spaa35^2*spbb35+4/9*spaa15^2*spbb15^2*spaa35^3*spbb35^2-46/9*spaa15*spbb15*spaa25^3*spbb25^3*spaa35+35/18*spaa15*spbb15*spaa25^2*spbb25^2*spaa35^2*spbb35+1/2*spaa15*spbb15*spaa25*spbb25*spaa35^3*spbb35^2+1/6*spaa23^2*spbb23^2*spaa25*spbb25*spaa35^2*spbb35-11/9*spaa23*spbb23*spaa25^3*spbb25^3*spaa35+11/3*spaa23*spbb23*spaa25^2*spbb25^2*spaa35^2*spbb35-13/9*spaa23*spbb23*spaa25*spbb25*spaa35^3*spbb35^2-23/18*spaa25^4*spbb25^4*spaa35+35/18*spaa25^3*spbb25^3*spaa35^2*spbb35+23/18*spaa25^2*spbb25^2*spaa35^3*spbb35^2-11/6*spaa25*spbb25*spaa35^4*spbb35^3))/(spaa12*spbb12^4*spbb13^2*spaa15*spbb25*spbb34*spbb45*spab3123*spab5125^2)+
(spaa23*spaa34*spbb34*spbb14^2*spbb15^2*spbb23^4*spaa35*(2/9*spaa12*spbb12-2/9*spaa34*spbb34))/(spaa12*spbb12^4*spbb13*spbb34*spbb45*spab3123^2*spab5125)+
(spbb14^2*spbb15^2*spbb23^4*spaa35*(4/9*spbb12*spaa15+1/3*spbb23*spaa35))/(spbb12^4*spbb13*spaa15*spbb25*spbb34^2*spab3123)+
(spbb15^2*spbb14^2*spbb23^4*spaa35*(2/9*spaa13^3*spbb13^2*spbb15-1/6*spaa13^2*spbb13*spaa15*spbb15^2-7/18*spbb12*spaa13^2*spbb13*spaa23*spbb35-17/18*spaa13^2*spbb13^2*spaa23*spbb25+1/18*spbb12*spaa13^2*spbb15*spaa25*spbb35-17/3*spaa13^2*spbb13*spbb15*spaa25*spbb25-5/3*spaa13*spaa15^2*spbb15^3-10*spaa13*spaa15*spbb15^2*spaa25*spbb25-49/18*spaa13*spbb13*spaa23^2*spbb23*spbb25+50/9*spbb12*spaa13*spaa23*spaa25*spbb25*spbb35-44/3*spaa13*spbb13*spaa23*spaa25*spbb25^2-179/9*spaa13*spbb15*spaa25^2*spbb25^2-14/9*spaa23^3*spbb23^2*spbb25-55/6*spaa23^2*spbb23*spaa25*spbb25^2-115/9*spaa23*spaa25^2*spbb25^3))/(spaa12*spbb12^4*spbb13*spbb25*spbb34*spbb45*spab3123*spab5125^2)+
(spbb14^2*spbb15^2*spbb23^4*spaa35*(239/18*spaa12^2*spbb12^3*spaa13-26/9*spaa12*spbb12^2*spaa13^2*spbb13+341/18*spaa12*spbb12^2*spaa13*spaa23*spbb23+101/3*spaa12*spbb12^2*spaa13*spaa24*spbb24+2*spaa12*spbb12^2*spaa14*spaa23*spbb24+16/9*spbb12*spaa13^3*spbb13^2+17/18*spbb12*spaa13^2*spbb13*spaa23*spbb23-203/18*spbb12*spaa13^2*spbb13*spaa24*spbb24+10/9*spbb12*spaa13^2*spbb14*spbb23*spaa24+29/18*spaa13^2*spbb13^2*spbb24*spaa34+68/9*spbb12*spaa13*spbb13*spaa14*spaa23*spbb24+65/9*spbb12*spaa13*spaa23^2*spbb23^2-355/18*spaa13*spbb13*spaa23*spbb23*spbb24*spaa34+299/9*spbb12*spaa13*spaa24^2*spbb24^2-125/18*spaa13*spbb13*spaa24*spbb24^2*spaa34+40/3*spbb12*spaa14*spaa23^2*spbb23*spbb24-76/3*spbb12*spaa14*spaa23*spaa24*spbb24^2-97/6*spbb13*spaa14*spaa23*spbb24^2*spaa34-88/9*spaa23^2*spbb23^2*spbb24*spaa34+104/9*spaa24^2*spbb24^3*spaa34))/(spbb12^4*spbb13*spaa15*spbb25*spbb34*spbb45*spab3123*spab5125^2)+
(spbb14^2*spbb15^2*spbb23^4*spaa35*(-221/18*spaa12*spbb12^2*spaa13+88/9*spbb12*spaa13^2*spbb13-127/9*spbb12*spaa13*spaa24*spbb24-193/18*spaa13*spbb13*spbb24*spaa34-16/9*spaa13*spbb14*spbb23*spaa34-191/18*spbb12*spaa14*spaa23*spbb24-7/2*spaa24*spbb24^2*spaa34+5/3*spbb24*spaa34^2*spbb34))/(spbb12^4*spbb13*spaa15*spbb25*spbb34*spbb45*spab3123*spab5125)+
(+112/9*spbb14^2*spbb15^2*spbb23^4*spaa35^2)/(spbb12^4*spbb13*spaa15*spbb34*spbb45*spab5125)+
(+413/18*spaa13*spbb14^2*spbb15^2*spbb23^4*spaa35)/(spbb12^3*spbb13*spaa15*spbb25*spbb34*spbb45*spab5125),
(spbb14^4*spbb15*spbb23^3*spbb25*(1/9*spaa14*spbb14+1/9*spaa24*spbb24))/(spaa12*spbb12^5*spbb13*spbb34^2*spbb45^2)+
(spaa24*spbb23^3*spbb14^2*spbb15*(-10/3*spaa23^2*spbb23*spaa24^3*spbb24^5*spbb25*spbb35^2+121/18*spaa23^2*spbb23*spaa24^3*spbb24^4*spbb25^2*spbb34*spbb35-41/6*spaa23^2*spbb23*spaa24^3*spbb24^3*spbb25^3*spbb34^2-7/2*spaa23^2*spbb23*spaa24^2*spbb24^2*spaa25*spbb25^4*spbb34^2+25/3*spaa23^2*spbb23*spaa24^2*spbb24^4*spbb25*spaa35*spbb35^3-122/9*spaa23^2*spbb23*spaa24^2*spbb24^3*spbb25^2*spbb34*spaa35*spbb35^2+65/6*spaa23^2*spbb23*spaa24^2*spbb24^2*spbb25^3*spbb34^2*spaa35*spbb35-13/3*spaa23^2*spbb23*spaa24^2*spbb24*spbb25^4*spbb34^3*spaa35-13/18*spaa23^2*spbb23*spaa24*spbb24*spaa25^2*spbb25^5*spbb34^2-13/18*spaa23^2*spbb23*spaa24*spaa25*spbb25^5*spbb34^3*spaa35-20/3*spaa23^2*spbb23*spaa24*spbb24^3*spbb25*spaa35^2*spbb35^4+49/6*spaa23^2*spbb23*spaa24*spbb24^2*spbb25^2*spbb34*spaa35^2*spbb35^3-13/3*spaa23^2*spbb23*spaa24*spbb24*spbb25^3*spbb34^2*spaa35^2*spbb35^2+5/6*spaa23^2*spbb23*spaa24*spbb25^4*spbb34^3*spaa35^2*spbb35+5/3*spaa23^2*spbb23*spbb24^2*spbb25*spaa35^3*spbb35^5-4/3*spaa23^2*spbb23*spbb24*spbb25^2*spbb34*spaa35^3*spbb35^4+1/3*spaa23^2*spbb23*spbb25^3*spbb34^2*spaa35^3*spbb35^3-10/3*spaa23*spaa24^4*spbb24^6*spbb25*spbb35^2+181/18*spaa23*spaa24^4*spbb24^5*spbb25^2*spbb34*spbb35-121/9*spaa23*spaa24^4*spbb24^4*spbb25^3*spbb34^2-10*spaa23*spaa24^3*spbb24^3*spaa25*spbb25^4*spbb34^2-2/3*spaa23*spaa24^3*spbb24^6*spaa34*spbb35^3+5*spaa23*spaa24^3*spbb24^5*spbb25*spaa35*spbb35^3-91/6*spaa23*spaa24^3*spbb24^4*spbb25^2*spbb34*spaa35*spbb35^2+154/9*spaa23*spaa24^3*spbb24^3*spbb25^3*spbb34^2*spaa35*spbb35-32/3*spaa23*spaa24^3*spbb24^2*spbb25^4*spbb34^3*spaa35-35/9*spaa23*spaa24^2*spbb24^2*spaa25^2*spbb25^5*spbb34^2-11/3*spaa23*spaa24^2*spbb24*spaa25*spbb25^5*spbb34^3*spaa35+2*spaa23*spaa24^2*spbb24^5*spaa34*spaa35*spbb35^4+5/3*spaa23*spaa24^2*spbb24^4*spbb25*spaa35^2*spbb35^4+23/18*spaa23*spaa24^2*spbb24^3*spbb25^2*spbb34*spaa35^2*spbb35^3-1*spaa23*spaa24^2*spbb24^2*spbb25^3*spbb34^2*spaa35^2*spbb35^2-1/6*spaa23*spaa24^2*spbb24*spbb25^4*spbb34^3*spaa35^2*spbb35+2/9*spaa23*spaa24^2*spbb25^5*spbb34^4*spaa35^2-11/18*spaa23*spaa24*spbb24*spaa25^3*spbb25^6*spbb34^2-11/18*spaa23*spaa24*spaa25^2*spbb25^6*spbb34^3*spaa35-2*spaa23*spaa24*spbb24^4*spaa34*spaa35^2*spbb35^5-5*spaa23*spaa24*spbb24^3*spbb25*spaa35^3*spbb35^5+31/6*spaa23*spaa24*spbb24^2*spbb25^2*spbb34*spaa35^3*spbb35^4-28/9*spaa23*spaa24*spbb24*spbb25^3*spbb34^2*spaa35^3*spbb35^3+5/6*spaa23*spaa24*spbb25^4*spbb34^3*spaa35^3*spbb35^2+2/3*spaa23*spbb24^3*spaa34*spaa35^3*spbb35^6+5/3*spaa23*spbb24^2*spbb25*spaa35^4*spbb35^6-4/3*spaa23*spbb24*spbb25^2*spbb34*spaa35^4*spbb35^5+4/9*spaa23*spbb25^3*spbb34^2*spaa35^4*spbb35^4-2/9*spaa24^4*spbb24^4*spaa25*spbb25^3*spbb34*spbb45-2/3*spaa24^4*spbb24^6*spaa34*spbb35^2*spbb45-10/3*spaa24^4*spbb24^5*spbb25*spaa35*spbb35^2*spbb45+121/18*spaa24^4*spbb24^4*spbb25^2*spbb34*spaa35*spbb35*spbb45-137/18*spaa24^4*spbb24^3*spbb25^3*spbb34^2*spaa35*spbb45-7/9*spaa24^3*spbb24^3*spaa25^2*spbb25^4*spbb34*spbb45-11/2*spaa24^3*spbb24^2*spaa25*spbb25^4*spbb34^2*spaa35*spbb45+2*spaa24^3*spbb24^5*spaa34*spaa35*spbb35^3*spbb45+25/3*spaa24^3*spbb24^4*spbb25*spaa35^2*spbb35^3*spbb45-122/9*spaa24^3*spbb24^3*spbb25^2*spbb34*spaa35^2*spbb35^2*spbb45+71/6*spaa24^3*spbb24^2*spbb25^3*spbb34^2*spaa35^2*spbb35*spbb45-6*spaa24^3*spbb24*spbb25^4*spbb34^3*spaa35^2*spbb45-1*spaa24^2*spbb24^2*spaa25^3*spbb25^5*spbb34*spbb45-43/18*spaa24^2*spbb24*spaa25^2*spbb25^5*spbb34^2*spaa35*spbb45-25/18*spaa24^2*spaa25*spbb25^5*spbb34^3*spaa35^2*spbb45-2*spaa24^2*spbb24^4*spaa34*spaa35^2*spbb35^4*spbb45-20/3*spaa24^2*spbb24^3*spbb25*spaa35^3*spbb35^4*spbb45+49/6*spaa24^2*spbb24^2*spbb25^2*spbb34*spaa35^3*spbb35^3*spbb45-44/9*spaa24^2*spbb24*spbb25^3*spbb34^2*spaa35^3*spbb35^2*spbb45+23/18*spaa24^2*spbb25^4*spbb34^3*spaa35^3*spbb35*spbb45-5/9*spaa24*spbb24*spaa25^4*spbb25^6*spbb34*spbb45-4/9*spaa24*spaa25^3*spbb25^6*spbb34^2*spaa35*spbb45+2/3*spaa24*spbb24^3*spaa34*spaa35^3*spbb35^5*spbb45+5/3*spaa24*spbb24^2*spbb25*spaa35^4*spbb35^5*spbb45-4/3*spaa24*spbb24*spbb25^2*spbb34*spaa35^4*spbb35^4*spbb45+4/9*spaa24*spbb25^3*spbb34^2*spaa35^4*spbb35^3*spbb45-1/9*spaa25^5*spbb25^7*spbb34*spbb45))/(spaa12^2*spbb12^3*spbb13^3*spaa15*spbb25^3*spbb34*spbb45^2*spab5125^3)+
(spaa34*spaa13*spbb14^2*spbb15*spbb23^3*(2/9*spbb12*spaa23-2/9*spbb14*spaa34))/(spbb12^3*spbb45*spab3123^3)+
(spbb14^2*spbb15*spbb23^3*(1/18*spbb12^2*spaa13*spaa23*spaa24-1/6*spbb12*spaa13*spbb13*spaa23*spaa34-1/3*spbb12*spaa13*spbb14*spaa24*spaa34+1/9*spaa13*spbb13*spbb14*spaa34^2-2/9*spbb12*spaa23*spaa24*spbb24*spaa34-2/9*spbb12*spaa23*spaa34^2*spbb34))/(spaa12*spbb12^4*spbb13*spbb45*spab3123^2)+
(spbb15*spbb14^2*spbb23^3*(-1/18*spaa12*spbb12^2*spbb15*spaa23+2/9*spbb12*spaa13*spbb13*spbb15*spaa23+1/3*spbb12*spaa13*spbb15^2*spaa25-1/9*spbb12*spaa15*spbb15^2*spaa23+2/9*spbb12*spbb13*spaa23^2*spbb25-2/9*spbb13*spbb15*spaa23*spbb25*spaa35))/(spaa12*spbb12^4*spbb13^2*spbb45^2*spab3123)+
(spaa34^2*spbb34*spbb14^2*spbb15*spbb23^3*(-1/3*spaa12^3*spbb13^2*spbb14*spbb24^2+2/9*spaa12^2*spbb13*spaa14*spbb14^2*spbb24*spbb34+2/3*spaa12^2*spbb13^2*spaa23*spbb24^2*spbb34+1/3*spaa12^2*spbb13*spbb14*spaa24*spbb24^2*spbb34+5/9*spaa12^2*spbb13*spbb14*spbb24*spaa34*spbb34^2+1/9*spaa12*spaa14^2*spbb14^3*spbb34^2+1/3*spaa12*spaa14*spbb14^2*spaa24*spbb24*spbb34^2-4/9*spaa12*spbb13*spaa23^2*spbb23*spbb24*spbb34^2-1/3*spaa12*spbb13*spaa23*spaa24*spbb24^2*spbb34^2-1/3*spaa12*spbb13*spaa23*spbb24*spaa34*spbb34^3+1/9*spaa12*spbb14*spaa24^2*spbb24^2*spbb34^2-1/9*spaa12*spbb14*spaa34^2*spbb34^4+1/9*spaa23^3*spbb23^2*spbb34^3+1/9*spaa23^2*spbb23*spaa24*spbb24*spbb34^3))/(spaa12^2*spbb12^4*spbb13^2*spaa15*spbb34^2*spbb45^2*spab5125^2)+
(spbb15*spbb14^2*spbb23^3*(-9/2*spaa12^4*spbb15^3*spbb24^3*spbb25^2*spbb34*spaa45^2-31/3*spaa12^3*spaa14^2*spbb15^4*spbb24^4*spbb34*spaa45+7/2*spaa12^3*spaa14*spaa15*spbb15^4*spbb24^3*spbb25*spbb34*spaa45+145/9*spaa12^3*spaa14*spbb15^3*spaa24*spbb24^4*spbb25*spbb34*spaa45+289/9*spaa12^3*spaa14*spbb15^3*spbb24^3*spbb25*spbb34*spaa45^2*spbb45+1*spaa12^3*spaa15^2*spbb15^4*spbb24^2*spbb25^2*spbb34*spaa45+3/2*spaa12^3*spaa15*spbb15^3*spbb24^2*spaa25*spbb25^3*spbb34*spaa45-2*spaa12^3*spbb15^2*spaa24^2*spbb24^4*spbb25^2*spbb34*spaa45+119/18*spaa12^3*spbb15^2*spaa24*spbb24^3*spaa25*spbb25^3*spbb34*spaa45-8*spaa12^2*spaa14^4*spbb14^2*spbb15^3*spbb24^3*spbb34-13/3*spaa12^2*spaa14^3*spbb14*spaa15*spbb15^4*spbb24^3*spbb34+5/9*spaa12^2*spaa14^3*spbb14*spbb15^3*spaa24*spbb24^4*spbb34+217/9*spaa12^2*spaa14^3*spbb14*spbb15^3*spbb24^3*spbb34*spaa45*spbb45+49/18*spaa12^2*spaa14^2*spaa15^2*spbb15^5*spbb24^3*spbb34+539/18*spaa12^2*spaa14^2*spaa15*spbb15^4*spbb24^3*spbb34*spaa45*spbb45+1/6*spaa12^2*spaa14^2*spbb15^3*spaa24^2*spbb24^5*spbb34+325/18*spaa12^2*spaa14^2*spbb15^3*spaa24*spbb24^4*spbb34*spaa45*spbb45+629/18*spaa12^2*spaa14^2*spbb15^3*spbb24^3*spbb34*spaa45^2*spbb45^2-25/18*spaa12^2*spaa14*spaa15^3*spbb15^5*spbb24^2*spbb25*spbb34-91/9*spaa12^2*spaa14*spaa15^2*spbb15^4*spbb24^2*spbb25*spbb34*spaa45*spbb45-481/18*spaa12^2*spaa14*spaa15*spbb15^3*spbb24^2*spbb25*spbb34*spaa45^2*spbb45^2-44/9*spaa12^2*spaa14*spbb15^2*spaa24^3*spbb24^5*spbb25*spbb34-74/3*spaa12^2*spaa14*spbb15^2*spaa24^2*spbb24^4*spbb25*spbb34*spaa45*spbb45-374/9*spaa12^2*spaa14*spbb15^2*spaa24*spbb24^3*spbb25*spbb34*spaa45^2*spbb45^2-269/9*spaa12^2*spaa14*spbb15^2*spbb24^2*spbb25*spbb34*spaa45^3*spbb45^3-7/18*spaa12^2*spaa15^4*spbb15^5*spbb24*spbb25^2*spbb34-13/18*spaa12^2*spaa15^3*spbb15^4*spbb24*spaa25*spbb25^3*spbb34+7/9*spaa12^2*spaa15^2*spbb15^3*spbb24*spaa25^2*spbb25^4*spbb34+55/18*spaa12^2*spaa15*spbb15^2*spbb24*spaa25^3*spbb25^5*spbb34+2/9*spaa12^2*spbb15*spaa24^4*spbb24^5*spbb25^2*spbb34+41/9*spaa12^2*spbb15*spaa24^3*spbb24^4*spaa25*spbb25^3*spbb34-47/18*spaa12^2*spbb15*spaa24^2*spbb24^3*spaa25^2*spbb25^4*spbb34+25/18*spaa12^2*spbb15*spaa24*spbb24^2*spaa25^3*spbb25^5*spbb34+35/18*spaa12^2*spbb15*spbb24*spaa25^4*spbb25^6*spbb34+3*spaa12*spaa14^5*spbb14^3*spbb15^2*spbb24^2*spbb34*spbb45+125/18*spaa12*spaa14^4*spbb14^2*spaa15*spbb15^3*spbb24^2*spbb34*spbb45-1*spaa12*spaa14^4*spbb14^2*spbb15^2*spaa24*spbb24^3*spbb34*spbb45+53/3*spaa12*spaa14^4*spbb14^2*spbb15^2*spbb24^2*spbb34*spaa45*spbb45^2+8/3*spaa12*spaa14^3*spbb14*spaa15^2*spbb15^4*spbb24^2*spbb34*spbb45+19/2*spaa12*spaa14^3*spbb14*spaa15*spbb15^3*spbb24^2*spbb34*spaa45*spbb45^2-5/18*spaa12*spaa14^3*spbb14*spbb15^2*spaa24^2*spbb24^4*spbb34*spbb45+32/9*spaa12*spaa14^3*spbb14*spbb15^2*spaa24*spbb24^3*spbb34*spaa45*spbb45^2+13*spaa12*spaa14^3*spbb14*spbb15^2*spbb24^2*spbb34*spaa45^2*spbb45^3-5/18*spaa12*spaa14^2*spaa15^3*spbb15^5*spbb24^2*spbb34*spbb45-13/2*spaa12*spaa14^2*spaa15^2*spbb15^4*spbb24^2*spbb34*spaa45*spbb45^2-461/18*spaa12*spaa14^2*spaa15*spbb15^3*spbb24^2*spbb34*spaa45^2*spbb45^3-7/18*spaa12*spaa14^2*spbb15^2*spaa24^3*spbb24^5*spbb34*spbb45-11/6*spaa12*spaa14^2*spbb15^2*spaa24^2*spbb24^4*spbb34*spaa45*spbb45^2-83/18*spaa12*spaa14^2*spbb15^2*spaa24*spbb24^3*spbb34*spaa45^2*spbb45^3-127/6*spaa12*spaa14^2*spbb15^2*spbb24^2*spbb34*spaa45^3*spbb45^4+1*spaa12*spaa14*spaa15^4*spbb15^5*spbb24*spbb25*spbb34*spbb45+44/9*spaa12*spaa14*spaa15^3*spbb15^4*spbb24*spbb25*spbb34*spaa45*spbb45^2+217/18*spaa12*spaa14*spaa15^2*spbb15^3*spbb24*spbb25*spbb34*spaa45^2*spbb45^3+130/9*spaa12*spaa14*spaa15*spbb15^2*spbb24*spbb25*spbb34*spaa45^3*spbb45^4-7/9*spaa12*spaa14*spbb15*spaa24^4*spbb24^5*spbb25*spbb34*spbb45+46/9*spaa12*spaa14*spbb15*spaa24^3*spbb24^4*spbb25*spbb34*spaa45*spbb45^2+331/18*spaa12*spaa14*spbb15*spaa24^2*spbb24^3*spbb25*spbb34*spaa45^2*spbb45^3+47/3*spaa12*spaa14*spbb15*spaa24*spbb24^2*spbb25*spbb34*spaa45^3*spbb45^4+17/2*spaa12*spaa14*spbb15*spbb24*spbb25*spbb34*spaa45^4*spbb45^5-1/18*spaa12*spaa15^4*spbb15^4*spaa25*spbb25^3*spbb34*spbb45+2/9*spaa12*spaa15^3*spbb15^3*spaa25^2*spbb25^4*spbb34*spbb45+7/6*spaa12*spaa15^2*spbb15^2*spaa25^3*spbb25^5*spbb34*spbb45+14/9*spaa12*spaa15*spbb15*spaa25^4*spbb25^6*spbb34*spbb45+2/9*spaa12*spaa24^4*spbb24^4*spaa25*spbb25^3*spbb34*spbb45+23/9*spaa12*spaa24^3*spbb24^3*spaa25^2*spbb25^4*spbb34*spbb45-1/2*spaa12*spaa24^2*spbb24^2*spaa25^3*spbb25^5*spbb34*spbb45+8/9*spaa12*spaa24*spbb24*spaa25^4*spbb25^6*spbb34*spbb45+2/3*spaa12*spaa25^5*spbb25^7*spbb34*spbb45-140/9*spbb13*spaa14^6*spbb14^4*spbb24*spbb45^3-91/9*spbb13*spaa14^5*spbb14^3*spaa15*spbb15*spbb24*spbb45^3-41*spbb13*spaa14^5*spbb14^3*spaa24*spbb24^2*spbb45^3-23*spbb13*spaa14^5*spbb14^3*spbb24*spaa45*spbb45^4+37/9*spbb13*spaa14^4*spbb14^2*spaa15^2*spbb15^2*spbb24*spbb45^3-1/9*spaa14^4*spbb14^2*spaa15^2*spbb15^3*spbb24*spbb34*spbb45^2-28*spbb13*spaa14^4*spbb14^2*spaa15*spbb15*spaa24*spbb24^2*spbb45^3-110/3*spbb13*spaa14^4*spbb14^2*spaa24^2*spbb24^3*spbb45^3-104/3*spbb13*spaa14^4*spbb14^2*spaa24*spbb24^2*spaa45*spbb45^4-10/3*spbb13*spaa14^4*spbb14^2*spbb24*spaa45^2*spbb45^5-2/3*spbb13*spaa14^3*spbb14*spaa15^3*spbb15^3*spbb24*spbb45^3-1/3*spaa14^3*spbb14*spaa15^3*spbb15^4*spbb24*spbb34*spbb45^2+10*spbb13*spaa14^3*spbb14*spaa15^2*spbb15^2*spaa24*spbb24^2*spbb45^3+1/3*spbb13*spaa14^3*spbb14*spaa15^2*spbb15^2*spbb24*spaa45*spbb45^4-27*spbb13*spaa14^3*spbb14*spaa15*spbb15*spaa24^2*spbb24^3*spbb45^3+11/3*spbb13*spaa14^3*spbb14*spaa15*spbb15*spbb24*spaa45^2*spbb45^5-110/9*spbb13*spaa14^3*spbb14*spaa24^3*spbb24^4*spbb45^3-40/3*spbb13*spaa14^3*spbb14*spaa24^2*spbb24^3*spaa45*spbb45^4-2/3*spbb13*spaa14^3*spbb14*spaa24*spbb24^2*spaa45^2*spbb45^5+4/9*spbb13*spaa14^3*spbb14*spbb24*spaa45^3*spbb45^6+2/3*spbb13*spaa14^2*spaa15^4*spbb15^4*spbb24*spbb45^3-1/3*spaa14^2*spaa15^4*spbb15^5*spbb24*spbb34*spbb45^2-7/3*spbb13*spaa14^2*spaa15^3*spbb15^3*spaa24*spbb24^2*spbb45^3+1*spbb13*spaa14^2*spaa15^3*spbb15^3*spbb24*spaa45*spbb45^4+8*spbb13*spaa14^2*spaa15^2*spbb15^2*spaa24^2*spbb24^3*spbb45^3-5/3*spbb13*spaa14^2*spaa15^2*spbb15^2*spbb24*spaa45^2*spbb45^5-94/9*spbb13*spaa14^2*spaa15*spbb15*spaa24^3*spbb24^4*spbb45^3-46/9*spbb13*spaa14^2*spaa15*spbb15*spbb24*spaa45^3*spbb45^6-1*spbb13*spaa14^2*spaa24^4*spbb24^5*spbb45^3-4/3*spbb13*spaa14^2*spaa24^3*spbb24^4*spaa45*spbb45^4-10/3*spbb13*spaa14^2*spaa24^2*spbb24^3*spaa45^2*spbb45^5-20/3*spbb13*spaa14^2*spaa24*spbb24^2*spaa45^3*spbb45^6-11/3*spbb13*spaa14^2*spbb24*spaa45^4*spbb45^7-1/9*spaa14*spaa15^5*spbb15^5*spbb25*spbb34*spbb45^2+2/3*spbb13*spaa14*spaa15^4*spbb15^3*spaa24*spbb24*spbb25*spbb45^3+2/3*spbb13*spaa14*spaa15^4*spbb15^3*spbb25*spaa45*spbb45^4-5/3*spbb13*spaa14*spaa15^3*spbb15^2*spaa24^2*spbb24^2*spbb25*spbb45^3+5/3*spbb13*spaa14*spaa15^3*spbb15^2*spbb25*spaa45^2*spbb45^5+19/9*spbb13*spaa14*spaa15^2*spbb15*spaa24^3*spbb24^3*spbb25*spbb45^3+19/9*spbb13*spaa14*spaa15^2*spbb15*spbb25*spaa45^3*spbb45^6-4/3*spbb13*spaa14*spaa15*spaa24^4*spbb24^4*spbb25*spbb45^3+4/3*spbb13*spaa14*spaa15*spbb25*spaa45^4*spbb45^7-1/3*spaa14*spaa24^4*spbb24^4*spbb25*spbb34*spaa45*spbb45^3-4/3*spaa14*spaa24^3*spbb24^3*spbb25*spbb34*spaa45^2*spbb45^4-2*spaa14*spaa24^2*spbb24^2*spbb25*spbb34*spaa45^3*spbb45^5-4/3*spaa14*spaa24*spbb24*spbb25*spbb34*spaa45^4*spbb45^6-1/3*spaa14*spbb25*spbb34*spaa45^5*spbb45^7))/(spaa12^2*spbb12^3*spbb13^2*spaa15*spbb25^3*spbb34^2*spbb45^2*spab5125^3)+
(spbb35^2*spbb14^2*spbb15*spbb23^3*(-5/3*spaa13^5*spbb13^4-29/9*spaa13^4*spbb13^3*spaa15*spbb15-16/3*spaa13^4*spbb13^3*spaa35*spbb35-31/9*spaa13^3*spbb13^2*spaa15^2*spbb15^2-17/3*spbb12*spaa13^3*spbb13^2*spaa15*spaa23*spbb35+4/3*spaa13^3*spbb13^2*spaa15*spbb15*spaa35*spbb35-8*spaa13^3*spbb13^2*spaa35^2*spbb35^2-13/9*spaa13^2*spbb13*spaa15^3*spbb15^3-22/3*spbb12*spaa13^2*spbb13*spaa15^2*spbb15*spaa23*spbb35+5*spaa13^2*spbb13*spaa15^2*spbb15^2*spaa35*spbb35+8*spbb12*spaa13^2*spbb13*spaa15*spaa23*spaa35*spbb35^2-29/3*spaa13^2*spbb13*spaa15*spbb15*spaa35^2*spbb35^2-16/3*spaa13^2*spbb13*spaa35^3*spbb35^3+2/3*spaa13*spaa15^4*spbb15^4-58/9*spbb12*spaa13*spaa15^3*spbb15^2*spaa23*spbb35+22/9*spaa13*spaa15^3*spbb15^3*spaa35*spbb35+17/3*spbb12^2*spaa13*spaa15^2*spaa23^2*spbb35^2-22/3*spbb12*spaa13*spaa15^2*spbb15*spaa23*spaa35*spbb35^2-25/3*spaa13*spaa15^2*spbb15^2*spaa35^2*spbb35^2+10*spbb12*spaa13*spaa15*spaa23*spaa35^2*spbb35^3-10*spaa13*spaa15*spbb15*spaa35^3*spbb35^3+5/3*spaa15^4*spbb15^3*spaa23*spbb25-59/9*spbb12*spaa15^3*spbb15*spaa23^2*spbb25*spbb35+3*spaa15^3*spbb15^2*spaa23*spaa25*spbb25^2+14/9*spaa15^3*spbb15^2*spaa23*spbb25*spaa35*spbb35-19/9*spbb12*spaa15^2*spaa23^2*spaa25*spbb25^2*spbb35+1*spbb12*spaa15^2*spaa23^2*spbb25*spaa35*spbb35^2+16/9*spaa15^2*spbb15*spaa23*spaa25^2*spbb25^3+10/9*spaa15^2*spbb15*spaa23*spaa25*spbb25^2*spaa35*spbb35-11*spaa15^2*spbb15*spaa23*spbb25*spaa35^2*spbb35^2-2/3*spaa15*spaa23*spaa25^3*spbb25^4))/(spaa12^2*spbb12^2*spbb13^2*spbb25^3*spbb34^2*spab5125^3)+
(spbb15*spbb14^2*spbb23^3*(-3/2*spaa12^3*spaa14*spbb15^3*spbb24^3*spbb25*spbb34*spaa45+46/9*spaa12^3*spaa15*spbb15^3*spbb24^2*spbb25^2*spbb34*spaa45-535/18*spaa12^3*spbb15^2*spaa24*spbb24^3*spbb25^2*spbb34*spaa45-80*spaa12^3*spbb15^2*spbb24^2*spaa25*spbb25^3*spbb34*spaa45-8*spaa12^2*spaa14^3*spbb14*spbb15^3*spbb24^3*spbb34+34/9*spaa12^2*spaa14^2*spaa15*spbb15^4*spbb24^3*spbb34+167/18*spaa12^2*spaa14^2*spbb15^3*spaa24*spbb24^4*spbb34+376/9*spaa12^2*spaa14^2*spbb15^3*spbb24^3*spbb34*spaa45*spbb45-17/18*spaa12^2*spaa14*spaa15^2*spbb15^4*spbb24^2*spbb25*spbb34-71/9*spaa12^2*spaa14*spaa15*spbb15^3*spbb24^2*spbb25*spbb34*spaa45*spbb45+529/18*spaa12^2*spaa14*spbb15^2*spaa24^2*spbb24^4*spbb25*spbb34+236/3*spaa12^2*spaa14*spbb15^2*spaa24*spbb24^3*spbb25*spbb34*spaa45*spbb45-751/18*spaa12^2*spaa14*spbb15^2*spbb24^2*spbb25*spbb34*spaa45^2*spbb45^2-4/9*spaa12^2*spaa15^3*spbb15^4*spbb24*spbb25^2*spbb34-13/3*spaa12^2*spaa15^2*spbb15^3*spbb24*spaa25*spbb25^3*spbb34+851/18*spaa12^2*spaa15*spbb15^2*spbb24*spaa25^2*spbb25^4*spbb34-28*spaa12^2*spbb15*spaa24^3*spbb24^4*spbb25^2*spbb34-583/6*spaa12^2*spbb15*spaa24^2*spbb24^3*spaa25*spbb25^3*spbb34-1739/18*spaa12^2*spbb15*spaa24*spbb24^2*spaa25^2*spbb25^4*spbb34-601/18*spaa12^2*spbb15*spbb24*spaa25^3*spbb25^5*spbb34+3*spaa12*spaa14^4*spbb14^2*spbb15^2*spbb24^2*spbb34*spbb45+65/18*spaa12*spaa14^3*spbb14*spaa15*spbb15^3*spbb24^2*spbb34*spbb45+335/18*spaa12*spaa14^3*spbb14*spbb15^2*spaa24*spbb24^3*spbb34*spbb45-35/3*spaa12*spaa14^3*spbb14*spbb15^2*spbb24^2*spbb34*spaa45*spbb45^2-23/9*spaa12*spaa14^2*spaa15^2*spbb15^4*spbb24^2*spbb34*spbb45+43/6*spaa12*spaa14^2*spaa15*spbb15^3*spbb24^2*spbb34*spaa45*spbb45^2-63/2*spaa12*spaa14^2*spbb15^2*spaa24^2*spbb24^4*spbb34*spbb45-599/3*spaa12*spaa14^2*spbb15^2*spaa24*spbb24^3*spbb34*spaa45*spbb45^2-1637/9*spaa12*spaa14^2*spbb15^2*spbb24^2*spbb34*spaa45^2*spbb45^3+5/9*spaa12*spaa14*spaa15^3*spbb15^4*spbb24*spbb25*spbb34*spbb45-74/3*spaa12*spaa14*spaa15^2*spbb15^3*spbb24*spbb25*spbb34*spaa45*spbb45^2+515/9*spaa12*spaa14*spaa15*spbb15^2*spbb24*spbb25*spbb34*spaa45^2*spbb45^3+253/18*spaa12*spaa14*spbb15*spaa24^3*spbb24^4*spbb25*spbb34*spbb45+553/18*spaa12*spaa14*spbb15*spaa24^2*spbb24^3*spbb25*spbb34*spaa45*spbb45^2+658/9*spaa12*spaa14*spbb15*spaa24*spbb24^2*spbb25*spbb34*spaa45^2*spbb45^3+305/6*spaa12*spaa14*spbb15*spbb24*spbb25*spbb34*spaa45^3*spbb45^4+1/18*spaa12*spaa15^4*spbb15^4*spbb25^2*spbb34*spbb45-17/6*spaa12*spaa15^3*spbb15^3*spaa25*spbb25^3*spbb34*spbb45+122/9*spaa12*spaa15^2*spbb15^2*spaa25^2*spbb25^4*spbb34*spbb45-29/3*spaa12*spaa15*spbb15*spaa25^3*spbb25^5*spbb34*spbb45+2/9*spaa12*spaa24^4*spbb24^4*spbb25^2*spbb34*spbb45+13/3*spaa12*spaa24^3*spbb24^3*spaa25*spbb25^3*spbb34*spbb45-88/9*spaa12*spaa24^2*spbb24^2*spaa25^2*spbb25^4*spbb34*spbb45-10/3*spaa12*spaa24*spbb24*spaa25^3*spbb25^5*spbb34*spbb45+5/6*spaa12*spaa25^4*spbb25^6*spbb34*spbb45-1/9*spaa14^4*spbb14^3*spaa15*spbb15*spbb23*spbb45^3+1/3*spaa14^4*spbb14^2*spaa15*spbb15^2*spbb24*spbb34*spbb45^2-30*spaa14^4*spbb14^2*spbb15*spaa24*spbb24^2*spbb34*spbb45^2+1/9*spaa14^4*spbb14^3*spbb23*spaa45*spbb45^4-4/9*spaa14^4*spbb14^2*spbb15*spbb24*spbb34*spaa45*spbb45^3-2/9*spaa14^3*spbb14^2*spaa15^2*spbb15^2*spbb23*spbb45^3+5/9*spaa14^3*spbb14*spaa15^2*spbb15^3*spbb24*spbb34*spbb45^2-1/9*spaa14^3*spbb14^2*spaa15*spbb15*spbb23*spaa45*spbb45^4+5/9*spaa14^3*spbb14*spaa15*spbb15^2*spbb24*spbb34*spaa45*spbb45^3-320/9*spaa14^3*spbb14*spbb15*spaa24^2*spbb24^3*spbb34*spbb45^2-1385/18*spaa14^3*spbb14*spbb15*spaa24*spbb24^2*spbb34*spaa45*spbb45^3+1/3*spaa14^3*spbb14^2*spbb23*spaa45^2*spbb45^5-16/9*spaa14^3*spbb14*spbb15*spbb24*spbb34*spaa45^2*spbb45^4-4/9*spaa14^2*spbb14*spaa15^3*spbb15^3*spbb23*spbb45^3+58/9*spaa14^2*spaa15^3*spbb15^4*spbb24*spbb34*spbb45^2+1*spaa14^2*spbb14*spaa15^2*spbb15^2*spbb23*spaa45*spbb45^4-230/9*spaa14^2*spaa15^2*spbb15^3*spbb24*spbb34*spaa45*spbb45^3-11/9*spaa14^2*spbb14*spaa15*spbb15*spbb23*spaa45^2*spbb45^5+115/18*spaa14^2*spaa15*spbb15^2*spbb24*spbb34*spaa45^2*spbb45^4-29/3*spaa14^2*spbb15*spaa24^3*spbb24^4*spbb34*spbb45^2-77/18*spaa14^2*spbb15*spaa24^2*spbb24^3*spbb34*spaa45*spbb45^3+689/18*spaa14^2*spbb15*spaa24*spbb24^2*spbb34*spaa45^2*spbb45^4+5/9*spaa14^2*spbb14*spbb23*spaa45^3*spbb45^6+43/3*spaa14^2*spbb15*spbb24*spbb34*spaa45^3*spbb45^5-6*spaa14*spaa15^4*spbb15^4*spbb23*spbb45^3-68/9*spaa14*spaa15^4*spbb15^4*spbb25*spbb34*spbb45^2-16*spaa14*spaa15^3*spbb15^3*spbb23*spaa45*spbb45^4-11*spaa14*spaa15^3*spbb15^3*spbb25*spbb34*spaa45*spbb45^3-10*spaa14*spaa15^2*spbb15^2*spbb23*spaa45^2*spbb45^5+13/9*spaa14*spaa15^2*spbb15^2*spbb25*spbb34*spaa45^2*spbb45^4+215/18*spaa14*spaa15*spbb15*spbb25*spbb34*spaa45^3*spbb45^5-49/18*spaa14*spaa24^4*spbb24^4*spbb25*spbb34*spbb45^2-31/6*spaa14*spaa24^3*spbb24^3*spbb25*spbb34*spaa45*spbb45^3+2/3*spaa14*spaa24^2*spbb24^2*spbb25*spbb34*spaa45^2*spbb45^4-37/18*spaa14*spaa24*spbb24*spbb25*spbb34*spaa45^3*spbb45^5+1/6*spaa14*spbb25*spbb34*spaa45^4*spbb45^6-2*spaa15^5*spbb15^4*spbb25*spbb35*spbb45^2+3*spaa15^4*spbb15^3*spbb25*spbb35*spaa45*spbb45^3+15*spaa15^3*spbb15^2*spbb25*spbb35*spaa45^2*spbb45^4+10*spaa15^2*spbb15*spbb25*spbb35*spaa45^3*spbb45^5))/(spaa12*spbb12^2*spbb13^2*spaa15*spbb25^3*spbb34^2*spbb45^2*spab5125^3)+
(spaa13*spbb14^2*spbb15*spbb23^3*(35/9*spaa12^2*spbb12^2*spaa23+54*spaa12*spbb12*spaa13*spbb13*spaa23+21/2*spaa12*spbb12*spaa13*spbb14*spaa24+21/2*spaa12*spbb12*spaa14*spbb14*spaa23+769/9*spaa13^2*spbb13^2*spaa23+191/9*spaa13^2*spbb13*spbb14*spaa24+1213/9*spaa13*spbb13*spaa14*spbb14*spaa23+136*spaa13*spaa14*spbb14^2*spaa24+29/3*spaa13*spbb14*spaa24*spaa34*spbb34+53/9*spaa14^2*spbb14^2*spaa23))/(spbb12^2*spbb13*spaa15*spbb45^2*spab5125^3)+
(spbb35*spbb14^2*spbb15*spbb23^3*(31/6*spbb12*spaa13^4*spbb13^2*spaa15*spbb35-1/3*spaa13^4*spbb13^2*spaa15*spbb15*spbb23-10/9*spaa13^4*spbb13^2*spaa23*spbb23^2+26/9*spbb12*spaa13^3*spbb13*spaa15^2*spbb15*spbb35+50/3*spaa13^3*spbb13*spaa15^2*spbb15^2*spbb23+469/18*spbb12*spaa13^3*spbb13*spaa15*spaa23*spbb23*spbb35+49/6*spaa13^3*spbb13*spaa15*spbb15*spaa23*spbb23^2-4/3*spaa13^3*spbb13*spaa23^2*spbb23^3+14*spbb12*spaa13^2*spaa15^3*spbb15^2*spbb35+563/9*spaa13^2*spaa15^3*spbb15^3*spbb23+223/18*spbb12^2*spaa13^2*spaa15^2*spaa23*spbb35^2+2753/18*spbb12*spaa13^2*spaa15^2*spbb15*spaa23*spbb23*spbb35+242/3*spaa13^2*spaa15^2*spbb15^2*spaa23*spbb23^2-49/6*spbb12*spaa13^2*spaa15*spaa23^2*spbb23^2*spbb35-76/9*spaa13^2*spaa15*spbb15*spaa23^2*spbb23^3-5/9*spaa13^2*spaa23^3*spbb23^4+470/9*spaa13*spaa15^4*spbb15^3*spbb25+1133/9*spbb12*spaa13*spaa15^3*spbb15*spaa23*spbb25*spbb35+1256/9*spaa13*spaa15^3*spbb15^2*spaa23*spbb23*spbb25+67/2*spbb12*spaa13*spaa15^2*spaa23^2*spbb23*spbb25*spbb35+1261/18*spaa13*spaa15^2*spbb15*spaa23^2*spbb23^2*spbb25-12*spaa13*spaa15*spaa23^3*spbb23^3*spbb25+241/3*spaa15^4*spbb15^2*spaa23*spbb25^2+461/9*spbb12*spaa15^3*spaa23^2*spbb25^2*spbb35+2453/18*spaa15^3*spbb15*spaa23^2*spbb23*spbb25^2+63*spaa15^3*spbb15*spaa23*spaa25*spbb25^3+40/3*spaa15^2*spaa23^3*spbb23^2*spbb25^2+105/2*spaa15^2*spaa23^2*spbb23*spaa25*spbb25^3+227/9*spaa15^2*spaa23*spaa25^2*spbb25^4))/(spaa12*spbb12^2*spbb13*spaa15*spbb25^3*spbb34^2*spab5125^3)+
(spbb14^2*spbb15*spbb23^3*(-223/9*spaa12^4*spbb12^3*spbb24*spbb25^2-323/18*spaa12^3*spbb12^3*spaa14*spbb24*spbb25*spbb45+1307/18*spaa12^3*spbb12^3*spaa15*spbb25^2*spbb45-433/6*spaa12^3*spbb12^2*spbb14*spaa15*spbb25^3+1768/9*spaa12^3*spbb12^2*spaa24*spbb24^2*spbb25^2+2593/18*spaa12^3*spbb12^2*spbb24*spaa25*spbb25^3+65/3*spaa12^2*spbb12^3*spaa14^2*spbb24*spbb45^2-109*spaa12^2*spbb12^3*spaa14*spaa15*spbb25*spbb45^2-155*spaa12^2*spbb12^2*spaa14*spaa24*spbb24^2*spbb25*spbb45+457/18*spaa12^2*spbb12^2*spaa14*spbb24*spaa25*spbb25^2*spbb45+775/18*spaa12^2*spbb12^2*spaa15^2*spbb15*spbb25^2*spbb45-689/9*spaa12^2*spbb12*spbb14*spaa15^2*spbb15*spbb25^3-2507/18*spaa12^2*spbb12^2*spaa15*spaa25*spbb25^3*spbb45+393/2*spaa12^2*spbb12*spbb14*spaa15*spaa25*spbb25^4+394/3*spaa12^2*spbb12*spaa24^2*spbb24^3*spbb25^2+625/6*spaa12^2*spbb12*spaa24*spbb24^2*spaa25*spbb25^3-99/2*spaa12^2*spbb12*spbb24*spaa25^2*spbb25^4-1955/18*spaa12*spbb12^3*spaa14^2*spaa15*spbb45^3-301/9*spaa12*spbb12^2*spaa14^2*spaa24*spbb24^2*spbb45^2-725/3*spaa12*spbb12^2*spaa14^2*spbb24*spaa25*spbb25*spbb45^2-3503/18*spaa12*spbb12^2*spaa14*spaa15^2*spbb15*spbb25*spbb45^2-1259/9*spaa12*spbb12^2*spaa14*spaa15*spaa25*spbb25^2*spbb45^2+83/9*spaa12*spbb12*spaa14*spaa24^2*spbb24^3*spbb25*spbb45+2158/9*spaa12*spbb12*spaa14*spaa24*spbb24^2*spaa25*spbb25^2*spbb45+1259/9*spaa12*spbb12*spaa14*spbb24*spaa25^2*spbb25^3*spbb45-320/9*spaa12*spbb12*spaa15^3*spbb15^2*spbb25^2*spbb45-647/18*spaa12*spbb14*spaa15^3*spbb15^2*spbb25^3-5216/9*spaa12*spbb12*spaa15^2*spbb15*spaa25*spbb25^3*spbb45+1859/9*spaa12*spbb14*spaa15^2*spbb15*spaa25*spbb25^4-9*spaa12*spbb12*spaa15*spaa25^2*spbb25^4*spbb45-548/9*spaa12*spbb14*spaa15*spaa25^2*spbb25^5+172/9*spaa12*spaa24^3*spbb24^4*spbb25^2+527/18*spaa12*spaa24^2*spbb24^3*spaa25*spbb25^3+265/9*spaa12*spaa24*spbb24^2*spaa25^2*spbb25^4+98/9*spaa12*spbb24*spaa25^3*spbb25^5-2635/18*spbb12^2*spaa14^3*spbb24*spaa25*spbb45^3-700/9*spbb12^2*spaa14^2*spaa15^2*spbb15*spbb45^3-1757/9*spbb12^2*spaa14^2*spaa15*spaa25*spbb25*spbb45^3+89/6*spbb12*spaa14^2*spaa24^2*spbb24^3*spbb45^2+175/3*spbb12*spaa14^2*spaa24*spbb24^2*spaa25*spbb25*spbb45^2+3535/18*spbb12*spaa14^2*spbb24*spaa25^2*spbb25^2*spbb45^2-1685/9*spbb12*spaa14*spaa15^3*spbb15^2*spbb25*spbb45^2-2965/6*spbb12*spaa14*spaa15^2*spbb15*spaa25*spbb25^2*spbb45^2-1319/18*spbb12*spaa14*spaa15*spaa25^2*spbb25^3*spbb45^2+104/9*spaa14*spaa24^3*spbb24^4*spbb25*spbb45+497/9*spaa14*spaa24^2*spbb24^3*spaa25*spbb25^2*spbb45+140/3*spaa14*spaa24*spbb24^2*spaa25^2*spbb25^3*spbb45+209/18*spaa14*spbb24*spaa25^3*spbb25^4*spbb45-958/9*spaa15^4*spbb15^3*spbb25^2*spbb45-2425/6*spaa15^3*spbb15^2*spaa25*spbb25^3*spbb45-89/6*spaa15^2*spbb15*spaa25^2*spbb25^4*spbb45+7/18*spaa15*spaa25^3*spbb25^5*spbb45))/(spbb12^2*spbb13*spaa15*spbb25^3*spbb34^2*spbb45*spab5125^3)+
(spaa13*spbb14^2*spbb15*spbb23^3*(-304/3*spaa12^3*spbb12^2*spbb24-1337/18*spaa12^2*spbb12*spaa13*spbb13*spbb24+848/9*spaa12^2*spbb12*spaa14*spbb14*spbb24-202*spaa12*spaa13^2*spbb13^2*spbb24-2890/9*spaa12*spaa13*spbb13*spaa14*spbb14*spbb24-7865/18*spaa12*spaa14^2*spbb14^2*spbb24-4261/18*spaa13^2*spbb14*spbb23*spaa24*spbb34+2251/18*spaa13^2*spbb13*spaa34*spbb34^2+8009/18*spaa13*spaa14*spbb14*spaa34*spbb34^2+97/3*spaa13*spaa34^2*spbb34^3))/(spbb12^2*spaa15*spbb25*spbb34^2*spbb45*spab5125^3)+
(spbb23^3*spbb14^2*spbb15*(-199/3*spaa12^2*spbb12^2*spaa13^2*spbb23*spbb25+1027/2*spaa12^2*spbb12^2*spaa13*spaa15*spbb25^2-349*spaa12^2*spbb12*spaa13*spbb23*spbb25^2*spaa35-1457/9*spaa12^2*spbb12*spaa15*spbb25^3*spaa35-2827/18*spaa12^2*spbb23*spbb25^3*spaa35^2+262/9*spaa12*spbb12^2*spaa13^3*spbb23*spbb35+521/6*spaa12*spbb12*spaa13^3*spbb13*spbb23*spbb25-53/2*spaa12*spbb12^2*spaa13^2*spaa15*spbb25*spbb35+4879/6*spaa12*spbb12*spaa13^2*spbb13*spaa15*spbb25^2+113/18*spaa12*spbb12*spaa13^2*spaa23*spbb23^2*spbb25-116/3*spaa12*spbb12*spaa13^2*spbb23*spaa25*spbb25^2+133/9*spaa12*spaa13^2*spbb13*spbb23*spbb25^2*spaa35+1292*spaa12*spbb12*spaa13*spaa15^2*spbb15*spbb25^2+10999/18*spaa12*spbb12*spaa13*spaa15*spaa25*spbb25^3+872/9*spaa12*spaa13*spbb13*spaa15*spbb25^3*spaa35+563/6*spaa12*spaa13*spaa23*spbb23^2*spbb25^2*spaa35+2191/9*spaa12*spaa13*spbb23*spaa25*spbb25^3*spaa35+397/2*spaa12*spaa15^2*spbb15*spbb25^3*spaa35+389/2*spaa12*spaa15*spaa25*spbb25^4*spaa35-53/6*spbb12*spaa13^4*spbb13*spbb23*spbb35+26/3*spaa13^4*spbb13^2*spbb23*spbb25+1957/18*spbb12^2*spaa13^3*spaa15*spbb35^2-4007/18*spbb12*spaa13^3*spbb13*spaa15*spbb25*spbb35+1121/9*spaa13^3*spbb13^2*spaa15*spbb25^2-2/9*spbb12*spaa13^3*spaa23*spbb23^2*spbb35-95/18*spaa13^3*spbb13*spaa23*spbb23^2*spbb25-508/3*spbb12*spaa13^3*spbb23*spaa25*spbb25*spbb35-3475/18*spaa13^3*spbb13*spbb23*spaa25*spbb25^2-80/3*spbb12*spaa13^2*spaa15^2*spbb15*spbb25*spbb35+4084/9*spaa13^2*spbb13*spaa15^2*spbb15*spbb25^2+4363/9*spbb12*spaa13^2*spaa15*spaa25*spbb25^2*spbb35-3305/18*spaa13^2*spbb13*spaa15*spaa25*spbb25^3+4/3*spaa13^2*spaa23^2*spbb23^3*spbb25-47/2*spaa13^2*spaa23*spbb23^2*spaa25*spbb25^2-1550/9*spaa13^2*spbb23*spaa25^2*spbb25^3+1901/6*spaa13*spaa15^3*spbb15^2*spbb25^2-2429/9*spaa13*spaa15^2*spbb15*spaa25*spbb25^3-1393/6*spaa13*spaa15*spaa25^2*spbb25^4))/(spbb12^2*spaa15*spbb25^3*spbb34^2*spab5125^3),
(-2/9*spbb12*spbb14^2*spaa15*spbb15*spaa23*spbb23^3*spaa24^3*spbb34)/(spaa12^2*spbb12^2*spbb13^3*spab2152^3)+
(+2/9*spbb14^3*spaa15*spbb15^4*spbb23^3*spaa34*spbb34*spaa45^2)/(spaa12*spbb12^4*spbb13^3*spbb45*spab4154^3)+
(spbb12*spbb15*spbb14^2*spbb23^3*(-1/18*spaa12*spbb12^3*spaa14^2*spbb15-1/9*spaa12*spbb12^2*spaa14*spbb15*spbb25*spaa45-1/18*spaa12*spbb12*spbb15*spbb25^2*spaa45^2-1/9*spbb12^2*spaa14^2*spbb15*spaa24*spbb24+1/3*spbb12^2*spaa14*spaa24^2*spbb24*spbb25-7/9*spbb12*spaa14*spbb15*spaa24*spbb24*spbb25*spaa45+1/3*spbb12*spaa24^2*spbb24*spbb25^2*spaa45-2/3*spbb15*spaa24*spbb24*spbb25^2*spaa45^2))/(spbb12^3*spbb13^3*spaa15*spbb25^3*spab2152^2)+
(spbb14^2*spbb15^3*spbb23^2*spaa45*(7/18*spaa12*spbb12^2*spbb13*spaa15+2/9*spaa12*spbb12^2*spbb23*spaa25+7/18*spbb12*spaa13*spbb13^2*spaa15+2/9*spbb12*spaa13*spbb13*spbb23*spaa25+4/9*spbb12*spbb13*spaa15^2*spbb15+7/18*spbb12*spbb13*spaa15*spaa25*spbb25+5/18*spbb12*spaa15*spbb15*spbb23*spaa25+7/18*spbb13^2*spaa15*spbb25*spaa35+2/9*spbb12*spbb23*spaa25^2*spbb25+2/9*spbb13*spbb23*spaa25*spbb25*spaa35))/(spaa12*spbb12^4*spbb13^3*spbb45*spab4154^2)+
(spbb14^2*spbb15^3*spbb23^2*spaa45*(5/18*spbb12*spbb13*spaa15-1/18*spbb12*spbb23*spaa25-1/6*spbb13*spbb23*spaa35))/(spaa12*spbb12^4*spbb13^3*spbb45*spab4154)+
(spbb14^3*spbb24*spbb15*spbb23^2*spbb25*(1/9*spaa14*spbb14+1/9*spaa24*spbb24))/(spaa12*spbb12^5*spbb34^2*spbb45^2)+
(spbb23^2*spbb14^2*(-1/9*spaa23^3*spbb23^3*spbb34*spbb45-2/9*spaa23^2*spbb23^2*spaa24*spbb24*spbb34*spbb45-1/9*spaa23^2*spbb23*spaa24*spbb24*spbb25*spbb34^2+2/9*spaa23^2*spbb23^2*spaa34*spbb34^2*spbb45+2/9*spaa23^2*spbb23*spbb25*spaa34*spbb34^3-2/9*spaa23^2*spbb23^2*spbb34*spaa35*spbb35*spbb45-2/9*spaa23*spbb23*spaa24^2*spbb24^2*spbb34*spbb45-1/9*spaa23*spaa24^2*spbb24^2*spbb25*spbb34^2-1/9*spaa23*spbb23^2*spaa24*spbb24*spaa25*spbb45^2+2/3*spaa23*spbb23*spaa24*spbb24*spaa34*spbb34^2*spbb45+1/9*spaa23*spaa24*spbb24*spbb25*spaa34*spbb34^3+5/9*spaa23*spbb23*spaa24*spbb24*spbb34*spaa45*spbb45^2+2/3*spaa23*spbb23^2*spaa25*spaa35*spbb35*spbb45^2+2/9*spaa23*spbb23*spaa34^2*spbb34^3*spbb45+2/9*spaa23*spbb25*spaa34^2*spbb34^4+1/3*spaa23*spbb23*spaa34*spbb34^2*spaa35*spbb35*spbb45+2/3*spaa23*spbb23*spbb34*spaa35^2*spbb35^2*spbb45-1/9*spaa24^3*spbb24^3*spbb34*spbb45-1/9*spbb23*spaa24^2*spbb24^2*spaa25*spbb45^2+1/9*spaa24^2*spbb24^2*spaa34*spbb34^2*spbb45+1/3*spaa24^2*spbb24^2*spbb34*spaa45*spbb45^2-2/3*spbb23*spaa24*spbb24*spaa25*spaa45*spbb45^3+2/9*spaa24*spbb24*spaa34^2*spbb34^3*spbb45+1/3*spaa24*spbb24*spaa34*spbb34^2*spaa45*spbb45^2+2/3*spaa24*spbb24*spbb34*spaa45^2*spbb45^3))/(spaa12^2*spbb12^4*spbb13*spaa15*spbb34^2*spbb45^2)+
(spbb14^2*spbb23^2*(2/3*spaa12^2*spbb12^4*spaa14^2*spbb15*spbb35-19/18*spaa12^2*spbb12^4*spaa14*spaa24*spbb25*spbb35+1/3*spaa12^2*spbb12^3*spaa14*spbb15*spbb25*spbb35*spaa45-19/18*spaa12^2*spbb12^3*spbb23*spaa24^2*spbb25^2-19/18*spaa12^2*spbb12^3*spaa24*spbb25^2*spbb35*spaa45-1/3*spaa12^2*spbb12^2*spbb15*spbb25^2*spbb35*spaa45^2-7/9*spaa12*spbb12^3*spaa14^2*spbb15*spaa24*spbb24*spbb35-4/9*spaa12*spbb12^3*spaa14*spbb23*spaa24^2*spbb25*spbb45+23/9*spaa12*spbb12^2*spaa14*spbb15*spaa24*spbb24*spbb25*spbb35*spaa45-7/9*spaa12*spbb12^2*spbb23*spaa24^3*spbb24*spbb25^2-7/18*spaa12*spbb12^2*spbb23*spaa24^2*spbb25^2*spaa45*spbb45-1/18*spaa12*spbb12^2*spaa24^2*spbb24*spbb25^2*spbb35*spaa45+7/3*spaa12*spbb12*spbb15*spaa24*spbb24*spbb25^2*spbb35*spaa45^2+2/3*spbb12^3*spaa14^2*spbb23*spaa24^2*spbb45^2+2/3*spbb12^2*spaa14^2*spbb15*spaa24^2*spbb24^2*spbb35+2/3*spbb12^2*spaa14*spbb23*spaa24^3*spbb24*spbb25*spbb45-2/3*spbb12*spaa14*spbb15*spaa24^2*spbb24^2*spbb25*spbb35*spaa45+8/3*spbb12*spbb23*spaa24^3*spbb24*spbb25^2*spaa45*spbb45-10/3*spbb12*spaa24^3*spbb24^2*spbb25^2*spbb35*spaa45+1/3*spbb12*spbb23*spaa24^2*spbb25^2*spaa45^2*spbb45^2-1*spbb13*spaa24^2*spbb24*spbb25^3*spaa45^2*spbb45+1*spbb15*spaa24^2*spbb24^2*spbb25^2*spbb35*spaa45^2))/(spaa12^2*spbb12^3*spbb13^3*spaa15*spbb25^3*spab2152)+
(spbb23^2*spbb14^2*(2/9*spaa23^2*spbb23^2*spaa24*spbb34^2*spbb45+2/9*spaa23^2*spbb23*spaa24*spbb25*spbb34^3-1/9*spaa23^2*spbb23^2*spaa25*spbb34*spbb35*spbb45+23/18*spaa23^2*spbb23*spaa34*spbb34^3*spbb35+25/18*spaa23^2*spbb23*spbb34^2*spaa35*spbb35^2+2/3*spaa23*spbb23*spaa24^2*spbb24*spbb34^2*spbb45+2/9*spaa23*spaa24^2*spbb24*spbb25*spbb34^3+8/9*spaa23*spbb23^2*spaa24*spaa25*spbb34*spbb45^2-37/18*spaa23*spbb23*spaa24*spaa34*spbb34^3*spbb45+1/9*spaa23*spaa24*spbb25*spaa34*spbb34^4-5/2*spaa23*spbb23*spaa24*spbb34^2*spaa45*spbb45^2+2/3*spaa23*spbb23^2*spaa25^2*spbb35*spbb45^2+13/6*spaa23*spbb23*spaa25*spbb34*spaa35*spbb35^2*spbb45+5/6*spaa23*spaa34^2*spbb34^4*spbb35+10/3*spaa23*spaa34*spbb34^3*spaa35*spbb35^2+43/18*spaa23*spbb34^2*spaa35^2*spbb35^3+2/9*spaa24^3*spbb24^2*spbb34^2*spbb45+1/3*spbb23*spaa24^2*spbb24*spaa25*spbb34*spbb45^2+1/9*spaa24^2*spbb24*spaa34*spbb34^3*spbb45+1*spaa24^2*spbb24*spbb34^2*spaa45*spbb45^2-5/9*spbb23^2*spaa24*spaa25^2*spbb45^3-1/6*spbb23*spaa24*spaa25*spbb34*spaa45*spbb45^3+13/9*spaa24*spaa34^2*spbb34^4*spbb45+29/9*spaa24*spaa34*spbb34^3*spaa45*spbb45^2+41/18*spaa24*spbb34^2*spaa45^2*spbb45^3+14/9*spbb23*spaa25^2*spaa35*spbb35^2*spbb45^2+14/9*spaa25*spbb34*spaa35^2*spbb35^3*spbb45))/(spaa12^2*spbb12^3*spbb13^2*spaa15*spbb34^2*spbb45^2)+
(spbb23^2*spbb14^2*(-1/9*spaa23^2*spbb23*spaa24*spbb25^3*spbb34^2*spbb35+1/9*spaa23*spaa24^2*spbb25^4*spbb34^3+29/18*spaa23*spaa24*spbb25^3*spaa34*spbb34^3*spbb35-2/9*spaa23*spbb24*spaa25^2*spbb25^3*spbb35^3-31/18*spaa23*spbb24^2*spaa25*spbb25*spaa34*spbb35^4+31/9*spaa23*spbb24*spaa25*spbb25^2*spaa34*spbb34*spbb35^3+11/18*spaa23*spbb24^2*spaa34^2*spbb34*spbb35^4-11/9*spaa23*spbb24*spbb25*spaa34^2*spbb34^2*spbb35^3+11/18*spaa23*spbb25^2*spaa34^2*spbb34^3*spbb35^2+1/9*spaa24^2*spaa25*spbb25^4*spbb34^2*spbb45-1/9*spaa24^2*spbb25^3*spaa34*spbb34^3*spbb45+1*spaa24^2*spbb25^3*spbb34^2*spaa45*spbb45^2+3/2*spaa24*spbb25^2*spaa34^2*spbb34^3*spbb35*spbb45+41/9*spaa24*spbb25^2*spaa34*spbb34^2*spbb35*spaa45*spbb45^2+19/18*spaa24*spbb25^2*spbb34*spaa35*spbb35^2*spaa45*spbb45^2+23/18*spaa24*spbb25^2*spbb34*spbb35*spaa45^2*spbb45^3-3/2*spbb24^2*spaa25*spaa34^2*spbb35^4*spbb45+3*spbb24*spaa25*spbb25*spaa34^2*spbb34*spbb35^3*spbb45+11/2*spbb24*spaa25*spbb25*spaa34*spbb35^3*spaa45*spbb45^2+2/3*spbb24*spaa34*spaa35*spbb35^4*spaa45*spbb45^2+2/3*spbb24*spaa34*spbb35^3*spaa45^2*spbb45^3))/(spaa12^2*spbb12^2*spbb13^3*spaa15*spbb25^3*spbb34*spbb45^2)+
(spbb35*spaa14*spbb14^2*spbb23^2*spbb45*(3/2*spaa13*spbb13*spaa14*spbb34+3/2*spaa13*spbb13*spaa15*spbb35+3/2*spaa14^2*spbb14*spbb34+3/2*spaa14*spbb14*spaa15*spbb35+2/3*spaa15^2*spbb15*spbb35))/(spaa12^2*spbb12*spbb13^2*spaa15*spbb25^3*spbb34^2)+
(spbb14^2*spaa14*spbb23^2*(-2*spaa14^2*spbb14*spbb15-4/3*spaa14*spaa15*spbb15^2+1/18*spbb12*spaa14*spaa24*spbb45-2/3*spaa14*spbb14*spaa24*spbb25-4/3*spaa14*spbb15*spaa45*spbb45+4/3*spaa24^2*spbb24*spbb25-43/18*spaa24*spbb25*spaa45*spbb45))/(spaa12^2*spbb12^2*spbb13^2*spaa15*spbb25^2)+
(spbb14^2*spbb23^2*(29/6*spaa13^2*spbb13*spbb14*spbb34*spbb35^2-40/9*spaa13^2*spbb13*spbb15*spbb34^2*spbb35+23/9*spaa13*spaa14*spbb14^2*spbb34*spbb35^2+31/9*spaa13*spaa14*spbb14*spbb15*spbb34^2*spbb35-4*spaa13*spaa14*spbb15^2*spbb34^3+14/9*spaa13*spbb14^2*spaa15*spbb35^3+10/3*spaa13*spbb14*spaa34*spbb34^2*spbb35^2-15/2*spaa13*spbb15*spaa34*spbb34^3*spbb35-13/9*spaa13*spbb14*spbb34*spaa35*spbb35^3-23/18*spaa14^2*spbb14^2*spbb34*spbb35*spbb45+7/6*spaa14^2*spbb14*spbb15*spbb34^2*spbb45+89/18*spaa14*spbb14*spaa34*spbb34^2*spbb35*spbb45+14/9*spaa14*spbb15*spaa34*spbb34^3*spbb45+11/18*spaa14*spbb14*spbb34*spaa35*spbb35^2*spbb45-5/3*spbb14*spaa15*spaa35*spbb35^3*spbb45+35/18*spaa34^2*spbb34^3*spbb35*spbb45-55/9*spaa34*spbb34^2*spaa35*spbb35^2*spbb45+17/18*spbb34*spaa35^2*spbb35^3*spbb45))/(spaa12*spbb12^2*spbb13^2*spaa15*spbb25*spbb34^2*spbb45^2)+
(spbb14^2*spbb35*spbb23^2*(-4*spaa13^2*spbb14*spbb34*spbb35^2-1*spaa13*spbb14*spaa15*spbb35^2*spbb45-13/3*spaa13*spaa34*spbb34^2*spbb35*spbb45+29/18*spaa13*spbb34*spaa35*spbb35^2*spbb45-8/9*spaa13*spbb34*spbb35*spaa45*spbb45^2-56/9*spaa14*spaa34*spbb34^2*spbb45^2+4*spaa14*spbb34*spaa35*spbb35*spbb45^2+29/18*spaa14*spbb34*spaa45*spbb45^3-22/9*spaa15^2*spbb15*spbb35*spbb45^2-22/9*spaa15*spaa35*spbb35^2*spbb45^2-28/9*spaa15*spbb35*spaa45*spbb45^3))/(spaa12*spbb12*spbb13^2*spaa15*spbb25^2*spbb34^2*spbb45^2)+
(spbb23^2*spaa14*spbb14^2*spbb45*(3/2*spaa12*spbb23+1/9*spaa14*spbb34))/(spaa12*spbb12*spbb13*spaa15*spbb25^2*spbb34^2)+
(+28/9*spbb14^2*spbb23^2*spbb35)/(spbb12*spbb13*spbb25*spbb34^2)+
(spbb14^2*spbb23^2*(25/9*spaa12*spbb25+17/6*spaa13*spbb35))/(spbb12*spbb13*spaa15*spbb25*spbb34*spbb45),
(+2/9*spbb12*spbb14^2*spaa15*spbb15*spaa23*spbb23^3*spaa24^3*spbb34)/(spaa12^2*spbb12^2*spbb13^3*spab2152^3)+
(spbb12*spbb15*spbb14^2*spbb23^3*(1/18*spaa12*spbb12^3*spaa14^2*spbb15+1/9*spaa12*spbb12^2*spaa14*spbb15*spbb25*spaa45+1/18*spaa12*spbb12*spbb15*spbb25^2*spaa45^2+1/9*spbb12^2*spaa14^2*spbb15*spaa24*spbb24-1/3*spbb12^2*spaa14*spaa24^2*spbb24*spbb25+7/9*spbb12*spaa14*spbb15*spaa24*spbb24*spbb25*spaa45-1/3*spbb12*spaa24^2*spbb24*spbb25^2*spaa45+2/3*spbb15*spaa24*spbb24*spbb25^2*spaa45^2))/(spbb12^3*spbb13^3*spaa15*spbb25^3*spab2152^2)+
(spbb14^4*spbb15*spbb23^3*spbb25*(1/9*spaa14*spbb14+1/9*spaa24*spbb24))/(spaa12*spbb12^5*spbb13*spbb34^2*spbb45^2)+
(spbb14^2*spaa34*spbb15*spbb23^3*(-1/3*spaa12^3*spbb13^2*spbb14*spbb24^2-1/9*spaa12^2*spbb13*spaa14*spbb14^2*spbb24*spbb34+2/3*spaa12^2*spbb13^2*spaa23*spbb24^2*spbb34-2/9*spaa12^2*spbb13*spbb14*spaa24*spbb24^2*spbb34-1/3*spaa12^2*spbb13*spbb14*spbb24*spaa34*spbb34^2+4/9*spaa12*spaa14^2*spbb14^3*spbb34^2+8/9*spaa12*spaa14*spbb14^2*spaa24*spbb24*spbb34^2+10/9*spaa12*spaa14*spbb14^2*spaa34*spbb34^3-2/9*spaa12*spbb13*spaa23^2*spbb23*spbb24*spbb34^2+1/3*spaa12*spbb13*spaa23*spaa24*spbb24^2*spbb34^2+1/9*spaa12*spbb13*spaa23*spbb24*spaa34*spbb34^3+5/9*spaa12*spbb14*spaa24^2*spbb24^2*spbb34^2+10/9*spaa12*spbb14*spaa24*spbb24*spaa34*spbb34^3+5/9*spaa12*spbb14*spaa34^2*spbb34^4-1/9*spaa23^3*spbb23^2*spbb34^3-1/9*spaa23^2*spbb23*spaa24*spbb24*spbb34^3))/(spaa12^2*spbb12^4*spbb13^2*spaa15*spbb34^2*spbb45^2*spab5125)+
(spbb15*spbb14^2*spbb23^3*(-1/18*spaa12^7*spbb12^6*spbb15*spbb25^2-1/9*spaa12^6*spbb12^5*spaa13*spbb15^2*spbb23*spbb25-2/9*spaa12^6*spbb12^5*spbb15*spaa23*spbb23*spbb25^2+43/18*spaa12^6*spbb12^5*spbb15*spaa25*spbb25^3-7/9*spaa12^5*spbb12^4*spaa13^2*spbb15^3*spbb23^2-17/9*spaa12^5*spbb12^4*spaa13*spbb15^2*spaa23*spbb23^2*spbb25-107/18*spaa12^5*spbb12^4*spaa13*spbb15^2*spbb23*spaa25*spbb25^2+8/9*spaa12^5*spbb12^4*spaa15*spbb15^2*spaa25*spbb25^3-7/6*spaa12^5*spbb12^4*spbb15*spaa23^2*spbb23^2*spbb25^2+1/6*spaa12^5*spbb12^4*spbb15*spaa23*spbb23*spaa25*spbb25^3-29/9*spaa12^5*spbb12^4*spbb15*spaa25^2*spbb25^4-7/9*spaa12^4*spbb12^3*spaa13^2*spbb15^3*spaa23*spbb23^3+14/3*spaa12^4*spbb12^3*spaa13^2*spbb15^3*spbb23^2*spaa25*spbb25-23/9*spaa12^4*spbb12^3*spaa13*spaa15*spbb15^3*spbb23*spaa25*spbb25^2-16/9*spaa12^4*spbb12^3*spaa13*spbb15^2*spaa23^2*spbb23^3*spbb25-19/18*spaa12^4*spbb12^3*spaa13*spbb15^2*spaa23*spbb23^2*spaa25*spbb25^2+55/18*spaa12^4*spbb12^3*spaa13*spbb15^2*spbb23*spaa25^2*spbb25^3-1/18*spaa12^4*spbb12^3*spaa15^3*spbb15^4*spbb25^2-19/18*spaa12^4*spbb12^3*spaa15^2*spbb15^3*spaa25*spbb25^3-16/3*spaa12^4*spbb12^3*spaa15*spbb15^2*spaa25^2*spbb25^4-1*spaa12^4*spbb12^3*spbb15*spaa23^3*spbb23^3*spbb25^2-2/3*spaa12^4*spbb12^3*spbb15*spaa23^2*spbb23^2*spaa25*spbb25^3-79/18*spaa12^4*spbb12^3*spbb15*spaa23*spbb23*spaa25^2*spbb25^4-31/9*spaa12^4*spbb12^3*spbb15*spaa25^3*spbb25^5+7/9*spaa12^3*spbb12^2*spaa13^3*spbb15^4*spbb23^3*spaa25+22/9*spaa12^3*spbb12^2*spaa13^2*spaa15*spbb15^4*spbb23^2*spaa25*spbb25+64/9*spaa12^3*spbb12^2*spaa13^2*spbb15^3*spaa23*spbb23^3*spaa25*spbb25+44/9*spaa12^3*spbb12^2*spaa13^2*spbb15^3*spbb23^2*spaa25^2*spbb25^2+1/9*spaa12^3*spbb12^2*spaa13*spaa15^3*spbb15^5*spbb23*spbb25+26/9*spaa12^3*spbb12^2*spaa13*spaa15^2*spbb15^4*spbb23*spaa25*spbb25^2+128/9*spaa12^3*spbb12^2*spaa13*spaa15*spbb15^3*spbb23*spaa25^2*spbb25^3+67/9*spaa12^3*spbb12^2*spaa13*spbb15^2*spaa23^2*spbb23^3*spaa25*spbb25^2+253/18*spaa12^3*spbb12^2*spaa13*spbb15^2*spaa23*spbb23^2*spaa25^2*spbb25^3+131/9*spaa12^3*spbb12^2*spaa13*spbb15^2*spbb23*spaa25^3*spbb25^4+1/2*spaa12^3*spbb12^2*spaa15^3*spbb15^4*spaa25*spbb25^3+7/3*spaa12^3*spbb12^2*spaa15^2*spbb15^3*spaa25^2*spbb25^4+73/18*spaa12^3*spbb12^2*spaa15*spbb15^2*spaa25^3*spbb25^5+22/9*spaa12^3*spbb12^2*spbb15*spaa23^3*spbb23^3*spaa25*spbb25^3+71/18*spaa12^3*spbb12^2*spbb15*spaa23^2*spbb23^2*spaa25^2*spbb25^4+14/3*spaa12^3*spbb12^2*spbb15*spaa23*spbb23*spaa25^3*spbb25^5+19/9*spaa12^3*spbb12^2*spbb15*spaa25^4*spbb25^6-7/9*spaa12^2*spbb12*spaa13^3*spaa15*spbb15^5*spbb23^3*spaa25-16/3*spaa12^2*spbb12*spaa13^3*spbb15^4*spbb23^3*spaa25^2*spbb25-1/18*spaa12^2*spbb12*spaa13^2*spaa15^3*spbb15^6*spbb23^2-47/18*spaa12^2*spbb12*spaa13^2*spaa15^2*spbb15^5*spbb23^2*spaa25*spbb25-112/9*spaa12^2*spbb12*spaa13^2*spaa15*spbb15^4*spbb23^2*spaa25^2*spbb25^2-115/9*spaa12^2*spbb12*spaa13^2*spbb15^3*spaa23*spbb23^3*spaa25^2*spbb25^2-55/3*spaa12^2*spbb12*spaa13^2*spbb15^3*spbb23^2*spaa25^3*spbb25^3-1*spaa12^2*spbb12*spaa13*spaa15^3*spbb15^5*spbb23*spaa25*spbb25^2-40/9*spaa12^2*spbb12*spaa13*spaa15^2*spbb15^4*spbb23*spaa25^2*spbb25^3-67/9*spaa12^2*spbb12*spaa13*spaa15*spbb15^3*spbb23*spaa25^3*spbb25^4-25/3*spaa12^2*spbb12*spaa13*spbb15^2*spaa23^2*spbb23^3*spaa25^2*spbb25^3-106/9*spaa12^2*spbb12*spaa13*spbb15^2*spaa23*spbb23^2*spaa25^3*spbb25^4-14/3*spaa12^2*spbb12*spaa13*spbb15^2*spbb23*spaa25^4*spbb25^5-1/9*spaa12^2*spbb12*spaa15^4*spbb15^5*spaa25*spbb25^3-1/3*spaa12^2*spbb12*spaa15^3*spbb15^4*spaa25^2*spbb25^4-1/3*spaa12^2*spbb12*spaa15^2*spbb15^3*spaa25^3*spbb25^5-2/9*spaa12^2*spbb12*spaa15*spbb15^2*spaa25^4*spbb25^6-17/9*spaa12^2*spbb12*spbb15*spaa23^3*spbb23^3*spaa25^2*spbb25^4-26/9*spaa12^2*spbb12*spbb15*spaa23^2*spbb23^2*spaa25^3*spbb25^5-8/9*spaa12^2*spbb12*spbb15*spaa23*spbb23*spaa25^4*spbb25^6-1/9*spaa12^2*spbb12*spbb15*spaa25^5*spbb25^7+7/9*spaa12*spaa13^3*spaa15^2*spbb15^6*spbb23^3*spaa25+32/9*spaa12*spaa13^3*spaa15*spbb15^5*spbb23^3*spaa25^2*spbb25+19/3*spaa12*spaa13^3*spbb15^4*spbb23^3*spaa25^3*spbb25^2+1/2*spaa12*spaa13^2*spaa15^3*spbb15^6*spbb23^2*spaa25*spbb25+17/9*spaa12*spaa13^2*spaa15^2*spbb15^5*spbb23^2*spaa25^2*spbb25^2+49/18*spaa12*spaa13^2*spaa15*spbb15^4*spbb23^2*spaa25^3*spbb25^3+16/3*spaa12*spaa13^2*spbb15^3*spaa23*spbb23^3*spaa25^3*spbb25^3+19/9*spaa12*spaa13^2*spbb15^3*spbb23^2*spaa25^4*spbb25^4+2/9*spaa12*spaa13*spaa15*spbb15^3*spbb23*spaa25^4*spbb25^5+2*spaa12*spaa13*spbb15^2*spaa23^2*spbb23^3*spaa25^3*spbb25^4+10/9*spaa12*spaa13*spbb15^2*spaa23*spbb23^2*spaa25^4*spbb25^5+1/3*spaa12*spaa13*spbb15^2*spbb23*spaa25^5*spbb25^6-1/9*spaa12*spaa15^4*spbb15^5*spaa25^2*spbb25^4-1/3*spaa12*spaa15^3*spbb15^4*spaa25^3*spbb25^5-1/3*spaa12*spaa15^2*spbb15^3*spaa25^4*spbb25^6-1/9*spaa12*spaa15*spbb15^2*spaa25^5*spbb25^7+2/9*spaa12*spbb15*spaa23^2*spbb23^2*spaa25^4*spbb25^6+1/9*spaa12*spbb15*spaa23*spbb23*spaa25^5*spbb25^7-2/9*spaa13^3*spaa15^2*spbb15^5*spbb23^2*spaa25^2*spbb25*spbb35-2/3*spaa13^3*spaa15*spbb15^4*spbb23^2*spaa25^3*spbb25^2*spbb35-2/3*spaa13^3*spbb15^3*spbb23^2*spaa25^4*spbb25^3*spbb35+1/9*spaa13^2*spaa15*spbb15^3*spbb23*spaa25^4*spbb25^4*spbb35-2/9*spaa13^2*spbb15^2*spaa23*spbb23^2*spaa25^4*spbb25^4*spbb35+1/3*spaa13^2*spbb15^2*spbb23*spaa25^5*spbb25^5*spbb35+1/3*spaa13*spbb15*spaa23*spbb23*spaa25^5*spbb25^6*spbb35+1/9*spaa23^2*spbb23*spaa25^5*spbb25^7*spbb35))/(spaa12^2*spbb12^3*spbb13^3*spaa15*spbb25^3*spbb45^2*spab2152*spab5125^3)+
(spbb15*spbb14^2*spbb23^3*(1*spaa12^5*spbb12^5*spbb15*spbb24^2*spbb25*spbb35-1*spaa12^5*spbb12^5*spbb15*spbb24*spbb25^2*spbb34+16/3*spaa12^4*spbb12^4*spaa14*spbb15^2*spbb24^3*spbb35-97/9*spaa12^4*spbb12^4*spaa15*spbb15^2*spbb24^2*spbb25*spbb35+53/2*spaa12^4*spbb12^4*spaa15*spbb15^2*spbb24*spbb25^2*spbb34+1*spaa12^4*spbb12^4*spbb14*spaa24*spbb24*spbb25^3*spbb34+40/9*spaa12^4*spbb12^4*spbb15*spaa24*spbb24^3*spbb25*spbb35-2/3*spaa12^3*spbb12^3*spaa14*spaa15*spbb15^3*spbb24^3*spbb35-30*spaa12^3*spbb12^3*spaa15^2*spbb15^3*spbb24^2*spbb25*spbb35+467/18*spaa12^3*spbb12^3*spaa15^2*spbb15^3*spbb24*spbb25^2*spbb34-385/18*spaa12^3*spbb12^3*spbb14*spaa15*spbb15*spaa24*spbb24*spbb25^3*spbb34+61/9*spaa12^3*spbb12^3*spaa15*spbb15^2*spaa24*spbb24^3*spbb25*spbb35-2/3*spaa12^3*spbb12^3*spbb14*spaa24^2*spbb24^2*spbb25^3*spbb34-127/9*spaa12^2*spbb12^2*spaa14*spaa15^2*spbb15^4*spbb24^3*spbb35-161/9*spaa12^2*spbb12^2*spaa15^3*spbb15^4*spbb24^2*spbb25*spbb35+13/3*spaa12^2*spbb12^2*spaa15^3*spbb15^4*spbb24*spbb25^2*spbb34-4/9*spaa12^2*spbb12^2*spbb14^2*spaa15^2*spbb15*spaa24*spbb25^4*spbb34-125/18*spaa12^2*spbb12^2*spbb14*spaa15^2*spbb15^2*spaa24*spbb24*spbb25^3*spbb34-25/9*spaa12^2*spbb12^2*spaa15^2*spbb15^3*spaa24*spbb24^3*spbb25*spbb35+13/3*spaa12^2*spbb12^2*spbb14^2*spaa15*spaa24^2*spbb24*spbb25^4*spbb34+56/9*spaa12*spbb12*spaa14*spaa15^3*spbb15^5*spbb24^3*spbb35+94/9*spaa12*spbb12*spaa15^4*spbb15^5*spbb24^2*spbb25*spbb35-38/9*spaa12*spbb12*spaa15^4*spbb15^5*spbb24*spbb25^2*spbb34+4/9*spaa12*spbb12*spbb14^2*spaa15^3*spbb15^2*spaa24*spbb25^4*spbb34+8/3*spaa12*spbb12*spbb14*spaa15^3*spbb15^3*spaa24*spbb24*spbb25^3*spbb34+23/9*spaa12*spbb12*spaa15^3*spbb15^4*spaa24*spbb24^3*spbb25*spbb35+4/9*spaa12*spbb12*spbb14^3*spaa15^2*spaa24^2*spbb25^5*spbb34-11/9*spaa12*spbb12*spbb14^2*spaa15^2*spbb15*spaa24^2*spbb24*spbb25^4*spbb34-11/9*spaa14*spaa15^4*spbb15^6*spbb24^3*spbb35-1/9*spbb14*spaa15^5*spbb15^5*spbb25^3*spbb34-23/9*spaa15^5*spbb15^6*spbb24^2*spbb25*spbb35+13/9*spaa15^5*spbb15^6*spbb24*spbb25^2*spbb34+1/3*spbb14^2*spaa15^4*spbb15^3*spaa24*spbb25^4*spbb34-1*spbb14*spaa15^4*spbb15^4*spaa24*spbb24*spbb25^3*spbb34-5/9*spaa15^4*spbb15^5*spaa24*spbb24^3*spbb25*spbb35-2/9*spaa15^4*spbb15^5*spbb24^2*spbb25*spbb35*spaa45*spbb45+1/3*spaa15^4*spbb15^5*spbb24*spbb25^2*spbb34*spaa45*spbb45-2/3*spbb14^3*spaa15^3*spbb15*spaa24^2*spbb25^5*spbb34+2/3*spbb14^2*spaa15^3*spbb15^2*spaa24^2*spbb24*spbb25^4*spbb34-2/3*spbb14*spaa15^3*spbb15^3*spaa24*spbb24*spbb25^3*spbb34*spaa45*spbb45))/(spbb12^3*spbb13^2*spaa15*spbb25^3*spbb34^2*spbb45^2*spab2152*spab5125^3)+
(spaa34^2*spbb34*spbb15*spaa13*spbb14^2*spbb23^3*(2/9*spbb13*spaa14*spbb15-2/9*spbb13*spaa34*spbb35+4/9*spbb15*spbb35*spaa45))/(spaa12^2*spbb12^3*spbb13^2*spbb25^2*spab5125^2)+
(spbb23^3*spbb14^2*spbb15*(-47/3*spaa23^5*spbb23^6*spbb25*spbb45^2-134/9*spaa23^5*spbb23^5*spbb25^2*spbb34*spbb45-16/3*spaa23^5*spbb23^4*spbb25^3*spbb34^2+502/9*spaa23^4*spbb23^5*spaa24*spbb24*spbb25*spbb45^2-167/9*spaa23^4*spbb23^4*spaa24*spbb24*spbb25^2*spbb34*spbb45-67/6*spaa23^4*spbb23^3*spaa24*spbb24*spbb25^3*spbb34^2+656/9*spaa23^4*spbb23^5*spaa25*spbb25^2*spbb45^2+55/9*spaa23^4*spbb23^6*spaa34*spbb45^3-236/9*spaa23^4*spbb23^5*spbb25*spaa35*spbb35*spbb45^2-161/18*spaa23^4*spbb23^4*spbb25^2*spbb34*spaa35*spbb35*spbb45+199/18*spaa23^4*spbb23^3*spbb25^3*spbb34^2*spaa35*spbb35+868/9*spaa23^3*spbb23^4*spaa24^2*spbb24^2*spbb25*spbb45^2-647/18*spaa23^3*spbb23^3*spaa24^2*spbb24^2*spbb25^2*spbb34*spbb45+119/18*spaa23^3*spbb23^2*spaa24^2*spbb24^2*spbb25^3*spbb34^2-111/2*spaa23^3*spbb23^4*spaa24*spbb24*spaa25*spbb25^2*spbb45^2-560/9*spaa23^3*spbb23^5*spaa24*spbb24*spaa34*spbb45^3-386/3*spaa23^3*spbb23^4*spaa25^2*spbb25^3*spbb45^2-1435/9*spaa23^3*spbb23^5*spaa25*spbb25*spaa34*spbb45^3+1249/18*spaa23^3*spbb23^4*spaa25*spbb25^2*spaa35*spbb35*spbb45^2-181/18*spaa23^3*spbb23^3*spaa25*spbb25^3*spbb34*spaa35*spbb35*spbb45+161/9*spaa23^3*spbb23^2*spaa25*spbb25^4*spbb34^2*spaa35*spbb35+1/9*spaa23^3*spbb23^5*spaa34*spaa35*spbb35*spbb45^3+122/9*spaa23^3*spbb23^4*spbb25*spaa35^2*spbb35^2*spbb45^2+185/18*spaa23^3*spbb23^3*spbb25^2*spbb34*spaa35^2*spbb35^2*spbb45+197/18*spaa23^3*spbb23^2*spbb25^3*spbb34^2*spaa35^2*spbb35^2+244/3*spaa23^2*spbb23^3*spaa24^3*spbb24^3*spbb25*spbb45^2+565/18*spaa23^2*spbb23^2*spaa24^3*spbb24^3*spbb25^2*spbb34*spbb45+44/9*spaa23^2*spbb23*spaa24^3*spbb24^3*spbb25^3*spbb34^2+1061/18*spaa23^2*spbb23^3*spaa24^2*spbb24^2*spaa25*spbb25^2*spbb45^2-280/3*spaa23^2*spbb23^4*spaa24^2*spbb24^2*spaa34*spbb45^3+2369/18*spaa23^2*spbb23^3*spaa24*spbb24*spaa25^2*spbb25^3*spbb45^2-194/3*spaa23^2*spbb23^4*spaa24*spbb24*spaa25*spbb25*spaa34*spbb45^3+1897/9*spaa23^2*spbb23^3*spaa25^3*spbb25^4*spbb45^2+626/3*spaa23^2*spbb23^4*spaa25^2*spbb25^2*spaa34*spbb45^3-1943/18*spaa23^2*spbb23^3*spaa25^2*spbb25^3*spaa35*spbb35*spbb45^2-119*spaa23^2*spbb23^2*spaa25^2*spbb25^4*spbb34*spaa35*spbb35*spbb45-136/9*spaa23^2*spbb23*spaa25^2*spbb25^5*spbb34^2*spaa35*spbb35+779/9*spaa23^2*spbb23^5*spaa25*spaa34^2*spbb45^4-481/9*spaa23^2*spbb23^4*spaa25*spbb25*spaa34*spaa35*spbb35*spbb45^3-233/6*spaa23^2*spbb23^3*spaa25*spbb25^2*spaa35^2*spbb35^2*spbb45^2-461/6*spaa23^2*spbb23^2*spaa25*spbb25^3*spbb34*spaa35^2*spbb35^2*spbb45-149/9*spaa23^2*spbb23*spaa25*spbb25^4*spbb34^2*spaa35^2*spbb35^2-127/9*spaa23^2*spbb23^4*spaa34*spaa35^2*spbb35^2*spbb45^3+52/9*spaa23^2*spbb23^3*spbb25*spaa35^3*spbb35^3*spbb45^2-23/3*spaa23^2*spbb23^2*spbb25^2*spbb34*spaa35^3*spbb35^3*spbb45-47/9*spaa23^2*spbb23*spbb25^3*spbb34^2*spaa35^3*spbb35^3+298/9*spaa23*spbb23^2*spaa24^4*spbb24^4*spbb25*spbb45^2+100/9*spaa23*spbb23*spaa24^4*spbb24^4*spbb25^2*spbb34*spbb45+11/9*spaa23*spaa24^4*spbb24^4*spbb25^3*spbb34^2+400/9*spaa23*spbb23^2*spaa24^3*spbb24^3*spaa25*spbb25^2*spbb45^2-560/9*spaa23*spbb23^3*spaa24^3*spbb24^3*spaa34*spbb45^3+1052/9*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa25^2*spbb25^3*spbb45^2-40*spaa23*spbb23^3*spaa24^2*spbb24^2*spaa25*spbb25*spaa34*spbb45^3+247/6*spaa23*spbb23^2*spaa24*spbb24*spaa25^3*spbb25^4*spbb45^2+3575/18*spaa23*spbb23^3*spaa24*spbb24*spaa25^2*spbb25^2*spaa34*spbb45^3+466/3*spaa23*spbb23^4*spaa24*spbb24*spaa25*spaa34^2*spbb45^4-286/9*spaa23*spbb23^2*spaa25^4*spbb25^5*spbb45^2-2711/18*spaa23*spbb23^3*spaa25^3*spbb25^3*spaa34*spbb45^3+1996/9*spaa23*spbb23^2*spaa25^3*spbb25^4*spaa35*spbb35*spbb45^2+458/9*spaa23*spbb23*spaa25^3*spbb25^5*spbb34*spaa35*spbb35*spbb45+5*spaa23*spaa25^3*spbb25^6*spbb34^2*spaa35*spbb35-40*spaa23*spbb23^4*spaa25^2*spbb25*spaa34^2*spbb45^4-919/18*spaa23*spbb23^3*spaa25^2*spbb25^2*spaa34*spaa35*spbb35*spbb45^3+2861/18*spaa23*spbb23^2*spaa25^2*spbb25^3*spaa35^2*spbb35^2*spbb45^2+536/9*spaa23*spbb23*spaa25^2*spbb25^4*spbb34*spaa35^2*spbb35^2*spbb45+65/9*spaa23*spaa25^2*spbb25^5*spbb34^2*spaa35^2*spbb35^2-58*spaa23*spbb23^4*spaa25*spaa34^2*spaa35*spbb35*spbb45^4+445/9*spaa23*spbb23^3*spaa25*spbb25*spaa34*spaa35^2*spbb35^2*spbb45^3+175/9*spaa23*spbb23^2*spaa25*spbb25^2*spaa35^3*spbb35^3*spbb45^2+80/3*spaa23*spbb23*spaa25*spbb25^3*spbb34*spaa35^3*spbb35^3*spbb45+43/9*spaa23*spaa25*spbb25^4*spbb34^2*spaa35^3*spbb35^3+19/3*spaa23*spbb23^3*spaa34*spaa35^3*spbb35^3*spbb45^3-14/3*spaa23*spbb23^2*spbb25*spaa35^4*spbb35^4*spbb45^2+16/9*spaa23*spbb23*spbb25^2*spbb34*spaa35^4*spbb35^4*spbb45+14/9*spaa23*spbb25^3*spbb34^2*spaa35^4*spbb35^4+46/9*spbb23*spaa24^5*spbb24^5*spbb25*spbb45^2+11/9*spaa24^5*spbb24^5*spbb25^2*spbb34*spbb45+11*spbb23*spaa24^4*spbb24^4*spaa25*spbb25^2*spbb45^2-140/9*spbb23^2*spaa24^4*spbb24^4*spaa34*spbb45^3+731/18*spbb23*spaa24^3*spbb24^3*spaa25^2*spbb25^3*spbb45^2-83/9*spbb23^2*spaa24^3*spbb24^3*spaa25*spbb25*spaa34*spbb45^3+81/2*spbb23*spaa24^2*spbb24^2*spaa25^3*spbb25^4*spbb45^2+199/3*spbb23^2*spaa24^2*spbb24^2*spaa25^2*spbb25^2*spaa34*spbb45^3+466/9*spbb23^3*spaa24^2*spbb24^2*spaa25*spaa34^2*spbb45^4+98/9*spbb23*spaa24*spbb24*spaa25^4*spbb25^5*spbb45^2-30*spbb23^2*spaa24*spbb24*spaa25^3*spbb25^3*spaa34*spbb45^3+34/9*spbb23^3*spaa24*spbb24*spaa25^2*spbb25*spaa34^2*spbb45^4+283/9*spbb23^2*spaa25^4*spbb25^4*spaa34*spbb45^3-325/9*spbb23*spaa25^4*spbb25^5*spaa35*spbb35*spbb45^2-5*spaa25^4*spbb25^6*spbb34*spaa35*spbb35*spbb45-1081/18*spbb23^3*spaa25^3*spbb25^2*spaa34^2*spbb45^4+1715/18*spbb23^2*spaa25^3*spbb25^3*spaa34*spaa35*spbb35*spbb45^3-391/9*spbb23*spaa25^3*spbb25^4*spaa35^2*spbb35^2*spbb45^2-65/9*spaa25^3*spbb25^5*spbb34*spaa35^2*spbb35^2*spbb45-358/9*spbb23^4*spaa25^2*spaa34^3*spbb45^5+46*spbb23^3*spaa25^2*spbb25*spaa34^2*spaa35*spbb35*spbb45^4+94/9*spbb23^2*spaa25^2*spbb25^2*spaa34*spaa35^2*spbb35^2*spbb45^3-65/3*spbb23*spaa25^2*spbb25^3*spaa35^3*spbb35^3*spbb45^2-44/9*spaa25^2*spbb25^4*spbb34*spaa35^3*spbb35^3*spbb45+97/9*spbb23^3*spaa25*spaa34^2*spaa35^2*spbb35^2*spbb45^4-31/3*spbb23^2*spaa25*spbb25*spaa34*spaa35^3*spbb35^3*spbb45^3-10/9*spbb23*spaa25*spbb25^2*spaa35^4*spbb35^4*spbb45^2-13/9*spaa25*spbb25^3*spbb34*spaa35^4*spbb35^4*spbb45-10/9*spbb23^2*spaa34*spaa35^4*spbb35^4*spbb45^3+1*spbb23*spbb25*spaa35^5*spbb35^5*spbb45^2))/(spaa12*spbb12^3*spbb13^2*spaa15*spbb25^3*spbb34^2*spbb45^2*spab5125^3)+
(spaa13*spbb14^2*spbb15*spbb23^3*(314/9*spaa12^3*spbb12^3*spaa23+19*spaa12^2*spbb12^2*spaa13*spbb13*spaa23+27/2*spaa12^2*spbb12^2*spaa13*spbb14*spaa24-17/6*spaa12^2*spbb12^2*spaa14*spbb14*spaa23+11/2*spaa12*spbb12*spaa13^2*spbb13^2*spaa23+1163/18*spaa12*spbb12*spaa13^2*spbb13*spbb14*spaa24-556/9*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14*spaa23-49/18*spaa12*spbb12*spaa13*spaa14*spbb14^2*spaa24-290/9*spaa12*spbb12*spaa14^2*spbb14^2*spaa23+58/9*spaa13^3*spbb13^3*spaa23+317/9*spaa13^3*spbb13^2*spbb14*spaa24-347/18*spaa13^2*spbb13^2*spaa14*spbb14*spaa23+61/9*spaa13^2*spbb13*spaa14*spbb14^2*spaa24-137/6*spaa13^2*spbb14^2*spbb23*spaa24^2-6*spaa13^2*spbb13*spbb14*spaa24*spaa34*spbb34-259/9*spaa13*spbb13*spaa14^2*spbb14^2*spaa23+89/18*spaa13*spaa14^2*spbb14^3*spaa24+59/6*spaa13*spaa14*spbb14^2*spaa24*spaa34*spbb34+7/3*spaa13*spbb14*spaa24*spaa34^2*spbb34^2-29/6*spaa14^3*spbb14^3*spaa23))/(spaa12*spbb12^3*spbb13*spaa15*spbb45^2*spab5125^3)+
(spbb23^3*spbb14^2*spbb15*(-10/9*spbb12*spaa13^5*spbb13^3*spbb23*spbb35+19/9*spaa13^5*spbb13^4*spbb23*spbb25+40/9*spbb12^2*spaa13^4*spbb13^2*spaa15*spbb35^2-125/9*spbb12*spaa13^4*spbb13^3*spaa15*spbb25*spbb35+85/9*spaa13^4*spbb13^4*spaa15*spbb25^2-97/9*spbb12*spaa13^4*spbb13^2*spaa23*spbb23^2*spbb35+194/9*spaa13^4*spbb13^3*spaa23*spbb23^2*spbb25+194/9*spbb12^2*spaa13^4*spbb13*spbb23*spaa25*spbb35^2-241/3*spbb12*spaa13^4*spbb13^2*spbb23*spaa25*spbb25*spbb35+568/9*spaa13^4*spbb13^3*spbb23*spaa25*spbb25^2+20/3*spbb12^2*spaa13^3*spbb13*spaa15^2*spbb15*spbb35^2-70/3*spbb12*spaa13^3*spbb13^2*spaa15^2*spbb15*spbb25*spbb35+50/3*spaa13^3*spbb13^3*spaa15^2*spbb15*spbb25^2-97/9*spbb12^3*spaa13^3*spaa15*spaa25*spbb35^3+238/3*spbb12^2*spaa13^3*spbb13*spaa15*spaa25*spbb25*spbb35^2-431/3*spbb12*spaa13^3*spbb13^2*spaa15*spaa25*spbb25^2*spbb35+1919/18*spaa13^3*spbb13^3*spaa15*spaa25*spbb25^3-358/9*spbb12*spaa13^3*spbb13*spaa23^2*spbb23^3*spbb35+85*spaa13^3*spbb13^2*spaa23^2*spbb23^3*spbb25-66*spbb12*spaa13^3*spbb13*spaa23*spbb23^2*spaa25*spbb25*spbb35+971/9*spaa13^3*spbb13^2*spaa23*spbb23^2*spaa25*spbb25^2+187/9*spbb12^2*spaa13^3*spbb23*spaa25^2*spbb25*spbb35^2-1192/9*spbb12*spaa13^3*spbb13*spbb23*spaa25^2*spbb25^2*spbb35+847/6*spaa13^3*spbb13^2*spbb23*spaa25^2*spbb25^3+40/9*spbb12^2*spaa13^2*spaa15^3*spbb15^2*spbb35^2-170/9*spbb12*spaa13^2*spbb13*spaa15^3*spbb15^2*spbb25*spbb35+130/9*spaa13^2*spbb13^2*spaa15^3*spbb15^2*spbb25^2+229/9*spbb12^2*spaa13^2*spaa15^2*spbb15*spaa25*spbb25*spbb35^2-692/9*spbb12*spaa13^2*spbb13*spaa15^2*spbb15*spaa25*spbb25^2*spbb35+859/9*spaa13^2*spbb13^2*spaa15^2*spbb15*spaa25*spbb25^3+505/9*spbb12^2*spaa13^2*spaa15*spaa25^2*spbb25^2*spbb35^2-1601/9*spbb12*spaa13^2*spbb13*spaa15*spaa25^2*spbb25^3*spbb35+1897/18*spaa13^2*spbb13^2*spaa15*spaa25^2*spbb25^4-466/9*spbb12*spaa13^2*spaa23^3*spbb23^4*spbb35+400/3*spaa13^2*spbb13*spaa23^3*spbb23^4*spbb25+898/9*spbb12*spaa13^2*spaa23^2*spbb23^3*spaa25*spbb25*spbb35+41/9*spaa13^2*spbb13*spaa23^2*spbb23^3*spaa25*spbb25^2-1027/18*spbb12*spaa13^2*spaa23*spbb23^2*spaa25^2*spbb25^2*spbb35+119/9*spaa13^2*spbb13*spaa23*spbb23^2*spaa25^2*spbb25^3+239/6*spbb12*spaa13^2*spbb23*spaa25^3*spbb25^3*spbb35-643/18*spaa13^2*spbb13*spbb23*spaa25^3*spbb25^4-46/9*spbb12*spaa13*spaa15^4*spbb15^3*spbb25*spbb35+41/9*spaa13*spbb13*spaa15^4*spbb15^3*spbb25^2-55/3*spbb12*spaa13*spaa15^3*spbb15^2*spaa25*spbb25^2*spbb35+131/9*spaa13*spbb13*spaa15^3*spbb15^2*spaa25*spbb25^3-263/6*spbb12*spaa13*spaa15^2*spbb15*spaa25^2*spbb25^3*spbb35+335/18*spaa13*spbb13*spaa15^2*spbb15*spaa25^2*spbb25^4-23/3*spbb12*spaa13*spaa15*spaa25^3*spbb25^4*spbb35+8*spaa13*spbb13*spaa15*spaa25^3*spbb25^5+355/9*spaa13*spaa23^4*spbb23^5*spbb25+454/9*spaa13*spaa23^3*spbb23^4*spaa25*spbb25^2-2224/9*spaa13*spaa23^2*spbb23^3*spaa25^2*spbb25^3+833/18*spaa13*spaa23*spbb23^2*spaa25^3*spbb25^4-4/9*spaa13*spbb23*spaa25^4*spbb25^5-1/3*spaa15^5*spbb15^4*spbb25^2-151/18*spaa15^4*spbb15^3*spaa25*spbb25^3-13/2*spaa15^3*spbb15^2*spaa25^2*spbb25^4+4/3*spaa15^2*spbb15*spaa25^3*spbb25^5-1/3*spaa15*spaa25^4*spbb25^6))/(spaa12*spbb12^3*spbb13*spaa15*spbb25^3*spbb34^2*spab5125^3)+
(spbb14^2*spbb15*spbb23^3*(-635/18*spaa12^4*spbb12^4*spbb24*spbb25^2-407/9*spaa12^3*spbb12^3*spaa14*spbb15*spbb24^2*spbb25+317/9*spaa12^3*spbb12^3*spbb14*spaa15*spbb25^3-3853/18*spaa12^3*spbb12^3*spaa15*spbb15*spbb24*spbb25^2-3665/18*spaa12^3*spbb12^3*spaa24*spbb24^2*spbb25^2-734/9*spaa12^3*spbb12^3*spbb24*spaa25*spbb25^3+314/9*spaa12^2*spbb12^2*spaa14^2*spbb15^2*spbb24^3-1436/9*spaa12^2*spbb12^2*spaa14*spaa15*spbb15^2*spbb24^2*spbb25+710/3*spaa12^2*spbb12^2*spaa14*spbb15*spaa24*spbb24^3*spbb25+2167/9*spaa12^2*spbb12^2*spaa14*spbb15*spbb24^2*spaa25*spbb25^2+99*spaa12^2*spbb12^2*spbb14*spaa15^2*spbb15*spbb25^3-4081/18*spaa12^2*spbb12^2*spaa15^2*spbb15^2*spbb24*spbb25^2+1390/3*spaa12^2*spbb12^2*spbb14*spaa15*spaa24*spbb24*spbb25^3+322/3*spaa12^2*spbb12^2*spbb14*spaa15*spaa25*spbb25^4-257/9*spaa12^2*spbb12^2*spaa24^2*spbb24^3*spbb25^2-1197/2*spaa12^2*spbb12^2*spaa24*spbb24^2*spaa25*spbb25^3-650/9*spaa12^2*spbb12^2*spbb24*spaa25^2*spbb25^4-776/9*spaa12*spbb12*spaa14^2*spaa15*spbb15^3*spbb24^3+466/3*spaa12*spbb12*spaa14^2*spbb15^2*spaa24*spbb24^4-121/3*spaa12*spbb12*spaa14^2*spbb15^2*spbb24^3*spaa25*spbb25-93*spaa12*spbb12*spaa14*spaa15^2*spbb15^3*spbb24^2*spbb25-592*spaa12*spbb12*spaa14*spaa15*spbb15^2*spbb24^2*spaa25*spbb25^2+784/3*spaa12*spbb12*spaa14*spbb15*spaa24^2*spbb24^4*spbb25+7196/9*spaa12*spbb12*spaa14*spbb15*spaa24*spbb24^3*spaa25*spbb25^2+15449/18*spaa12*spbb12*spaa14*spbb15*spbb24^2*spaa25^2*spbb25^3+29/18*spaa12*spbb12*spbb14*spaa15^3*spbb15^2*spbb25^3+427/18*spaa12*spbb12*spaa15^3*spbb15^3*spbb24*spbb25^2-929/3*spaa12*spbb12*spbb14^2*spaa15^2*spaa24*spbb25^4+14039/18*spaa12*spbb12*spbb14*spaa15^2*spbb15*spaa24*spbb24*spbb25^3-2951/9*spaa12*spbb12*spbb14*spaa15*spaa24*spbb24*spaa25*spbb25^4-1423/9*spaa12*spbb12*spbb14*spaa15*spaa25^2*spbb25^5+2203/18*spaa12*spbb12*spaa24^3*spbb24^4*spbb25^2-1111/6*spaa12*spbb12*spaa24^2*spbb24^3*spaa25*spbb25^3-9304/9*spaa12*spbb12*spaa24*spbb24^2*spaa25^2*spbb25^4-292*spaa12*spbb12*spbb24*spaa25^3*spbb25^5-619/9*spaa14^3*spbb15^3*spbb24^4*spaa25+268/9*spaa14^2*spaa15^2*spbb15^4*spbb24^3-1171/9*spaa14^2*spaa15*spbb15^3*spbb24^3*spaa25*spbb25+466/9*spaa14^2*spbb15^2*spaa24^2*spbb24^5+578/9*spaa14^2*spbb15^2*spaa24*spbb24^4*spaa25*spbb25-1171/9*spaa14^2*spbb15^2*spbb24^3*spaa25^2*spbb25^2+472/9*spaa14*spaa15^3*spbb15^4*spbb24^2*spbb25-871/9*spaa14*spaa15^2*spbb15^3*spbb24^2*spaa25*spbb25^2-3265/9*spaa14*spaa15*spbb15^2*spbb24^2*spaa25^2*spbb25^3+821/9*spaa14*spbb15*spaa24^3*spbb24^5*spbb25+1111/3*spaa14*spbb15*spaa24^2*spbb24^4*spaa25*spbb25^2+5678/9*spaa14*spbb15*spaa24*spbb24^3*spaa25^2*spbb25^3+6863/9*spaa14*spbb15*spbb24^2*spaa25^3*spbb25^4-13/18*spbb14*spaa15^4*spbb15^3*spbb25^3+112/9*spaa15^4*spbb15^4*spbb24*spbb25^2-254/9*spbb14^2*spaa15^3*spbb15*spaa24*spbb25^4+1049/18*spbb14*spaa15^3*spbb15^2*spaa24*spbb24*spbb25^3-6019/18*spbb14^2*spaa15^2*spaa24^2*spbb24*spbb25^4-2155/18*spbb14^2*spaa15^2*spaa24*spaa25*spbb25^5-5990/9*spbb14*spaa15*spaa24*spbb24*spaa25^2*spbb25^5-784/3*spbb14*spaa15*spaa25^3*spbb25^6+581/9*spaa24^4*spbb24^5*spbb25^2+848/9*spaa24^3*spbb24^4*spaa25*spbb25^3-871/3*spaa24^2*spbb24^3*spaa25^2*spbb25^4-3713/6*spaa24*spbb24^2*spaa25^3*spbb25^5-5359/18*spbb24*spaa25^4*spbb25^6))/(spbb12^3*spbb13*spaa15*spbb25^3*spbb34^2*spbb45*spab5125^3)+
(spbb14^2*spbb15*spbb23^3*(686/9*spaa12^3*spbb12^3*spaa13*spbb24*spbb25^2-4561/9*spaa12^3*spbb12^2*spbb24*spbb25^3*spaa35-186*spaa12^2*spbb12^3*spaa13^2*spbb23*spbb25*spbb45+1381/9*spaa12^2*spbb12^3*spaa13*spaa15*spbb25^2*spbb45-130*spaa12^2*spbb12^2*spaa13*spaa23*spbb23*spbb24*spbb25^2+1529/2*spaa12^2*spbb12^2*spaa13*spbb24*spaa25*spbb25^3-2753/18*spaa12^2*spbb12^2*spaa13*spbb23*spbb25^2*spaa35*spbb45+8756/9*spaa12^2*spbb12^2*spaa15*spbb25^3*spaa35*spbb45-5189/6*spaa12^2*spbb12*spbb14*spaa15*spbb25^4*spaa35+806/9*spaa12^2*spbb12*spaa23*spbb23*spbb24*spbb25^3*spaa35+9656/9*spaa12^2*spbb12*spbb24*spaa25*spbb25^4*spaa35+1060/3*spaa12^2*spbb12*spbb23*spbb25^3*spaa35^2*spbb45+1523/6*spaa12^2*spbb14*spbb23*spbb25^4*spaa35^2-803/9*spaa12*spbb12^3*spaa13^3*spbb23*spbb35*spbb45-404/9*spaa12*spbb12^3*spaa13^2*spaa15*spbb25*spbb35*spbb45-95/9*spaa12*spbb12^2*spaa13^2*spaa23*spbb23^2*spbb25*spbb45-4690/9*spaa12*spbb12^2*spaa13^2*spbb23*spaa25*spbb25^2*spbb45-2522/9*spaa12*spbb12^2*spaa13^2*spbb23*spbb25*spaa35*spbb35*spbb45-670/9*spaa12*spbb12^2*spaa13*spaa15^2*spbb15*spbb25^2*spbb45-2885/9*spaa12*spbb12^2*spaa13*spaa15*spaa25*spbb25^3*spbb45-16/9*spaa12*spbb12^2*spaa13*spaa15*spbb25^2*spaa35*spbb35*spbb45+45*spaa12*spbb12*spaa13*spaa23^2*spbb23^2*spbb24*spbb25^2-10181/18*spaa12*spbb12*spaa13*spaa23*spbb23*spbb24*spaa25*spbb25^3-925/9*spaa12*spbb12*spaa13*spaa23*spbb23^2*spbb25^2*spaa35*spbb45-4298/9*spaa12*spbb12*spaa13*spbb24*spaa25^2*spbb25^4-850*spaa12*spbb12*spaa13*spbb23*spaa25*spbb25^3*spaa35*spbb45-2251/9*spaa12*spbb12*spaa13*spbb23*spbb25^2*spaa35^2*spbb35*spbb45-1279/18*spaa12*spbb12*spaa15^2*spbb15*spbb25^3*spaa35*spbb45+2113/18*spaa12*spbb14*spaa15^2*spbb15*spbb25^4*spaa35-319/2*spaa12*spbb12*spaa15*spaa25*spbb25^4*spaa35*spbb45-1351/3*spaa12*spbb14*spaa15*spaa25*spbb25^5*spaa35-986/9*spaa12*spbb12*spaa15*spbb25^3*spaa35^2*spbb35*spbb45+332/3*spaa12*spbb14*spaa15*spbb25^4*spaa35^2*spbb35+87/2*spaa12*spaa23^2*spbb23^2*spbb24*spbb25^3*spaa35+8567/18*spaa12*spaa23*spbb23*spbb24*spaa25*spbb25^4*spaa35+397/9*spaa12*spaa23*spbb23^2*spbb25^3*spaa35^2*spbb45+23165/18*spaa12*spbb24*spaa25^2*spbb25^5*spaa35+12931/18*spaa12*spbb23*spaa25*spbb25^4*spaa35^2*spbb45+1043/18*spaa12*spbb23*spbb25^3*spaa35^3*spbb35*spbb45-211/9*spbb12^3*spaa13^3*spaa15*spbb35^2*spbb45+155/3*spbb12^2*spaa13^3*spaa23*spbb23^2*spbb35*spbb45-805/9*spbb12^2*spaa13^3*spbb23*spaa25*spbb25*spbb35*spbb45-251/9*spbb12^2*spaa13^3*spbb23*spaa35*spbb35^2*spbb45-340/9*spbb12^2*spaa13^2*spaa15^2*spbb15*spbb25*spbb35*spbb45+628/9*spbb12^2*spaa13^2*spaa15*spaa25*spbb25^2*spbb35*spbb45-275/9*spbb12^2*spaa13^2*spaa15*spbb25*spaa35*spbb35^2*spbb45-125/9*spbb12*spaa13^2*spaa23^2*spbb23^3*spbb25*spbb45+88*spbb12*spaa13^2*spaa23*spbb23^2*spaa25*spbb25^2*spbb45+1174/9*spbb12*spaa13^2*spaa23*spbb23^2*spbb25*spaa35*spbb35*spbb45-311/9*spbb12*spaa13^2*spbb23*spaa25^2*spbb25^3*spbb45-536/3*spbb12*spaa13^2*spbb23*spaa25*spbb25^2*spaa35*spbb35*spbb45-295/3*spbb12*spaa13^2*spbb23*spbb25*spaa35^2*spbb35^2*spbb45-43/9*spbb12*spaa13*spaa15^3*spbb15^2*spbb25^2*spbb45+209/6*spbb12*spaa13*spaa15^2*spbb15*spaa25*spbb25^3*spbb45-218/9*spbb12*spaa13*spaa15^2*spbb15*spbb25^2*spaa35*spbb35*spbb45-1439/18*spbb12*spaa13*spaa15*spaa25^2*spbb25^4*spbb45+4751/18*spbb12*spaa13*spaa15*spaa25*spbb25^3*spaa35*spbb35*spbb45+151/3*spbb12*spaa13*spaa15*spbb25^2*spaa35^2*spbb35^2*spbb45-86/3*spaa13*spaa23^3*spbb23^3*spbb24*spbb25^2+2419/18*spaa13*spaa23^2*spbb23^2*spbb24*spaa25*spbb25^3-65/18*spaa13*spaa23^2*spbb23^3*spbb25^2*spaa35*spbb45-1443/2*spaa13*spaa23*spbb23*spbb24*spaa25^2*spbb25^4-257/9*spaa13*spaa23*spbb23^2*spaa25*spbb25^3*spaa35*spbb45+494/9*spaa13*spaa23*spbb23^2*spbb25^2*spaa35^2*spbb35*spbb45-7571/9*spaa13*spbb24*spaa25^3*spbb25^5-2831/6*spaa13*spbb23*spaa25^2*spbb25^4*spaa35*spbb45-1409/9*spaa13*spbb23*spaa25*spbb25^3*spaa35^2*spbb35*spbb45-221/3*spaa13*spbb23*spbb25^2*spaa35^3*spbb35^2*spbb45-359/18*spaa15^3*spbb15^2*spbb25^3*spaa35*spbb45+1109/18*spaa15^2*spbb15*spaa25*spbb25^4*spaa35*spbb45-11/18*spaa15^2*spbb15*spbb25^3*spaa35^2*spbb35*spbb45-641/2*spaa15*spaa25^2*spbb25^5*spaa35*spbb45+1253/9*spaa15*spaa25*spbb25^4*spaa35^2*spbb35*spbb45+493/18*spaa15*spbb25^3*spaa35^3*spbb35^2*spbb45))/(spbb12^3*spaa15*spbb25^3*spbb34^2*spbb45*spab5125^3)}

==> anc/TwoLoopSpinorRemainders/ggggg_ppppp_Nf0.txt <==
rationalSpinorBasis["ggggg","ppppp","Nf0"]=
{(+1/3*spbb14*spbb15*spaa23^2*spbb23^3)/(spaa12^2*spbb12^3*spbb13*spbb45),
(-1/3*spbb14^2*spbb15*spbb23^3*spaa34^2)/(spaa12^2*spbb12^4*spbb13*spbb25),
(-1/3*spbb14^2*spbb15^2*spbb23^2*spaa45^2)/(spaa12^2*spbb12^4*spbb13^2),
(+1/3*spbb14^2*spaa15^2*spbb15^2*spbb23^2)/(spaa12^2*spbb12^3*spbb13*spbb24*spbb34),
(-11/18*spbb14^2*spbb15*spbb23^2*spaa34*spaa45)/(spaa12^2*spbb12^4*spbb13)+
(-11/18*spbb14^2*spbb15*spbb23^2*spab2152)/(spaa12*spbb12^3*spbb13*spbb34*spbb45)+
(-11/18*spaa13*spbb14^2*spbb15*spbb23^2*spaa24)/(spaa12^2*spbb12^3*spbb13*spbb45),
(+1/3*spbb14^2*spbb15^2*spbb23^3)/(spbb12^3*spbb13*spbb34*spbb35*spbb45),
(+1/9*spbb13*spbb14^2*spbb15*spbb23*spbb24^2*spbb25*spaa45)/(spaa12*spbb12^5*spbb34^2*spbb45)+
(-1/9*spbb13*spbb14^3*spbb23*spbb25^3*spaa35)/(spaa12*spbb12^5*spbb34*spbb45^2)+
(+8/9*spbb13*spbb14^2*spbb23*spbb24*spbb25*spaa34)/(spaa12*spbb12^4*spbb34*spbb45)+
(spbb14^2*spbb23*spbb25*(-8/9*spaa13^2*spbb13^2-8/9*spaa13*spbb13*spaa14*spbb14-17/9*spaa13*spbb13*spaa23*spbb23-17/9*spaa13*spbb13*spaa24*spbb24+1/9*spaa14^2*spbb14^2+2/9*spaa14*spbb14*spaa24*spbb24-8/9*spaa23^2*spbb23^2-8/9*spaa23*spbb23*spaa24*spbb24+1/9*spaa24^2*spbb24^2))/(spaa12^2*spbb12^4*spbb34*spbb45)+
(-1/9*spbb14^2*spbb15*spbb23^2*spaa24*spbb24^2)/(spaa12*spbb12^4*spbb34^2*spbb45)+
(-1/9*spbb14^3*spbb23*spaa25*spbb25^3)/(spaa12*spbb12^4*spbb34*spbb45^2)+
(spbb14^2*spbb23*spbb25*(-25/9*spaa13*spbb13+11/9*spaa14*spbb14+2*spaa24*spbb24))/(spaa12*spbb12^3*spbb34*spbb45)+
(spbb14^2*spbb23*spbb35*(8/9*spaa13^2*spbb13^2+8/9*spaa13*spbb13*spaa14*spbb14+11/3*spaa13*spbb13*spaa23*spbb23+11/3*spaa13*spbb13*spaa24*spbb24-1/9*spaa14^2*spbb14^2-1/9*spaa14*spbb14*spaa24*spbb24+8/9*spaa23^2*spbb23^2+8/9*spaa23*spbb23*spaa24*spbb24-1/9*spaa24^2*spbb24^2))/(spaa12^2*spbb12^3*spbb13*spbb34*spbb45)+
(-1/9*spbb14^2*spbb23^2*spaa24*spbb24)/(spaa12*spbb12^3*spbb34^2)+
(+16/9*spaa14*spbb14^2*spbb23*spaa24)/(spaa12^2*spbb12^2*spbb13)+
(spbb14^2*spbb23*(-2/3*spaa12*spbb13*spbb25+35/9*spaa13*spbb13*spbb35+1/9*spaa15*spbb15*spbb35+1*spaa23*spbb23*spbb35-2/3*spaa25*spbb25*spbb35))/(spaa12*spbb12^2*spbb13*spbb34*spbb45)+
(+10/9*spbb14^2*spbb23*spbb35)/(spbb12*spbb13*spbb34*spbb45)}

==> anc/TwoLoopSpinorRemainders/ggggg_ppppp_Nf1.txt <==
rationalSpinorBasis["ggggg","ppppp","Nf1"]=
{(-1/3*spbb14*spbb15*spaa23^2*spbb23^3)/(spaa12^2*spbb12^3*spbb13*spbb45),
(+1/3*spbb14^2*spbb15*spbb23^3*spaa34^2)/(spaa12^2*spbb12^4*spbb13*spbb25),
(+1/3*spbb14^2*spbb15^2*spbb23^2*spaa45^2)/(spaa12^2*spbb12^4*spbb13^2),
(-1/3*spbb14^2*spaa15^2*spbb15^2*spbb23^2)/(spaa12^2*spbb12^3*spbb13*spbb24*spbb34),
(+13/18*spbb14^2*spbb15*spbb23^2*spaa34*spaa45)/(spaa12^2*spbb12^4*spbb13)+
(+13/18*spbb14^2*spbb15*spbb23^2*spab2152)/(spaa12*spbb12^3*spbb13*spbb34*spbb45)+
(+13/18*spaa13*spbb14^2*spbb15*spbb23^2*spaa24)/(spaa12^2*spbb12^3*spbb13*spbb45),
(-1/3*spbb14^2*spbb15^2*spbb23^3)/(spbb12^3*spbb13*spbb34*spbb35*spbb45),
(-2/9*spbb13*spbb14^2*spbb15*spbb23*spbb24^2*spbb25*spaa45)/(spaa12*spbb12^5*spbb34^2*spbb45)+
(+2/9*spbb13*spbb14^3*spbb23*spbb25^3*spaa35)/(spaa12*spbb12^5*spbb34*spbb45^2)+
(-16/9*spbb13*spbb14^2*spbb23*spbb24*spbb25*spaa34)/(spaa12*spbb12^4*spbb34*spbb45)+
(spbb14^2*spbb23*spbb25*(16/9*spaa13^2*spbb13^2+16/9*spaa13*spbb13*spaa14*spbb14+34/9*spaa13*spbb13*spaa23*spbb23+34/9*spaa13*spbb13*spaa24*spbb24-2/9*spaa14^2*spbb14^2-4/9*spaa14*spbb14*spaa24*spbb24+16/9*spaa23^2*spbb23^2+16/9*spaa23*spbb23*spaa24*spbb24-2/9*spaa24^2*spbb24^2))/(spaa12^2*spbb12^4*spbb34*spbb45)+
(+2/9*spbb14^2*spbb15*spbb23^2*spaa24*spbb24^2)/(spaa12*spbb12^4*spbb34^2*spbb45)+
(+2/9*spbb14^3*spbb23*spaa25*spbb25^3)/(spaa12*spbb12^4*spbb34*spbb45^2)+
(spbb14^2*spbb23*spbb25*(50/9*spaa13*spbb13-22/9*spaa14*spbb14-4*spaa24*spbb24))/(spaa12*spbb12^3*spbb34*spbb45)+
(spbb14^2*spbb23*spbb35*(-16/9*spaa13^2*spbb13^2-16/9*spaa13*spbb13*spaa14*spbb14-22/3*spaa13*spbb13*spaa23*spbb23-22/3*spaa13*spbb13*spaa24*spbb24+2/9*spaa14^2*spbb14^2+2/9*spaa14*spbb14*spaa24*spbb24-16/9*spaa23^2*spbb23^2-16/9*spaa23*spbb23*spaa24*spbb24+2/9*spaa24^2*spbb24^2))/(spaa12^2*spbb12^3*spbb13*spbb34*spbb45)+
(+2/9*spbb14^2*spbb23^2*spaa24*spbb24)/(spaa12*spbb12^3*spbb34^2)+
(-32/9*spaa14*spbb14^2*spbb23*spaa24)/(spaa12^2*spbb12^2*spbb13)+
(spbb14^2*spbb23*(4/3*spaa12*spbb13*spbb25-70/9*spaa13*spbb13*spbb35-2/9*spaa15*spbb15*spbb35-2*spaa23*spbb23*spbb35+4/3*spaa25*spbb25*spbb35))/(spaa12*spbb12^2*spbb13*spbb34*spbb45)+
(-20/9*spbb14^2*spbb23*spbb35)/(spbb12*spbb13*spbb34*spbb45)}

==> anc/TwoLoopSpinorRemainders/ggggg_ppppp_Nf2.txt <==
rationalSpinorBasis["ggggg","ppppp","Nf2"]=
{(-1/9*spbb14^2*spbb15*spbb23^2*spaa34*spaa45)/(spaa12^2*spbb12^4*spbb13)+
(-1/9*spbb14^2*spbb15*spbb23^2*spab2152)/(spaa12*spbb12^3*spbb13*spbb34*spbb45)+
(-1/9*spaa13*spbb14^2*spbb15*spbb23^2*spaa24)/(spaa12^2*spbb12^3*spbb13*spbb45),
(+1/9*spbb13*spbb14^2*spbb15*spbb23*spbb24^2*spbb25*spaa45)/(spaa12*spbb12^5*spbb34^2*spbb45)+
(-1/9*spbb13*spbb14^3*spbb23*spbb25^3*spaa35)/(spaa12*spbb12^5*spbb34*spbb45^2)+
(-11/18*spbb13*spbb14^2*spbb23*spbb24*spbb25*spaa34)/(spaa12*spbb12^4*spbb34*spbb45)+
(spbb14^2*spbb23*spbb25*(1/9*spaa13^2*spbb13^2+1/9*spaa13*spbb13*spaa14*spbb14+1/9*spaa13*spbb13*spaa23*spbb23+1/9*spaa13*spbb13*spaa24*spbb24+1/9*spaa14^2*spbb14^2+2/9*spaa14*spbb14*spaa24*spbb24+1/9*spaa23^2*spbb23^2+1/9*spaa23*spbb23*spaa24*spbb24+1/9*spaa24^2*spbb24^2))/(spaa12^2*spbb12^4*spbb34*spbb45)+
(-1/9*spbb14^2*spbb15*spbb23^2*spaa24*spbb24^2)/(spaa12*spbb12^4*spbb34^2*spbb45)+
(-1/9*spbb14^3*spbb23*spaa25*spbb25^3)/(spaa12*spbb12^4*spbb34*spbb45^2)+
(spbb14^2*spbb23*spbb25*(-5/18*spaa13*spbb13-5/18*spaa14*spbb14-1/2*spaa24*spbb24))/(spaa12*spbb12^3*spbb34*spbb45)+
(spbb14^2*spbb23*spbb35*(-1/9*spaa13^2*spbb13^2-1/9*spaa13*spbb13*spaa14*spbb14+1/6*spaa13*spbb13*spaa23*spbb23+1/6*spaa13*spbb13*spaa24*spbb24-1/9*spaa14^2*spbb14^2-1/9*spaa14*spbb14*spaa24*spbb24-1/9*spaa23^2*spbb23^2-1/9*spaa23*spbb23*spaa24*spbb24-1/9*spaa24^2*spbb24^2))/(spaa12^2*spbb12^3*spbb13*spbb34*spbb45)+
(-1/9*spbb14^2*spbb23^2*spaa24*spbb24)/(spaa12*spbb12^3*spbb34^2)+
(+5/18*spaa14*spbb14^2*spbb23*spaa24)/(spaa12^2*spbb12^2*spbb13)+
(spbb14^2*spbb23*(-2/3*spaa12*spbb13*spbb25-1/9*spaa13*spbb13*spbb35+1/9*spaa15*spbb15*spbb35-1/6*spaa25*spbb25*spbb35))/(spaa12*spbb12^2*spbb13*spbb34*spbb45)+
(+1/9*spbb14^2*spbb23*spbb35)/(spbb12*spbb13*spbb34*spbb45)}

==> anc/TwoLoopSpinorRemainders/uubddbg_pmmpm_Nf0.txt <==
rationalSpinorBasis["uubddbg","pmmpm","Nf0"]=
{(+10/3),
(-1/2*spaa12*spaa45^2*spbb45*spab4154)/(spaa14^3*spbb14^2*spaa25)+
(+1*spaa12^2*spaa45^2*spab4154)/(spaa14^3*spbb14*spaa25^2)+
(-5/2*spaa12*spaa45*spab4154)/(spaa14^2*spbb14*spaa25),
(-1/2*spaa15*spaa34*spab1231^2)/(spaa14^3*spbb14^2*spaa35)+
(-1*spaa13*spaa15*spaa34*spaa45*spab1231)/(spaa14^3*spbb14*spaa35^2)+
(-1*spaa15*spaa34*spab1231)/(spaa14^2*spbb14*spaa35),
(+1/4*spaa13^3*spaa45^3)/(spaa14^3*spaa35^3)+
(-5/8),
(-1/2*spaa12^3*spaa45^3)/(spaa14^3*spaa25^3)+
(+3/2*spaa12^2*spaa45^2)/(spaa14^2*spaa25^2)+
(-3/2*spaa12*spaa45)/(spaa14*spaa25)+
(+3/4),
(-3/4*spaa12^2*spaa15*spaa34*spaa45^2)/(spaa14^3*spaa25^2*spaa35)+
(+3/4*spaa12*spaa13*spaa15*spaa34*spaa45^2)/(spaa14^3*spaa25*spaa35^2)+
(+3/4*spaa12*spaa15*spaa34*spaa45)/(spaa14^2*spaa25*spaa35),
(-1/4*spaa13^2*spaa15*spaa34*spbb35^2*spaa45^2)/(spaa14^3*spaa35*spab3123^2)+
(+1/2*spaa12*spaa13*spbb23*spaa34*spaa45*spab1231)/(spaa14^3*spbb14*spaa35*spab3123)+
(-1/4*spaa13*spaa45*spab1231^2)/(spaa14^3*spbb14^2*spaa35)+
(spaa13^3*spaa45^3*(-1/2*spbb13*spbb45+1*spbb14*spbb35))/(spaa14^3*spbb14*spaa35^2*spab3123)+
(-1/2*spaa13*spbb35*spaa45)/(spaa14*spab3123)+
(+1/2*spaa12*spbb12*spaa13^2*spbb13*spaa45)/(spaa14^2*spbb14*spaa35*spab3123)+
(+1/2*spaa12*spbb12*spaa13*spaa45)/(spaa14^2*spbb14*spaa35)+
(+1/4*spaa15^2*spbb15^2)/(spaa14^2*spbb14^2)+
(-1/2*spaa13^2*spaa45^2)/(spaa14^2*spaa35^2)+
(+1*spab1231)/(spaa14*spbb14)+
(+13/4),
(-6*spaa12*spaa13*spaa15*spaa24*spaa34^2)/(spaa14^3*spaa23^2*spaa35)+
(-3*spaa12*spaa13*spaa15*spaa34^2*spaa45)/(spaa14^3*spaa23*spaa35^2),
(+12*spaa12^2*spaa13*spaa24*spaa34*spaa45)/(spaa14^3*spaa23^2*spaa25)+
(+6*spaa12^2*spaa15*spaa24*spaa34*spaa45)/(spaa14^3*spaa23*spaa25^2),
(+1/4*spaa12*spaa13*spaa15*spbb23*spaa34^2*spbb35*spaa45)/(spaa14^3*spaa35*spab3123^2)+
(+1/2*spaa13^3*spbb35*spaa45^3)/(spaa14^3*spaa35^2*spab3123)+
(+11/4*spaa13^3*spaa45^3)/(spaa14^3*spaa35^3)+
(+3/4*spaa13*spaa34*spbb34*spaa45)/(spaa14*spaa35*spab3123)+
(-1/4*spaa12*spaa13*spbb23*spaa34*spaa45)/(spaa14^2*spaa35*spab3123)+
(+1/4*spaa13^2*spaa45^2)/(spaa14^2*spaa35^2),
(-1*spaa12^3*spbb23^2*spaa34^2*spaa45)/(spaa14^3*spaa25*spab2152^2)+
(+2*spaa12^3*spbb25*spaa45^3)/(spaa14^3*spaa25^2*spab2152)+
(+3*spaa12*spaa13^2*spbb23*spaa45^2)/(spaa14^3*spbb24*spaa25*spaa35)+
(spaa12^2*spaa13*spaa45^2*(-3*spbb12*spaa15-3*spbb23*spaa35))/(spaa14^3*spbb24*spaa25^2*spaa35)+
(+2*spaa12^2*spbb12*spaa45)/(spaa14*spaa25*spab2152)+
(-8*spaa12^2*spbb23*spaa34*spaa45)/(spaa14^2*spaa25*spab2152)+
(spaa12*spaa13*spaa45*(3*spbb12*spaa15-6*spbb23*spaa35))/(spaa14^2*spbb24*spaa25*spaa35)+
(spaa12^2*spaa45*(2*spbb12*spaa15+4*spbb23*spaa35))/(spaa14^2*spbb24*spaa25^2)+
(-11/2*spaa12*spaa45)/(spaa14*spaa25),
(+1*spaa12^2*spaa15*spbb23^2*spaa34^3)/(spaa14^3*spaa35*spab3123^2)+
(+1*spaa12^2*spaa15*spbb25*spaa34*spaa45^2)/(spaa14^3*spaa25*spaa35*spab3123)+
(-3*spaa12*spaa15*spaa23*spbb23*spaa34*spbb35*spaa45^2)/(spbb13*spaa14^3*spaa25*spaa35*spab3123)+
(spaa12*spaa15*spaa34*spaa45^2*(-3*spaa13^2*spbb13^2-7*spaa13*spbb13*spaa23*spbb23-6*spaa23^2*spbb23^2))/(spbb13*spaa14^3*spaa25*spaa35^2*spab3123)+
(-4*spaa12*spbb12*spaa15*spaa34)/(spaa14*spaa35*spab3123)+
(spaa12*spaa15*spaa34*spaa45*(5*spaa12*spbb12-2*spaa13*spbb13+4*spaa24*spbb24))/(spaa14^2*spaa25*spaa35*spab3123)+
(+1*spaa15^2*spaa24*spaa34)/(spaa14^2*spaa25*spaa35)+
(+1*spaa15^2*spaa23*spaa34*spaa45)/(spaa14^2*spaa25*spaa35^2)+
(+1/2*spaa15*spaa34)/(spaa14*spaa35),
(+1/4*spaa12^3*spbb23^2*spaa34^2*spaa45)/(spaa14^3*spaa25*spab2152^2)+
(+9/4*spaa12^3*spbb25*spaa45^3)/(spaa14^3*spaa25^2*spab2152)+
(+11/4*spaa12^4*spbb12*spaa45^3)/(spaa14^3*spaa25^3*spab2152)+
(spaa24*spaa15^3*(3/2*spbb12*spaa13*spaa24-3/2*spaa23*spbb23*spaa34))/(spaa14^3*spbb24*spaa25^2*spaa35)+
(-1/2*spaa12^2*spbb12*spaa45)/(spaa14*spaa25*spab2152)+
(+2*spaa12^2*spbb23*spaa34*spaa45)/(spaa14^2*spaa25*spab2152)+
(spaa15^2*spaa24*(-3/2*spbb12*spaa13+15/2*spbb24*spaa34))/(spaa14^2*spbb24*spaa25*spaa35)+
(-15/2*spaa15^2*spaa23*spbb25*spaa45)/(spaa14^2*spbb24*spaa25*spaa35)+
(spaa15^2*spaa23*spaa45*(-15/2*spaa12*spbb12-9*spaa23*spbb23))/(spaa14^2*spbb24*spaa25^2*spaa35)+
(spaa15*(3/2*spaa23*spbb23-29/4*spaa24*spbb24))/(spaa14*spbb24*spaa25)+
(+13/4),
(+3*spaa12*spaa13^2*spbb23*spaa34*spaa45*spab4154)/(spaa14^3*spaa23*spbb24*spaa35*spab3153)+
(spaa15^2*spaa34*spaa45*spbb45*(3*spaa12*spbb12+1/2*spaa13*spbb13+5/2*spaa24*spbb24))/(spaa14^3*spbb14*spbb24*spaa25*spaa35)+
(-1/2*spaa15^2*spaa23*spaa24*spaa45^2*spbb45)/(spaa14^3*spbb14*spaa25^2*spaa35)+
(-1/2*spaa15^3*spaa34^2*spaa45*spbb45)/(spaa14^3*spbb24*spaa25*spaa35^2)+
(spaa15*(3/4*spaa12*spbb13*spbb25*spaa35^2+1/2*spbb12*spaa13^2*spbb13*spaa25+1*spaa13^2*spbb13^2*spaa35-11/4*spbb12*spaa13*spaa15*spbb15*spaa25+3/4*spaa13*spbb13*spaa15*spbb15*spaa35+9/2*spbb12*spaa13*spaa23*spbb23*spaa25-5/2*spaa13*spbb13*spaa23*spbb23*spaa35+3/4*spbb12*spaa13*spaa25^2*spbb25+1/4*spaa15^2*spbb15^2*spaa35-1*spaa15*spbb15*spaa35^2*spbb35-3/4*spaa23^2*spbb23^2*spaa35+9/4*spaa23*spbb23*spaa25*spbb25*spaa35))/(spaa14^2*spbb14*spbb24*spaa25*spaa35)+
(-1/2*spaa12*spbb13*spaa15*spaa35*spab2132)/(spaa14^2*spbb14*spbb24*spaa25^2)+
(-1/2*spbb12^2*spaa15^3*spaa23^2)/(spaa14^2*spbb14*spbb24*spaa25*spaa35^2)+
(25/4*spaa13*spbb13*spbb14*spaa15*spaa35+15/4*spaa13*spbb14^2*spaa15*spaa45-1/4*spaa13*spbb13*spbb34*spaa35^2-5/4*spaa13*spbb14*spbb34*spaa35*spaa45-3*spbb14*spaa15^2*spbb15*spaa35+9/2*spbb13*spaa15*spaa35^2*spbb45-11/4*spbb14*spaa15*spaa35^2*spbb35-1/4*spaa34*spbb34^2*spaa35^2-1/4*spbb34*spaa35^3*spbb35)/(spaa14*spbb14*spbb24*spaa25*spaa35)+
(+3*spaa23*spbb23)/(spaa24*spbb24)+
(-3/2*spbb14*spaa15)/(spbb24*spaa25)+
(+45/8),
(-3/4*spaa12^3*spbb23^2*spaa34^2*spaa45)/(spaa14^3*spaa25*spab2152^2)+
(+17/12*spaa12^3*spbb25*spaa45^3)/(spaa14^3*spaa25^2*spab2152)+
(-1/12*spaa12^4*spbb12*spaa45^3)/(spaa14^3*spaa25^3*spab2152)+
(spaa24*spaa15^3*(-3/2*spbb12*spaa13*spaa24+3/2*spaa23*spbb23*spaa34))/(spaa14^3*spbb24*spaa25^2*spaa35)+
(+3/2*spaa12^2*spbb12*spaa45)/(spaa14*spaa25*spab2152)+
(-6*spaa12^2*spbb23*spaa34*spaa45)/(spaa14^2*spaa25*spab2152)+
(spaa15^2*spaa24*(3/2*spbb12*spaa13+1/4*spbb24*spaa34))/(spaa14^2*spbb24*spaa25*spaa35)+
(-1/4*spaa15^2*spaa23*spbb25*spaa45)/(spaa14^2*spbb24*spaa25*spaa35)+
(spaa15^2*spaa23*spaa45*(-1/4*spaa12*spbb12+5/4*spaa23*spbb23))/(spaa14^2*spbb24*spaa25^2*spaa35)+
(spaa15*(-3/2*spaa23*spbb23+2*spaa24*spbb24))/(spaa14*spbb24*spaa25)+
(+5/4),
(+4/3*spaa12^3*spbb25^3*spaa45^3)/(spaa14^3*spab5125^3)+
(+1*spaa12^2*spbb25^2*spaa45^2)/(spaa14^2*spab5125^2)+
(spaa45^2*spaa12^2*spaa15*spbb25^2*(-1*spaa23*spaa45+2*spaa24*spaa35))/(spaa14^3*spaa25*spaa35*spab5125^2)+
(+4*spaa12*spbb25*spaa45)/(spaa14*spab5125)+
(spaa45*spaa12*spaa15*spbb25*(4*spaa23*spaa45-2*spaa24*spaa35))/(spaa14^2*spaa25*spaa35*spab5125)+
(spaa45*spaa12*spaa15^2*spbb25*(2*spaa23^2*spaa45^2-4*spaa23*spaa24*spaa35*spaa45+4*spaa24^2*spaa35^2))/(spaa14^3*spaa25^2*spaa35^2*spab5125)+
(-3/2*spaa15^3*spaa24^2*spaa34)/(spaa14^3*spaa25^2*spaa35)+
(-3/2*spaa15^3*spaa24*spaa34^2)/(spaa14^3*spaa25*spaa35^2)+
(+13/2*spaa15^2*spaa24*spaa34)/(spaa14^2*spaa25*spaa35)+
(+1/2*spaa15^2*spaa23*spaa24*spaa45)/(spaa14^2*spaa25^2*spaa35)+
(-3*spaa15^2*spaa23*spaa34*spaa45)/(spaa14^2*spaa25*spaa35^2)+
(spaa15*(6*spaa23*spaa45-13/2*spaa24*spaa35))/(spaa14*spaa25*spaa35)+
(+11/3),
(+6*spaa12^2*spbb12*spaa15*spaa24*spaa34)/(spaa14^2*spaa23*spaa25*spab2132)+
(-6*spaa12^2*spaa15*spbb15*spbb23*spaa24*spaa34*spaa45)/(spbb13*spaa14^3*spaa23*spaa25*spab2132)+
(spaa12*spaa15*spbb15*spaa45^2*(-5*spaa12*spbb12-6*spaa23*spbb23-5*spaa24*spbb24))/(spbb13*spaa14^3*spbb14*spaa25*spaa35)+
(+1*spaa12^2*spaa15*spbb15*spaa45^2)/(spaa14^3*spbb14*spaa25^2)+
(-1*spaa13*spaa15*spbb15*spaa45^2*spab1251)/(spbb13*spaa14^3*spbb14*spaa35^2)+
(-6*spaa23^3*spbb23^2*spaa25*spaa45+3/2*spaa23^3*spbb23*spbb34*spaa45^2-6*spaa23^2*spbb23*spaa24*spbb24*spaa25*spaa45-5*spaa23^2*spaa24*spbb24*spbb34*spaa45^2-9/2*spaa23^2*spbb23^2*spaa25^2*spaa34+5*spaa23^2*spbb23*spaa25*spaa45^2*spbb45-11/2*spaa23^2*spbb34*spaa45^3*spbb45+7*spaa23*spaa24^2*spbb24^2*spaa25*spaa45+8*spaa23*spbb23*spaa24*spbb24*spaa25^2*spaa34+25*spaa23*spaa24*spbb24*spaa25*spaa45^2*spbb45+23/2*spaa23*spbb23*spaa25^2*spaa34*spaa45*spbb45+13*spaa23*spaa25*spaa45^3*spbb45^2-1*spaa24^2*spbb24^2*spaa25^2*spaa34-1*spaa24*spbb24*spaa25^3*spbb25*spaa34+4*spaa24*spbb24*spaa25^2*spaa34*spaa45*spbb45+6*spbb23*spaa25^3*spaa34^2*spbb45+6*spaa25^2*spaa34*spaa45^2*spbb45^2)/(spbb13*spaa14^2*spbb14*spaa23*spaa25*spaa35)+
(-1*spaa23^2*spbb34^2*spaa45^3)/(spbb13*spaa14^2*spbb14*spaa25^2*spaa35)+
(spbb24*spaa25^2*spaa34^2*(1*spaa12*spbb12+2*spaa13*spbb13))/(spbb13*spaa14^2*spbb14*spaa23*spaa35^2)+
(-1*spaa13*spbb14*spaa45^2)/(spbb13*spaa14*spaa35^2)+
(+6*spaa23*spbb23)/(spaa13*spbb13)+
(spbb12*spaa25*(-12*spaa12*spbb12*spaa23+6*spaa12*spbb14*spaa34-3/2*spaa23^2*spbb23-7*spaa23*spaa24*spbb24-1/2*spaa23*spaa34*spbb34))/(spbb13*spaa14*spbb14*spaa23*spaa35)+
(-18*spbb12*spaa13*spaa23*spaa25^2-35/2*spaa13*spbb13*spaa23*spaa25*spaa35-6*spaa13*spbb15*spaa25^2*spaa35+11/2*spbb12*spaa15*spaa23^2*spaa25+6*spbb13*spaa15*spaa23^2*spaa35+6*spaa23^2*spbb23*spaa25*spaa35+11/2*spaa23*spaa25^2*spbb25*spaa35)/(spaa14*spbb14*spaa23*spaa25*spaa35)+
(-11/2),
(+1*spaa12^3*spbb23^2*spaa34^2*spaa45)/(spaa14^3*spaa25*spab2152^2)+
(-11/6*spaa12^3*spbb25*spaa45^3)/(spaa14^3*spaa25^2*spab2152)+
(+1/6*spaa12^4*spbb12*spaa45^3)/(spaa14^3*spaa25^3*spab2152)+
(spaa12*spaa15^2*spaa45*(-3*spbb12*spaa13*spaa24+3*spaa23*spbb23*spaa34))/(spaa14^3*spbb24*spaa25^2*spaa35)+
(-2*spaa12^2*spbb12*spaa45)/(spaa14*spaa25*spab2152)+
(+8*spaa12^2*spbb23*spaa34*spaa45)/(spaa14^2*spaa25*spab2152)+
(+3*spaa12*spaa13*spbb23*spaa45)/(spaa14^2*spbb24*spaa25)+
(spaa12^2*spaa45*(-1/2*spbb12*spaa15-5/2*spbb23*spaa35))/(spaa14^2*spbb24*spaa25^2)+
(+5/2*spaa12*spaa45)/(spaa14*spaa25),
(-1*spaa12^2*spaa15*spbb23^2*spaa34^3)/(spaa14^3*spaa35*spab3123^2)+
(+1/6*spaa13^2*spaa15*spaa34*spaa45^2)/(spaa14^3*spaa35^3)+
(-1*spaa12^2*spaa15*spbb25*spaa34*spaa45^2)/(spaa14^3*spaa25*spaa35*spab3123)+
(+3*spaa12*spaa15*spaa23*spbb23*spaa34*spbb35*spaa45^2)/(spbb13*spaa14^3*spaa25*spaa35*spab3123)+
(spaa12*spaa15*spaa34*spaa45^2*(3*spaa13^2*spbb13^2+7*spaa13*spbb13*spaa23*spbb23+6*spaa23^2*spbb23^2))/(spbb13*spaa14^3*spaa25*spaa35^2*spab3123)+
(+4*spaa12*spbb12*spaa15*spaa34)/(spaa14*spaa35*spab3123)+
(spaa12*spaa15*spaa34*spaa45*(-5*spaa12*spbb12+2*spaa13*spbb13-4*spaa24*spbb24))/(spaa14^2*spaa25*spaa35*spab3123)+
(-13/6*spaa15^2*spaa24*spaa34)/(spaa14^2*spaa25*spaa35)+
(+1/6*spaa15^2*spaa23*spaa34*spaa45)/(spaa14^2*spaa25*spaa35^2)+
(+7/3*spaa15*spaa34)/(spaa14*spaa35),
(+635/72*spaa12^2*spbb23^2*spbb25*spaa34*spaa45)/(spbb12*spaa14^3*spbb34*spab2152)+
(-635/72*spaa12*spaa15*spbb23^2*spaa34^2*spbb35)/(spbb12*spaa14^3*spbb34*spab3123)+
(spaa15^2*spaa24^2*spbb25^2*(635/72*spbb12*spaa15*spaa25-635/72*spbb13*spaa15*spaa35-3625/216*spbb23*spaa25*spaa35))/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab5125)+
(+430/27*spaa12*spaa15^2*spbb23*spaa24^2*spbb25^2)/(spaa14^3*spbb34*spab5125^2)+
(-430/27*spaa12*spbb13*spaa15*spaa25*spbb25^2)/(spaa14*spbb34*spab5125^2)+
(spaa15*spaa12*spaa24*spbb25^2*(430/27*spbb13*spaa15-430/27*spbb23*spaa25))/(spaa14^2*spbb34*spab5125^2)+
(spaa15*spbb15*spbb25*(635/72*spbb12*spaa15*spaa25-635/72*spbb13*spaa15*spaa35-3625/216*spbb23*spaa25*spaa35))/(spbb12*spaa14*spbb34*spaa35*spab5125)+
(+635/36*spaa12*spbb14*spaa15*spbb25*spaa45)/(spaa14*spbb34*spaa35*spab5125)+
(spaa12*spaa15*spbb25*spaa45*(635/18*spaa12*spbb12^2+1045/54*spbb12*spaa13*spbb13+635/36*spbb12*spaa23*spbb23-430/27*spbb13*spbb24*spaa34))/(spbb12*spaa14^2*spbb34*spaa35*spab5125)+
(spaa15*spaa24*spbb25*(635/36*spbb12*spaa15-2765/108*spbb23*spaa35))/(spbb12*spaa14^2*spbb34*spaa35)+
(spbb23*(635/72*spaa13*spbb13+635/72*spaa14*spbb14-635/72*spaa23*spbb23-635/72*spaa24*spbb24))/(spbb12*spaa14*spbb34)+
(spaa15*(635/36*spaa12*spbb12+635/72*spaa13*spbb13+635/36*spaa23*spbb23+635/72*spaa24*spbb24))/(spaa14*spbb34*spaa35)+
(+14077/1296),
(-3/4*spaa12^2*spbb23^2*spbb25*spaa34*spaa45)/(spbb12*spaa14^3*spbb34*spab2152)+
(+3/4*spaa12*spaa15*spbb23^2*spaa34^2*spbb35)/(spbb12*spaa14^3*spbb34*spab3123)+
(spaa15^2*spaa24^2*spbb25^2*(-3/4*spbb12*spaa15*spaa25+3/4*spbb13*spaa15*spaa35+11/12*spbb23*spaa25*spaa35))/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab5125)+
(-1/3*spaa12*spaa15^2*spbb23*spaa24^2*spbb25^2)/(spaa14^3*spbb34*spab5125^2)+
(+1/3*spaa12*spbb13*spaa15*spaa25*spbb25^2)/(spaa14*spbb34*spab5125^2)+
(spaa15*spaa12*spaa24*spbb25^2*(-1/3*spbb13*spaa15+1/3*spbb23*spaa25))/(spaa14^2*spbb34*spab5125^2)+
(spaa15*spbb15*spbb25*(-3/4*spbb12*spaa15*spaa25+3/4*spbb13*spaa15*spaa35+11/12*spbb23*spaa25*spaa35))/(spbb12*spaa14*spbb34*spaa35*spab5125)+
(-3/2*spaa12*spbb14*spaa15*spbb25*spaa45)/(spaa14*spbb34*spaa35*spab5125)+
(spaa12*spaa15*spbb25*spaa45*(-3*spaa12*spbb12^2-8/3*spbb12*spaa13*spbb13-3/2*spbb12*spaa23*spbb23+1/3*spbb13*spbb24*spaa34))/(spbb12*spaa14^2*spbb34*spaa35*spab5125)+
(spaa15*spaa24*spbb25*(-3/2*spbb12*spaa15+4/3*spbb23*spaa35))/(spbb12*spaa14^2*spbb34*spaa35)+
(spbb23*(-3/4*spaa13*spbb13-3/4*spaa14*spbb14+5/12*spaa23*spbb23+5/12*spaa24*spbb24))/(spbb12*spaa14*spbb34)+
(spaa15*(-3/2*spaa12*spbb12-3/4*spaa13*spbb13-3/2*spaa23*spbb23-3/4*spaa24*spbb24))/(spaa14*spbb34*spaa35)+
(-158/27),
(-11/8*spaa13^2*spaa15*spaa34*spbb35^2*spaa45^2)/(spaa14^3*spaa35*spab3123^2)+
(-3*spaa12^2*spbb12*spaa15*spaa24*spaa34)/(spaa14^2*spaa23*spaa25*spab2132)+
(+3*spaa12^2*spaa15*spbb15*spbb23*spaa24*spaa34*spaa45)/(spbb13*spaa14^3*spaa23*spaa25*spab2132)+
(+3*spab3123)/(spaa13*spbb13)+
(-1/2*spaa12^2*spaa45^2*spab1231)/(spaa14^3*spbb14*spaa25^2)+
(+11/4*spbb12*spaa25*spbb35)/(spbb13*spaa14*spbb14)+
(-1/4*spaa12*spbb12*spbb35*spaa45)/(spbb13*spaa14^2*spbb14)+
(-5/2*spaa12^2*spbb12*spaa45^2)/(spbb13*spaa14^2*spaa25*spaa35)+
(spaa12^2*spbb12*spaa45^2*(-5/2*spaa12*spbb12-3*spaa23*spbb23-5/2*spaa24*spbb24))/(spbb13*spaa14^3*spbb14*spaa25*spaa35)+
(+11/4*spaa13^3*spbb35*spaa45^3)/(spaa14^3*spaa35^2*spab3123)+
(spaa15^2*spaa24*spaa34*(-3*spaa12*spbb12-1/2*spaa13*spbb13-3*spaa23*spbb23-5/2*spaa24*spbb24))/(spaa14^3*spbb14*spaa25*spaa35)+
(-1/2*spaa15^3*spbb15*spaa23*spaa34*spaa45)/(spaa14^3*spbb14*spaa25*spaa35^2)+
(-3*spaa13*spaa35*spbb35*spaa45)/(spaa14*spaa35*spab3123)+
(+1/4*spaa13^2*spbb35*spaa45^2)/(spaa14^2*spaa35*spab3123)+
(spaa15*(-11/4*spaa23^3*spbb23*spaa45-7/4*spaa23^2*spaa24*spbb24*spaa45+3/4*spaa23^2*spaa34*spbb34*spaa45+2*spaa23*spaa24^2*spbb24*spaa35-21/4*spaa23*spaa24*spaa25*spbb25*spaa35-1*spaa23*spaa24*spaa34*spbb34*spaa35+3*spaa24^2*spaa35^2*spbb45))/(spaa14^2*spbb14*spaa23*spaa25*spaa35)+
(-1/2*spaa15*spaa23^2*spbb24*spaa45^2)/(spaa14^2*spbb14*spaa25*spaa35^2)+
(5/2*spaa12*spbb12*spaa25*spaa35+9/4*spaa12*spbb13*spaa35^2-1/4*spbb12*spaa13*spaa25^2+1*spaa15*spbb15*spaa25*spaa35-13/4*spaa23*spbb23*spaa25*spaa35)/(spaa14*spbb14*spaa25*spaa35)+
(+367/36),
(-4/3*spaa12^3*spbb25^3*spaa45^3)/(spaa14^3*spab5125^3)+
(+1*spaa12^2*spbb25^2*spaa45^2)/(spaa14^2*spab5125^2)+
(spaa45^2*spaa12^2*spaa15*spbb25^2*(1*spaa23*spaa45-4*spaa24*spaa35))/(spaa14^3*spaa25*spaa35*spab5125^2)+
(-2*spaa12*spbb25*spaa45)/(spaa14*spab5125)+
(spaa45*spaa12*spaa15*spbb25*(-7*spaa23*spaa45+1*spaa24*spaa35))/(spaa14^2*spaa25*spaa35*spab5125)+
(spaa45*spaa12*spaa15^2*spbb25*spaa34*(2*spaa23*spaa45-5*spaa24*spaa35))/(spaa14^3*spaa25*spaa35^2*spab5125)+
(+7/6*spaa15^3*spaa24^2*spaa34)/(spaa14^3*spaa25^2*spaa35)+
(spaa23*spaa45*spaa15^3*spaa24*(-7/3*spaa23*spaa45-5/6*spaa24*spaa35))/(spaa14^3*spaa25^3*spaa35^2)+
(-19/6*spaa15^3*spaa23^2*spaa34*spaa45^2)/(spaa14^3*spaa25^2*spaa35^3)+
(-15/2*spaa15^2*spaa24*spaa34)/(spaa14^2*spaa25*spaa35)+
(+1/2*spaa15^2*spaa23*spaa24*spaa45)/(spaa14^2*spaa25^2*spaa35)+
(-4*spaa15^2*spaa23*spaa34*spaa45)/(spaa14^2*spaa25*spaa35^2)+
(spaa15*(-7/2*spaa23*spaa45+9/2*spaa24*spaa35))/(spaa14*spaa25*spaa35)+
(-2),
(-4/3*spaa12^3*spbb25^3*spaa45^3)/(spaa14^3*spab5125^3)+
(-1*spaa12^2*spbb25^2*spaa45^2)/(spaa14^2*spab5125^2)+
(spaa45^2*spaa12^2*spaa15*spbb25^2*(3*spaa23*spaa45-4*spaa24*spaa35))/(spaa14^3*spaa25*spaa35*spab5125^2)+
(-4*spaa12*spbb25*spaa45)/(spaa14*spab5125)+
(spaa45*spaa12*spaa15*spbb25*(-3*spaa23*spaa45+1*spaa24*spaa35))/(spaa14^2*spaa25*spaa35*spab5125)+
(spaa45*spaa12*spaa15^2*spaa24*spbb25*(3*spaa23*spaa45-5*spaa24*spaa35))/(spaa14^3*spaa25^2*spaa35*spab5125)+
(+7/6*spaa15^3*spaa24^2*spaa34)/(spaa14^3*spaa25^2*spaa35)+
(spaa23*spaa45*spaa15^3*spaa24*(-17/6*spaa23*spaa45-1/3*spaa24*spaa35))/(spaa14^3*spaa25^3*spaa35^2)+
(-19/6*spaa15^3*spaa23^2*spaa34*spaa45^2)/(spaa14^3*spaa25^2*spaa35^3)+
(-1*spaa15^2*spaa24*spaa34)/(spaa14^2*spaa25*spaa35)+
(-1/2*spaa15^2*spaa23*spaa24*spaa45)/(spaa14^2*spaa25^2*spaa35)+
(-11/2*spaa15^2*spaa23*spaa34*spaa45)/(spaa14^2*spaa25*spaa35^2)+
(spaa15*(5/2*spaa23*spaa45-2*spaa24*spaa35))/(spaa14*spaa25*spaa35)+
(-1/2),
(-689/72*spaa15^2*spaa24^2*spbb25^3*spaa45)/(spbb12*spaa14^3*spab2152^2)+
(-5/6*spaa12*spaa15*spbb23^2*spaa34^3)/(spbb12*spaa14^3*spaa35*spab3123)+
(spaa34*(-16/3*spaa12^2*spbb12^2*spbb23+16/9*spaa12*spbb12^2*spaa14*spbb34+16/9*spaa23^2*spbb23^3))/(spbb12*spaa14*spab5125^2)+
(spaa12*spbb23^2*spaa34^2*(16/3*spaa12*spbb12+32/9*spaa23*spbb23))/(spbb12*spaa14^2*spab5125^2)+
(-16/9*spaa13^2*spbb23^3*spaa24^2*spaa34)/(spbb12*spaa14^3*spab5125^2)+
(+635/36*spaa12^2*spbb25*spaa45^3)/(spbb12*spaa14^3*spaa25^2)+
(+105/8*spaa15*spaa24*spbb25^2*spaa45)/(spbb12*spaa14^2*spab2152)+
(spaa15*spaa12*spaa24*spbb25^2*spaa45*(-581/72*spbb13*spaa15-443/72*spbb23*spaa25))/(spbb12*spaa14^3*spaa25*spbb34*spab2152)+
(+16/9*spaa12*spbb23^2*spaa34^2)/(spbb12*spaa14^2*spab5125)+
(+19/12*spbb14*spaa15*spbb23*spaa34^2)/(spbb12*spaa14*spaa35*spab5125)+
(+5/6*spbb13*spbb14*spaa15^2*spaa34^2)/(spbb12*spaa14*spaa25*spaa35*spab5125)+
(-31/12*spbb13*spaa15*spaa34^2*spbb34)/(spbb12*spaa14*spaa25*spab5125)+
(spaa15*spbb23*spaa34^2*(5/3*spaa12*spbb12*spaa25+41/6*spaa12*spbb13*spaa35+3/4*spaa15*spbb15*spaa25-3/4*spaa23*spbb23*spaa25))/(spbb12*spaa14^2*spaa25*spaa35*spab5125)+
(-155/36*spaa12*spbb14*spaa15*spbb23^2*spaa34^2)/(spbb12*spaa14^2*spbb34*spaa35*spab5125)+
(spaa12*spaa15*spbb23^2*spaa34^2*(-5/6*spaa12*spbb12*spaa25-41/12*spaa12*spbb13*spaa35-155/36*spaa15*spbb15*spaa25+155/36*spaa23*spbb23*spaa25))/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab5125)+
(spaa15^2*spaa24*spbb25*spaa45*(55/36*spaa12*spbb12-125/36*spaa23*spbb23+55/36*spaa24*spbb24))/(spbb12*spaa14^3*spaa25*spbb34*spaa35)+
(spaa15*spaa45*(141/4*spaa12^2*spbb12^2+137/4*spaa12*spbb12*spaa13*spbb13+1351/36*spaa12*spbb12*spaa23*spbb23+662/9*spaa12*spbb12*spaa24*spbb24+137/4*spaa12*spbb13*spbb24*spaa34+3/4*spaa13*spbb13*spaa23*spbb23-49/18*spaa23^2*spbb23^2+427/12*spaa23*spbb23*spaa24*spbb24+1379/36*spaa24^2*spbb24^2))/(spbb12*spaa14^2*spaa25*spbb34*spaa35)+
(-41/12*spbb13*spaa15^2*spbb15-3/4*spbb13*spaa15*spaa23*spbb23+347/18*spaa15*spbb15*spbb23*spaa25-169/12*spbb23*spaa25^2*spbb25)/(spbb12*spaa14*spaa25*spbb34)+
(spaa15*(55/36*spaa12*spbb12*spaa25+17/4*spaa12*spbb13*spaa35-93/4*spaa23*spbb23*spaa25+257/18*spaa25^2*spbb25))/(spaa14*spaa25*spbb34*spaa35)+
(+45/2*spbb14*spaa15)/(spbb34*spaa35)+
(-37/9),
(+689/72*spaa12*spaa13*spaa15*spbb23*spaa34*spbb35^2*spaa45)/(spaa14^3*spbb34*spab3123^2)+
(spaa34*(-16/3*spaa12^2*spbb12^2*spbb23+16/9*spaa12*spbb12^2*spaa14*spbb34+16/9*spaa23^2*spbb23^3))/(spbb12*spaa14*spab5125^2)+
(spaa12*spbb23^2*spaa34^2*(16/3*spaa12*spbb12+32/9*spaa23*spbb23))/(spbb12*spaa14^2*spab5125^2)+
(-16/9*spaa13^2*spbb23^3*spaa24^2*spaa34)/(spbb12*spaa14^3*spab5125^2)+
(+5/6*spaa12^3*spbb23^2*spaa34*spaa45)/(spaa14^3*spaa25*spbb34*spab2152)+
(+635/36*spaa15^3*spaa34^2*spbb35)/(spaa14^3*spbb34*spaa35^2)+
(+817/36*spaa12*spaa15*spbb23*spaa34*spbb35)/(spaa14^2*spbb34*spab3123)+
(spaa15*spaa12*spbb23*spaa34^2*spbb35*(-581/72*spbb12*spaa15+23/12*spbb23*spaa35))/(spbb12*spaa14^3*spbb34*spaa35*spab3123)+
(-16/9*spaa12*spbb23*spbb24*spaa34^2*spaa45)/(spbb12*spaa14^2*spaa35*spab5125)+
(spaa15*spaa34^2*spbb35*(-41/12*spbb12*spaa15*spaa25-5/6*spbb13*spaa15*spaa35-7/2*spbb23*spaa25*spaa35))/(spbb12*spaa14^2*spaa25*spaa35*spab5125)+
(+59/36*spaa12*spbb13*spbb14*spaa15^2*spbb23*spaa34^2)/(spbb12*spaa14^2*spaa25*spbb34*spaa35*spab5125)+
(+29/36*spaa12*spbb13*spaa15*spbb23*spaa34^2)/(spbb12*spaa14^2*spaa25*spab5125)+
(+19/12*spaa12*spbb14*spaa15*spbb23^2*spaa34^2)/(spbb12*spaa14^2*spbb34*spaa35*spab5125)+
(spaa12*spaa15*spbb23^2*spaa34^2*(41/12*spaa12*spbb12*spaa25+5/6*spaa12*spbb13*spaa35-1/18*spaa15*spbb15*spaa25+1/18*spaa23*spbb23*spaa25))/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab5125)+
(spaa15^2*spaa24*spbb25*spaa45*(-53/9*spaa12*spbb12-91/18*spaa23*spbb23-53/9*spaa24*spbb24))/(spbb12*spaa14^3*spaa25*spbb34*spaa35)+
(spaa15*spaa45*(2767/72*spaa12^2*spbb12^2+5/3*spaa12*spbb12*spaa13*spbb13+781/24*spaa12*spbb12*spaa23*spbb23+2363/72*spaa12*spbb12*spaa24*spbb24+5/3*spaa12*spbb13*spbb24*spaa34-91/18*spaa23^2*spbb23^2-32/3*spaa23*spbb23*spaa24*spbb24-101/18*spaa24^2*spbb24^2))/(spbb12*spaa14^2*spaa25*spbb34*spaa35)+
(5/6*spbb13*spaa15^2*spbb15+13/3*spaa15*spbb15*spbb23*spaa25+29/9*spbb23*spaa25^2*spbb25)/(spbb12*spaa14*spaa25*spbb34)+
(spaa15*(-2549/36*spaa12*spbb12-2683/72*spaa13*spbb13-901/24*spaa23*spbb23-2351/72*spaa24*spbb24))/(spaa14*spbb34*spaa35)+
(-259/8*spbb14*spaa15)/(spbb34*spaa35)+
(-59/18),
(-1*spaa12^3*spbb23^2*spaa34^2*spaa45)/(spaa14^3*spaa25*spab2152^2)+
(-3*spaa12^3*spaa45^3)/(spaa14^3*spaa25^3)+
(-1/2*spaa13^3*spbb23^2*spaa25*spaa45)/(spaa14^3*spbb24^2*spaa25*spaa35)+
(-9*spaa12^3*spbb12*spaa24*spaa35*spaa45)/(spaa14^2*spaa23*spaa25^2*spab2152)+
(spaa12^3*spaa34*spaa45*(1/2*spaa12*spbb12^2*spaa15-7/2*spbb12*spaa15*spaa23*spbb23-2*spaa23*spbb23^2*spaa35))/(spaa14^3*spaa23*spbb24*spaa25^2*spab2152)+
(+1/2*spaa12^2*spbb12*spaa45)/(spaa14*spaa25*spab2152)+
(spaa12^2*spbb23*spaa45*(-17/2*spbb12*spaa13-25/2*spbb24*spaa34))/(spaa14^2*spbb24*spaa25*spab2152)+
(spaa12^2*spaa13*spbb23*spaa34*spaa45*(-1/2*spaa12*spbb12+5/2*spaa23*spbb23))/(spaa14^3*spaa23*spbb24*spaa25*spab2152)+
(spaa12*spaa13^2*spaa45^2*(-11/2*spaa12*spbb12+1*spaa23*spbb23-6*spaa24*spbb24))/(spaa14^3*spaa23*spbb24*spaa25*spaa35)+
(spaa13^3*spaa45^2*(-1*spaa12*spbb12+1*spaa23*spbb23))/(spaa14^3*spaa23*spbb24*spaa35^2)+
(spaa13*spaa45*(9*spaa12^2*spbb12*spaa35+5*spaa12*spbb12*spaa13*spaa25-6*spaa12*spaa23*spbb23*spaa35-1*spaa13*spaa23*spbb23*spaa25))/(spaa14^2*spaa23*spbb24*spaa25*spaa35)+
(+1*spbb12*spaa13^3*spaa25*spaa45)/(spaa14^2*spaa23*spbb24*spaa35^2)+
(spaa45*(-8*spaa12*spaa35+1/2*spaa13*spaa25))/(spaa14*spaa25*spaa35),
(+1*spaa12^2*spaa15*spbb23^2*spaa34^3)/(spaa14^3*spaa35*spab3123^2)+
(+3*spaa13^2*spaa15*spaa34*spaa45^2)/(spaa14^3*spaa35^3)+
(+1/2*spaa15*spbb23^2*spaa24^3*spaa35)/(spbb13^2*spaa14^3*spaa25*spaa35)+
(-1*spaa12*spaa15*spaa24^2*spaa45*spab3123)/(spbb13*spaa14^3*spaa23*spaa25^2)+
(+3*spaa13*spaa15*spaa34^2*spbb34*spaa45)/(spaa14^2*spaa35^2*spab3123)+
(spaa13*spaa12*spaa34^2*spaa45*(1/2*spaa13*spbb13^2*spaa15+9/2*spbb13*spaa15*spaa23*spbb23+6*spaa23*spbb23^2*spaa25))/(spbb13*spaa14^3*spaa23*spaa35^2*spab3123)+
(spaa12*spbb23*spaa34^2*(10*spaa12*spaa35-7*spaa13*spaa25))/(spaa14^2*spaa23*spaa35*spab3123)+
(+3*spaa12^2*spaa13*spbb23*spaa34^2*spaa45)/(spaa14^3*spaa23*spaa35*spab3123)+
(spaa13*spaa15*spaa24^2*spaa45*(9*spaa12*spbb12-1/2*spaa13*spbb13+9*spaa23*spbb23+9*spaa24*spbb24))/(spbb13*spaa14^3*spaa23*spaa25*spaa35)+
(spaa15*spaa24*(-14*spaa23^2*spbb23*spaa45+13*spaa23*spbb23*spaa24*spaa35-9*spaa23*spaa24*spbb24*spaa45+1*spaa23*spaa34*spbb34*spaa45+9*spaa24^2*spbb24*spaa35+3*spaa24*spaa25*spbb25*spaa35))/(spbb13*spaa14^2*spaa23*spaa25*spaa35)+
(6*spaa23^2*spbb23*spaa45-12*spaa23*spbb23*spaa24*spaa35-6*spaa24^2*spbb24*spaa35)/(spbb13*spaa14*spaa23*spaa35)+
(spaa15*(-9/2*spaa23*spaa45+7/2*spaa24*spaa35))/(spaa14*spaa25*spaa35),
(-358/27*spaa12^2*spaa15*spbb25^2*spaa34*spbb35*spaa45^2)/(spaa14^3*spab5125^3)+
(+689/72*spaa13^2*spaa15*spbb35^3*spaa45^2)/(spaa14^3*spbb34*spab3123^2)+
(spaa12^2*spbb12*spaa15*spbb25*spaa45^2*(-4087/216*spaa12*spbb14+149/27*spaa23*spbb34))/(spaa14^2*spaa25*spbb34*spaa35*spab5125^2)+
(spaa12^3*spaa15*spbb25*spaa45^2*(-925/36*spaa12*spbb12^2-965/36*spbb12*spaa13*spbb13-295/24*spbb12*spaa23*spbb23-10/9*spbb13*spbb24*spaa34))/(spaa14^3*spaa25*spbb34*spaa35*spab5125^2)+
(spaa12*spaa15*spbb25*spaa45^2*(-659/36*spaa12^3*spbb12^3-1069/72*spaa12^2*spbb12^2*spaa13*spbb13-2387/72*spaa12^2*spbb12^2*spaa23*spbb23-3403/72*spaa12^2*spbb12^2*spaa24*spbb24-515/72*spaa12^2*spbb12*spbb13*spbb24*spaa34-169/12*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-635/36*spaa12*spaa13*spbb13^2*spbb24*spaa34-169/12*spaa12*spbb12*spaa23^2*spbb23^2-665/36*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24-18*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34-721/24*spaa12*spbb12*spaa24^2*spbb24^2-18*spaa12*spbb13*spaa24*spbb24^2*spaa34-13/36*spaa23^2*spbb23^2*spaa24*spbb24-13/9*spaa23*spbb23*spaa24^2*spbb24^2-13/12*spaa24^3*spbb24^3))/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab3123*spab5125)+
(-635/36*spaa12^3*spbb13*spaa15*spbb25*spaa45^2)/(spaa14^3*spaa25^2*spbb34*spab5125)+
(+635/36*spaa13^2*spbb14*spaa15*spaa34*spbb35*spaa45^3*spab4124)/(spbb12*spaa14^3*spaa25*spaa35^2*spab3123*spab5125)+
(spaa12*spaa15*(151/4*spaa12^2*spbb12^4*spaa25-52/9*spaa12^2*spbb12^3*spbb13*spaa35+31*spaa12*spbb12^2*spaa13*spbb13^2*spaa35+227/9*spaa12*spbb12^3*spbb13*spaa15*spaa23+3407/72*spaa12*spbb12^3*spaa15*spbb15*spaa25+427/36*spaa12*spbb12^2*spbb13*spaa15*spbb15*spaa35-27/8*spaa12*spbb12^3*spaa25^2*spbb25-667/9*spaa12*spbb12^2*spbb15*spbb23*spaa25*spaa35-59/2*spaa12*spbb12*spbb13*spbb15*spbb23*spaa35^2-13/4*spbb12*spaa13^2*spbb13^3*spaa35-13/4*spbb12^2*spaa13*spbb13^2*spaa15*spaa23-13/18*spbb12*spaa13*spbb13^2*spaa15*spbb15*spaa35-91/36*spaa13*spbb13^2*spbb15*spbb23*spaa35^2-13/4*spbb12^2*spbb13*spaa15^2*spbb15*spaa23-13/6*spbb12^2*spaa15*spbb15*spaa25^2*spbb25-91/18*spbb12*spaa15*spbb15^2*spbb23*spaa25*spaa35-143/36*spbb12^2*spaa25^3*spbb25^2-52/9*spbb12*spbb15*spbb23*spaa25^2*spbb25*spaa35+13/12*spbb15^2*spbb23^2*spaa25*spaa35^2))/(spbb12*spaa14*spaa25*spbb34*spaa35*spab3123*spab5125)+
(spaa12*spaa15*spaa45*(-1331/24*spaa12^3*spbb12^4+2723/72*spaa12^2*spbb12^3*spaa13*spbb13-388/3*spaa12^2*spbb12^3*spaa24*spbb24-923/36*spaa12^2*spbb12^2*spbb13*spbb24*spaa34+665/36*spaa12*spbb12*spaa13*spbb13^2*spbb24*spaa34-5267/72*spaa12*spbb12^2*spaa24^2*spbb24^2-6103/72*spaa12*spbb12*spbb13*spaa24*spbb24^2*spaa34-136/9*spaa12*spbb13^2*spbb24^2*spaa34^2-13/36*spaa13^2*spbb13^3*spbb24*spaa34+13/18*spbb12*spaa24^3*spbb24^3-13/6*spbb13*spaa24^2*spbb24^3*spaa34))/(spbb12*spaa14^2*spaa25*spbb34*spaa35*spab3123*spab5125)+
(-575/27*spbb13*spbb14*spaa15^3*spbb15*spaa34)/(spbb12*spaa14*spaa25*spbb34*spaa35*spab5125)+
(-260/9*spbb13*spbb14*spaa15^2*spaa34^2)/(spbb12*spaa14*spaa25*spaa35*spab5125)+
(-559/36*spbb13*spbb14^2*spaa15^2*spaa34)/(spbb12*spaa25*spbb34*spaa35*spab5125)+
(+6191/72*spbb14^2*spaa15^2*spaa34*spbb35*spaa45)/(spbb12*spaa14*spaa25*spbb34*spaa35*spab5125)+
(+518/9*spbb13*spaa15*spaa34^2*spbb34)/(spbb12*spaa14*spaa25*spab5125)+
(-1327/72*spbb14*spaa15*spaa34^2*spbb34*spaa45)/(spbb12*spaa14*spaa25*spaa35*spab5125)+
(-635/36*spbb13*spaa15*spaa34*spaa35*spbb35)/(spbb12*spaa14*spaa25*spab5125)+
(-1261/18*spaa15*spaa34*spbb35)/(spaa14*spab5125)+
(+5905/36*spbb13*spaa15^2*spbb15*spaa34)/(spbb12*spaa14*spaa25*spab5125)+
(+21769/216*spaa15^2*spbb15*spaa34)/(spaa14*spaa35*spab5125)+
(+2003/24*spaa13*spbb13^2*spaa15*spaa34)/(spbb12*spaa14*spaa25*spab5125)+
(spaa15*spaa34*(-711/8*spaa12*spaa13*spbb13^2*spbb23*spaa35-42067/216*spaa12*spbb13*spaa15*spbb15*spbb23*spaa35+26/9*spaa12*spbb13*spaa23*spbb23^2*spaa35-5581/54*spaa12*spbb15*spbb23^2*spaa25*spaa35+533/36*spaa13^2*spbb13^3*spaa15+527/54*spaa13*spbb13^2*spaa15^2*spbb15-623/108*spbb13*spaa15^3*spbb15^2+1949/108*spbb12*spaa15^2*spbb15*spaa25*spbb35-13/18*spaa23^2*spbb23^3*spaa25))/(spbb12*spaa14^2*spaa25*spbb34*spaa35*spab5125)+
(spaa15*spaa45*(2393/24*spaa12^2*spbb12^2+311/3*spaa12*spbb12*spaa13*spbb13+1387/36*spaa12*spbb12*spaa23*spbb23+8557/72*spaa12*spbb12*spaa24*spbb24+3821/27*spaa12*spbb13*spbb24*spaa34-13/18*spaa13^2*spbb13^2+13/18*spaa13*spbb13*spaa23*spbb23-13/18*spaa23^2*spbb23^2))/(spbb12*spaa14^2*spaa25*spbb34*spaa35)+
(spbb13*spaa15*(-2437/12*spaa13*spbb13-1805/9*spaa14*spbb14-749/8*spaa23*spbb23-749/8*spaa24*spbb24))/(spbb12*spaa14*spaa25*spbb34)+
(spaa15*(9983/108*spaa12*spbb12*spaa25-14951/72*spaa12*spbb13*spaa35+1339/9*spaa15*spbb15*spaa25+1801/54*spaa23*spbb23*spaa25+15229/216*spaa25^2*spbb25))/(spaa14*spaa25*spbb34*spaa35)+
(+17609/216*spbb14*spaa15)/(spbb34*spaa35),
(+358/27*spaa12*spaa15^2*spbb25*spaa34^2*spbb35^2*spaa45)/(spaa14^3*spab5125^3)+
(+689/72*spaa12^2*spbb23^2*spbb25*spaa34^2*spaa45)/(spbb12*spaa14^3*spab2152^2)+
(spaa12*spbb12*spaa15^2*spaa34*spbb35*spaa45*(1703/216*spaa12*spbb14+149/27*spaa23*spbb34))/(spaa14^2*spaa25*spbb34*spaa35*spab5125^2)+
(spaa12^2*spaa15^2*spaa34*spbb35*spaa45*(335/12*spaa12*spbb12^2+965/36*spbb12*spaa13*spbb13+1045/72*spbb12*spaa23*spbb23-10/9*spbb13*spbb24*spaa34))/(spaa14^3*spaa25*spbb34*spaa35*spab5125^2)+
(-635/36*spaa12^2*spbb25*spaa45^3*spab1251)/(spbb12*spaa14^3*spaa25^2*spab5125)+
(+2323/72*spaa12*spbb23*spbb25*spaa34*spaa45)/(spbb12*spaa14^2*spab2152)+
(spaa12^2*spbb23*spbb25*spaa34*spaa45*(-581/72*spbb13*spaa15-659/72*spbb23*spaa25))/(spbb12*spaa14^3*spaa25*spbb34*spab2152)+
(spaa13*spaa15*spbb35*spaa45^2*(245/36*spaa12^2*spbb12^2+77/12*spaa12*spbb12*spaa13*spbb13-1385/72*spaa12*spbb12*spaa23*spbb23+10/3*spaa12*spbb12*spaa24*spbb24+433/18*spaa12*spbb13*spbb24*spaa34+5*spaa13*spbb13*spaa23*spbb23+5*spaa23^2*spbb23^2+265/9*spaa23*spbb23*spaa24*spbb24+220/9*spaa24^2*spbb24^2))/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab5125)+
(+635/36*spaa13*spaa15^2*spaa23*spbb35*spaa45^2*spab3123)/(spaa14^3*spaa25*spbb34*spaa35^2*spab5125)+
(spaa15*spaa23*spaa45^2*(-5*spbb14*spbb24*spbb35-455/36*spbb14*spbb25*spbb34+505/12*spbb15*spbb24*spbb34))/(spbb12*spaa14*spaa25*spbb34*spaa35*spab5125)+
(+8843/216*spaa12*spbb14*spaa15*spaa34*spaa45)/(spaa14*spaa25*spaa35*spab5125)+
(+635/36*spaa12*spaa13*spbb13*spbb14*spaa15*spaa45)/(spaa14*spaa25*spbb34*spaa35*spab5125)+
(-5033/216*spaa12*spbb12*spaa15*spaa23*spaa45)/(spaa14*spaa25*spaa35*spab5125)+
(+635/36*spaa12*spbb14*spaa15*spaa23*spbb23*spaa45)/(spaa14*spaa25*spbb34*spaa35*spab5125)+
(-433/18*spaa12*spbb14^2*spaa15*spbb25*spaa45^2)/(spbb12*spaa14*spaa25*spbb34*spaa35*spab5125)+
(spaa12*spaa15*spaa45^2*(497/54*spaa12*spbb12^2*spbb45+596/27*spaa12*spbb12*spbb14*spbb25+265/12*spbb12*spaa15*spbb15*spbb45-265/9*spbb14*spaa15*spbb15*spbb25-815/24*spbb12*spaa24*spbb24*spbb45+97/18*spbb14*spaa24*spbb24*spbb25))/(spbb12*spaa14^2*spaa25*spbb34*spaa35*spab5125)+
(spaa15*spaa45*(-383/24*spaa12^2*spbb12^2-1121/72*spaa12*spbb12*spaa13*spbb13+22/9*spaa12*spbb12*spaa23*spbb23-1819/216*spaa12*spbb12*spaa24*spbb24-2711/72*spaa12*spbb13*spbb24*spaa34+5*spaa13*spbb13*spaa23*spbb23+5*spaa23^2*spbb23^2+785/72*spaa23*spbb23*spaa24*spbb24-325/24*spaa24^2*spbb24^2))/(spbb12*spaa14^2*spaa25*spbb34*spaa35)+
(spbb24*spaa45*(-220/9*spaa12*spbb13*spaa35-220/9*spaa15*spbb15*spaa25-220/9*spaa23*spbb23*spaa25-2735/72*spaa25^2*spbb25-220/9*spaa25*spaa35*spbb35))/(spbb12*spaa14*spaa25*spbb34*spaa35)+
(spaa45*(9923/216*spaa12*spbb14*spaa15-758/27*spaa12*spbb24*spaa25-241/72*spaa15*spaa25*spbb45))/(spaa14*spaa25*spbb34*spaa35),
(+2/3*spaa12^3*spbb25^3*spaa45^3)/(spaa14^3*spab5125^3)+
(-3/2*spaa12^3*spbb23^2*spaa34^2*spaa45)/(spaa14^3*spaa25*spab2152^2)+
(+1/2*spaa12^2*spbb25^2*spaa45^2)/(spaa14^2*spab5125^2)+
(spaa45^2*spaa12^2*spaa15*spbb25^2*(-1/2*spaa23*spaa45+1*spaa24*spaa35))/(spaa14^3*spaa25*spaa35*spab5125^2)+
(+2*spaa12*spbb25*spaa45)/(spaa14*spab5125)+
(spaa45*spaa12*spaa15*spbb25*(2*spaa23*spaa45-1*spaa24*spaa35))/(spaa14^2*spaa25*spaa35*spab5125)+
(spaa45*spaa12*spaa15^2*spbb25*(1*spaa23^2*spaa45^2-2*spaa23*spaa24*spaa35*spaa45+2*spaa24^2*spaa35^2))/(spaa14^3*spaa25^2*spaa35^2*spab5125)+
(spaa12*spaa15^2*spbb25*spaa34^2*(-3*spaa23*spbb23-6*spaa24*spbb24))/(spaa14^3*spaa23*spbb24*spaa35*spab2152)+
(+3*spaa12*spaa15^2*spaa23*spaa24*spbb25*spaa45^2)/(spaa14^3*spaa25^2*spaa35*spab2152)+
(spaa12^2*spbb23*spaa34*(-3*spbb12*spaa15+6*spbb23*spaa35))/(spaa14^2*spbb24*spaa25*spab2152)+
(spaa13*spaa15*(-2*spaa23^2*spbb23*spaa45+4*spaa23*spbb23*spaa24*spaa35+5*spaa23*spaa24*spbb24*spaa45-7*spaa24^2*spbb24*spaa35+5*spaa24*spaa25*spbb25*spaa35))/(spaa14^2*spaa23*spbb24*spaa25*spaa35)+
(-1*spaa15^2*spaa23*spaa45*spab2132)/(spaa14^2*spbb24*spaa25^2*spaa35)+
(+1*spbb12*spaa13^3*spaa25*spaa45)/(spaa14^2*spaa23*spbb24*spaa35^2)+
(-5*spaa12*spaa13*spbb13*spaa35^2-5*spaa12*spaa15*spbb15*spaa35^2+8*spaa12*spaa23*spbb23*spaa35^2-6*spaa12*spaa25*spbb25*spaa35^2-9/2*spbb12*spaa13^2*spaa25^2+15/2*spaa13^2*spbb13*spaa25*spaa35+15/2*spaa13*spaa15*spbb15*spaa25*spaa35+11/2*spaa13*spaa23*spbb23*spaa25*spaa35)/(spaa14*spaa23*spbb24*spaa25*spaa35)+
(+5/2*spaa13*spbb14)/(spaa23*spbb24)+
(+5*spbb14*spaa15)/(spbb24*spaa25)+
(+17/2),
(-1/3*spaa12^3*spbb25^3*spaa45^3)/(spaa14^3*spab5125^3)+
(+1/4*spaa12^3*spbb23^2*spaa34^2*spaa45)/(spaa14^3*spaa25*spab2152^2)+
(-1/4*spaa12^2*spbb25^2*spaa45^2)/(spaa14^2*spab5125^2)+
(spaa45^2*spaa12^2*spaa15*spbb25^2*(-7/4*spaa23*spaa45+3/2*spaa24*spaa35))/(spaa14^3*spaa25*spaa35*spab5125^2)+
(-1*spaa12*spbb25*spaa45)/(spaa14*spab5125)+
(spaa45*spaa12*spaa15*spbb25*(-2*spaa23*spaa45+3/2*spaa24*spaa35))/(spaa14^2*spaa25*spaa35*spab5125)+
(spaa23*spaa45^2*spaa12*spaa15^2*spbb25*(-5/2*spaa23*spaa45+2*spaa24*spaa35))/(spaa14^3*spaa25^2*spaa35^2*spab5125)+
(+11/6*spaa12^2*spaa15*spbb25*spaa34*spaa45^2)/(spaa14^3*spaa25*spaa35*spab2152)+
(+4/3*spaa12^3*spbb12*spaa15*spaa34*spaa45^2)/(spaa14^3*spaa25^2*spaa35*spab2152)+
(-13/6*spaa12^2*spaa15*spaa23*spbb25*spaa45^3)/(spaa14^3*spaa25^2*spaa35*spab2152)+
(spaa12*spaa15*spaa23*spaa45^3*(-19/12*spaa12^2*spbb12*spaa35-13/12*spaa12*spbb12*spaa13*spaa25+13/12*spaa13*spaa23*spbb23*spaa25))/(spaa14^3*spaa25^3*spaa35^2*spab2152)+
(-5/6*spaa13*spaa15^2*spaa23^2*spaa45^3)/(spaa14^3*spaa25^2*spaa35^3)+
(spaa15^2*spaa24^2*(19/4*spbb12*spaa13+47/12*spbb24*spaa34))/(spaa14^2*spaa25*spaa35*spab2152)+
(spaa15^2*spaa24^2*(-13/4*spaa12*spbb12+13/12*spaa23*spbb23))/(spaa14^2*spaa25^2*spab2152)+
(-23/6*spaa15^2*spaa34^2*spbb35)/(spaa14^2*spaa35*spab2152)+
(spaa15^2*spaa34^2*(5/6*spaa12*spbb12+1/4*spaa23*spbb23))/(spaa14^2*spaa35^2*spab2152)+
(spaa15*(4/3*spaa23^2*spbb23*spaa45-13/6*spaa23*spbb23*spaa24*spaa35+23/6*spaa23*spaa34*spbb34*spaa45-3/2*spaa24*spaa25*spbb25*spaa35-23/6*spaa24*spaa34*spbb34*spaa35))/(spaa14*spaa25*spaa35*spab2152)+
(+1/4*spaa15*spaa23^2*spbb24*spaa45^2)/(spaa14*spaa25*spaa35^2*spab2152)+
(spaa15*(-13/12*spaa23*spaa45-17/4*spaa24*spaa35))/(spaa14*spaa25*spaa35),
(+599/72*spaa15^3*spaa24^3)/(spaa14^3*spaa25^3)+
(-1/4*spaa12*spaa15^2*spaa24^2*spbb25^2*spaa45)/(spaa14^3*spaa25*spab2152^2)+
(-3*spab2152)/(spaa24*spbb24)+
(-3*spaa12*spaa13^2*spbb14*spbb23*spaa34*spaa45)/(spaa14^2*spaa23*spbb24*spaa35*spab3153)+
(spaa12*spaa13^2*spbb23*spaa34*spaa45*(-3*spaa12*spbb12-3*spaa13*spbb13+3*spaa23*spbb23))/(spaa14^3*spaa23*spbb24*spaa35*spab3153)+
(+9/2*spaa13^3*spaa34^3*spbb34^3*spbb35*spaa45^2)/(spaa14^3*spaa23*spbb24*spaa25*spbb25*spaa35*spab2152*spab5125)+
(-15/2*spaa12^3*spaa13*spbb13*spbb23*spbb24*spaa34^3*spaa45)/(spaa14^3*spaa23*spaa25*spbb25*spaa35*spab2152*spab5125)+
(+1*spaa12^2*spaa13*spbb23*spaa34^4*spbb34^2*spaa45)/(spaa14^3*spaa23*spaa25*spbb25*spaa35*spab2152*spab5125)+
(-5/2*spaa12*spaa13^2*spbb23*spaa34^3*spbb34^2*spbb35*spaa45)/(spaa14^3*spaa23*spbb24*spaa25*spbb25*spab2152*spab5125)+
(spbb23*spaa13*spaa45*(5/2*spaa12^5*spbb12^3*spaa23*spbb23*spaa35^2+9/2*spaa12^5*spbb12^2*spbb13*spbb25*spaa35^3+1/2*spaa12^4*spbb12^3*spaa13^2*spbb13*spaa25*spaa35+1/4*spaa12^4*spbb12^2*spaa13*spbb13*spaa23*spbb23*spaa35^2-15*spaa12^4*spbb12*spaa13*spbb13^2*spbb25*spaa35^3+5/2*spaa12^4*spbb12^2*spaa23^2*spbb23^2*spaa35^2-5/2*spaa12^4*spbb12^2*spaa23*spbb23*spaa25*spbb25*spaa35^2-29/2*spaa12^4*spbb12*spbb13*spaa23*spbb23*spbb25*spaa35^3+3*spaa12^4*spbb12^2*spaa25^2*spbb25^2*spaa35^2+15*spaa12^4*spbb12*spbb13*spaa25*spbb25^2*spaa35^3+12*spaa12^4*spbb13^2*spbb25^2*spaa35^4-1/2*spaa12^3*spbb12^3*spaa13^3*spbb13*spaa25^2-7*spaa12^3*spbb12^2*spaa13^3*spbb13^2*spaa25*spaa35-1/2*spaa12^3*spbb12^3*spaa13^2*spaa23*spbb23*spaa25^2-9/2*spaa12^3*spbb12^2*spaa13^2*spbb13*spaa23*spbb23*spaa25*spaa35+73/4*spaa12^3*spbb12*spaa13^2*spbb13^2*spaa23*spbb23*spaa35^2-33/2*spaa12^3*spaa13^2*spbb13^3*spbb25*spaa35^3+7/2*spaa12^3*spbb12^2*spaa13*spaa23^2*spbb23^2*spaa25*spaa35+77/4*spaa12^3*spbb12*spaa13*spbb13*spaa23^2*spbb23^2*spaa35^2-197/4*spaa12^3*spaa13*spbb13^2*spaa23*spbb23*spbb25*spaa35^3-3/2*spaa12^3*spbb12*spaa23^2*spbb23^2*spaa25*spbb25*spaa35^2-47/2*spaa12^3*spbb13*spaa23^2*spbb23^2*spbb25*spaa35^3-3/2*spaa12^3*spbb12*spaa23*spbb23*spaa25^2*spbb25^2*spaa35^2+33/4*spaa12^3*spbb13*spaa23*spbb23*spaa25*spbb25^2*spaa35^3+1*spaa12^3*spbb12*spaa25^3*spbb25^3*spaa35^2-1/2*spaa12^2*spbb12^2*spaa13^4*spbb13^2*spaa25^2-1*spaa12^2*spbb12*spaa13^4*spbb13^3*spaa25*spaa35+33/2*spaa12^2*spaa13^3*spbb13^3*spaa23*spbb23*spaa35^2+1/2*spaa12^2*spbb12^2*spaa13^2*spaa23^2*spbb23^2*spaa25^2+3/2*spaa12^2*spbb12*spaa13^2*spbb13*spaa23^2*spbb23^2*spaa25*spaa35+81/2*spaa12^2*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spaa35^2+47/2*spaa12^2*spaa13*spbb13*spaa23^3*spbb23^3*spaa35^2+7/2*spaa12^2*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spaa35^2+9/2*spaa12^2*spaa23*spbb23*spaa25^3*spbb25^3*spaa35^2+9/2*spaa12*spaa13^5*spbb13^4*spaa25*spaa35+1*spaa12*spbb12*spaa13^4*spbb13^2*spaa23*spbb23*spaa25^2+18*spaa12*spaa13^4*spbb13^3*spaa23*spbb23*spaa25*spaa35+3/2*spaa12*spbb12*spaa13^3*spbb13*spaa23^2*spbb23^2*spaa25^2+47/2*spaa12*spaa13^3*spbb13^2*spaa23^2*spbb23^2*spaa25*spaa35+1/2*spaa12*spbb12*spaa13^2*spaa23^3*spbb23^3*spaa25^2+10*spaa12*spaa13^2*spbb13*spaa23^3*spbb23^3*spaa25*spaa35-1/2*spaa13^4*spbb13^2*spaa23^2*spbb23^2*spaa25^2-1*spaa13^3*spbb13*spaa23^3*spbb23^3*spaa25^2-1/2*spaa13^2*spaa23^4*spbb23^4*spaa25^2))/(spaa14^3*spaa23*spbb24*spaa25^2*spbb25*spbb34*spaa35^2*spab2152*spab5125)+
(spaa13*spaa15*spaa34*(15/2*spaa12^4*spbb12^4+71/2*spaa12^3*spbb12^3*spaa13*spbb13+41/2*spaa12^3*spbb12^3*spaa23*spbb23+173/24*spaa12^3*spbb12^3*spaa24*spbb24+2249/24*spaa12^3*spbb12^2*spbb13*spbb24*spaa34+105/2*spaa12^2*spbb12^2*spaa13^2*spbb13^2+191/2*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23+231/2*spaa12^2*spbb12*spaa13*spbb13^2*spbb24*spaa34+41*spaa12^2*spbb12^2*spaa23^2*spbb23^2-29/24*spaa12^2*spbb12^2*spaa23*spbb23*spaa24*spbb24+4351/24*spaa12^2*spbb12*spbb13*spaa23*spbb23*spbb24*spaa34-625/24*spaa12^2*spbb12^2*spaa24^2*spbb24^2+887/24*spaa12^2*spbb12*spbb13*spaa24*spbb24^2*spaa34+63*spaa12^2*spbb13^2*spbb24^2*spaa34^2+29*spaa12*spbb12*spaa13^3*spbb13^3+87*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23+29*spaa12*spaa13^2*spbb13^3*spbb24*spaa34+339/4*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^2+87*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24*spaa34+97/4*spaa12*spbb12*spaa23^3*spbb23^3+1117/24*spaa12*spbb12*spaa23^2*spbb23^2*spaa24*spbb24+295/4*spaa12*spbb13*spaa23^2*spbb23^2*spbb24*spaa34-353/12*spaa12*spbb12*spaa23*spbb23*spaa24^2*spbb24^2+1957/24*spaa12*spbb13*spaa23*spbb23*spaa24*spbb24^2*spaa34-101/4*spaa12*spbb12*spaa24^3*spbb24^3-83/4*spaa12*spbb13*spaa24^2*spbb24^3*spaa34+9/2*spaa13^4*spbb13^4+18*spaa13^3*spbb13^3*spaa23*spbb23+27*spaa13^2*spbb13^2*spaa23^2*spbb23^2+63/4*spaa13*spbb13*spaa23^3*spbb23^3+9/4*spaa23^4*spbb23^4+27/2*spaa23^3*spbb23^3*spaa24*spbb24+223/24*spaa23^2*spbb23^2*spaa24^2*spbb24^2-95/24*spaa23*spbb23*spaa24^3*spbb24^3))/(spaa14^2*spaa23*spbb24*spaa25*spbb25*spaa35*spab2152*spab5125)+
(+121/4*spaa12^2*spbb14*spaa15*spbb24*spaa34^2*spbb35^2*spaa45)/(spaa14^2*spaa23*spaa25*spbb25*spbb34*spab2152*spab5125)+
(+27/2*spaa12^2*spbb13*spaa15*spbb25*spaa34*spaa45*spbb45)/(spaa14^2*spaa23*spbb34*spab2152*spab5125)+
(+53/4*spaa12^3*spaa15*spbb15^2*spbb23*spbb24*spaa34*spaa45)/(spaa14^2*spaa23*spaa25*spbb25*spbb34*spab2152*spab5125)+
(-13/2*spaa12^2*spaa15^3*spbb15^3*spaa45)/(spaa14^2*spaa23*spaa25*spbb34*spab2152*spab5125)+
(+415/24*spaa12^2*spbb12*spaa13*spaa15^2*spbb15^2*spbb35*spaa45)/(spaa14^2*spaa23*spaa25*spbb25*spbb34*spab2152*spab5125)+
(+59/24*spaa12^3*spbb12*spaa15*spbb15*spbb24*spaa34*spbb35*spaa45)/(spaa14^2*spaa23*spaa25*spbb25*spbb34*spab2152*spab5125)+
(+33*spaa12^2*spbb12*spaa15*spbb25*spbb35*spaa45)/(spaa14^2*spbb34*spab2152*spab5125)+
(-3/2*spaa12^2*spbb12*spaa15*spaa23*spbb23*spbb35*spaa45)/(spaa14^2*spaa25*spbb34*spab2152*spab5125)+
(spaa12^2*spaa15*spbb35*spaa45*(-169/24*spaa12*spbb12^2*spaa13*spbb13*spaa23+5/2*spaa12*spbb12^2*spaa23^2*spbb23-493/24*spbb12*spaa13^2*spbb13^2*spaa23-33/2*spaa13^2*spbb13^2*spbb14*spaa34+1/2*spbb12*spaa13*spbb13*spaa23^2*spbb23-35*spaa13*spbb13^2*spaa23*spbb24*spaa34-47/2*spbb13*spaa23^2*spbb23*spbb24*spaa34))/(spaa14^2*spaa23*spaa25^2*spbb25*spbb34*spab2152*spab5125)+
(spbb12*spaa13^3*spaa45^2*spbb45*(-1/2*spaa12^2*spbb12^2+2*spaa12*spbb12*spaa23*spbb23-3/2*spaa23^2*spbb23^2))/(spaa14^2*spaa23*spbb24*spbb25*spaa35^2*spab2152*spab5125)+
(5*spaa13^5*spbb13^4*spbb14*spaa15+5*spaa13^5*spbb13^4*spbb34*spaa35+1/2*spaa13^5*spbb13^3*spbb14*spbb34*spaa45+3/2*spaa13^4*spbb13^2*spaa14*spbb14^2*spbb34*spaa45-2203/12*spaa13^4*spbb13^3*spbb14*spaa15^2*spbb15-5*spaa13^4*spbb13^4*spaa15*spaa35*spbb45-4459/24*spaa13^4*spbb13^3*spaa15*spbb15*spbb34*spaa35-4717/24*spaa13^4*spbb13^2*spbb14*spaa15*spbb15*spbb34*spaa45+8*spaa13^4*spbb13^3*spbb34*spaa35^2*spbb35-15/4*spaa13^4*spbb13^2*spbb15*spbb34^2*spaa35*spaa45+43/2*spaa13^4*spbb13*spbb14*spbb15*spbb34^2*spaa45^2-5/2*spaa13^3*spbb13^2*spaa14^2*spbb14^3*spaa15+9/2*spaa13^3*spbb13*spaa14^2*spbb14^3*spbb34*spaa45-3211/12*spaa13^3*spbb13^2*spaa14*spbb14^2*spaa15^2*spbb15+19*spaa13^3*spbb13*spaa14*spbb14^2*spaa15*spbb15*spbb34*spaa45-1/2*spaa13^3*spaa14*spbb14^2*spbb15*spbb34^2*spaa45^2-3065/6*spaa13^3*spbb13^2*spbb14*spaa15^3*spbb15^2+1255/24*spaa13^3*spbb13^3*spbb14*spaa15^2*spaa34*spbb45-265/4*spaa13^3*spbb13^3*spaa15^2*spbb15*spaa35*spbb45-916/3*spaa13^3*spbb13^2*spaa15^2*spbb15^2*spbb34*spaa35+3949/12*spaa13^3*spbb13*spbb14*spaa15^2*spbb15^2*spbb34*spaa45-85/2*spaa13^3*spbb13^3*spaa15*spaa35^2*spbb35*spbb45-1393/24*spaa13^3*spbb13^2*spaa15*spbb15*spbb34*spaa35^2*spbb35+5689/24*spaa13^3*spbb13*spaa15*spbb15^2*spbb34^2*spaa35*spaa45+75/4*spaa13^3*spbb14*spaa15*spbb15^2*spbb34^2*spaa45^2+37*spaa13^3*spbb13^2*spbb34*spaa35^3*spbb35^2+185/4*spaa13^3*spbb13*spbb15*spbb34^2*spaa35^2*spbb35*spaa45-12*spaa13^3*spbb15^2*spbb34^3*spaa35*spaa45^2+2*spaa13^2*spbb13*spaa14^3*spbb14^4*spaa15-2*spaa13^2*spaa14^3*spbb14^4*spbb34*spaa45-47*spaa13^2*spbb13*spaa14^2*spbb14^3*spaa15^2*spbb15-11*spaa13^2*spaa14^2*spbb14^3*spaa15*spbb15*spbb34*spaa45-643/6*spaa13^2*spbb13*spaa14*spbb14^2*spaa15^3*spbb15^2+2785/24*spaa13^2*spbb13^2*spaa14*spbb14^2*spaa15^2*spaa34*spbb45+785/24*spaa13^2*spaa14*spbb14^2*spaa15^2*spbb15^2*spbb34*spaa45+9559/24*spaa13^2*spbb13*spbb14*spaa15^4*spbb15^3+2133/8*spaa13^2*spbb13^2*spbb14*spaa15^3*spbb15*spaa34*spbb45+2135/4*spaa13^2*spbb13^2*spaa15^3*spbb15^2*spaa35*spbb45+3445/4*spaa13^2*spbb13*spaa15^3*spbb15^3*spbb34*spaa35+728/3*spaa13^2*spbb14*spaa15^3*spbb15^3*spbb34*spaa45-67/4*spaa13^2*spbb13^3*spaa15^2*spaa34*spaa35*spbb45^2-499/6*spaa13^2*spbb13^2*spaa15^2*spbb15*spaa35^2*spbb35*spbb45+14101/24*spaa13^2*spbb13*spaa15^2*spbb15^2*spbb34*spaa35^2*spbb35+71/2*spaa13^2*spaa15^2*spbb15^3*spbb34^2*spaa35*spaa45-89*spaa13^2*spbb13^2*spaa15*spaa35^3*spbb35^2*spbb45+799/4*spaa13^2*spbb13*spaa15*spbb15*spbb34*spaa35^3*spbb35^2-35*spaa13^2*spaa15*spbb15^2*spbb34^2*spaa35^2*spbb35*spaa45+69/2*spaa13^2*spbb13*spbb34*spaa35^4*spbb35^3+1*spaa13^2*spbb15*spbb34^2*spaa35^3*spbb35^2*spaa45-19/2*spaa13*spaa14^3*spbb14^4*spaa15^2*spbb15-313/24*spaa13*spaa14^2*spbb14^3*spaa15^3*spbb15^2+89/2*spaa13*spbb13*spaa14^2*spbb14^3*spaa15^2*spaa34*spbb45+1385/8*spaa13*spaa14*spbb14^2*spaa15^4*spbb15^3+5567/24*spaa13*spbb13*spaa14*spbb14^2*spaa15^3*spbb15*spaa34*spbb45+5353/12*spaa13*spbb14*spaa15^5*spbb15^4+4465/24*spaa13*spbb13*spbb14*spaa15^4*spbb15^2*spaa34*spbb45-471/2*spaa13*spbb13*spaa15^4*spbb15^3*spaa35*spbb45+3949/12*spaa13*spaa15^4*spbb15^4*spbb34*spaa35-1561/24*spaa13*spbb13^2*spbb14*spaa15^3*spaa34^2*spbb45^2-1294/3*spaa13*spbb13^2*spaa15^3*spbb15*spaa34*spaa35*spbb45^2-14377/24*spaa13*spbb13*spaa15^3*spbb15^2*spaa35^2*spbb35*spbb45+169/8*spaa13*spaa15^3*spbb15^3*spbb34*spaa35^2*spbb35-2035/24*spaa13*spbb13^2*spaa15^2*spaa34*spaa35^2*spbb35*spbb45^2-329*spaa13*spbb13*spaa15^2*spbb15*spaa35^3*spbb35^2*spbb45-901/24*spaa13*spaa15^2*spbb15^2*spbb34*spaa35^3*spbb35^2-113/2*spaa13*spbb13*spaa15*spaa35^4*spbb35^3*spbb45+3/2*spaa13*spaa15*spbb15*spbb34*spaa35^4*spbb35^3+1/2*spaa13*spbb34*spaa35^5*spbb35^4-165/4*spaa14*spbb14^2*spaa15^4*spbb15^2*spaa34*spbb45-93/2*spbb13*spaa14*spbb14^2*spaa15^3*spaa34^2*spbb45^2-3755/24*spbb14*spaa15^5*spbb15^3*spaa34*spbb45-1749/8*spaa15^5*spbb15^4*spaa35*spbb45-4487/24*spbb13*spbb14*spaa15^4*spbb15*spaa34^2*spbb45^2-2281/8*spbb13*spaa15^4*spbb15^2*spaa34*spaa35*spbb45^2-1227/8*spaa15^4*spbb15^3*spaa35^2*spbb35*spbb45-20*spbb13^2*spaa15^3*spaa34^2*spaa35*spbb45^3-1709/24*spbb13*spaa15^3*spbb15*spaa34*spaa35^2*spbb35*spbb45^2-1691/24*spaa15^3*spbb15^2*spaa35^3*spbb35^2*spbb45+93/4*spbb13*spaa15^2*spaa34*spaa35^3*spbb35^2*spbb45^2-41/2*spaa15^2*spbb15*spaa35^4*spbb35^3*spbb45)/(spaa14*spaa23*spbb24*spaa25*spbb25*spbb34*spaa35*spab2152*spab5125)+
(spbb14*spaa15^2*spaa23*spbb23*(35*spaa12*spaa13*spbb13^2*spbb24*spaa34+107/4*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34-33/2*spaa13^3*spbb13^3-33/2*spaa13^2*spbb13^2*spaa14*spbb14+33/2*spaa13^2*spbb13^2*spaa23*spbb23+81/2*spaa13*spbb13*spaa23^2*spbb23^2+47/2*spaa23^3*spbb23^3))/(spaa14*spbb24*spaa25^2*spbb25*spbb34*spaa35*spab2152*spab5125)+
(spaa13^3*spbb14^2*spaa45^3*spbb45*(-1/2*spaa12*spbb12-1*spaa14*spbb14))/(spaa14*spaa23*spbb24*spaa25*spbb25*spaa35^2*spab2152*spab5125)+
(129/2*spaa13^4*spbb13^3*spbb14*spaa15-19/2*spaa13^4*spbb13^3*spbb34*spaa35-9/2*spaa13^4*spbb13^2*spbb14*spbb34*spaa45+749/24*spaa13^3*spbb13^2*spaa14*spbb14^2*spaa15-20*spaa13^3*spbb13*spaa14*spbb14^2*spbb34*spaa45+6865/24*spaa13^3*spbb13^2*spbb14*spaa15^2*spbb15+2191/24*spaa13^3*spbb13^3*spaa15*spaa35*spbb45+2383/12*spaa13^3*spbb13^2*spaa15*spbb15*spbb34*spaa35-38/3*spaa13^3*spbb13*spbb14*spaa15*spbb15*spbb34*spaa45-51/2*spaa13^3*spbb13^2*spbb34*spaa35^2*spbb35+131/4*spaa13^3*spbb13*spbb15*spbb34^2*spaa35*spaa45+27/2*spaa13^3*spbb14*spbb15*spbb34^2*spaa45^2-913/24*spaa13^2*spbb13*spaa14^2*spbb14^3*spaa15-1/2*spaa13^2*spaa14^2*spbb14^3*spbb34*spaa45-109/8*spaa13^2*spbb13*spaa14*spbb14^2*spaa15^2*spbb15-1121/24*spaa13^2*spaa14*spbb14^2*spaa15*spbb15*spbb34*spaa45-2281/12*spaa13^2*spbb13*spbb14*spaa15^3*spbb15^2+135*spaa13^2*spbb13^2*spbb14*spaa15^2*spaa34*spbb45-835/3*spaa13^2*spbb13^2*spaa15^2*spbb15*spaa35*spbb45-7151/24*spaa13^2*spbb13*spaa15^2*spbb15^2*spbb34*spaa35-5273/24*spaa13^2*spbb14*spaa15^2*spbb15^2*spbb34*spaa45+269/4*spaa13^2*spbb13^2*spaa15*spaa35^2*spbb35*spbb45-4591/24*spaa13^2*spbb13*spaa15*spbb15*spbb34*spaa35^2*spbb35+75/2*spaa13^2*spaa15*spbb15^2*spbb34^2*spaa35*spaa45-126*spaa13^2*spbb13*spbb34*spaa35^3*spbb35^2+5*spaa13^2*spbb15*spbb34^2*spaa35^2*spbb35*spaa45+6*spaa13*spaa14^3*spbb14^4*spaa15+195/4*spaa13*spaa14^2*spbb14^3*spaa15^2*spbb15+603/4*spaa13*spaa14*spbb14^2*spaa15^3*spbb15^2-2629/24*spaa13*spbb13*spaa14*spbb14^2*spaa15^2*spaa34*spbb45-1937/12*spaa13*spbb14*spaa15^4*spbb15^3-8557/24*spaa13*spbb13*spbb14*spaa15^3*spbb15*spaa34*spbb45+223/12*spaa13*spbb13*spaa15^3*spbb15^2*spaa35*spbb45-746/3*spaa13*spaa15^3*spbb15^3*spbb34*spaa35+1615/8*spaa13*spbb13^2*spaa15^2*spaa34*spaa35*spbb45^2+3053/8*spaa13*spbb13*spaa15^2*spbb15*spaa35^2*spbb35*spbb45+1147/12*spaa13*spaa15^2*spbb15^2*spbb34*spaa35^2*spbb35+811/4*spaa13*spbb13*spaa15*spaa35^3*spbb35^2*spbb45-9*spaa13*spaa15*spbb15*spbb34*spaa35^3*spbb35^2-2*spaa13*spbb34*spaa35^4*spbb35^3+13/4*spaa14^2*spbb14^3*spaa15^2*spaa34*spbb45+65/4*spaa14*spbb14^2*spaa15^3*spbb15*spaa34*spbb45+301/4*spbb14*spaa15^4*spbb15^2*spaa34*spbb45+497/3*spaa15^4*spbb15^3*spaa35*spbb45+67/2*spbb13*spbb14*spaa15^3*spaa34^2*spbb45^2+2309/24*spbb13*spaa15^3*spbb15*spaa34*spaa35*spbb45^2+935/12*spaa15^3*spbb15^2*spaa35^2*spbb35*spbb45+151/4*spbb13*spaa15^2*spaa34*spaa35^2*spbb35*spbb45^2+227/4*spaa15^2*spbb15*spaa35^3*spbb35^2*spbb45-3*spaa15*spaa35^4*spbb35^3*spbb45)/(spaa14*spaa23*spbb24*spaa25*spbb25*spbb34*spaa35*spab5125)+
(spbb14*spaa15^2*(-1*spaa12^3*spbb12^3-1009/24*spaa12^2*spbb12^2*spaa13*spbb13-24*spaa12^2*spbb12^2*spaa23*spbb23-889/24*spaa12*spbb12*spaa13^2*spbb13^2-1069/12*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-167/4*spaa12*spbb12*spaa23^2*spbb23^2-889/24*spaa13^2*spbb13^2*spaa23*spbb23-2101/24*spaa13*spbb13*spaa23^2*spbb23^2-169/4*spaa23^3*spbb23^3))/(spaa14*spbb24*spaa25^2*spbb25*spbb34*spaa35*spab5125)+
(spaa15*(31/24*spaa12^2*spbb12^2-35*spaa12*spbb12*spaa13*spbb13-65/3*spaa12*spbb12*spaa23*spbb23-33/2*spaa13^2*spbb13^2-35*spaa13*spbb13*spaa23*spbb23-551/24*spaa23^2*spbb23^2))/(spaa14*spbb24*spaa25^2*spbb25)+
(-3/2*spbb12*spaa13^2*spaa45)/(spaa14*spbb25*spaa35^2)+
(179/24*spaa13^3*spbb13^2*spbb14*spaa15-247/24*spaa13^3*spbb13^2*spbb34*spaa35+49/4*spaa13^3*spbb13*spbb14*spbb34*spaa45-9995/24*spaa13^2*spbb13*spbb14*spaa15^2*spbb15-3677/24*spaa13^2*spbb13^2*spaa15*spaa35*spbb45-182/3*spaa13^2*spbb13*spaa15*spbb15*spbb34*spaa35+257/24*spaa13^2*spbb14*spaa15*spbb15*spbb34*spaa45-121/12*spaa13^2*spbb13*spaa34*spbb34^2*spaa35-3/2*spaa13^2*spbb14*spaa34*spbb34^2*spaa45+1103/12*spaa13^2*spbb13*spbb34*spaa35^2*spbb35-83/4*spaa13^2*spbb15*spbb34^2*spaa35*spaa45+4907/24*spaa13*spbb14*spaa15^3*spbb15^2-2485/6*spaa13*spbb13*spaa15^2*spbb15*spaa35*spbb45-121*spaa13*spaa15^2*spbb15^2*spbb34*spaa35-5639/24*spaa13*spbb13*spaa15*spaa35^2*spbb35*spbb45+187/4*spaa13*spaa15*spbb15*spbb34*spaa35^2*spbb35+329/24*spaa13*spaa34^2*spbb34^3*spaa35+503/12*spaa13*spaa34*spbb34^2*spaa35^2*spbb35+713/24*spaa13*spbb34*spaa35^3*spbb35^2-1403/24*spaa15^3*spbb15^2*spaa35*spbb45-275/4*spaa15^2*spbb15*spaa35^2*spbb35*spbb45+22*spaa15*spaa35^3*spbb35^2*spbb45)/(spaa14*spaa23*spbb24*spaa25*spbb25*spbb34*spaa35)+
(spbb14*(545/24*spaa12^2*spbb12*spbb24+2135/12*spaa12*spbb12*spaa13*spbb34+321/4*spaa12*spaa13*spbb14*spbb23+629/24*spaa12*spaa14*spbb14*spbb24-79/4*spaa12*spaa24*spbb24^2+3959/24*spaa13^2*spbb13*spbb34+583/6*spaa13*spaa14*spbb14*spbb34))/(spaa23*spbb24*spaa25*spbb25*spbb34)+
(-161/24*spbb34*spaa35)/(spbb24*spaa25)+
(15/2*spaa12*spbb12-365/8*spaa13*spbb13-81/2*spaa14*spbb14+1391/24*spaa23*spbb23)/(spaa25*spbb25)+
(spbb24*(-389/24*spaa12*spbb12-604/3*spaa13*spbb13-1229/24*spaa14*spbb14+111/4*spaa23*spbb23))/(spbb25*spbb34*spaa35)+
(-143/4*spbb14*spaa15)/(spbb34*spaa35)+
(+137/12),
(-3/2*spaa12^3*spbb23*spaa34^2*spaa45)/(spaa14^3*spaa23*spaa25*spab2152)+
(-3*spaa12*spaa13^2*spbb23^2*spaa24*spaa34*spaa45)/(spaa14^3*spaa35*spab3153^2)+
(-3/2*spaa12*spbb12*spaa13*spaa15*spaa34^3*spbb34^2)/(spaa14^3*spbb14*spaa23*spbb24*spaa35*spab3153)+
(+15*spaa15^2*spaa34*spab1231^3)/(spaa14^3*spbb14*spbb24*spaa25*spaa35*spab3153)+
(+15*spaa12^2*spbb12*spaa15^2*spaa34^3*spbb34)/(spaa14^3*spaa23*spbb24*spaa25*spaa35*spab3153)+
(+12*spaa12*spaa15^3*spbb15*spaa34^3*spbb34)/(spaa14^3*spaa23*spbb24*spaa25*spaa35*spab3153)+
(+3*spaa12*spaa15^2*spaa34^4*spbb34^2)/(spaa14^3*spaa23*spbb24*spaa25*spaa35*spab3153)+
(-9/2*spaa12*spbb12*spaa15^2*spaa34^3*spbb34^2)/(spaa14^3*spbb14*spbb24*spaa25*spaa35*spab3153)+
(+21/2*spaa12*spbb13*spaa15^2*spaa34^3*spbb34)/(spaa14^3*spbb14*spaa25*spaa35*spab3153)+
(-18*spaa12^2*spbb13*spaa15^2*spaa34^3)/(spaa14^3*spaa23*spaa25*spaa35*spab3153)+
(-3/2*spaa12^2*spbb12^2*spaa15^2*spaa34^2*spbb34)/(spaa14^3*spbb14*spbb24*spaa25*spaa35*spab3153)+
(-19/4*spaa12*spbb12*spbb13*spaa15^3*spaa34^2*spbb45)/(spaa14^3*spbb14*spbb24*spaa25*spaa35*spab3153)+
(+8*spaa12^2*spbb12*spaa15^3*spbb15*spaa34^2)/(spaa14^3*spaa23*spbb24*spaa25*spaa35*spab3153)+
(-6*spaa12*spbb12*spaa15^2*spaa34*spaa45^2*spbb45^2)/(spaa14^3*spbb14*spbb24*spaa25*spaa35*spab3153)+
(spaa15^2*spaa45*(1/4*spaa12^2*spbb12^3*spaa23^3*spbb24*spaa25+93/4*spaa12^2*spbb12^2*spbb13*spaa23^3*spbb24*spaa35+59/2*spaa12^2*spbb12^3*spaa23^2*spaa25*spaa35*spbb45+18*spaa12^2*spbb12^2*spbb13*spaa23^2*spaa35^2*spbb45-149/4*spaa12^2*spbb12^2*spbb15*spaa23*spaa25*spaa35^2*spbb45+63/4*spaa12^2*spbb12*spbb13*spbb15*spaa23*spaa35^3*spbb45+8*spaa12^2*spbb12*spbb15^2*spaa25*spaa35^3*spbb45-15*spaa12^2*spbb13*spbb15^2*spaa35^4*spbb45+69/2*spaa12*spbb12*spaa13*spbb13^2*spaa23^3*spbb24*spaa35+115/4*spaa12*spbb12*spaa13*spbb13^2*spaa23^2*spaa35^2*spbb45+9/2*spaa12*spbb12^2*spbb13*spaa15*spaa23^4*spbb24+79/4*spaa12*spbb12^2*spaa23^4*spbb23*spbb24*spaa25-33/4*spaa12*spbb12*spbb13*spaa23^4*spbb23*spbb24*spaa35+15*spaa12*spbb12^2*spaa23^3*spbb24*spaa25^2*spbb25+61/4*spaa12*spbb12^2*spaa23^3*spbb23*spaa25*spaa35*spbb45-39/2*spaa12*spbb12*spbb13*spaa23^3*spbb24*spaa35^2*spbb35+21/4*spaa12*spbb12^2*spaa23^2*spaa25^2*spbb25*spaa35*spbb45+21/2*spaa12*spbb13*spbb15*spaa23^2*spbb23*spaa35^3*spbb45-10*spaa12*spbb12*spbb15*spaa23*spaa25^2*spbb25*spaa35^2*spbb45+3*spaa12*spbb15^2*spaa23*spbb23*spaa25*spaa35^3*spbb45+16*spaa13^2*spbb13^3*spaa23^3*spbb24*spaa35+15*spaa13^2*spbb13^3*spaa23^2*spaa35^2*spbb45+5/4*spbb12*spaa13*spbb13^2*spaa15*spaa23^4*spbb24+1/4*spaa13*spbb13^2*spaa23^4*spbb23*spbb24*spaa35+1*spaa13*spbb13^2*spaa23^3*spbb23*spaa35^2*spbb45-3/4*spbb12*spbb13*spaa15*spaa23^5*spbb23*spbb24+6*spbb12*spaa23^5*spbb23^2*spbb24*spaa25-27/4*spbb13*spaa23^5*spbb23^2*spbb24*spaa35+6*spbb12*spaa23^4*spbb23*spbb24*spaa25^2*spbb25+6*spbb12*spaa23^4*spbb23^2*spaa25*spaa35*spbb45-27/4*spbb13*spaa23^4*spbb23^2*spaa35^2*spbb45+6*spbb14*spaa23^3*spbb23*spaa25^2*spbb25^2*spaa35+6*spbb15*spaa23^2*spbb23*spaa25^2*spbb25*spaa35^2*spbb45))/(spaa14^3*spbb14^2*spaa23*spbb24*spaa25^2*spaa35^2*spab3153)+
(-1/4*spbb12^2*spaa13^2*spaa15^2*spaa45*spbb45*spab1231)/(spaa14^3*spbb14*spbb24^2*spaa35^2*spab3153)+
(-3/2*spaa12^3*spbb13*spbb23*spaa24*spaa34*spaa35^2)/(spaa14^3*spbb14*spaa23*spaa25^2*spab3153)+
(spaa12^3*spbb13*spaa24*spaa35^2*(-3/2*spaa12*spbb12^2*spaa15-3/2*spbb12*spaa15^2*spbb15-3/2*spbb12*spaa15*spaa23*spbb23+3/2*spbb13*spaa15*spbb25*spaa35+3/2*spaa23*spbb23^2*spaa35))/(spaa14^3*spbb14*spaa23*spbb24*spaa25^3*spab3153)+
(+3/2*spbb12^2*spbb13*spaa15^5*spaa23^3*spaa34)/(spaa14^3*spbb14*spbb24*spaa25^2*spaa35^3*spab3153)+
(+3/2*spaa12^3*spbb12*spbb14*spaa15*spaa45^2)/(spaa14^2*spbb24*spaa25^3*spab3153)+
(-29*spaa12^2*spaa13*spbb13^2*spbb25*spaa35^3+77/2*spaa12^2*spbb13*spaa15*spbb15*spbb25*spaa35^3-23/4*spaa12^2*spbb13*spaa23*spbb23*spbb25*spaa35^3-3/2*spaa12^2*spbb13*spaa25*spbb25^2*spaa35^3+35/4*spaa12*spaa13^3*spbb13^3*spaa35^2+195/2*spaa12*spaa13^2*spbb13^2*spaa15*spbb15*spaa35^2-2*spaa12*spaa13^2*spbb13^2*spaa23*spbb23*spaa35^2-31/4*spaa12*spaa13*spbb13*spaa15^2*spbb15^2*spaa35^2-156*spaa12*spaa13*spbb13*spaa15*spbb15*spaa25*spbb25*spaa35^2+41/4*spaa12*spaa13*spbb13*spaa23^2*spbb23^2*spaa35^2-43/2*spaa12*spaa15^3*spbb15^3*spaa35^2-122*spaa12*spaa15^2*spbb15^2*spaa25*spbb25*spaa35^2-149/4*spaa12*spaa15^2*spbb15^2*spaa35^3*spbb35-31/4*spaa12*spaa15*spbb15*spaa25^2*spbb25^2*spaa35^2-35/2*spaa12*spaa15*spbb15*spaa25*spbb25*spaa35^3*spbb35-21/4*spaa12*spaa15*spbb15*spaa35^4*spbb35^2+189/4*spbb12*spaa13^4*spbb13^2*spaa25^2+39*spaa13^4*spbb13^3*spaa25*spaa35+377/4*spbb12*spaa13^3*spbb13*spaa15*spbb15*spaa25^2+99/2*spaa13^3*spbb13^2*spaa15*spbb15*spaa25*spaa35-195/4*spbb12*spaa13^3*spbb13*spaa23*spbb23*spaa25^2-1/4*spaa13^3*spbb13^2*spaa23*spbb23*spaa25*spaa35+73/2*spbb12^2*spaa13^3*spaa25^3*spbb35-217/4*spbb12*spaa13^3*spbb13*spaa25^3*spbb25+191/4*spbb12*spaa13^2*spaa15^2*spbb15^2*spaa25^2+287/4*spaa13^2*spbb13*spaa15^2*spbb15^2*spaa25*spaa35+521/4*spbb12*spaa13^2*spaa15*spbb15*spaa25^2*spaa35*spbb35+11/2*spbb12*spaa13^2*spaa23^2*spbb23^2*spaa25^2-12*spaa13^2*spbb13*spaa23^2*spbb23^2*spaa25*spaa35+25/4*spbb12*spaa13^2*spaa23*spbb23*spaa25^3*spbb25+185/4*spaa13*spaa15^3*spbb15^3*spaa25*spaa35)/(spaa14^2*spbb14*spaa23*spbb24*spaa25*spaa35*spab3153)+
(spbb12*spbb13*spaa15^2*spaa23^2*(-1/2*spaa12*spbb12-1/2*spaa13*spbb13-1/4*spaa23*spbb23-1/4*spaa24*spbb24))/(spaa14^2*spbb14^2*spaa25*spaa35*spab3153)+
(-1/4*spaa13^3*spbb14*spbb23^2*spaa45)/(spaa14^2*spbb24^2*spaa35*spab3153)+
(spaa12^2*spbb13*spaa35^2*(-15/4*spaa12^2*spbb12^2+117/4*spaa12*spbb12*spaa13*spbb13-33/2*spaa12*spbb12*spaa23*spbb23-57/4*spaa12*spbb13*spbb24*spaa34+30*spaa13^2*spbb13^2-39/4*spaa23^2*spbb23^2))/(spaa14^2*spbb14*spaa23*spbb24*spaa25^2*spab3153)+
(spbb12^2*spaa13^3*spaa25^2*(-15*spaa12*spbb12+1/4*spaa13*spbb13-9/2*spaa23*spbb23))/(spaa14^2*spbb14*spaa23*spbb24*spaa35^2*spab3153)+
(-183/4*spaa23^3*spbb23^2*spbb24*spaa25*spaa35-46*spaa23^3*spbb23*spbb24^2*spaa25*spaa45+3/2*spaa23^3*spbb23^2*spbb34*spaa35^2+153/4*spaa23^3*spbb23*spbb24*spbb34*spaa35*spaa45+139/4*spaa23^3*spbb24^2*spbb34*spaa45^2+1865/4*spaa23^2*spbb23*spbb24*spaa25^2*spbb25*spaa35+191/4*spaa23^2*spbb24^2*spaa25^2*spbb25*spaa45+45/4*spaa23^2*spbb23^2*spaa25*spaa35^2*spbb45+203/4*spaa23^2*spbb23*spbb24*spaa25*spaa35^2*spbb35+1007/2*spaa23^2*spbb23*spbb24*spaa25*spaa35*spaa45*spbb45-1421/4*spaa23^2*spbb24^2*spaa25*spaa35*spbb35*spaa45+191/2*spaa23^2*spbb24^2*spaa25*spaa45^2*spbb45+79/4*spaa23^2*spbb23*spbb34*spaa35^3*spbb35-23/4*spaa23^2*spbb24*spbb34*spaa35^2*spbb35*spaa45-185/4*spaa23*spbb24*spaa25^3*spbb25^2*spaa35+719/4*spaa23*spbb23*spaa25^2*spbb25*spaa35^2*spbb45-1775/4*spaa23*spbb24*spaa25^2*spbb25*spaa35^2*spbb35-173/4*spaa23*spbb24*spaa25^2*spbb25*spaa35*spaa45*spbb45+472*spaa23*spbb23*spaa25*spaa35^3*spbb35*spbb45-1415/4*spaa23*spbb24*spaa25*spaa35^3*spbb35^2+377/2*spaa23*spbb23*spaa25*spaa35^2*spaa45*spbb45^2+185/4*spaa23*spbb24*spaa25*spaa35*spaa45^2*spbb45^2+275/4*spaa23*spbb34*spaa35^4*spbb35^2+569/2*spbb23*spaa24*spaa25*spaa35^3*spbb45^2-139*spaa25^3*spbb25^2*spaa35^2*spbb45-65*spaa25^2*spbb25*spaa35^3*spbb35*spbb45-1083/4*spaa25^2*spbb25*spaa35^2*spaa45*spbb45^2+39*spaa25*spaa35^4*spbb35^2*spbb45-467/4*spaa25*spaa35^2*spaa45^2*spbb45^3)/(spaa14*spbb14*spaa23*spbb24*spaa25*spaa35*spab3153)+
(spaa24*spbb34^2*spaa35^2*(-3/2*spaa12*spbb12-15*spaa13*spbb13))/(spaa14*spbb14*spbb24*spaa25^2*spab3153)+
(2313/4*spaa23^2*spbb23*spbb24*spaa25*spaa35+587/4*spaa23^2*spbb24^2*spaa25*spaa45-8*spaa23^2*spbb23*spbb34*spaa35^2+35/4*spaa23^2*spbb24*spbb34*spaa35*spaa45+23/4*spaa23*spbb24*spaa25^2*spbb25*spaa35+483*spaa23*spbb23*spaa25*spaa35^2*spbb45+845/4*spaa23*spbb24*spaa25*spaa35*spaa45*spbb45-71/4*spaa23*spaa34*spbb34^2*spaa35^2-55/4*spaa23*spbb34*spaa35^2*spaa45*spbb45-59/4*spaa24*spbb34*spaa35^3*spbb45+193/4*spaa25^2*spbb25*spaa35^2*spbb45-76*spaa25*spaa35^2*spaa45*spbb45^2)/(spaa14*spbb14*spaa23*spbb24*spaa25*spaa35)+
(-66*spaa13*spbb14)/(spaa23*spbb24)+
(-111/2*spbb14*spaa15)/(spbb24*spaa25)+
(-6895/12),
(-1/6*spaa15^2*spaa24^2*spbb25^3*spaa45)/(spbb12*spaa14^3*spab2152^2)+
(+1/6*spaa12*spaa13*spaa15*spbb23*spaa34*spbb35^2*spaa45)/(spaa14^3*spbb34*spab3123^2)+
(spaa34*(-2*spaa12^2*spbb12^2*spbb23+2/3*spaa12*spbb12^2*spaa14*spbb34+2/3*spaa23^2*spbb23^3))/(spbb12*spaa14*spab5125^2)+
(spaa12*spbb23^2*spaa34^2*(2*spaa12*spbb12+4/3*spaa23*spbb23))/(spbb12*spaa14^2*spab5125^2)+
(-2/3*spaa13^2*spbb23^3*spaa24^2*spaa34)/(spbb12*spaa14^3*spab5125^2)+
(spaa12^2*spaa45^3*(-1*spbb12*spbb45-7/6*spbb14*spbb25))/(spbb12*spaa14^3*spbb14*spaa25^2)+
(-4*spaa15*spaa24*spbb25^2*spaa45)/(spbb12*spaa14^2*spab2152)+
(spaa15*spaa12*spaa24*spbb25^2*spaa45*(4/3*spbb13*spaa15+11/6*spbb23*spaa25))/(spbb12*spaa14^3*spaa25*spbb34*spab2152)+
(spaa13^2*spaa15*spaa45^2*(1*spbb13*spbb45-13/6*spbb14*spbb35))/(spaa14^3*spbb14*spbb34*spaa35^2)+
(-23/6*spaa12*spaa15*spbb23*spaa34*spbb35)/(spaa14^2*spbb34*spab3123)+
(spaa15*spaa12*spbb23*spaa34^2*spbb35*(4/3*spbb12*spaa15+1/2*spbb23*spaa35))/(spbb12*spaa14^3*spbb34*spaa35*spab3123)+
(-2/3*spaa12*spbb23*spbb24*spaa34^2*spaa45)/(spbb12*spaa14^2*spaa35*spab5125)+
(spaa15*spaa34^2*spbb35*(1/2*spbb12*spaa15*spaa25-1/2*spbb13*spaa15*spaa35-3/2*spbb23*spaa25*spaa35))/(spbb12*spaa14^2*spaa25*spaa35*spab5125)+
(-7/6*spaa12*spbb13*spbb14*spaa15^2*spbb23*spaa34^2)/(spbb12*spaa14^2*spaa25*spbb34*spaa35*spab5125)+
(-5/3*spaa12*spbb13*spaa15*spbb23*spaa34^2)/(spbb12*spaa14^2*spaa25*spab5125)+
(-1*spaa12*spbb14*spaa15*spbb23^2*spaa34^2)/(spbb12*spaa14^2*spbb34*spaa35*spab5125)+
(spaa12*spaa15*spbb23^2*spaa34^2*(-1/2*spaa12*spbb12*spaa25+1/2*spaa12*spbb13*spaa35+1/6*spaa15*spbb15*spaa25-1/6*spaa23*spbb23*spaa25))/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab5125)+
(spaa12*spaa15*spbb23*spaa34*spaa45*(1/6*spaa13*spbb13*spbb14-6*spbb12*spaa23*spbb34+1/6*spbb14*spaa34*spbb34))/(spbb12*spaa14^3*spbb14*spaa25*spbb34*spaa35)+
(spaa15*spaa45*(7/3*spaa12*spbb12*spaa13*spbb13*spbb14+79/6*spaa12*spbb12*spbb14*spaa34*spbb34+1*spaa12*spbb14^2*spbb23*spaa34-1*spbb12*spaa13*spbb13*spaa23*spbb34+1*spbb12*spaa23*spaa24*spbb24*spbb34+29/6*spbb14*spaa24*spbb24*spaa34*spbb34))/(spbb12*spaa14^2*spbb14*spaa25*spbb34*spaa35)+
(spaa45*(-1/2*spaa13*spbb13-1/2*spaa14*spbb14-5/2*spaa23*spbb23-5/2*spaa24*spbb24))/(spbb12*spaa14*spaa25)+
(-13/6*spaa12*spbb12*spbb14*spaa15*spaa25+28/3*spaa12*spbb14^2*spaa15*spaa45+1*spaa12*spbb12*spbb24*spaa25^2+16/3*spaa12*spbb14*spbb24*spaa25*spaa45-31/6*spbb14*spaa15^2*spbb15*spaa25-1*spbb12*spaa15*spaa25^2*spbb45-25/6*spbb14*spaa15*spaa25^2*spbb25+1*spaa24*spbb24^2*spaa25^2+1*spbb24*spaa25^3*spbb25)/(spaa14*spbb14*spaa25*spbb34*spaa35)+
(-1*spbb14*spaa15)/(spbb34*spaa35)+
(-31/9),
(-6*spaa12*spaa13^2*spbb23*spaa34*spaa45*spab2152)/(spaa14^3*spaa23*spbb24*spaa35*spab3153)+
(-9/4*spaa12*spaa15^2*spaa24^2*spbb25^2*spaa45)/(spaa14^3*spaa25*spab2152^2)+
(-7*spaa12*spaa15*spaa24*spbb25*spaa45)/(spaa14^2*spaa25*spab2152)+
(spaa12^2*spaa15*spaa24*spbb25*spaa45*(1/2*spbb23*spbb24*spaa25-5*spbb23*spbb34*spaa35-4*spbb24*spbb34*spaa45))/(spaa14^3*spbb24*spaa25^2*spbb34*spab2152)+
(+2*spaa12^2*spbb25*spaa45^2)/(spaa14^2*spaa25*spab5125)+
(spaa12^3*spbb25*spaa45^2*(-2*spbb13*spaa15-4*spbb23*spaa25))/(spaa14^3*spaa25^2*spbb34*spab5125)+
(-6*spaa12^3*spbb12*spaa15*spaa45^2)/(spaa14^3*spaa25^2*spbb34*spaa35)+
(+419/36*spaa12^2*spaa15*spaa24*spbb24*spaa45^2)/(spaa14^3*spaa25^2*spbb34*spaa35)+
(+2*spaa12*spaa15^2*spaa23*spbb25*spaa45^2)/(spaa14^3*spbb24*spaa25^2*spaa35)+
(+6*spaa12^2*spaa15*spbb25*spaa45^2)/(spaa14^3*spbb24*spaa25^2)+
(-599/36*spaa12^2*spbb14*spaa15^2*spbb25*spaa45^2)/(spaa14^3*spbb24*spaa25^2*spbb34*spaa35)+
(+635/36*spaa12^2*spbb12*spaa15^2*spaa45^2*spbb45)/(spaa14^3*spbb24*spaa25^2*spbb34*spaa35)+
(spaa15^2*spaa23*spaa45^2*(563/36*spaa12^2*spbb12*spbb24*spaa25+599/36*spaa12^2*spbb14*spbb24*spaa45+2*spaa12*spbb12*spaa15*spaa25*spbb45+1*spaa12*spaa15*spbb15*spbb24*spaa25+1*spaa15*spaa25^2*spbb25*spbb45))/(spaa14^3*spbb24*spaa25^3*spbb34*spaa35^2)+
(spaa15*spaa45*(-565/36*spaa12^2*spbb12*spbb24-7*spaa12*spbb12*spaa13*spbb34-925/36*spaa12*spaa24*spbb24^2-13/2*spaa12*spbb24*spaa34*spbb34-1/2*spaa13^2*spbb13*spbb34-1/2*spaa13*spaa34*spbb34^2))/(spaa14^2*spbb24*spaa25*spbb34*spaa35)+
(spaa12^2*spaa15*spaa45*(691/36*spbb12*spaa13*spbb13+5*spbb12*spaa23*spbb23+691/36*spbb13*spbb24*spaa34))/(spaa14^2*spaa25^2*spbb25*spbb34*spaa35)+
(+5*spaa12^2*spbb12*spaa45)/(spaa14*spaa25^2*spbb25)+
(spaa12*spaa45*(509/36*spaa12*spbb12*spaa24*spbb24^2-209/6*spaa12*spbb12*spbb24*spaa34*spbb34+209/6*spaa12*spbb13*spbb24^2*spaa34-6*spbb12*spaa13*spaa23*spbb23*spbb34-1/2*spbb12*spaa13*spaa34*spbb34^2+329/36*spaa23*spbb23*spaa24*spbb24^2-13/2*spaa23*spbb23*spbb24*spaa34*spbb34+329/36*spaa24^2*spbb24^3-1/2*spbb24*spaa34^2*spbb34^2))/(spaa14*spaa24*spbb24*spaa25*spbb25*spbb34*spaa35)+
(spaa23*spaa45*(-209/6*spaa12*spbb12*spbb24*spbb34+209/6*spaa12*spbb13*spbb24^2-1/2*spbb12*spaa13*spbb34^2-1/2*spaa23*spbb23*spbb24*spbb34-1/2*spbb24*spaa34*spbb34^2))/(spaa24*spbb24*spaa25*spbb25*spbb34*spaa35)+
(+103/3*spaa23*spbb24*spaa45)/(spaa25*spbb25*spaa35)+
(-209/6*spbb24*spaa45*spbb45)/(spbb25*spbb34*spaa35),
(spaa12*spaa15*spbb23*spaa24^2*spaa34*(6*spaa12*spbb12-6*spaa13*spbb13))/(spbb13*spaa14^3*spaa23*spaa25*spab2132)+
(+2*spaa15^2*spaa34^2*spbb35)/(spaa14^2*spaa35*spab5125)+
(spaa15^2*spaa34^3*spbb35*(-2*spbb12*spaa15-2*spbb23*spaa35))/(spbb12*spaa14^3*spaa35^2*spab5125)+
(-1135/36*spaa15^2*spaa25*spaa34^3*spbb35^2)/(spbb13*spaa14^3*spaa23*spaa35*spab3123)+
(-1153/18*spaa15^2*spaa34^3*spbb35^2)/(spbb12*spaa14^3*spaa23*spab3123)+
(-331/18*spaa15^2*spaa24*spaa34^2*spbb35^2)/(spbb13*spaa14^3*spaa23*spab3123)+
(+293/36*spaa15^2*spaa24*spaa34^2*spaa35*spbb35^2)/(spbb12*spaa14^3*spaa23*spaa25*spab3123)+
(+779/36*spaa15^2*spbb15*spaa24*spaa34*spaa35*spbb35^2*spaa45)/(spbb12*spbb13*spaa14^3*spaa23*spaa25*spab3123)+
(-617/18*spbb14*spaa15^3*spaa34^4*spbb35)/(spbb12*spaa14^3*spaa23*spaa35^2*spab3123)+
(+599/36*spbb14*spaa15^3*spaa24*spaa34^4*spbb34)/(spbb12*spaa14^3*spaa23*spaa25*spaa35^2*spab3123)+
(spaa15^2*(-98/9*spbb13*spaa23^3*spbb23^3*spaa24^2*spaa34*spaa35^3-599/36*spbb14*spaa23^2*spbb23^3*spaa24^3*spaa34*spaa35^3+1*spbb15*spaa23^2*spbb23^3*spaa24^3*spaa35^4-170/9*spbb14*spaa23^2*spbb23^3*spaa24^2*spaa25*spaa34^2*spaa35^2-455/36*spbb13*spaa23^2*spbb23^2*spaa24^2*spaa34^2*spbb34*spaa35^3+27/4*spbb13*spaa23^2*spbb23^2*spaa24^2*spaa34*spaa35^4*spbb35-223/9*spbb13*spaa23^2*spbb23^2*spaa24*spaa25*spaa34^3*spbb34*spaa35^2-2*spbb14*spaa23*spbb23^2*spaa24^3*spaa34^2*spbb34*spaa35^3+311/36*spbb15*spaa23*spbb23^2*spaa24^3*spaa34*spbb34*spaa35^4-707/36*spbb13*spaa23*spbb23*spaa24^2*spaa34^2*spbb34*spaa35^4*spbb35-617/18*spbb13*spaa23*spbb23*spaa24*spaa25*spaa34^4*spbb34^2*spaa35^2-419/36*spbb13*spaa23*spbb23*spaa25^2*spaa34^5*spbb34^2*spaa35-419/36*spbb15*spbb23*spaa24^4*spbb25*spbb34*spaa35^5+9*spbb14*spbb23*spaa24^3*spaa34^3*spbb34^2*spaa35^3+3*spbb15*spbb23*spaa24^3*spaa34^2*spbb34^2*spaa35^4-635/36*spbb14*spbb23*spaa24^2*spaa25*spaa34^4*spbb34^2*spaa35^2-1*spbb14*spaa24^2*spaa34^4*spbb34^3*spaa35^2*spaa45-6*spbb13*spaa24^2*spaa34^3*spbb34^2*spaa35^4*spbb35-1*spbb15*spaa24^2*spaa34^3*spbb34^3*spaa35^3*spaa45-6*spbb13*spaa24^2*spaa34^2*spbb34*spaa35^5*spbb35^2+599/36*spbb13*spaa24*spaa25*spaa34^5*spbb34^3*spaa35^2+599/36*spbb14*spbb23*spaa25^3*spaa34^6*spbb34^2-599/36*spbb13*spaa25^2*spaa34^6*spbb34^3*spaa35-599/36*spbb14*spaa25^2*spaa34^6*spbb34^3*spaa45))/(spbb12*spbb13*spaa14^3*spaa23*spaa25^2*spaa35^3*spab3123^2)+
(spaa15*(1031/36*spaa12^2*spbb12^4*spaa23*spaa24*spaa25+617/18*spaa12^2*spbb12^3*spbb13*spaa23*spaa24*spaa35-599/36*spaa12^2*spbb12^2*spbb13^2*spaa23*spaa34*spaa35+2491/18*spaa12^2*spbb12^3*spbb14*spaa24^2*spaa35+383/36*spaa12^2*spbb12^2*spbb13*spbb14*spaa24*spaa34*spaa35+599/36*spaa12^2*spbb12*spbb13^2*spbb14*spaa34^2*spaa35+43/18*spaa12*spbb12^3*spaa13*spbb13*spaa23*spaa24*spaa25+587/12*spaa12*spbb12^2*spaa13*spbb13^2*spaa23*spaa24*spaa35-509/18*spaa12*spbb12*spaa13*spbb13^3*spaa23*spaa34*spaa35-3725/36*spaa12*spbb12^3*spaa13*spbb14*spaa24^2*spaa25+467/6*spaa12*spbb12^2*spaa13*spbb13*spbb14*spaa24^2*spaa35-527/36*spaa12*spbb12*spaa13*spbb13^2*spbb14*spaa24*spaa34*spaa35-5*spaa12*spaa13*spbb13^3*spbb14*spaa34^2*spaa35+883/9*spaa12*spbb12^2*spaa14*spbb14^2*spaa24^2*spaa35+554/9*spaa12*spbb12*spbb13*spaa14*spbb14^2*spaa24*spaa34*spaa35-2567/36*spaa12*spbb12^3*spaa23*spaa24^2*spbb24*spaa25+463/4*spaa12*spbb12^2*spbb14*spaa24^3*spbb24*spaa35+2347/18*spaa12*spbb12*spbb13*spbb14*spaa24^2*spbb24*spaa34*spaa35+551/12*spaa12*spbb13^2*spbb14*spaa24*spbb24*spaa34^2*spaa35-170/9*spbb12*spaa13^2*spbb13^3*spaa23^2*spaa45-43/18*spbb12^2*spaa13^2*spbb13^2*spaa23*spaa24*spaa25+29/2*spbb12*spaa13^2*spbb13^3*spaa23*spaa24*spaa35+5*spaa13^2*spbb13^4*spaa23*spaa34*spaa35-31/4*spbb12^2*spaa13^2*spbb13*spbb14*spaa24^2*spaa25-349/18*spbb12*spaa13^2*spbb13^2*spbb14*spaa24^2*spaa35-289/6*spaa13^2*spbb13^3*spbb14*spaa24*spaa34*spaa35-2275/36*spbb12^2*spaa13*spaa14*spbb14^2*spaa24^2*spaa25-479/12*spbb12*spaa13*spbb13*spaa14*spbb14^2*spaa24^2*spaa35-509/18*spaa13*spbb13^2*spaa14*spbb14^2*spaa24*spaa34*spaa35-580/9*spbb12^3*spaa13*spaa23*spaa24^2*spaa25*spbb34-2491/36*spbb12^2*spaa13*spbb14*spaa24^3*spbb24*spaa25+419/36*spbb12*spaa14^2*spbb14^3*spaa24^2*spaa35+599/36*spbb13*spaa14^2*spbb14^3*spaa24*spaa34*spaa35+419/18*spbb12*spaa14*spbb14^2*spaa24^3*spbb24*spaa35+539/12*spbb13*spaa14*spbb14^2*spaa24^2*spbb24*spaa34*spaa35-635/36*spbb12^2*spaa23*spaa24^3*spbb24^2*spaa25+419/36*spbb12*spbb14*spaa24^4*spbb24^2*spaa35+509/18*spbb13*spbb14*spaa24^3*spbb24^2*spaa34*spaa35))/(spbb12*spbb13*spaa14*spaa23*spaa25*spaa35*spab3123^2)+
(spaa15*spaa24*spaa45*(1729/36*spaa12^2*spbb12^3*spaa23*spaa25^2*spbb25+419/9*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa23*spaa25+1729/36*spaa12*spbb12^2*spaa13^2*spbb13*spbb15*spaa25^2-419/36*spaa12*spbb12^2*spaa13*spbb13^2*spaa15*spaa23^2+349/18*spaa12*spbb12^2*spaa23*spaa25^3*spbb25^2+2005/36*spbb12*spaa13^3*spbb13^3*spaa23*spaa25+785/36*spbb12*spaa13^3*spbb13^2*spbb15*spaa25^2-277/9*spaa13^3*spbb13^3*spbb15*spaa25*spaa35-419/36*spbb12*spaa13^2*spbb13^3*spaa15*spaa23^2+53/9*spaa13^2*spbb13^3*spaa23*spaa35^2*spbb35-163/6*spbb12*spaa13^2*spbb13*spbb15*spaa25^3*spbb25-539/12*spaa13^2*spbb13^2*spbb15*spaa25^2*spbb25*spaa35-455/36*spaa13*spbb13^3*spaa15*spaa23^2*spbb25*spaa35+455/36*spaa13*spbb13^2*spaa23*spaa35^3*spbb35^2+419/36*spbb12*spaa13*spbb15*spaa25^4*spbb25^2+509/18*spaa13*spbb13*spbb15*spaa25^3*spbb25^2*spaa35+1*spbb13^2*spaa15*spaa23^2*spbb25*spaa35^2*spbb35))/(spbb12*spbb13*spaa14^2*spaa23*spaa25^2*spaa35*spab3123^2)+
(-4331/36*spbb14*spaa15*spaa34^2*spbb35)/(spbb12*spaa14*spaa23*spab3123)+
(-3283/18*spbb14^3*spaa15*spaa24*spaa34*spaa45)/(spbb12*spbb13*spaa23*spaa25*spaa35*spab3123)+
(-2947/12*spbb14*spaa15*spaa25*spaa34^2*spbb35)/(spbb13*spaa14*spaa23*spaa35*spab3123)+
(-1399/18*spbb14^2*spaa15^2*spaa24*spaa34^2)/(spbb12*spaa14*spaa23*spaa25*spaa35*spab3123)+
(+217*spbb13*spbb14*spaa15^2*spaa34^2)/(spbb12*spaa14*spaa25*spaa35*spab3123)+
(+3623/36*spbb14*spaa15*spaa25*spbb25*spaa34^2)/(spbb12*spaa14*spaa23*spaa35*spab3123)+
(-2795/12*spaa13*spbb13*spbb14*spaa15*spaa34^2)/(spbb12*spaa14*spaa23*spaa35*spab3123)+
(+989/12*spbb13*spaa15*spbb24*spaa34^2)/(spbb12*spaa14*spaa35*spab3123)+
(+797/18*spbb13*spaa15*spbb25*spaa34)/(spbb12*spaa14*spab3123)+
(-649/6*spbb14*spaa15*spbb25*spaa34*spaa45)/(spbb12*spaa14*spaa35*spab3123)+
(+2875/12*spbb14^2*spaa15*spaa24*spbb25*spaa34*spaa45)/(spbb12*spbb13*spaa14*spaa23*spaa35*spab3123)+
(-1537/36*spaa15*spaa34*spaa45*spbb45)/(spaa14*spaa35*spab3123)+
(+706/9*spaa12*spbb14*spaa15*spaa34*spaa45)/(spaa14*spaa25*spaa35*spab3123)+
(+1159/12*spaa12*spbb14^2*spaa15*spaa24*spaa34*spaa45)/(spbb13*spaa14*spaa23*spaa25*spaa35*spab3123)+
(+488/9*spaa15*spaa23*spbb25*spaa45)/(spaa14*spaa35*spab3123)+
(+151/3*spaa15*spbb15*spaa25*spbb25*spaa45)/(spbb13*spaa14*spaa35*spab3123)+
(+937/18*spaa12*spaa15*spbb15*spaa45)/(spaa14*spaa25*spab3123)+
(+2897/36*spaa12*spbb12*spaa15*spbb15*spaa45)/(spbb13*spaa14*spaa35*spab3123)+
(+557/12*spaa13*spbb13*spaa15*spaa23*spaa45)/(spaa14*spaa25*spaa35*spab3123)+
(spaa45*spaa15*(223/9*spbb13*spaa23^4*spbb23^2*spaa45+773/9*spbb12*spaa23^3*spbb23^2*spaa24*spaa25+463/3*spbb13*spaa23^3*spbb23^2*spaa24*spaa35-487/18*spbb13*spaa23^3*spbb23*spaa24*spbb24*spaa45-23/2*spbb13*spaa23^3*spbb23*spaa34*spbb34*spaa45-563/36*spbb13*spaa23^3*spbb24*spbb35*spaa45^2-919/36*spbb12*spaa23^2*spbb23*spaa24^2*spbb24*spaa25+185/36*spbb13*spaa23^2*spbb23*spaa24^2*spbb24*spaa35+2891/12*spbb14*spaa23^2*spbb23^2*spaa24^2*spaa35+617/36*spbb13*spaa23^2*spaa24^2*spbb24^2*spaa45+239/36*spbb13*spaa23^2*spaa34^2*spbb34^2*spaa45-1729/36*spbb12*spaa23*spaa24^3*spbb24^2*spaa25-1927/36*spbb13*spaa23*spaa24^3*spbb24^2*spaa35+805/36*spbb14*spaa23*spbb23*spaa24^3*spbb24*spaa35-1627/36*spbb14*spaa23*spbb23*spaa24^2*spaa25*spbb25*spaa35-1729/36*spbb14*spaa24^4*spbb24^2*spaa35-1729/36*spbb14*spaa24^3*spbb24*spaa25*spbb25*spaa35+572/9*spbb14*spbb23*spaa24^3*spaa35^2*spbb45))/(spbb12*spbb13*spaa14^2*spaa23*spaa25^2*spaa35*spab3123)+
(spaa24*spaa15*(1003/6*spaa12^2*spbb12^3*spaa24+16663/36*spaa12*spbb12^2*spaa13*spbb13*spaa24+12181/36*spaa12*spbb12^2*spaa24^2*spbb24+17065/36*spbb12*spaa13^2*spbb13^2*spaa24+535/3*spaa13^2*spbb13^3*spaa34+34999/36*spbb12*spaa13*spbb13*spaa24^2*spbb24-1441/12*spbb12*spaa13*spbb14*spbb23*spaa24^2+8453/9*spaa13*spbb13^2*spaa24*spbb24*spaa34-6043/18*spaa13*spbb13*spbb14*spbb23*spaa24*spaa34+5605/18*spaa13*spbb13^2*spaa34^2*spbb34+6163/36*spbb12*spaa24^3*spbb24^2+1528/3*spbb13*spaa24^2*spbb24^2*spaa34-3683/36*spbb14*spbb23*spaa24^2*spbb24*spaa34+16747/36*spbb13*spaa24*spbb24*spaa34^2*spbb34+665/9*spbb14*spbb23*spaa24*spaa34^2*spbb34+2395/18*spbb13*spaa34^3*spbb34^2))/(spbb12*spbb13*spaa14^2*spaa23*spaa25*spaa35*spbb35)+
(spaa23*spbb23*spaa15*spaa45*(634/9*spaa23*spbb23*spaa24*spaa35-215/6*spaa23*spaa24*spbb24*spaa45+5*spaa23*spaa34*spbb34*spaa45+763/36*spaa24^2*spbb24*spaa35+275/36*spaa24*spaa34*spbb34*spaa35))/(spbb12*spaa14^2*spaa25^2*spaa35^2*spbb35)+
(spbb13*spaa15*spaa24*(527/36*spaa12*spbb12-455/36*spaa13*spbb13-349/18*spaa14*spbb14+551/6*spaa23*spbb23))/(spbb12*spaa14*spaa25^2*spbb35)+
(spaa15*spaa34*(245/6*spaa13*spbb13+5*spaa23*spbb23))/(spaa14*spaa35^2*spbb35)+
(spaa34*spaa15*(773/12*spaa12*spbb13*spbb14*spaa34-995/36*spaa13*spbb13^2*spaa23-455/6*spbb13*spaa14*spbb14*spaa23-3883/9*spaa14*spbb14^2*spaa24+533/12*spbb13*spaa23^2*spbb23-12577/18*spbb14*spaa23*spbb23*spaa24-293/12*spbb14*spaa24^2*spbb24))/(spbb12*spaa14*spaa23*spaa25*spaa35*spbb35)+
(-6*spaa15*spaa23*spbb23*spaa34)/(spaa13*spbb13*spaa14*spaa35)+
(spaa15*spbb15*spaa24*(-6119/36*spaa12*spbb12-101/36*spaa14*spbb14+1363/18*spaa23*spbb23-174*spaa24*spbb24))/(spbb13*spaa14*spaa23*spaa35*spbb35)+
(spaa15*spaa24*(-311/18*spaa12*spbb12*spaa23-266/3*spaa12*spbb14*spaa34-2135/36*spaa13*spbb13*spaa23+3916/9*spaa23^2*spbb23-19103/36*spaa23*spaa24*spbb24))/(spaa14*spaa23*spaa25*spaa35*spbb35)+
(-18227/36*spbb13*spaa15*spaa23)/(spaa25*spaa35*spbb35)+
(-7505/18*spaa15*spbb15)/(spaa35*spbb35),
(-6*spaa12^2*spaa15*spbb23*spbb25^2*spaa34*spaa45)/(spaa14^3*spbb24*spab2132^2)+
(+6*spaa12*spaa13*spaa15*spbb23*spaa24*spbb25*spaa34)/(spaa14^3*spaa23*spbb24*spab2132)+
(+3*spaa13*spaa15*spaa34^2*spbb34*spbb35*spaa45^2)/(spbb13*spaa14^3*spaa35^2*spab3123)+
(+105/4*spaa12^2*spaa13*spbb14*spaa45^4)/(spbb13*spaa14^3*spaa25^2*spaa35^2)+
(spaa45^2*(6*spaa12*spbb12*spaa13^2*spaa25^4*spaa34-27*spaa12*spbb12*spaa13*spaa15*spaa23*spaa25^3*spaa34+99/4*spaa12*spbb12*spaa15^2*spaa23^3*spaa25*spaa45+105/4*spaa12*spbb12*spaa15^2*spaa23^2*spaa25^2*spaa34+6*spaa13^2*spaa15*spbb15*spaa25^4*spaa34+27/2*spaa13^2*spaa23*spbb23*spaa25^4*spaa34+6*spaa13^2*spaa25^5*spbb25*spaa34-3/4*spaa13*spaa15^2*spbb15*spaa23*spaa25^3*spaa34-9*spaa13*spaa15*spaa23^2*spbb23*spaa25^3*spaa34+18*spbb13*spaa15^3*spaa23^4*spaa45+99/4*spaa15^3*spbb15*spaa23^3*spaa25*spaa45+3/2*spaa15^2*spaa23^3*spbb23*spaa25^2*spaa34))/(spbb13*spaa14^3*spaa23*spaa25^3*spaa35^3)+
(spaa24*spaa15^2*(6*spaa12*spaa13*spbb13*spaa24*spaa35^3+6*spaa12*spaa15*spbb15*spaa24*spaa35^3-33/2*spaa12*spaa23*spbb23*spaa24*spaa35^3-12*spaa13*spbb13*spaa15*spaa23^2*spaa35*spaa45+3/2*spbb12*spaa15^2*spaa23^3*spaa45-12*spaa15^2*spbb15*spaa23^2*spaa35*spaa45))/(spaa14^3*spaa23*spbb24*spaa25^3*spaa35^2)+
(-18*spbb14*spaa15^3*spaa24^2)/(spaa14^2*spbb24*spaa25^3)+
(+51/2*spaa13^2*spbb14*spaa45^3)/(spbb13*spaa14^2*spaa35^3)+
(+75*spaa12*spaa34^2*spbb34*spaa45)/(spbb13*spaa14^2*spaa23*spaa35)+
(-147/2*spaa12*spaa25*spbb25*spaa34*spaa45)/(spbb13*spaa14^2*spaa23*spaa35)+
(+15/2*spaa12*spaa34*spbb35*spaa45)/(spbb13*spaa14^2*spaa23)+
(+99/2*spaa12^2*spbb12*spaa34*spaa45)/(spbb13*spaa14^2*spaa23*spaa35)+
(+147/2*spaa12^2*spaa34*spaa45)/(spaa14^2*spaa23*spaa25)+
(+3/2*spaa12^2*spbb12*spaa45^2)/(spbb13*spaa14^2*spaa25*spaa35)+
(spaa45*(-51*spaa12*spbb12*spaa13*spaa25^3*spaa34-3/2*spaa13*spaa15*spbb15*spaa25^3*spaa34-3*spaa13*spaa23*spbb23*spaa25^3*spaa34+9*spbb13*spaa15^2*spaa23^3*spaa45))/(spbb13*spaa14^2*spaa23*spaa25^2*spaa35^2)+
(spaa15^2*spaa34*(33/2*spaa12*spbb12*spaa23+6*spaa12*spbb14*spaa34+6*spaa13*spbb13*spaa23+3/2*spaa23^2*spbb23))/(spaa14^2*spaa23*spbb24*spaa25*spaa35)+
(spaa15^2*spaa23*spaa45*(15/2*spaa12*spbb12+6*spaa13*spbb13))/(spaa14^2*spbb24*spaa25^2*spaa35)+
(-12*spaa12^2*spbb13*spaa35^2)/(spaa14*spaa23*spbb24*spaa25^2)+
(+3/4*spaa13*spbb14*spaa45^2)/(spbb13*spaa14*spaa35^2)+
(spaa45*(51*spaa12*spbb12*spaa23+72*spaa12*spbb14*spaa34+3/2*spaa23^2*spbb23+3/2*spaa23*spaa24*spbb24-3/2*spaa23*spaa34*spbb34))/(spbb13*spaa14*spaa23*spaa35)+
(267/4*spaa12*spaa13*spbb13*spaa35^2+243/4*spaa12*spaa15*spbb15*spaa35^2-213/4*spaa12*spaa23*spbb23*spaa35^2-6*spaa12*spaa25*spbb25*spaa35^2+39/4*spbb12*spaa13^2*spaa25^2-39*spaa13^2*spbb13*spaa25*spaa35-45*spaa13*spaa15*spbb15*spaa25*spaa35+3/4*spaa13*spaa23*spbb23*spaa25*spaa35)/(spaa14*spaa23*spbb24*spaa25*spaa35)+
(+63/4*spaa13*spbb14)/(spaa23*spbb24)+
(-171/4*spbb14*spaa15)/(spbb24*spaa25)+
(-11/3),
(-1/2*spaa12^3*spbb23^2*spaa34^2*spaa45)/(spaa14^3*spaa25*spab2152^2)+
(-2*spaa12^3*spbb25^2*spaa45^3)/(spaa14^3*spaa25*spab5125^2)+
(-3*spaa12^2*spbb23*spaa34*spaa45)/(spaa14^2*spaa25*spab2152)+
(+1*spaa12^3*spbb23*spaa34*spaa45^2)/(spaa14^3*spaa25^2*spab2152)+
(spaa12^2*spaa15*spaa34*spaa45^2*(-1*spaa12*spbb12-1*spaa13*spbb13-3*spaa14*spbb14+2*spaa23*spbb23))/(spaa14^3*spaa25^2*spaa35*spab5125)+
(+3/2*spaa15^3*spaa24*spbb25*spaa34)/(spaa14^3*spbb24*spaa25*spaa35)+
(spaa15^3*spaa23*spaa24*spaa34*(-7/2*spbb12*spaa15+13/2*spbb23*spaa35))/(spaa14^3*spbb24*spaa25^2*spaa35^2)+
(-3/2*spaa15^3*spaa23^3*spaa45^3)/(spaa14^3*spaa25^3*spaa35^3)+
(-3/2*spaa12*spaa13*spbb35*spaa45^3)/(spbb13*spaa14^3*spaa25*spaa35)+
(spaa13*spaa12*spaa45^3*(-1*spaa13*spbb13-3*spaa23*spbb23))/(spbb13*spaa14^3*spaa25*spaa35^2)+
(+3/2*spaa15*spaa24*spaa34*spbb34*spaa45)/(spbb13*spaa14^2*spaa25*spaa35)+
(+3/2*spaa15*spaa23*spbb35*spaa45^2)/(spbb13*spaa14^2*spaa25*spaa35)+
(spaa15*spaa23*spaa45^2*(17/4*spaa12*spbb12*spaa25+1/4*spaa12*spbb13*spaa35+17/4*spaa15*spbb15*spaa25))/(spbb13*spaa14^2*spaa25^2*spaa35^2)+
(+3*spaa12*spbb12*spaa15^2*spaa34)/(spaa14^2*spbb24*spaa25*spaa35)+
(-3/2*spbb12*spaa13*spaa15^2*spaa34)/(spaa14^2*spbb24*spaa35^2)+
(+17/4*spaa13*spbb14*spaa45^2)/(spbb13*spaa14*spaa35^2)+
(spaa45*(23/4*spaa12*spbb12+3/2*spaa14*spbb14+3*spaa23*spbb23+3/2*spaa24*spbb24))/(spbb13*spaa14*spaa35)+
(+29/4*spaa13*spaa45)/(spaa14*spaa35)+
(-13/6),
(+1/3*spaa12^3*spbb25^3*spaa45^3)/(spaa14^3*spab5125^3)+
(+1/4*spaa13^2*spaa15*spaa34*spbb35^2*spaa45^2)/(spaa14^3*spaa35*spab3123^2)+
(+1/4*spaa12^2*spbb25^2*spaa45^2)/(spaa14^2*spab5125^2)+
(spaa45^2*spaa12^2*spaa15*spbb25^2*(-1/4*spaa23*spaa45+1/2*spaa24*spaa35))/(spaa14^3*spaa25*spaa35*spab5125^2)+
(-5/2*spaa13*spaa15*spaa34*spbb35*spaa45)/(spaa14^2*spaa35*spab3123)+
(spaa45*spaa13^2*spaa15*spaa34*spbb35*(1/2*spaa23*spaa45+3*spaa24*spaa35))/(spaa14^3*spaa23*spaa35^2*spab3123)+
(+1*spaa12*spbb25*spaa45)/(spaa14*spab5125)+
(spaa45*spaa12*spaa15*spbb25*(1*spaa23*spaa45-1/2*spaa24*spaa35))/(spaa14^2*spaa25*spaa35*spab5125)+
(spaa45*spaa12*spaa15^2*spbb25*(1/2*spaa23^2*spaa45^2-1*spaa23*spaa24*spaa35*spaa45+1*spaa24^2*spaa35^2))/(spaa14^3*spaa25^2*spaa35^2*spab5125)+
(+11/4*spaa12*spaa13*spaa34^2*spbb34*spaa45^2)/(spbb13*spaa14^3*spaa23*spaa35^2)+
(+23/4*spaa12*spaa13*spaa34*spbb35*spaa45^2)/(spbb13*spaa14^3*spaa23*spaa35)+
(+11/4*spaa12*spaa13^2*spaa34*spaa45^2)/(spaa14^3*spaa23*spaa35^2)+
(-1/4*spaa12*spaa15*spaa34*spaa45^3*spbb45)/(spbb13*spaa14^3*spaa25*spaa35^2)+
(+5/4*spaa12^2*spbb24*spaa34*spaa45^3)/(spbb13*spaa14^3*spaa25*spaa35^2)+
(+1*spaa12^2*spbb12*spaa13*spaa45^3)/(spbb13*spaa14^3*spaa25*spaa35^2)+
(spaa45^3*(-1/2*spaa12^3*spbb12*spbb13*spaa35^2+3/2*spaa12^2*spbb12^2*spaa13*spaa25^2-1/2*spaa12^2*spbb13*spaa15*spbb15*spaa35^2+1/2*spaa12^2*spbb13*spaa23*spbb23*spaa35^2+3*spaa12*spbb12*spaa13*spaa15*spbb15*spaa25^2+1/4*spaa12*spaa23^2*spbb23^2*spaa25*spaa35+1/2*spaa12*spaa23*spbb23*spaa25^2*spbb25*spaa35+1/4*spaa12*spaa25^3*spbb25^2*spaa35+3/2*spaa13*spaa15^2*spbb15^2*spaa25^2))/(spbb13^2*spaa14^3*spaa25^2*spaa35^3)+
(spaa13*spbb14*spaa45^3*(-3*spaa13*spbb13-3/2*spaa14*spbb14))/(spbb13^2*spaa14^2*spaa35^3)+
(-1/2*spbb14*spbb35*spaa45^2)/(spbb13^2*spaa14*spaa35)+
(spaa45^2*(-3/4*spaa12^2*spbb12^2-1/4*spaa12*spbb12*spaa14*spbb14-1*spaa12*spbb12*spaa24*spbb24+1/4*spaa14^2*spbb14^2-1/4*spaa24^2*spbb24^2))/(spbb13^2*spaa14^2*spaa35^2)+
(spaa15*spaa24*(-7/4*spaa23^2*spbb23*spaa45+9/4*spaa23*spbb23*spaa24*spaa35-1/2*spaa23*spaa24*spbb24*spaa45-25/4*spaa23*spaa34*spbb34*spaa45-9*spaa24*spaa25*spbb25*spaa35+6*spaa24*spaa34*spbb34*spaa35))/(spbb13*spaa14^2*spaa23*spaa25*spaa35)+
(+1/2*spaa15^2*spaa23^2*spaa45^2)/(spaa14^2*spaa25^2*spaa35^2)+
(-15/4*spaa23^2*spbb23*spaa45-4*spaa23*spbb23*spaa24*spaa35+5/4*spaa23*spaa24*spbb24*spaa45+3/4*spaa23*spaa25*spbb25*spaa45-9*spaa24^2*spbb24*spaa35-6*spaa24*spaa34*spbb34*spaa35)/(spbb13*spaa14*spaa23*spaa35)+
(-13/4*spaa13*spaa23*spaa25*spaa45+3*spaa13*spaa25^2*spaa34+1/4*spaa15*spaa23^2*spaa45)/(spaa14*spaa23*spaa25*spaa35)+
(+6),
(+7/4*spaa13^2*spaa15*spbb35^3*spaa45^2)/(spaa14^3*spbb34*spab3123^2)+
(spaa34*(2*spaa12^2*spbb12^2*spbb23-2/3*spaa12*spbb12^2*spaa14*spbb34-2/3*spaa23^2*spbb23^3))/(spbb12*spaa14*spab5125^2)+
(spaa12*spbb23^2*spaa34^2*(-2*spaa12*spbb12-4/3*spaa23*spbb23))/(spbb12*spaa14^2*spab5125^2)+
(+2/3*spaa13^2*spbb23^3*spaa24^2*spaa34)/(spbb12*spaa14^3*spab5125^2)+
(+1/2*spaa12^2*spbb23^2*spbb25*spaa34*spaa45)/(spbb12*spaa14^3*spbb34*spab2152)+
(+1*spaa13^2*spbb34*spaa45^2)/(spaa14^2*spbb34*spaa35^2)+
(-2*spaa12*spaa13^2*spbb23*spaa45^2)/(spaa14^3*spbb34*spaa35^2)+
(spaa13*spaa15*spbb35^2*spaa45*(-11/2*spbb12*spaa25-9/2*spbb13*spaa35))/(spbb13*spaa14^2*spbb34*spaa35*spab3123)+
(spaa13*spaa15*spbb35^2*spaa45^2*(11/2*spaa12*spbb12^2-1/4*spbb12*spaa13*spbb13+11/2*spbb12*spaa24*spbb24-1/2*spbb13*spbb24*spaa34))/(spbb12*spbb13*spaa14^3*spbb34*spaa35*spab3123)+
(-1/2*spbb25*spaa34*spbb34*spaa45)/(spbb12*spaa14*spab5125)+
(+5/6*spaa12*spbb23*spbb25*spaa34*spaa45)/(spbb12*spaa14^2*spab5125)+
(spaa12^2*spbb23*spbb25*spaa34*spaa45*(-1/2*spbb13*spaa15-1/6*spbb23*spaa25))/(spbb12*spaa14^3*spaa25*spbb34*spab5125)+
(+6*spaa12*spaa15*spbb23^2*spaa24^2*spaa34)/(spbb13*spaa14^3*spaa25*spab2132)+
(spaa34*(-1/6*spaa12*spbb12*spaa15*spaa25-7/6*spaa13*spbb13*spaa15*spaa25-2/3*spaa13*spbb23*spaa25^2+1/2*spbb13*spaa15^2*spaa23-1/6*spaa15*spaa25*spaa35*spbb35))/(spaa14*spaa25*spaa35*spab5125)+
(spaa12^2*spaa15*spbb23*spaa34*(-1/2*spbb12*spaa25+1/2*spbb13*spaa35))/(spaa14^2*spaa25*spbb34*spaa35*spab5125)+
(-1/2*spaa12^2*spaa15^2*spbb15*spbb23*spaa34*spaa45)/(spaa14^3*spaa25*spbb34*spaa35*spab5125)+
(spaa15^2*spaa24*spbb35*spaa45*(5*spaa12*spbb12+6*spaa23*spbb23+5*spaa24*spbb24))/(spbb13*spaa14^3*spaa25*spbb34*spaa35)+
(-1*spaa12*spaa15^2*spaa24*spbb35*spaa45)/(spaa14^3*spaa25^2*spbb34)+
(spaa15*spaa45*(11/2*spaa12^2*spbb12*spbb13*spbb14+1/2*spaa12*spaa13*spbb13^2*spbb14+5*spaa12*spbb13*spbb14*spaa23*spbb23+22*spaa12*spbb12*spbb14*spaa24*spbb34+21/2*spaa12*spbb14^2*spbb23*spaa24-1/2*spaa13*spbb13^2*spaa23*spbb34+1/2*spbb12*spaa23*spaa24*spbb34^2+25/2*spbb14*spaa23*spbb23*spaa24*spbb34+33/2*spbb14*spaa24^2*spbb24*spbb34))/(spbb13*spaa14^2*spbb14*spaa25*spbb34*spaa35)+
(+1*spaa12^2*spbb13*spaa15*spaa45)/(spaa14^2*spaa25^2*spbb34)+
(+6*spaa23*spbb23)/(spaa13*spbb13)+
(spaa45*(23/2*spaa12*spbb12+23/2*spaa14*spbb14-6*spaa23*spbb23))/(spbb13*spaa14*spaa35)+
(-1/3*spaa12*spbb12*spbb14*spaa15*spaa25+3/2*spaa12*spbb14^2*spaa15*spaa45+1/2*spaa12*spbb12*spbb24*spaa25^2-11/2*spaa12*spbb14*spbb24*spaa25*spaa45-5/6*spbb14*spaa15^2*spbb15*spaa25-1*spbb12*spaa15*spaa25^2*spbb45-1/3*spbb14*spaa15*spaa25^2*spbb25+1/2*spaa24*spbb24^2*spaa25^2+1/2*spbb24*spaa25^3*spbb25)/(spaa14*spbb14*spaa25*spbb34*spaa35)+
(-1/2*spbb14*spaa15)/(spbb34*spaa35)+
(+161/9),
(-8*spaa15^3*spaa34^3*spbb35^3)/(spaa14^3*spab5125^3)+
(+1/2*spaa12*spaa15*spaa24*spbb25*spaa45)/(spaa14^2*spaa25*spab2152)+
(spaa15*spaa12^2*spaa24*spbb25*spaa45*(-1/2*spbb13*spaa15-1*spbb23*spaa25))/(spaa14^3*spaa25^2*spbb34*spab2152)+
(+1/2*spaa13*spaa15*spaa34*spbb35*spaa45)/(spaa14^2*spaa35*spab3123)+
(spaa15*spaa13*spaa34^2*spbb35*spaa45*(-1/2*spbb12*spaa15-1/2*spbb23*spaa35))/(spbb12*spaa14^3*spaa35^2*spab3123)+
(-2*spaa15^5*spbb15^2*spaa24^2)/(spaa14^3*spaa25^2*spbb34*spaa35*spab5125)+
(+1*spbb13*spaa15^5*spbb15*spaa23*spaa24*spaa34)/(spaa14^3*spaa25^2*spbb34*spaa35^2*spab5125)+
(+47/18*spbb13*spaa15^4*spbb15*spaa24*spbb25*spaa34)/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab5125)+
(+5*spbb13^2*spaa15^4*spaa23^2*spbb23*spaa34^2)/(spbb12*spaa14^3*spaa25^2*spbb34*spaa35^2*spab5125)+
(+8*spaa15^2*spbb23*spaa24*spaa34^3*spbb34)/(spbb12*spaa14^3*spaa25*spaa35*spab5125)+
(+457/18*spbb14*spaa15^3*spaa34^2*spbb35^2*spaa45)/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab5125)+
(-5*spaa15^2*spaa34^2*spbb35^2*spaa45)/(spbb12*spaa14^3*spaa25*spab5125)+
(-313/18*spaa15^3*spbb15*spaa34^2*spbb35*spaa45)/(spbb12*spaa14^3*spaa25*spaa35*spab5125)+
(+18*spaa12*spaa15^3*spbb15^2*spbb23*spaa34*spaa45)/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab5125)+
(-367/18*spaa12*spaa15^2*spbb15*spaa23*spbb23^2*spaa34*spaa45)/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab5125)+
(-5*spaa15^2*spaa23^2*spbb23^2*spaa34*spbb35*spaa45)/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab5125)+
(-5*spaa15^2*spaa23^3*spbb23^2*spaa34*spaa45^2)/(spbb12*spaa14^3*spaa25^2*spaa35^2*spab5125)+
(spaa15^3*(347/36*spbb12*spaa23^3*spbb23^3*spaa24^2*spaa25*spaa35^2+599/36*spbb13*spaa23^3*spbb23^3*spaa24^2*spaa35^3+311/18*spbb12*spaa23^2*spbb23^2*spaa24^3*spbb24*spaa25*spaa35^2+599/12*spbb13*spaa23^2*spbb23^2*spaa24^3*spbb24*spaa35^3+223/4*spbb12*spaa23^2*spbb23^2*spaa24^2*spaa25^2*spbb25*spaa35^2+2317/36*spbb13*spaa23^2*spbb23^2*spaa24^2*spaa25*spbb25*spaa35^3+203/36*spbb12*spaa23*spbb23*spaa24^4*spbb24^2*spaa25*spaa35^2+599/12*spbb13*spaa23*spbb23*spaa24^4*spbb24^2*spaa35^3+763/18*spbb12*spaa23*spbb23*spaa24^3*spbb24*spaa25^2*spbb25*spaa35^2+2335/18*spbb13*spaa23*spbb23*spaa24^3*spbb24*spaa25*spbb25*spaa35^3+599/18*spbb13*spaa23*spbb23*spaa24^3*spbb25*spbb34*spaa35^4+3095/36*spbb12*spaa23*spbb23*spaa24^2*spaa25^3*spbb25^2*spaa35^2+1135/12*spbb13*spaa23*spbb23*spaa24^2*spaa25^2*spbb25^2*spaa35^3+203/36*spbb12*spaa24^4*spbb24^2*spaa25^2*spbb25*spaa35^2+500/9*spbb13*spaa24^4*spbb24^2*spaa25*spbb25*spaa35^3+599/12*spbb13*spaa24^4*spbb24*spbb25*spbb34*spaa35^4+247/18*spbb12*spaa24^3*spbb24*spaa25^3*spbb25^2*spaa35^2+1147/12*spbb13*spaa24^3*spbb24*spaa25^2*spbb25^2*spaa35^3+15*spbb12*spaa24^3*spbb24*spaa25^2*spbb25*spaa35^2*spaa45*spbb45+517/12*spbb13*spaa24^3*spaa25*spbb25^2*spbb34*spaa35^4-173/36*spbb13*spaa24^3*spbb24*spaa25*spbb25*spaa35^3*spaa45*spbb45-2*spbb12*spaa24^3*spbb24*spaa25*spaa35^2*spaa45^2*spbb45^2-599/36*spbb13*spaa24^3*spbb25*spbb34*spaa35^4*spaa45*spbb45+599/36*spbb13*spaa24^3*spbb24*spaa35^3*spaa45^2*spbb45^2+1579/36*spbb12*spaa24^2*spaa25^4*spbb25^3*spaa35^2+265/9*spbb12*spaa24^2*spbb24*spaa25^3*spbb25*spaa34*spaa35*spaa45*spbb45+1687/36*spbb13*spaa24^2*spaa25^3*spbb25^3*spaa35^3+5*spbb13*spaa24^2*spaa25*spbb25*spaa35^3*spaa45^2*spbb45^2-4*spbb12*spaa24*spaa25^4*spbb25^2*spaa34*spaa35*spaa45*spbb45-5*spbb15*spaa24*spaa25^4*spbb25^3*spaa35^2*spaa45-599/36*spbb12*spaa24*spbb24*spaa25^3*spaa34^2*spaa45^2*spbb45^2+274/9*spbb12*spaa24*spaa25^3*spbb25*spaa34*spaa35*spaa45^2*spbb45^2+5*spbb15*spaa25^4*spbb25^2*spaa34*spaa35*spaa45^2*spbb45-599/36*spbb12*spaa25^3*spaa34^2*spaa45^3*spbb45^3))/(spbb12*spaa14^3*spaa25^3*spbb34*spaa35^3*spab5125^2)+
(spaa12^2*spbb14*spaa45^3*(-599/6*spaa12^2*spbb12^2-599/12*spaa12*spbb12*spaa13*spbb13-599/36*spaa12*spbb12*spaa14*spbb14-599/6*spaa12*spbb12*spaa23*spbb23-599/36*spaa13*spbb13*spaa23*spbb23-599/18*spaa23^2*spbb23^2))/(spbb12*spaa14^2*spaa25^3*spab5125^2)+
(-599/36*spaa12^3*spbb12^4*spaa15*spaa25-599/9*spaa12^2*spbb12^3*spaa13*spbb13*spaa15*spaa25-599/36*spaa12^2*spbb12^3*spaa13*spbb23*spaa25^2+347/36*spaa12^2*spbb12^3*spbb13*spaa15^2*spaa23+35/4*spaa12^2*spbb12^3*spaa15^2*spbb15*spaa25+623/12*spaa12*spbb12^2*spaa13*spbb13^2*spaa15^2*spaa23-4297/36*spaa12*spbb12^2*spaa13*spbb13*spaa15^2*spbb15*spaa25-599/36*spaa12*spbb12^2*spaa13*spaa15*spbb15*spbb23*spaa25^2+1057/36*spaa12*spbb12^2*spbb13*spaa15^3*spbb15*spaa23+1853/36*spaa12*spbb12^2*spaa15^3*spbb15^2*spaa25-599/12*spaa13^3*spbb13^4*spaa15*spaa35-599/36*spaa13^3*spbb13^3*spbb23*spaa25*spaa35-623/12*spbb12*spaa13^2*spbb13^3*spaa15^2*spaa23-3149/12*spbb12*spaa13^2*spbb13^2*spaa15^2*spbb15*spaa25+139/9*spaa13^2*spbb13^3*spaa15^2*spbb15*spaa35-599/4*spbb12*spaa13^2*spbb13*spaa15*spbb15*spbb23*spaa25^2+599/9*spaa13^2*spbb13^2*spaa15*spbb15*spbb23*spaa25*spaa35-6589/36*spaa13^2*spbb13^3*spaa15*spaa35^2*spbb35-599/18*spbb12*spaa13^2*spbb15*spbb23^2*spaa25^3+599/36*spaa13^2*spbb13*spbb15*spbb23^2*spaa25^2*spaa35-599/12*spaa13^2*spbb13^2*spbb23*spaa25*spaa35^2*spbb35+539/4*spbb12*spaa13*spbb13^2*spaa15^3*spbb15*spaa23+8063/36*spbb12*spaa13*spbb13*spaa15^3*spbb15^2*spaa25+841/2*spaa13*spbb13^2*spaa15^3*spbb15^2*spaa35-835/12*spaa13*spbb13^3*spaa15^2*spaa23*spbb25*spaa35+1273/36*spbb12*spaa13*spaa15^2*spbb15^2*spbb23*spaa25^2+3049/9*spaa13*spbb13*spaa15^2*spbb15^2*spbb23*spaa25*spaa35+1063/9*spaa13*spbb13^2*spaa15^2*spbb15*spaa35^2*spbb35+599/9*spaa13*spaa15*spbb15^2*spbb23^2*spaa25^2*spaa35+2995/18*spaa13*spbb13*spaa15*spbb15*spbb23*spaa25*spaa35^2*spbb35-599/3*spaa13*spbb13^2*spaa15*spaa35^3*spbb35^2+599/18*spaa13*spbb15*spbb23^2*spaa25^2*spaa35^2*spbb35-599/18*spaa13*spbb13*spbb23*spaa25*spaa35^3*spbb35^2-821/6*spbb12*spbb13*spaa15^4*spbb15^2*spaa23+277/9*spbb12*spaa15^4*spbb15^3*spaa25-2351/36*spbb13*spaa15^4*spbb15^3*spaa35-691/36*spbb12*spbb13^2*spaa15^3*spaa23^2*spbb25+4067/36*spbb13^2*spaa15^3*spbb15*spaa23*spbb25*spaa35-2417/36*spaa15^3*spbb15^3*spbb23*spaa25*spaa35+7021/36*spbb13*spaa15^3*spbb15^2*spaa35^2*spbb35-1393/18*spbb13^2*spaa15^2*spaa23*spbb25*spaa35^2*spbb35+599/18*spaa15^2*spbb15^2*spbb23*spaa25*spaa35^2*spbb35+2851/36*spbb13*spaa15^2*spbb15*spaa35^3*spbb35^2+599/9*spaa15*spbb15*spbb23*spaa25*spaa35^3*spbb35^2-599/9*spbb13*spaa15*spaa35^4*spbb35^3)/(spbb12*spaa14*spaa25*spbb34*spaa35*spab5125^2)+
(spaa15^2*spaa45*(-2623/36*spaa12^3*spbb12^3*spbb13*spaa23+389/4*spaa12^3*spbb12^3*spbb14*spaa24+1207/12*spaa12^3*spbb12^2*spbb13*spbb14*spaa34+9349/36*spaa12^2*spbb12^2*spaa13*spbb13^2*spaa23+557/12*spaa12^2*spbb12*spaa13*spbb13^2*spbb14*spaa34-745/6*spaa12^2*spbb12^2*spbb13*spaa14*spbb14*spaa23-967/4*spaa12^2*spbb12^2*spbb13*spaa23^2*spbb23-7379/36*spaa12^2*spbb12^3*spaa23*spaa24*spbb34+1262/3*spaa12^2*spbb12*spbb13*spbb14*spaa23*spbb23*spaa34-731/36*spaa12^2*spbb13*spbb14^2*spbb23*spaa34^2+2105/18*spaa12*spbb12*spaa13^2*spbb13^3*spaa23-41/6*spaa12*spaa13^2*spbb13^3*spbb14*spaa34+2527/36*spaa12*spbb12*spaa13*spbb13^2*spaa14*spbb14*spaa23+895/3*spaa12*spbb12*spaa13*spbb13^2*spaa23^2*spbb23-2923/18*spaa12*spbb12*spbb13*spaa23^3*spbb23^2-1198/9*spaa12*spbb12^2*spaa23^2*spbb23*spaa24*spbb34+1514/9*spaa12*spbb13*spbb14*spaa23^2*spbb23^2*spaa34-659/12*spaa13^3*spbb13^4*spaa23-659/12*spaa13^2*spbb13^3*spaa14*spbb14*spaa23+599/18*spaa13^2*spbb13^3*spaa23^2*spbb23+599/12*spaa13*spbb13^2*spaa23^3*spbb23^2-599/18*spbb13*spaa23^4*spbb23^3-599/18*spbb12*spaa23^3*spbb23^2*spaa24*spbb34))/(spbb12*spaa14^2*spaa25^2*spbb34*spaa35*spab5125^2)+
(spaa12*spaa45*(-2765/9*spaa12*spbb12^2*spbb34+17341/36*spaa12*spbb12*spbb13*spbb24-1087/3*spbb12*spaa13*spbb13*spbb34+4382/9*spaa13*spbb13^2*spbb24-3733/18*spbb12*spaa14*spbb14*spbb34+8165/18*spbb13*spaa14*spbb14*spbb24-599/9*spbb12*spaa23*spbb23*spbb34+599/6*spbb13*spaa23*spbb23*spbb24))/(spbb12*spaa14*spaa25*spbb34*spab5125)+
(-4589/36*spbb13*spbb14*spaa15^2*spaa34^2)/(spbb12*spaa14*spaa25*spaa35*spab5125)+
(-1831/12*spbb13*spaa15*spaa34^2*spbb34)/(spbb12*spaa14*spaa25*spab5125)+
(-677/6*spbb13*spbb14*spaa15^2*spbb25*spaa34)/(spbb12*spaa14*spbb34*spaa35*spab5125)+
(-689/6*spaa13*spbb13^2*spbb14*spaa15^2*spaa34)/(spbb12*spaa14*spaa25*spbb34*spaa35*spab5125)+
(-10573/36*spaa13*spbb13^2*spaa15*spaa34)/(spbb12*spaa14*spaa25*spab5125)+
(-5111/36*spbb13*spaa15*spaa25*spbb25^2)/(spbb12*spaa14*spbb34*spab5125)+
(-7595/36*spbb14*spaa15*spaa25*spbb25^2*spaa45)/(spbb12*spaa14*spbb34*spaa35*spab5125)+
(-6445/18*spbb14*spaa15*spbb25*spbb35*spaa45)/(spbb12*spaa14*spbb34*spab5125)+
(-4121/36*spaa13*spbb13*spbb14*spaa15*spbb25*spaa45)/(spbb12*spaa14*spbb34*spaa35*spab5125)+
(+8209/18*spaa15*spaa25*spbb25*spaa45*spbb45)/(spaa14*spbb34*spaa35*spab5125)+
(-1153/9*spbb14*spaa15*spaa35*spbb35^2*spaa45)/(spbb12*spaa14*spaa25*spbb34*spab5125)+
(-2545/36*spbb14*spaa15*spaa34^2*spbb34*spaa45)/(spbb12*spaa14*spaa25*spaa35*spab5125)+
(-8251/36*spbb14^2*spaa15^2*spaa34*spbb35*spaa45)/(spbb12*spaa14*spaa25*spbb34*spaa35*spab5125)+
(-93/4*spaa12*spbb14^2*spaa15*spbb23*spaa34*spaa45)/(spbb12*spaa14*spaa25*spbb34*spaa35*spab5125)+
(-644/9*spbb13*spaa15*spaa35*spbb35*spaa45*spbb45)/(spbb12*spaa14*spaa25*spbb34*spab5125)+
(-2965/6*spaa13*spbb13*spbb14*spaa15*spbb35*spaa45)/(spbb12*spaa14*spaa25*spbb34*spab5125)+
(-11135/36*spaa13^2*spbb13^2*spbb14*spaa15*spaa45)/(spbb12*spaa14*spaa25*spbb34*spaa35*spab5125)+
(spaa15*spaa45*(-6209/36*spaa12^3*spbb12^3*spaa25*spaa35-6317/36*spaa12^3*spbb12^2*spbb13*spaa35^2+5*spaa12^2*spbb12^3*spaa13*spaa25^2-5191/18*spaa12^2*spbb12^2*spaa15*spbb15*spaa25*spaa35+70/3*spaa12^2*spbb12*spbb13*spaa15*spbb15*spaa35^2-3059/18*spaa12^2*spbb12^2*spaa23*spbb23*spaa25*spaa35-2746/9*spaa12^2*spbb12*spbb13*spaa23*spbb23*spaa35^2-1097/6*spaa12^2*spbb12*spbb13*spaa35^3*spbb35+467/36*spaa12^2*spbb13^2*spbb25*spaa35^3+515/18*spaa12*spbb12^2*spaa13*spaa15*spbb15*spaa25^2+5*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa25^2-7463/18*spaa12*spbb12*spaa15^2*spbb15^2*spaa25*spaa35-1043/9*spaa12*spbb13*spaa15^2*spbb15^2*spaa35^2-599/18*spaa12*spbb12*spaa23^2*spbb23^2*spaa25*spaa35-1436/9*spaa12*spbb13*spaa23^2*spbb23^2*spaa35^2-1693/12*spaa12*spbb13*spaa23*spbb23*spaa35^3*spbb35-577/12*spaa12*spbb13*spaa35^4*spbb35^2-256/9*spbb12*spaa13*spaa15^2*spbb15^2*spaa25^2+5*spbb12*spaa13*spaa23^2*spbb23^2*spaa25^2-301/9*spbb12*spaa13*spaa23*spbb23*spaa25^3*spbb25-1654/9*spaa15^3*spbb15^3*spaa25*spaa35))/(spbb12*spaa14^2*spaa25^2*spbb34*spaa35^2*spab5125)+
(-599/36*spbb14*spaa15^3*spaa34^2)/(spaa14^2*spbb34*spaa35^3)+
(+1957/36*spaa12*spaa15^2*spbb15^2*spbb23*spaa45)/(spbb12*spaa14^2*spaa25*spbb34*spaa35*spbb35)+
(-334/9*spaa12*spaa15*spbb15*spbb23*spaa34*spaa45)/(spbb12*spaa14^2*spaa25*spaa35*spbb35)+
(+1961/9*spaa12*spaa15*spbb15*spbb23*spbb25*spaa45)/(spbb12*spaa14^2*spbb34*spaa35*spbb35)+
(+428/9*spaa12*spaa15*spbb15*spaa23*spbb23^2*spaa45)/(spbb12*spaa14^2*spaa25*spbb34*spaa35*spbb35)+
(-671/12*spaa15*spaa34^2*spbb34*spaa45)/(spbb12*spaa14^2*spaa25*spaa35)+
(+773/12*spaa15*spbb25*spaa34*spaa45)/(spbb12*spaa14^2*spaa35)+
(+5*spaa15*spaa34*spbb35*spaa45)/(spbb12*spaa14^2*spaa25)+
(-718/9*spaa12*spbb13*spaa15*spbb24*spaa34*spaa45)/(spbb12*spaa14^2*spaa25*spbb34*spaa35)+
(+2011/9*spaa12*spaa15*spbb25*spaa45)/(spaa14^2*spbb34*spaa35)+
(+5*spaa15*spaa23^2*spbb23^2*spaa45)/(spbb12*spaa14^2*spaa25*spbb34*spaa35)+
(spaa15*spaa23*spbb23*spaa45*(-1045/18*spaa12^3*spbb12^3+2410/9*spaa12^2*spbb12^2*spaa13*spbb13+137/9*spaa12^2*spbb12^2*spaa23*spbb23-1045/18*spaa12^2*spbb12^2*spaa24*spbb24+2410/9*spaa12^2*spbb12*spbb13*spbb24*spaa34+2261/36*spaa12*spbb12*spaa13^2*spbb13^2-365/12*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+2261/36*spaa12*spaa13*spbb13^2*spbb24*spaa34+1139/18*spaa12*spbb12*spaa23^2*spbb23^2+1229/18*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24-121/36*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34-5*spaa13^2*spbb13^2*spaa23*spbb23-10*spaa13*spbb13*spaa23^2*spbb23^2-5*spaa23^3*spbb23^3-5*spaa23^2*spbb23^2*spaa24*spbb24))/(spbb12*spaa14^2*spaa25^2*spbb25*spbb34*spaa35^2*spbb35)+
(spaa24*(667/18*spaa12^2*spbb12^2*spbb23-457/3*spaa12*spbb12*spaa13*spbb13*spbb23-1799/6*spaa12*spbb12^2*spaa14*spbb34+667/18*spaa12*spbb12*spaa23*spbb23^2+275/2*spaa12*spbb12*spbb23*spaa34*spbb34-472/3*spaa12*spbb14*spbb23^2*spaa34+577/6*spbb12*spaa13*spbb13*spaa14*spbb34+5*spaa13*spbb13*spaa23*spbb23^2-577/6*spaa13*spbb13*spbb23*spaa34*spbb34+5903/36*spbb12*spaa14*spaa34*spbb34^2+10*spaa23^2*spbb23^3-5903/36*spbb23*spaa34^2*spbb34^2))/(spbb12*spaa14*spaa25^2*spbb25*spbb35)+
(spaa13*(1135/18*spaa12^2*spbb12^2*spbb23+26*spaa12*spbb12*spaa13*spbb13*spbb23-5*spaa12*spbb12^2*spaa14*spbb34+1000/9*spaa12*spbb12*spaa23*spbb23^2+1045/18*spaa12*spbb12*spbb23*spaa24*spbb24+307/18*spaa13^2*spbb13^2*spbb23+397/18*spbb12*spaa13*spbb13*spaa14*spbb34-551/9*spaa13*spbb13*spaa23*spbb23^2-394/3*spbb12*spaa14*spaa23*spbb23*spbb34-1045/18*spbb12*spaa14*spaa24*spbb24*spbb34-1319/18*spaa23^2*spbb23^3))/(spaa14*spbb25*spbb34*spaa35^2*spbb35)+
(spbb23*(1705/36*spaa12*spaa13*spbb13^2*spbb24*spaa34+311/6*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34-1579/12*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34+865/4*spaa12*spbb13*spaa24*spbb24^2*spaa34-500/9*spaa13^3*spbb13^3+6355/12*spaa13^2*spbb13^2*spaa14*spbb14+2557/36*spaa13^2*spbb13^2*spaa23*spbb23+2857/6*spaa13^2*spbb13^2*spaa24*spbb24+7225/9*spaa13*spbb13*spaa14^2*spbb14^2-1015/36*spaa13*spbb13*spaa14*spbb14*spaa24*spbb24+1579/12*spaa13*spbb13*spaa23^2*spbb23^2-3733/18*spaa13*spbb13*spaa23*spbb23*spaa24*spbb24-13907/12*spaa13*spbb13*spaa24^2*spbb24^2+7835/36*spaa14^3*spbb14^3-1300/3*spaa14^2*spbb14^2*spaa24*spbb24-14669/18*spaa14*spbb14*spaa24^2*spbb24^2-5543/36*spaa23^2*spbb23^2*spaa24*spbb24-5903/18*spaa23*spbb23*spaa24^2*spbb24^2-5903/36*spaa24^3*spbb24^3))/(spbb12*spaa14*spaa25*spbb25*spbb34*spaa35*spbb35)+
(spaa15*(-23129/36*spaa12^2*spbb12^2-15401/36*spaa12*spbb12*spaa13*spbb13-34817/36*spaa12*spbb12*spaa23*spbb23-11272/9*spaa12*spbb12*spaa24*spbb24-12878/9*spaa12*spbb13*spbb24*spaa34+1133/4*spaa13^2*spbb13^2-1621/18*spaa13*spbb13*spaa23*spbb23-974/3*spaa23^2*spbb23^2-9734/9*spaa23*spbb23*spaa24*spbb24-14111/18*spaa24^2*spbb24^2))/(spaa14*spaa25*spbb25*spbb34*spaa35)+
(-503/3*spaa12^2*spbb12^2-1018*spaa12*spbb12*spaa13*spbb13-5*spaa12*spbb12*spaa14*spbb14-11137/9*spaa12*spbb12*spaa23*spbb23-63749/36*spaa12*spbb13*spbb24*spaa34+8197/36*spaa13^2*spbb13^2+21065/36*spaa13*spbb13*spaa14*spbb14-4331/6*spaa13*spbb13*spaa23*spbb23+7835/36*spaa14^2*spbb14^2-9718/9*spaa23^2*spbb23^2)/(spaa25*spbb25*spaa35*spbb35)+
(spbb24*(-32629/36*spaa12*spbb12+2395/12*spaa13*spbb13+1300/3*spaa14*spbb14+5419/18*spaa23*spbb23))/(spbb25*spbb34*spaa35)+
(+13357/9*spbb14*spaa15)/(spbb34*spaa35)+
(7879/36*spaa12*spbb12-8489/12*spaa13*spbb13+11645/36*spaa14*spbb14-20755/18*spaa23*spbb23)/(spaa35*spbb35)+
(+46733/36),
(+22/9*spaa15^3*spaa34^3*spbb35^3)/(spaa14^3*spab5125^3)+
(-149/24*spaa15^2*spaa34^2*spbb35^2)/(spaa14^2*spab5125^2)+
(spaa15^3*spaa34^2*spbb35^2*(-7/4*spaa23*spaa45+33/8*spaa24*spaa35))/(spaa14^3*spaa25*spaa35*spab5125^2)+
(spaa12*spaa15*spbb23*spaa24^2*spaa34*(-3*spaa12*spbb12+3*spaa13*spbb13))/(spbb13*spaa14^3*spaa23*spaa25*spab2132)+
(spaa15*spaa34*spbb35*(17/6*spbb12*spaa25-5/2*spbb13*spaa35))/(spbb12*spaa14*spaa25*spab5125)+
(spaa15*spaa34*spbb35*spaa45*(7/4*spbb12*spaa13*spaa25+17/4*spaa13*spbb13*spaa35+3/2*spaa15*spbb15*spaa35))/(spbb12*spaa14^2*spaa25*spaa35*spab5125)+
(-3/4*spaa13*spaa15*spaa23*spbb35*spaa45^2)/(spaa14^2*spaa25*spaa35*spab5125)+
(spaa45^2*spaa15*spbb35*(-4*spbb12*spaa13^2*spaa23*spaa25*spaa45+13/2*spaa13^2*spbb13*spaa23*spaa35*spaa45-29/4*spaa13^2*spbb13*spaa24*spaa35^2+11/2*spaa13^2*spbb15*spaa25*spaa35*spaa45+3/2*spaa13*spbb13*spaa14*spaa23*spaa35^2-3/4*spaa13*spaa15*spbb15*spaa24*spaa35^2+3/4*spaa14*spaa23^2*spbb23*spaa35^2+3/4*spaa14*spaa23*spaa35^3*spbb35))/(spbb12*spaa14^3*spaa25^2*spaa35^2*spab5125)+
(+6*spbb14*spaa15^3*spaa34^4*spbb35)/(spbb12*spaa14^3*spaa23*spaa35^2*spab3123)+
(-419/72*spbb14*spaa15^2*spbb23*spaa24*spaa34^4*spbb34)/(spbb12*spbb13*spaa14^3*spaa23*spaa35^2*spab3123)+
(spaa15^2*(367/36*spbb13*spaa23^3*spbb23^3*spaa24^2*spaa34*spaa35^3-107/18*spbb14*spaa23^2*spbb23^3*spaa24^3*spaa34*spaa35^3-1/2*spbb15*spaa23^2*spbb23^3*spaa24^3*spaa35^4-58/9*spbb14*spaa23^2*spbb23^3*spaa24^2*spaa25*spaa34^2*spaa35^2+106/3*spbb13*spaa23^2*spbb23^2*spaa24^2*spaa34^2*spbb34*spaa35^3+475/18*spbb13*spaa23^2*spbb23^2*spaa24^2*spaa34*spaa35^4*spbb35+277/18*spbb13*spaa23^2*spbb23^2*spaa24*spaa25*spaa34^3*spbb34*spaa35^2+851/72*spbb14*spaa23*spbb23^2*spaa24^3*spaa34^2*spbb34*spaa35^3-31/9*spbb14*spaa23*spbb23^2*spaa24^3*spaa34*spaa35^4*spbb35-311/72*spbb15*spaa23*spbb23^2*spaa24^3*spaa34*spbb34*spaa35^4-1/8*spbb14*spaa23*spbb23^2*spaa24^2*spaa25*spaa34^3*spbb34*spaa35^2+3*spbb13*spaa23*spbb23*spaa24^2*spaa34^3*spbb34^2*spaa35^3+2665/72*spbb13*spaa23*spbb23*spaa24^2*spaa34^2*spbb34*spaa35^4*spbb35+727/36*spbb13*spaa23*spbb23*spaa24^2*spaa34*spaa35^5*spbb35^2-509/36*spbb14*spaa23*spbb23^2*spaa24*spaa25^2*spaa34^4*spbb34*spaa35+761/36*spbb13*spaa23*spbb23*spaa24*spaa25*spaa34^4*spbb34^2*spaa35^2+419/72*spbb13*spaa23*spbb23*spaa25^2*spaa34^5*spbb34^2*spaa35+419/72*spbb15*spbb23*spaa24^4*spbb25*spbb34*spaa35^5-9/2*spbb14*spbb23*spaa24^3*spaa34^3*spbb34^2*spaa35^3-3/2*spbb15*spbb23*spaa24^3*spaa34^2*spbb34^2*spaa35^4+617/36*spbb14*spbb23*spaa24^2*spaa25*spaa34^4*spbb34^2*spaa35^2+1/2*spbb14*spaa24^2*spaa34^4*spbb34^3*spaa35^2*spaa45+6*spbb13*spaa24^2*spaa34^3*spbb34^2*spaa35^4*spbb35+1/2*spbb15*spaa24^2*spaa34^3*spbb34^3*spaa35^3*spaa45+12*spbb13*spaa24^2*spaa34^2*spbb34*spaa35^5*spbb35^2+6*spbb13*spaa24^2*spaa34*spaa35^6*spbb35^3-599/72*spbb13*spaa24*spaa25*spaa34^5*spbb34^3*spaa35^2-599/72*spbb14*spaa24*spaa25*spaa34^5*spbb34^3*spaa35*spaa45-599/72*spbb14*spbb23*spaa25^3*spaa34^6*spbb34^2+599/72*spbb13*spaa25^2*spaa34^6*spbb34^3*spaa35+599/72*spbb14*spaa25^2*spaa34^6*spbb34^3*spaa45))/(spbb12*spbb13*spaa14^3*spaa23*spaa25^2*spaa35^3*spab3123^2)+
(spaa15*(-299/9*spaa12^2*spbb12^3*spbb13*spaa23*spaa24*spaa35+599/72*spaa12^2*spbb12^2*spbb13^2*spaa23*spaa34*spaa35-503/8*spaa12^2*spbb12^3*spbb14*spaa24^2*spaa35+997/24*spaa12^2*spbb12^2*spbb13*spbb14*spaa24*spaa34*spaa35-599/72*spaa12^2*spbb12*spbb13^2*spbb14*spaa34^2*spaa35-2063/72*spaa12*spbb12^2*spaa13*spbb13^2*spaa23*spaa24*spaa35+509/36*spaa12*spbb12*spaa13*spbb13^3*spaa23*spaa34*spaa35+3689/72*spaa12*spbb12^3*spaa13*spbb14*spaa24^2*spaa25-491/12*spaa12*spbb12^2*spaa13*spbb13*spbb14*spaa24^2*spaa35+869/72*spaa12*spbb12*spaa13*spbb13^2*spbb14*spaa24*spaa34*spaa35+5/2*spaa12*spaa13*spbb13^3*spbb14*spaa34^2*spaa35-3113/72*spaa12*spbb12^2*spaa14*spbb14^2*spaa24^2*spaa35+599/72*spaa12*spbb12*spbb13*spaa14*spbb14^2*spaa24*spaa34*spaa35+2347/72*spaa12*spbb12^3*spaa23*spaa24^2*spbb24*spaa25-3329/72*spaa12*spbb12^2*spbb14*spaa24^3*spbb24*spaa35-217/12*spaa12*spbb12*spbb13*spbb14*spaa24^2*spbb24*spaa34*spaa35-419/72*spaa12*spbb13^2*spbb14*spaa24*spbb24*spaa34^2*spaa35+277/36*spbb12*spaa13^2*spbb13^3*spaa23^2*spaa45-15/8*spbb12*spaa13^2*spbb13^3*spaa23*spaa24*spaa35-5/2*spaa13^2*spbb13^4*spaa23*spaa34*spaa35-599/72*spaa13^2*spbb13^3*spbb14*spaa24*spaa34*spaa35+232/9*spbb12^2*spaa13*spaa14*spbb14^2*spaa24^2*spaa25+1241/36*spbb12^3*spaa13*spaa23*spaa24^2*spaa25*spbb34+2491/72*spbb12^2*spaa13*spbb14*spaa24^3*spbb24*spaa25-419/72*spbb12*spaa14^2*spbb14^3*spaa24^2*spaa35-419/36*spbb12*spaa14*spbb14^2*spaa24^3*spbb24*spaa35-419/72*spbb13*spaa14*spbb14^2*spaa24^2*spbb24*spaa34*spaa35-5/8*spbb12^2*spaa23*spaa24^3*spbb24^2*spaa25))/(spbb12*spbb13*spaa14*spaa23*spaa25*spaa35*spab3123^2)+
(spaa24*spaa15^2*(-257/36*spaa12^2*spbb12^4*spaa23*spaa24*spaa25-199/12*spaa12^2*spbb12^2*spbb13^2*spaa23*spaa34*spaa35-419/72*spaa12^2*spbb12^3*spbb14*spaa24^2*spaa35-169/9*spaa12^2*spbb12^2*spbb13*spbb14*spaa24*spaa34*spaa35+419/72*spaa12^2*spbb12*spbb13^2*spbb14*spaa34^2*spaa35+419/72*spaa12*spbb12^2*spaa13*spbb13^2*spaa23*spaa24*spaa35+497/24*spaa12*spbb12*spaa13*spbb13^3*spaa23*spaa34*spaa35+739/72*spaa12*spbb12*spaa13*spbb13^2*spbb14*spaa24*spaa34*spaa35-581/36*spaa12*spaa13*spbb13^3*spbb14*spaa34^2*spaa35+83/36*spaa12*spbb12^3*spaa23*spaa24^2*spbb24*spaa25-419/36*spaa12*spbb12^2*spbb14*spaa24^3*spbb24*spaa35-577/72*spaa12*spbb12*spbb13*spbb14*spaa24^2*spbb24*spaa34*spaa35+383/72*spaa12*spbb13^2*spbb14*spaa24*spbb24*spaa34^2*spaa35-5/4*spbb12*spaa13^2*spbb13^3*spaa23^2*spaa45-365/72*spbb12*spaa13^2*spbb13^3*spaa23*spaa24*spaa35+25/4*spaa13^2*spbb13^4*spaa23*spaa34*spaa35-257/72*spaa13^2*spbb13^3*spbb14*spaa24*spaa34*spaa35+85/9*spbb12^2*spaa23*spaa24^3*spbb24^2*spaa25-419/72*spbb12*spbb14*spaa24^4*spbb24^2*spaa35-419/72*spbb13*spbb14*spaa24^3*spbb24^2*spaa34*spaa35))/(spbb12*spbb13*spaa14^2*spaa23*spaa25^2*spaa35*spab3123^2)+
(+973/72*spbb14*spaa15*spaa34^3*spbb34)/(spbb12*spaa14*spaa23*spaa35*spab3123)+
(-59/6*spbb14*spaa15*spaa25*spaa34^2*spbb35)/(spbb13*spaa14*spaa23*spaa35*spab3123)+
(+2023/72*spbb14*spaa15^2*spbb15*spaa34^2)/(spbb12*spaa14*spaa23*spaa35*spab3123)+
(-2513/72*spbb13*spbb14*spaa15^2*spaa34^2)/(spbb12*spaa14*spaa25*spaa35*spab3123)+
(+97/8*spaa13*spbb13*spbb14*spaa15*spaa34^2)/(spbb12*spaa14*spaa23*spaa35*spab3123)+
(-23/8*spaa15*spaa25*spaa34^2*spbb45)/(spaa14*spaa23*spaa35*spab3123)+
(+485/12*spaa15^2*spbb15^3*spaa45)/(spbb12*spbb13*spaa14*spaa23*spab3123)+
(+911/18*spbb14*spaa15^2*spbb15^2*spaa34*spaa45)/(spbb12*spbb13*spaa14*spaa23*spaa35*spab3123)+
(-1955/72*spbb14*spaa15^2*spbb15^2*spaa24*spaa45)/(spbb12*spbb13*spaa14*spaa23*spaa25*spab3123)+
(+649/72*spaa15*spbb15^2*spaa45^2*spbb45)/(spbb12*spbb13*spaa14*spaa23*spab3123)+
(+1343/72*spaa15*spbb15^2*spaa34*spbb34*spaa45)/(spbb12*spbb13*spaa14*spaa23*spab3123)+
(-227/9*spaa15*spbb15^2*spbb24*spaa45^2)/(spbb12*spbb13*spaa14*spaa35*spab3123)+
(+4513/72*spbb13*spaa15^2*spbb15*spaa34)/(spbb12*spaa14*spaa25*spab3123)+
(+979/12*spbb14*spaa15^2*spbb15*spaa34*spaa45)/(spbb12*spaa14*spaa25*spaa35*spab3123)+
(-863/24*spaa15*spbb15*spaa34*spbb34*spaa45)/(spbb12*spaa14*spaa25*spab3123)+
(+125/6*spbb14*spaa15*spbb15*spaa34*spbb34*spaa45^2)/(spbb12*spbb13*spaa14*spaa25*spaa35*spab3123)+
(+116/9*spaa13*spbb13*spaa15*spbb15*spaa45)/(spbb12*spaa14*spaa25*spab3123)+
(+31/8*spaa12*spbb12*spaa15*spbb15*spaa45)/(spbb13*spaa14*spaa35*spab3123)+
(+2603/72*spaa13*spbb13*spaa15*spaa23*spaa45)/(spaa14*spaa25*spaa35*spab3123)+
(spaa45*spaa15*(-1021/24*spbb12*spaa23^4*spbb23^2*spaa25*spaa45+527/72*spbb13*spaa23^4*spbb23^2*spaa35*spaa45+3/2*spbb13*spaa23^4*spbb23*spbb24*spaa45^2-391/18*spbb12*spaa23^3*spbb23*spaa24*spbb24*spaa25*spaa45-419/72*spbb13*spaa23^3*spaa24*spbb24^2*spaa45^2-4189/72*spbb12*spaa23^3*spbb23^2*spaa25^2*spaa34+103/72*spbb12*spaa23^3*spbb23*spaa25^2*spbb25*spaa45+1703/72*spbb13*spaa23^3*spbb23^2*spaa25*spaa34*spaa35-295/18*spbb13*spaa23^3*spbb23*spaa34*spbb34*spaa35*spaa45-197/18*spbb13*spaa23^3*spbb24*spaa34*spbb34*spaa45^2-199/12*spbb12*spaa23^2*spaa24^2*spbb24^2*spaa25*spaa45-887/12*spbb12*spaa23^2*spbb23*spaa24*spbb24*spaa25^2*spaa34-2641/72*spbb12*spaa23^2*spaa24*spbb24*spaa25^2*spbb25*spaa45-467/24*spbb13*spaa23^2*spaa24*spbb24^2*spaa25*spaa34*spaa45-535/24*spbb12*spaa23^2*spbb23*spaa25^3*spbb25*spaa34-793/72*spbb12*spaa23^2*spaa25^3*spbb25^2*spaa45-581/36*spbb13*spaa23^2*spaa34^2*spbb34^2*spaa35*spaa45-199/6*spbb12*spaa23*spaa24^2*spbb24^2*spaa25^2*spaa34-4349/72*spbb12*spaa23*spaa24*spbb24*spaa25^3*spbb25*spaa34+791/36*spbb13*spaa23*spaa24*spbb24^2*spaa25^2*spaa34^2-793/72*spbb12*spaa23*spaa25^4*spbb25^2*spaa34-199/12*spbb15*spaa24*spbb24^2*spaa25^3*spaa34^2-427/18*spbb15*spbb24*spaa25^4*spbb25*spaa34^2-257/36*spbb15*spaa25^4*spbb25^2*spaa34*spaa35))/(spbb12*spbb13*spaa14^2*spaa23*spaa25^2*spaa35^2*spab3123)+
(spaa24*spaa15*(182/3*spaa12^2*spbb12^3*spaa24+10145/72*spaa12*spbb12^2*spaa13*spbb13*spaa24+2561/36*spaa12*spbb12^2*spaa24^2*spbb24+197/4*spbb12*spaa13^2*spbb13^2*spaa24-2231/72*spaa13^2*spbb13^3*spaa34+6119/36*spbb12*spaa13*spbb13*spaa24^2*spbb24-2741/24*spbb12*spaa13*spbb14*spbb23*spaa24^2+2333/72*spaa13*spbb13^2*spaa24*spbb24*spaa34-1129/18*spaa13*spbb13*spbb14*spbb23*spaa24*spaa34-5215/72*spaa13*spbb13^2*spaa34^2*spbb34+377/36*spbb12*spaa24^3*spbb24^2+2093/72*spbb13*spaa24^2*spbb24^2*spaa34-213/4*spbb14*spbb23*spaa24^2*spbb24*spaa34-1213/72*spbb13*spaa24*spbb24*spaa34^2*spbb34-1571/36*spbb14*spbb23*spaa24*spaa34^2*spbb34-373/9*spbb13*spaa34^3*spbb34^2))/(spbb12*spbb13*spaa14^2*spaa23*spaa25*spaa35*spbb35)+
(spaa15*spaa23*spbb23*spaa45*(709/36*spaa12*spbb12^2*spaa24*spaa25+419/72*spbb12*spbb14*spaa15*spaa24^2+221/72*spbb14*spaa24^2*spbb24*spaa45-1037/72*spbb12*spaa24*spaa25^2*spbb25-2155/72*spbb15*spaa24*spbb24*spaa25*spaa45+275/72*spbb14*spaa24*spaa45^2*spbb45-5/2*spbb15*spaa25*spaa45^2*spbb45))/(spbb12*spbb13*spaa14^2*spaa25^2*spaa35^2*spbb35)+
(spbb13*spaa15*spaa24*(365/72*spaa12*spbb12-275/72*spaa13*spbb13-221/72*spaa14*spbb14+167/72*spaa23*spbb23))/(spbb12*spaa14*spaa25^2*spbb35)+
(spaa15*spaa34*(-1733/36*spaa12*spbb12*spbb13-425/18*spaa13*spbb13^2-293/12*spbb13*spaa14*spbb14-97/12*spbb13*spaa23*spbb23+73/18*spbb12*spaa24*spbb34))/(spbb13*spaa14*spaa35^2*spbb35)+
(spaa34*spaa15*(181/6*spaa12*spbb13*spbb14*spaa34-329/36*spaa13*spbb13^2*spaa23+653/18*spbb13*spaa14*spbb14*spaa23+841/12*spaa14*spbb14^2*spaa24-367/36*spbb13*spaa23^2*spbb23+2287/36*spbb14*spaa23*spbb23*spaa24+3305/72*spbb14*spaa24^2*spbb24))/(spbb12*spaa14*spaa23*spaa25*spaa35*spbb35)+
(+3*spaa15*spaa23*spbb23*spaa34)/(spaa13*spbb13*spaa14*spaa35)+
(spaa15*spbb15*spaa24*(-439/36*spaa12*spbb12+1745/36*spaa14*spbb14-2131/72*spaa23*spbb23+38*spaa24*spbb24))/(spbb13*spaa14*spaa23*spaa35*spbb35)+
(spaa15*spaa24*(-1111/24*spaa12*spbb12*spaa23+871/9*spaa12*spbb14*spaa34-901/18*spaa13*spbb13*spaa23-133/12*spaa23^2*spbb23-2785/36*spaa23*spaa24*spbb24))/(spaa14*spaa23*spaa25*spaa35*spbb35)+
(-397/9*spbb13*spaa15*spaa23)/(spaa25*spaa35*spbb35)+
(-386/9*spaa15*spbb15)/(spaa35*spbb35),
(spaa15*spaa25^2*spbb25^2*(56/9*spaa14*spbb15+28/3*spaa24*spbb25))/(spaa14*spab5125^3)+
(-28/3*spaa12^2*spaa15*spbb15*spbb25^2*spaa45^2)/(spaa14^2*spab5125^3)+
(-28/9*spaa15^3*spaa24^3*spbb25^3)/(spaa14^3*spab5125^3)+
(+1*spaa15^2*spaa24^2*spbb25^3*spaa45)/(spbb12*spaa14^3*spab2152^2)+
(+1/6*spaa13^2*spaa15*spbb35^3*spaa45^2)/(spaa14^3*spbb34*spab3123^2)+
(-56/9*spbb12*spaa15*spaa25^2*spbb25*spbb45)/(spbb34*spaa35*spab5125^2)+
(spaa12^2*spbb12*spaa15*spbb25*spaa45^2*(-13/6*spaa12*spbb14+4*spaa23*spbb34))/(spaa14^2*spaa25*spbb34*spaa35*spab5125^2)+
(spaa12^3*spaa15*spbb25*spaa45^2*(25/12*spaa12*spbb12^2+17/12*spbb12*spaa13*spbb13+1/4*spbb12*spaa23*spbb23-2/3*spbb13*spbb24*spaa34))/(spaa14^3*spaa25*spbb34*spaa35*spab5125^2)+
(-5/2*spaa12*spaa15*spaa24*spbb25*spaa45)/(spaa14^2*spaa25*spab2152)+
(+3/2*spaa12^2*spaa15*spaa24*spbb25*spaa45^2)/(spaa14^3*spaa25^2*spab2152)+
(-19/6*spaa15*spbb23*spaa34^2*spaa45*spbb45)/(spbb12*spaa14^2*spaa35*spab3123)+
(spaa12*spaa15*spbb23*spaa34^2*spaa45*(-5/6*spbb12*spaa13+1/2*spbb24*spaa34))/(spbb12*spaa14^3*spaa35^2*spab3123)+
(+56/9*spaa15*spaa24*spbb24*spaa25*spbb25)/(spaa14*spbb34*spaa35*spab5125)+
(-5/9*spaa12*spbb14*spaa15*spaa34*spaa45)/(spaa14*spaa25*spaa35*spab5125)+
(-56/9*spaa12*spbb14*spaa15*spbb25*spaa45)/(spaa14*spbb34*spaa35*spab5125)+
(-4/3*spaa12*spbb14*spaa15*spaa23*spbb23*spaa45)/(spaa14*spaa25*spbb34*spaa35*spab5125)+
(-35/18*spaa12*spbb12*spaa15*spaa23*spaa45)/(spaa14*spaa25*spaa35*spab5125)+
(-4/3*spaa12*spaa13*spbb13*spbb14*spaa15*spaa45)/(spaa14*spaa25*spbb34*spaa35*spab5125)+
(spaa12^2*spbb12*spaa15*spaa45*(11/6*spaa12*spbb12+11/6*spaa13*spbb13+3*spaa23*spbb23))/(spaa14^2*spaa25*spbb34*spaa35*spab5125)+
(spbb45*spaa12*spaa15*spaa45^3*(3/4*spbb12*spbb45+3/4*spbb14*spbb25))/(spbb12*spaa14^2*spaa25*spbb34*spaa35*spab5125)+
(spaa12*spaa15*spaa45^3*(-19/12*spaa12*spaa13*spbb13*spbb14*spbb24*spaa34-19/12*spaa12*spaa14*spbb14^2*spbb24*spaa34-1/2*spaa12*spbb13*spaa23*spbb24^2*spaa34-1/2*spaa12*spbb14*spaa24*spbb24^2*spaa34-5/12*spaa12*spbb14*spbb24*spaa34^2*spbb34-5/6*spaa13^3*spbb13^2*spbb14-1/12*spaa13^2*spbb13*spaa14*spbb14^2+1/4*spbb12*spaa13^2*spbb13*spaa23*spbb34-5/6*spaa13^2*spbb13^2*spaa23*spbb24+3/2*spbb12*spaa13^2*spbb14*spaa24*spbb34-1/12*spaa13^2*spbb13*spbb14*spaa24*spbb24+3/4*spaa13*spaa14^2*spbb14^3+3/4*spaa13*spaa14*spbb14^2*spaa24*spbb24+1/3*spaa13*spaa14*spbb14^2*spaa34*spbb34-3/4*spbb12*spaa13*spaa23^2*spbb23*spbb34))/(spbb12*spaa14^3*spaa25^2*spbb34*spaa35^2*spab5125)+
(-4/3*spaa15^2*spaa24*spbb25*spaa45^2*spbb45)/(spbb12*spaa14^3*spaa25*spbb34*spaa35)+
(-4/3*spaa15^2*spaa24*spbb25*spaa34*spaa45)/(spbb12*spaa14^3*spaa25*spaa35)+
(-1/2*spaa15^2*spaa24*spbb25^2*spaa45)/(spbb12*spaa14^3*spbb34*spaa35)+
(+557/36*spaa12*spaa15^2*spaa24*spbb25*spaa45)/(spaa14^3*spaa25*spbb34*spaa35)+
(spaa15^2*spaa24*spaa45*(1/2*spaa12^2*spbb12^2-647/36*spaa12*spbb12*spaa13*spbb13+110/9*spaa12*spbb12*spaa23*spbb23-7/12*spaa12*spbb13*spbb24*spaa34+5/6*spaa13^2*spbb13^2))/(spbb12*spaa14^3*spaa25^2*spbb34*spaa35)+
(spaa12*spaa15^2*spaa23*spaa45^2*(-5/4*spaa12*spbb12*spaa25-599/36*spaa12*spbb13*spaa35-3/4*spaa15*spbb15*spaa25-7/12*spaa23*spbb23*spaa25))/(spaa14^3*spaa25^3*spbb34*spaa35^2)+
(-157/18*spaa15*spaa34*spaa45^2*spbb45)/(spbb12*spaa14^2*spaa25*spaa35)+
(+107/9*spaa15*spbb25*spaa45^2*spbb45)/(spbb12*spaa14^2*spbb34*spaa35)+
(-263/36*spaa12*spbb14*spaa15*spbb25*spaa45^2)/(spbb12*spaa14^2*spaa25*spbb34*spaa35)+
(+359/36*spaa15^2*spbb15*spaa45^2*spbb45)/(spbb12*spaa14^2*spaa25*spbb34*spaa35)+
(-17/6*spaa15*spbb24*spaa34*spbb35*spaa45)/(spbb12*spaa14^2*spbb34*spaa35)+
(+65/9*spaa12*spbb13*spaa15*spbb24*spaa34*spaa45)/(spbb12*spaa14^2*spaa25*spbb34*spaa35)+
(+1/2*spaa15*spaa25*spbb25^2*spaa45)/(spbb12*spaa14^2*spbb34*spaa35)+
(-1/2*spbb13*spaa15^2*spaa23*spbb25*spaa45)/(spbb12*spaa14^2*spaa25*spbb34*spaa35)+
(+169/9*spaa15^2*spaa23*spbb35*spaa45)/(spaa14^2*spaa25*spbb34*spaa35)+
(spaa15^2*spaa23*spaa45*(55/12*spaa12^2*spbb12^3-109/3*spaa12*spbb12^2*spaa13*spbb13-5/12*spaa12*spbb12^2*spaa23*spbb23+55/12*spaa12*spbb12^2*spaa24*spbb24-109/3*spaa12*spbb12*spbb13*spbb24*spaa34-5/12*spbb12*spaa13^2*spbb13^2-3/4*spbb12*spaa13*spbb13*spaa23*spbb23-5/12*spaa13*spbb13^2*spbb24*spaa34-3/4*spbb13*spaa23*spbb23*spbb24*spaa34))/(spbb12*spaa14^2*spaa25^2*spbb25*spbb34*spaa35^2)+
(-5*spaa12*spbb12*spaa15*spaa24)/(spaa14*spaa25^2*spbb25)+
(-5*spaa12*spbb12^2*spaa13*spaa15)/(spaa14*spbb25*spbb34*spaa35^2)+
(spbb13*spaa15*(-5/4*spaa13*spbb13-3/4*spaa23*spbb23))/(spbb12*spaa14*spaa25*spbb34)+
(spaa15*(-1013/36*spaa12^2*spbb12^2-287/9*spaa12*spbb12*spaa13*spbb13-307/6*spaa12*spbb12*spaa23*spbb23-551/12*spaa12*spbb12*spaa24*spbb24-287/9*spaa12*spbb13*spbb24*spaa34-811/36*spaa13*spbb13*spaa23*spbb23-829/36*spaa23^2*spbb23^2-1109/36*spaa23*spbb23*spaa24*spbb24-70/9*spaa24^2*spbb24^2))/(spaa14*spaa25*spbb25*spbb34*spaa35)+
(spbb14*spaa15*(-991/36*spaa12*spbb12-811/36*spaa23*spbb23))/(spaa25*spbb25*spbb34*spaa35)+
(-811/36*spbb12*spaa15*spbb45)/(spbb25*spbb34*spaa35)+
(+70/9*spbb14*spaa15)/(spbb34*spaa35),
(-1*spaa12^3*spbb25^3*spaa45^3)/(spaa14^3*spab5125^3)+
(-7/4*spaa13^2*spaa15*spbb35^3*spaa45^2)/(spaa14^3*spbb34*spab3123^2)+
(-5/4*spaa12^2*spbb25^2*spaa45^2)/(spaa14^2*spab5125^2)+
(-5/12*spaa12^2*spbb14*spaa15*spbb25^2*spaa45^2)/(spaa14^2*spbb34*spaa35*spab5125^2)+
(spaa12^2*spaa15*spbb25^2*spaa45^2*(-1/4*spaa12*spbb12*spaa25+1/4*spaa12*spbb13*spaa35-5/12*spaa15*spbb15*spaa25+5/12*spaa23*spbb23*spaa25))/(spaa14^3*spaa25*spbb34*spaa35*spab5125^2)+
(-6*spaa12*spaa15*spbb23^2*spaa24^2*spaa34)/(spbb13*spaa14^3*spaa25*spab2132)+
(-1/2*spaa12^2*spbb23^2*spbb25*spaa34*spaa45)/(spbb12*spaa14^3*spbb34*spab2152)+
(+3/4*spaa13*spaa15*spaa34*spbb35*spaa45)/(spaa14^2*spaa35*spab3123)+
(spaa15*spaa13*spaa34^2*spbb35*spaa45*(-23/4*spbb12*spbb13*spaa15-11/2*spbb12*spbb23*spaa25+1/2*spbb13*spbb23*spaa35))/(spbb12*spbb13*spaa14^3*spaa35^2*spab3123)+
(-2/3*spaa12^2*spbb14^2*spaa15^2*spbb25*spaa45^2)/(spaa14^2*spaa25*spbb34^2*spaa35^2*spab5125)+
(+1/6*spaa12*spbb14*spaa15*spbb25*spaa45)/(spaa14*spbb34*spaa35*spab5125)+
(-1/6*spaa12*spbb14*spaa15^2*spaa24*spbb25*spaa45)/(spaa14^2*spaa25*spbb34*spaa35*spab5125)+
(+8/3*spaa12*spbb13*spaa15^2*spaa23*spbb25*spaa45)/(spaa14^2*spaa25*spbb34*spaa35*spab5125)+
(spaa12*spaa15^2*spbb25*spaa45*(1*spaa12^2*spbb12^2*spaa25^2-1*spaa12^2*spbb12*spbb13*spaa25*spaa35+1*spaa12^2*spbb13^2*spaa35^2+2/3*spaa12*spbb12*spaa15*spbb15*spaa25^2+2/3*spaa12*spbb13*spaa15*spbb15*spaa25*spaa35-2/3*spaa12*spbb12*spaa23*spbb23*spaa25^2-5/2*spaa12*spbb13*spaa23*spbb23*spaa25*spaa35-25/6*spaa12*spbb12*spaa25^2*spaa35*spbb35-11/6*spaa23*spbb23*spaa25^2*spaa35*spbb35))/(spaa14^3*spaa25^2*spbb34^2*spaa35^2*spab5125)+
(spaa12*spaa15*spbb25*spaa45*(-7/2*spaa12*spbb12+5/6*spaa23*spbb23))/(spaa14^2*spbb34*spaa35*spab5125)+
(+3*spaa12*spbb25*spaa45)/(spaa14*spab5125)+
(+1/3*spaa15^2*spbb23*spaa24*spaa34^2)/(spbb12*spaa14^3*spaa25*spaa35)+
(-5/6*spaa15^2*spbb23*spaa24*spbb25*spaa34)/(spbb12*spaa14^3*spbb34*spaa35)+
(+5/6*spbb14*spaa15^2*spbb23^2*spaa24^2*spaa34)/(spbb12*spbb13*spaa14^3*spaa25*spbb34*spaa35)+
(+53/4*spaa15^2*spbb23*spaa24^2*spaa34)/(spbb13*spaa14^3*spaa25*spaa35)+
(-23/12*spaa15^2*spbb23*spaa24^2*spbb25)/(spbb13*spaa14^3*spbb34*spaa35)+
(-33/4*spaa15^3*spbb15*spbb23*spaa24^2)/(spbb13*spaa14^3*spaa25*spbb34*spaa35)+
(+9/2*spaa15^2*spbb23*spaa24^3*spbb24)/(spbb13*spaa14^3*spaa25*spbb34*spaa35)+
(spaa15^2*spbb23*spaa24*(-7/6*spaa12^2*spbb12^3*spaa25^2-21/4*spaa12*spbb12^2*spbb13*spaa15*spaa23*spaa25+17/12*spaa12*spbb12^2*spaa15*spbb15*spaa25^2-15/4*spaa12*spbb12^2*spaa23*spbb23*spaa25^2-15/4*spbb12*spaa13*spbb15*spbb23*spaa25^3+1*spbb12*spbb13^2*spaa15^2*spaa23^2-7/6*spbb12*spbb13*spaa15^2*spbb15*spaa23*spaa25+31/12*spbb12*spaa15^2*spbb15^2*spaa25^2-1/3*spbb13*spaa15^2*spbb15^2*spaa25*spaa35+13/2*spbb12*spbb13*spaa15*spaa23^2*spbb23*spaa25+1/3*spbb13^2*spaa15*spaa23*spaa25*spbb25*spaa35+11/2*spbb12*spaa23^2*spbb23^2*spaa25^2))/(spbb12*spbb13*spaa14^3*spaa25^2*spbb34^2*spaa35^2)+
(-11/6*spbb14*spaa15^2*spaa34*spbb35*spaa45)/(spbb12*spaa14^2*spaa25*spbb34*spaa35)+
(-4/3*spaa15*spaa34*spbb35*spaa45)/(spbb12*spaa14^2*spaa25)+
(-13/2*spaa15*spaa34*spbb35*spaa45)/(spbb13*spaa14^2*spaa35)+
(-73/12*spaa15^2*spbb15*spaa34*spaa45)/(spbb12*spaa14^2*spaa25*spaa35)+
(+67/12*spaa15^2*spbb15^2*spaa45^2)/(spbb12*spbb13*spaa14^2*spaa25*spaa35)+
(+1/2*spaa15^3*spbb15^2*spaa45)/(spbb12*spaa14^2*spaa25*spbb34*spaa35)+
(+17/6*spaa12*spaa15^2*spbb15*spaa45)/(spaa14^2*spaa25*spbb34*spaa35)+
(+11/3*spaa12*spaa15*spaa34*spaa45)/(spaa14^2*spaa25*spaa35)+
(+1/6*spaa15^2*spbb15*spbb35*spaa45)/(spbb12*spaa14^2*spaa25*spbb34)+
(-1*spaa15*spbb35^2*spaa45)/(spbb13*spaa14^2*spbb34)+
(+9*spaa12*spbb12*spaa15^2*spaa24)/(spaa14^2*spaa25*spbb34*spaa35)+
(spaa15^2*(1/3*spaa12^2*spbb12^3*spbb13*spaa25+37/12*spaa12*spbb12^2*spaa13*spbb13^2*spaa25-49/12*spaa12*spbb12^2*spbb13^2*spaa15*spaa23+13/4*spaa12*spbb12^2*spbb13*spaa25^2*spbb25+15/4*spaa12*spbb12^2*spbb15*spbb23*spaa25^2+37/6*spbb12*spaa13^2*spbb13^3*spaa25-5/12*spbb12*spaa13*spbb13^3*spaa15*spaa23-49/4*spbb12*spaa13*spbb13^2*spaa25^2*spbb25+2/3*spaa13*spbb13^3*spaa35^2*spbb35+41/4*spbb12*spbb13*spaa25^3*spbb25^2-15/4*spbb12*spbb15*spbb23*spaa25^3*spbb25))/(spbb12*spbb13*spaa14^2*spaa25*spbb34^2*spaa35^2)+
(spbb23*spbb24*spaa25*(5/12*spaa12*spbb12-1*spaa13*spbb13-1/3*spaa14*spbb14-2/3*spaa23*spbb23))/(spbb12*spaa14*spbb34^2*spaa35)+
(spaa15*spbb24*spaa25*(-37/12*spaa12*spbb12-11/6*spaa13*spbb13+47/12*spaa14*spbb14))/(spaa14*spbb34^2*spaa35^2)+
(spbb12*spaa15*spaa25*(19/3*spaa12*spbb12-125/12*spaa13*spbb13+19/3*spaa14*spbb14))/(spbb13*spaa14*spbb34*spaa35^2)+
(-2/3*spaa12*spbb13*spbb23*spaa35+2/3*spaa13*spbb13^2*spaa15+2/3*spbb13*spaa15^2*spbb15-2/3*spaa15*spbb15*spbb23*spaa25-2/3*spaa23*spbb23^2*spaa25-1/2*spbb23*spaa25^2*spbb25)/(spbb12*spaa14*spaa25*spbb34)+
(-6*spaa23*spbb23)/(spaa13*spbb13)+
(+6*spaa23*spbb23*spaa45)/(spbb13*spaa14*spaa35)+
(spaa15*(3/2*spaa12*spbb12*spaa25+1/12*spaa12*spbb13*spaa35+1/2*spaa15*spbb15*spaa25-1/6*spaa23*spbb23*spaa25-137/12*spaa25^2*spbb25))/(spaa14*spaa25*spbb34*spaa35)+
(+31/4*spbb14*spaa15)/(spbb34*spaa35)+
(-44/9),
(spaa24^2*(-7/4*spbb12*spaa13^2*spaa14*spbb23^2+7/4*spaa13^2*spbb23^3*spaa34-7/2*spbb12*spaa13*spaa14^2*spbb23*spbb24+7/2*spaa13*spaa14*spbb23^2*spbb24*spaa34-7/4*spbb12*spaa14^3*spbb24^2+7/4*spaa14^2*spbb23*spbb24^2*spaa34))/(spbb12*spaa14^3*spab2152^2)+
(-2/3*spaa12^2*spbb12^3*spaa14^3+2/3*spaa12*spbb12^2*spaa13*spbb13*spaa14^3+2/3*spaa12*spbb12^2*spaa13*spaa14^2*spbb23*spaa24-4/3*spaa12*spbb12^2*spaa14^4*spbb14+2/3*spaa12*spbb12^2*spaa14^3*spaa24*spbb24+2/3*spbb12*spaa13^2*spbb13^2*spaa14^3+4/3*spbb12*spaa13^2*spbb13*spaa14^2*spbb23*spaa24+2/3*spaa13^2*spbb13^2*spaa14^2*spbb23*spaa34+2/3*spbb12*spaa13^2*spaa14*spbb23^2*spaa24^2+4/3*spaa13^2*spbb13*spaa14*spbb23^2*spaa24*spaa34+2/3*spaa13^2*spbb23^3*spaa24^2*spaa34+8/3*spbb12*spaa13*spbb13*spaa14^3*spaa24*spbb24+4/3*spaa13*spbb13^2*spaa14^3*spbb24*spaa34+4/3*spbb12*spaa13*spaa14^2*spbb23*spaa24^2*spbb24+8/3*spaa13*spbb13*spaa14^2*spbb23*spaa24*spbb24*spaa34+4/3*spaa13*spaa14*spbb23^2*spaa24^2*spbb24*spaa34-2/3*spbb12*spaa14^5*spbb14^2-4/3*spbb12*spbb13*spaa14^4*spaa23*spbb24+2/3*spbb13*spaa14^4*spbb14*spbb24*spaa34+2/3*spbb12*spaa14^3*spaa24^2*spbb24^2+4/3*spbb13*spaa14^3*spaa24*spbb24^2*spaa34+2/3*spaa14^2*spbb23*spaa24^2*spbb24^2*spaa34)/(spbb12*spaa14^3*spab5125^2)+
(spaa12^2*spaa15*(-3/4*spaa12*spbb12^2*spbb13*spaa14*spaa15+5/4*spaa12*spbb12*spaa14*spbb14*spbb23*spaa45-3/4*spaa12*spbb12^2*spaa15*spbb35*spaa45+6*spaa12*spbb12*spaa15*spbb15*spbb23*spaa45+5/4*spaa12*spbb12*spbb23*spaa45^2*spbb45+1/4*spaa12*spbb15*spbb23*spbb24*spaa45^2+3/4*spbb12*spbb13*spaa14*spaa15^2*spbb15-3/4*spbb12*spaa14*spbb14*spaa15*spbb35*spaa45-3/4*spbb12^2*spaa15^2*spaa24*spbb35-3/4*spbb12*spaa15*spbb35*spaa45^2*spbb45))/(spaa14^3*spbb24*spaa25^2*spbb34*spab2152)+
(spaa12*spbb23^2*spaa34*(-1/2*spaa12*spbb12*spaa14-1/2*spaa12*spbb23*spaa34-1/2*spaa14^2*spbb14-1/2*spaa14*spaa24*spbb24))/(spbb12*spaa14^3*spbb34*spab3123)+
(spaa24*spaa45*spaa13^2*(-6*spaa13*spbb23*spaa24-6*spaa14*spaa34*spbb34))/(spaa14^3*spaa23*spaa35*spab3153)+
(1/6*spaa12^2*spbb12^3*spaa14^2*spaa15*spaa25+1*spaa12^2*spbb12^3*spaa14*spaa15^2*spaa24-1/2*spaa12*spbb12^2*spaa14^3*spbb14*spaa15*spaa25-2/3*spaa12*spbb12^2*spaa14^3*spbb24*spaa25^2+1*spaa12*spbb12^2*spaa14^2*spbb14*spaa15^2*spaa24+5/6*spaa12*spbb12^2*spaa14^2*spaa15^2*spbb15*spaa25+1/6*spaa12*spbb12^2*spaa14^2*spaa15*spaa24*spbb24*spaa25-1*spaa12*spbb12^2*spaa14*spaa15^3*spbb15*spaa24+1*spaa12*spbb12^2*spaa14*spaa15^2*spaa24^2*spbb24-1/6*spaa12*spbb12^2*spaa15^3*spaa24^2*spbb25-2/3*spbb12*spaa14^4*spbb14^2*spaa15*spaa25-2/3*spbb12*spaa14^4*spbb14*spbb24*spaa25^2+2/3*spbb12*spaa14^3*spbb14*spaa15^2*spbb15*spaa25-1/6*spbb12*spaa14^3*spaa15*spbb15*spbb24*spaa25^2-11/6*spbb12*spaa14^2*spbb14*spaa15^3*spbb15*spaa24+5/6*spbb12*spaa14^2*spaa15^3*spbb15^2*spaa25+1/3*spaa14^2*spbb14*spaa15^3*spbb15^2*spaa45-5/3*spbb12*spaa14*spaa15^4*spbb15^2*spaa24-7/6*spbb12*spaa14*spbb14*spaa15^3*spaa24^2*spbb25+2/3*spaa14*spbb14*spaa15^3*spbb15*spaa24*spbb25*spaa45-5/6*spbb12*spaa15^4*spbb15*spaa24^2*spbb25-1/6*spbb12*spaa15^3*spaa24^3*spbb24*spbb25+1/3*spbb14*spaa15^3*spaa24^2*spbb25^2*spaa45)/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab5125)+
(-6*spaa12^3*spbb13*spbb15*spbb23^2*spaa35^5-6*spaa12^2*spaa13*spbb13^2*spaa15*spbb15*spbb23*spaa35^4-6*spaa12^2*spaa13*spbb13^2*spaa23*spbb23^2*spaa35^4-6*spaa12^2*spbb13*spaa15^2*spbb15^2*spbb23*spaa35^4-87/4*spaa12^2*spbb13*spaa15*spbb15*spaa23*spbb23^2*spaa35^4-6*spaa12^2*spaa15*spbb15^2*spbb23^2*spaa25*spaa35^4-85/12*spaa12^2*spbb13*spaa23^2*spbb23^3*spaa35^4-25/12*spaa12^2*spbb15*spaa23*spbb23^3*spaa25*spaa35^4-6*spaa12*spaa13^2*spbb13^3*spaa15*spaa23*spbb23*spaa35^3-59/3*spaa12*spaa13*spbb13^2*spaa15^2*spbb15*spaa23*spbb23*spaa35^3-14*spaa12*spaa13*spbb13^2*spaa15*spaa23^2*spbb23^2*spaa35^3-41/3*spaa12*spbb13*spaa15^3*spbb15^2*spaa23*spbb23*spaa35^3-22*spaa12*spbb13*spaa15^2*spbb15*spaa23^2*spbb23^2*spaa35^3-8*spaa12*spaa15^2*spbb15^2*spaa23*spbb23^2*spaa25*spaa35^3-85/12*spaa12*spbb13*spaa15*spaa23^3*spbb23^3*spaa35^3-85/12*spaa12*spaa15*spbb15*spaa23^2*spbb23^3*spaa25*spaa35^3-2*spbb12*spaa13*spbb13^2*spaa15^4*spbb15*spaa23^2*spaa35+205/12*spbb12*spaa13*spbb13^2*spaa15^3*spaa23^3*spbb23*spaa35+38/3*spbb12*spaa13*spbb13^2*spaa15^3*spaa23^2*spaa35^2*spbb35+1*spbb12^2*spbb13*spaa15^5*spbb15*spaa23^3-2*spbb12*spbb13*spaa15^5*spbb15^2*spaa23^2*spaa35-137/12*spbb12^2*spbb13*spaa15^4*spaa23^4*spbb23-137/12*spbb12^3*spaa15^4*spaa23^3*spaa25*spbb35+17/6*spbb12^2*spaa15^4*spbb15*spaa23^3*spbb23*spaa25+53/4*spbb12^2*spaa15^4*spbb15*spaa23^2*spaa25^2*spbb25-21*spbb12*spaa15^4*spbb15^2*spaa23^2*spbb23*spaa25*spaa35-59/12*spbb12*spaa15^4*spbb15^2*spaa23*spaa25^2*spbb25*spaa35+33/4*spbb12^2*spaa15^3*spaa23^4*spbb23^2*spaa25-15/2*spbb12*spbb13*spaa15^3*spaa23^4*spbb23^2*spaa35+5/2*spbb12^2*spaa15^3*spaa23^3*spbb23*spaa25^2*spbb25-17/2*spbb12*spaa15^3*spbb15*spaa23^3*spbb23^2*spaa25*spaa35-23/4*spbb12^2*spaa15^3*spaa23^2*spaa25^3*spbb25^2-6*spbb12*spaa15^2*spaa23^4*spbb23^3*spaa25*spaa35-6*spbb12*spaa15^2*spaa23^3*spbb23^2*spaa25^2*spbb25*spaa35)/(spbb12*spaa14^3*spbb14*spaa23*spbb24*spaa25^2*spbb34*spaa35^2)+
(184/3*spaa23^3*spbb23^3*spbb24*spaa25^2*spaa35^2+541/12*spaa23^3*spbb23^3*spaa25*spbb34*spaa35^3-271/12*spaa23^2*spbb23^2*spaa24*spbb34^2*spaa35^4-3769/12*spaa23^2*spbb23^2*spbb24^2*spaa25^3*spaa34*spaa35+1/6*spaa23^2*spbb23^2*spbb24*spaa25^3*spbb25*spaa35^2-1805/12*spaa23^2*spbb23^2*spbb24*spaa25^2*spaa34*spbb34*spaa35^2-1*spaa23^2*spbb23^2*spaa25^2*spbb25*spbb34*spaa35^3+54*spaa23^2*spbb23^2*spaa25*spaa34*spbb34^2*spaa35^3-257/12*spaa23*spbb23*spaa24*spaa25*spbb25*spbb34^2*spaa35^4+84*spaa23*spbb23*spaa24*spaa34*spbb34^3*spaa35^4+1633/12*spaa23*spbb23*spbb24^3*spaa25^4*spaa34^2-1943/6*spaa23*spbb23*spbb24^2*spaa25^4*spbb25*spaa34*spaa35+21/4*spaa23*spbb23*spbb24*spaa25^4*spbb25^2*spaa35^2-7/12*spaa23*spbb23*spbb24^2*spaa25^3*spaa34^2*spbb34*spaa35-3437/12*spaa23*spbb23*spbb24*spaa25^3*spbb25*spaa34*spbb34*spaa35^2+21/4*spaa23*spbb23*spaa25^3*spbb25^2*spbb34*spaa35^3-689/4*spaa23*spbb23*spbb24*spaa25^2*spaa34^2*spbb34^2*spaa35^2+32/3*spaa23*spbb23*spaa25*spaa34^2*spbb34^3*spaa35^3-167/2*spaa24^2*spbb25*spbb34^3*spaa35^5-28*spaa24*spaa25^2*spbb25^2*spbb34^2*spaa35^4-364/3*spaa24*spaa25*spbb25*spbb34^2*spaa35^4*spaa45*spbb45+149/12*spaa24*spaa34^2*spbb34^4*spaa35^4+85/6*spaa24*spaa34*spbb34^3*spaa35^4*spaa45*spbb45-77/6*spaa24*spbb34^2*spaa35^5*spbb35*spaa45*spbb45+7/4*spaa24*spbb34^2*spaa35^4*spaa45^2*spbb45^2+1169/12*spbb24^3*spaa25^5*spbb25*spaa34^2-689/6*spbb24^2*spaa25^5*spbb25^2*spaa34*spaa35+137/12*spbb24^3*spaa25^4*spaa34^3*spbb34+823/12*spbb24^2*spaa25^4*spbb25*spaa34^2*spbb34*spaa35-53/4*spbb24^3*spaa25^4*spaa34^2*spaa45*spbb45-857/6*spbb24*spaa25^4*spbb25^2*spaa34*spbb34*spaa35^2+499/12*spbb24^2*spaa25^3*spaa34^3*spbb34^2*spaa35-337/3*spbb24*spaa25^3*spbb25*spaa34^2*spbb34^2*spaa35^2+57/4*spbb24^2*spaa25^3*spaa34^2*spbb34*spaa35*spaa45*spbb45-160*spbb24^2*spaa25^3*spaa34*spaa35^2*spbb35*spaa45*spbb45-257/12*spbb24^2*spaa25^3*spaa34*spaa35*spaa45^2*spbb45^2+61/2*spbb24*spaa25^2*spaa34^3*spbb34^3*spaa35^2+745/12*spbb24*spaa25^2*spaa34^2*spbb34^2*spaa35^2*spaa45*spbb45-59/4*spbb24*spaa25^2*spaa34*spbb34*spaa35^3*spbb35*spaa45*spbb45+51/4*spbb24*spaa25^2*spaa34*spbb34*spaa35^2*spaa45^2*spbb45^2-689/6*spbb24*spaa25^2*spaa35^4*spbb35^2*spaa45*spbb45-751/12*spbb24*spaa25^2*spaa35^3*spbb35*spaa45^2*spbb45^2-49/6*spbb24*spaa25^2*spaa35^2*spaa45^3*spbb45^3-145/12*spaa25*spaa34^3*spbb34^4*spaa35^3+8*spaa25*spaa34^2*spbb34^3*spaa35^3*spaa45*spbb45+371/12*spaa25*spaa34*spbb34^2*spaa35^3*spaa45^2*spbb45^2-28*spaa25*spbb34*spaa35^5*spbb35^2*spaa45*spbb45+19*spaa25*spbb34*spaa35^4*spbb35*spaa45^2*spbb45^2+65/6*spaa25*spbb34*spaa35^3*spaa45^3*spbb45^3)/(spbb12*spaa14^2*spbb14*spaa23*spbb24*spaa25^2*spbb34*spaa35^2)+
(spbb34*spaa35^2*(-109/2*spaa12*spbb12*spaa24+13/6*spaa12*spbb13*spaa34-175/12*spaa14*spbb14*spaa24+211/6*spaa23*spbb23*spaa24))/(spbb12*spaa14*spaa23*spbb24*spaa25^2)+
(-1397/12*spbb24^2*spaa25^2*spaa34)/(spaa14*spbb14*spbb34*spaa35^2)+
(-97/4*spaa12*spaa14*spbb14^2*spbb24*spaa45-235/6*spaa12*spbb14*spaa15*spbb15*spbb24*spaa45-267/4*spaa12*spbb14*spaa24*spbb24^2*spaa45+955/6*spaa12*spbb15*spbb24^2*spaa25*spaa45-515/6*spaa14^2*spbb14^3*spaa15-239/4*spaa14*spbb14^2*spaa15^2*spbb15-127/4*spaa14*spbb14^2*spaa15*spaa24*spbb24-122*spaa14*spbb14^2*spaa15*spaa45*spbb45+121/3*spbb14*spaa15^3*spbb15^2+2083/12*spaa15^2*spbb15^2*spbb24*spaa25+223/4*spbb14*spaa15*spaa24^2*spbb24^2+2105/12*spaa15*spbb15*spaa24*spbb24^2*spaa25+1045/3*spaa15*spbb15*spbb24*spaa25^2*spbb25-179/3*spaa24^2*spbb24^3*spaa25+2951/12*spaa24*spbb24^2*spaa25^2*spbb25+2333/12*spbb24*spaa25^3*spbb25^2)/(spbb12*spaa14*spaa23*spbb24*spaa25*spbb34)+
(-1048/3*spaa23^2*spbb24^2*spaa25*spbb34*spaa45-493/12*spaa23^2*spbb24*spbb34^2*spaa35*spaa45-499/12*spaa23*spaa24*spbb24^3*spaa25^2-589/6*spaa23*spbb24^2*spaa25^3*spbb25-4243/12*spaa23*spbb24^2*spaa25^2*spaa34*spbb34-418/3*spaa23*spbb24*spaa25^2*spbb25*spbb34*spaa35-545/12*spaa23*spbb24*spaa25*spaa34*spbb34^2*spaa35-433/2*spaa23*spaa25*spbb25*spbb34^2*spaa35^2-3/2*spaa23*spaa34*spbb34^3*spaa35^2+565/12*spaa23*spbb34^2*spaa35^3*spbb35-41/2*spbb24^2*spaa25^3*spaa34*spbb45+2071/12*spbb24*spaa25^3*spbb25*spaa35*spbb45-1285/12*spbb24*spaa25^2*spaa34*spbb34*spaa35*spbb45+2891/6*spbb23*spaa25^2*spaa35^2*spbb45^2+8993/12*spaa25^2*spbb25*spbb34*spaa35^2*spbb45-391/6*spaa25*spaa34*spbb34^2*spaa35^2*spbb45+3547/12*spaa25*spbb34*spaa35^3*spbb35*spbb45)/(spaa14*spbb14*spaa23*spbb24*spaa25*spbb34*spaa35)+
(spbb14*(1259/4*spaa12*spbb24+2647/12*spaa13*spbb34))/(spaa23*spbb24*spbb34)+
(+284/3*spbb34*spaa35)/(spbb24*spaa25)+
(-3059/12*spbb14*spaa15)/(spbb34*spaa35)+
(-5129/18),
(spaa15*spbb25^2*(4*spaa14^3*spbb15*spaa25^2-12*spaa14^2*spaa15*spbb15*spaa24*spaa25+12*spaa14*spaa15^2*spbb15*spaa24^2+4*spaa15^2*spaa24^3*spbb25))/(spaa14^3*spab5125^3)+
(-1*spaa15^2*spaa24^2*spbb25^3*spaa45)/(spbb12*spaa14^3*spab2152^2)+
(-1*spaa13^2*spaa15*spbb35^3*spaa45^2)/(spaa14^3*spbb34*spab3123^2)+
(spaa15*spbb25*(2*spaa12^4*spbb12^2*spaa45^2+17/3*spaa12^3*spbb12^2*spaa14*spaa25*spaa45+2*spaa12^3*spbb12*spaa14*spbb14*spaa45^2-7/12*spaa12^3*spbb12*spaa15*spbb15*spaa45^2+2*spaa12^3*spbb12*spaa24*spbb24*spaa45^2+2/3*spaa12^3*spbb14*spbb25*spaa45^3-12*spaa12^2*spbb12^2*spaa14^2*spaa25^2+17/3*spaa12^2*spbb12*spaa14^2*spbb14*spaa25*spaa45+17/3*spaa12^2*spbb12*spaa14*spaa24*spbb24*spaa25*spaa45-12*spaa12*spbb12*spaa14^3*spbb14*spaa25^2-12*spaa12*spbb12*spaa14^2*spaa24*spbb24*spaa25^2-4*spbb12*spaa14^3*spaa25^3*spbb45))/(spaa14^3*spaa25*spbb34*spaa35*spab5125^2)+
(spaa12*spaa24*spaa45*spaa15*spbb25*(1*spaa12*spaa45+5/2*spaa15*spaa24))/(spaa14^3*spaa25^2*spab2152)+
(spaa34^2*spaa15*(2*spbb12*spaa14^2*spbb34*spaa35-3/2*spaa14*spbb23*spaa34*spbb34*spaa35-2*spaa14*spbb24*spaa34*spbb34*spaa45-1/2*spaa15*spbb23*spaa34^2*spbb34-1*spaa15*spbb23*spaa34*spaa45*spbb45))/(spbb12*spaa14^3*spaa35^2*spab3123)+
(spaa15*(37/2*spaa12^2*spaa13*spbb14*spbb15*spbb24*spaa45^4-33/4*spaa12*spaa13*spaa14*spbb14^2*spaa15*spbb15*spaa45^3-21*spaa12*spaa13*spaa14*spbb14^2*spaa45^4*spbb45-163/3*spaa12*spaa13*spbb14*spaa15^2*spbb15^2*spaa45^3-107/6*spaa12*spaa13*spbb14*spaa15*spbb15*spaa24*spbb24*spaa45^3-95/12*spaa12*spaa13*spaa15*spbb15^2*spbb24*spaa25*spaa45^3-33/4*spaa12*spaa13*spbb14*spaa15*spbb15*spaa45^4*spbb45-5/2*spaa12*spaa13*spbb15*spaa24*spbb24^2*spaa25*spaa45^3-21*spaa12*spaa13*spbb14*spaa24*spbb24*spaa45^4*spbb45-5/2*spaa12*spaa13*spbb15*spbb24*spaa25*spaa45^4*spbb45-21*spaa12*spaa13*spbb14*spaa45^5*spbb45^2-201/4*spaa13*spaa14*spbb14^2*spaa15^2*spbb15*spaa24*spaa45^2+21*spaa13*spaa14*spbb14^2*spaa15*spaa24*spaa45^3*spbb45-277/4*spaa13*spbb14*spaa15^3*spbb15^2*spaa24*spaa45^2-137/6*spaa13*spaa15^3*spbb15^3*spaa25*spaa45^2-135/4*spaa13*spbb14*spaa15^2*spbb15*spaa24^2*spbb24*spaa45^2-161/6*spaa13*spaa15^2*spbb15^2*spaa24*spbb24*spaa25*spaa45^2+71/6*spaa13*spbb14*spaa15^2*spbb15*spaa24*spaa45^3*spbb45-5*spaa13*spaa15^2*spbb15^2*spaa25*spaa45^3*spbb45-85/12*spaa13*spaa15*spbb15*spaa24^2*spbb24^2*spaa25*spaa45^2-85/12*spaa13*spaa15*spbb15*spaa24*spbb24*spaa25*spaa45^3*spbb45+283/12*spaa14^2*spbb14^2*spaa15^2*spbb15*spaa23*spaa45^2-21*spaa14^2*spbb14^2*spaa15*spaa23*spaa45^3*spbb45+557/12*spaa14*spbb14*spaa15^3*spbb15^2*spaa23*spaa45^2+4*spaa14*spbb14^2*spaa15^3*spbb15*spaa24*spaa34*spaa45-77/2*spaa14*spbb14*spaa15^2*spbb15*spaa23*spaa45^3*spbb45+137/6*spaa15^4*spbb15^3*spaa23*spaa45^2+4*spbb12*spbb14*spaa15^4*spbb15*spaa24^2*spaa34+4*spbb14*spaa15^4*spbb15^2*spaa24*spaa34*spaa45-107/6*spaa15^3*spbb15^2*spaa23*spaa45^3*spbb45-8*spbb12^2*spaa15^3*spaa24^2*spaa25*spaa34*spbb45+73/3*spbb12*spbb14*spaa15^3*spaa24^2*spaa34*spaa45*spbb45+4*spbb12*spaa15^3*spbb15*spaa24*spaa25*spaa34*spaa45*spbb45+61/3*spbb12*spaa15^2*spaa24^2*spbb24*spaa25*spaa34*spaa45*spbb45))/(spbb12*spaa14^3*spaa25^2*spbb34*spaa35^2*spab5125)+
(spaa15*spaa45*(-745/18*spaa12^2*spbb12^2*spaa15*spaa23*spaa25*spaa45-599/36*spaa12^2*spbb12*spbb14*spaa15*spaa23*spaa45^2-20/3*spaa12^2*spbb12^2*spaa15*spaa25^2*spaa34+223/36*spaa12^2*spbb12*spaa23*spbb24*spaa25*spaa45^2-182/9*spaa12^2*spbb12*spbb24*spaa25^2*spaa34*spaa45-329/9*spaa12*spbb12*spaa15^2*spbb15*spaa23*spaa25*spaa45-1253/36*spaa12*spbb12*spaa15^2*spbb15*spaa25^2*spaa34-2*spaa12*spbb12*spaa15*spaa23*spaa25^2*spbb25*spaa45-61/3*spaa12*spbb14*spaa15*spaa23*spaa25*spbb25*spaa45^2+59/12*spaa12*spaa23*spbb24*spaa25^2*spbb25*spaa45^2-3/2*spaa12*spaa24*spbb24^2*spaa25^2*spaa34*spaa45-59/12*spaa12*spbb24*spaa25^2*spaa34*spaa45^2*spbb45+1/6*spaa13*spaa25^4*spbb25^2*spaa45-1/6*spaa13*spaa25^3*spbb25*spaa45^2*spbb45+1/6*spaa13*spaa25^2*spaa45^3*spbb45^2+68/3*spaa15^3*spbb15^2*spaa23*spaa25*spaa45))/(spbb12*spaa14^3*spaa25^3*spbb34*spaa35^2)+
(spaa45*spaa15*(-187/12*spaa13^3*spbb13^2*spbb14*spaa45-101/12*spaa13^2*spbb13^2*spaa34*spbb34*spaa35-65/4*spaa13^2*spbb13*spbb14*spaa34*spbb34*spaa45-797/36*spaa13^2*spbb13^2*spaa35^2*spbb35-43/4*spaa13^2*spbb13*spbb14*spaa35*spbb35*spaa45-697/12*spaa13^2*spbb14^2*spbb35*spaa45^2+23*spaa13*spbb13*spaa15*spbb15*spaa35^2*spbb35+3233/36*spaa13*spbb14*spaa15*spbb15*spaa35*spbb35*spaa45-113/12*spaa13*spbb13*spaa34^2*spbb34^2*spaa35-2/3*spaa13*spbb14*spaa34^2*spbb34^2*spaa45-665/12*spaa13*spbb13*spaa34*spbb34*spaa35^2*spbb35-401/12*spaa13*spbb14*spaa34*spbb34*spaa35*spbb35*spaa45-491/36*spaa13*spbb13*spaa35^3*spbb35^2+271/36*spaa13*spbb14*spaa35^2*spbb35^2*spaa45+5*spaa15^2*spbb15^2*spaa35^2*spbb35-1*spaa34^3*spbb34^3*spaa35-5/3*spaa34^2*spbb34^2*spaa35^2*spbb35-1/6*spaa34*spbb34*spaa35^3*spbb35^2))/(spbb12*spaa14^2*spaa25^2*spbb25*spbb34*spaa35^2)+
(spbb13*spaa15*(2765/36*spaa12^2*spbb12^2+2897/36*spaa12*spbb12*spaa13*spbb13+41/3*spaa12*spbb12*spaa14*spbb14+3161/36*spaa12*spbb12*spaa23*spbb23-19*spaa12*spbb13*spbb24*spaa34+1/3*spaa13^2*spbb13^2+1237/18*spaa13*spbb13*spaa14*spbb14-977/36*spaa13*spbb13*spaa23*spbb23+9/2*spaa14^2*spbb14^2+127/6*spaa23^2*spbb23^2))/(spbb12*spaa14*spaa25^2*spbb25*spbb34)+
(spbb12*spaa13*spaa15*(-697/12*spaa12*spbb12-73*spaa13*spbb13-331/12*spaa14*spbb14-179/6*spaa23*spbb23))/(spaa14*spbb25*spbb34*spaa35^2)+
(spbb13*spaa15*(-2897/36*spaa13*spbb13-9/2*spaa14*spbb14-2/3*spaa23*spbb23-1*spaa34*spbb34))/(spbb12*spaa14*spaa25*spbb34)+
(spaa15*(376/3*spaa12^2*spbb12^2+1132/9*spaa12*spbb12*spaa13*spbb13+1381/12*spaa12*spbb12*spaa23*spbb23+569/12*spaa12*spbb12*spaa24*spbb24+85*spaa12*spbb13*spbb24*spaa34-1553/18*spaa13^2*spbb13^2-865/36*spaa13*spbb13*spaa23*spbb23-1/12*spaa23^2*spbb23^2+37/9*spaa23*spbb23*spaa24*spbb24+107/9*spaa24^2*spbb24^2))/(spaa14*spaa25*spbb25*spbb34*spaa35)+
(spbb14*spaa15*(41/3*spaa12*spbb12+1375/12*spaa13*spbb13+9/2*spaa14*spbb14-4805/36*spaa24*spbb24))/(spaa25*spbb25*spbb34*spaa35)+
(+2161/36*spbb12*spaa15*spbb45)/(spbb25*spbb34*spaa35)+
(-5107/36*spbb14*spaa15)/(spbb34*spaa35),
(+5/9*spaa15^3*spaa34^2*spbb35^3)/(spaa14^3*spbb34*spab5125^2)+
(+599/216*spaa15^3*spaa24^3)/(spaa14^3*spaa25^3)+
(+599/216*spaa13^3*spaa45^3)/(spaa14^3*spaa35^3)+
(spaa24*spaa15^2*(-5/6*spaa12^3*spbb12^4*spaa14-5/6*spaa12^2*spbb12^3*spaa14^2*spbb14-5/6*spaa12^2*spbb12^3*spaa14*spaa24*spbb24+7/6*spaa12^2*spbb12^3*spaa15*spaa24*spbb25+5/6*spaa12*spbb12^2*spaa14^2*spbb14*spaa15*spbb15+2*spaa12*spbb12^2*spaa14*spbb14*spaa15*spaa24*spbb25+1/6*spaa12*spbb12^2*spaa15^2*spbb15*spaa24*spbb25+7/6*spaa12*spbb12^2*spaa15*spaa24^2*spbb24*spbb25-193/72*spbb12*spaa14*spbb14*spaa15^2*spbb15*spaa24*spbb25-5/6*spbb12*spbb14*spaa15^2*spaa24^2*spbb25^2-1/12*spbb14*spaa15^2*spbb15*spaa24*spbb25^2*spaa45))/(spbb12*spaa14^3*spaa25^2*spbb25*spbb34*spaa35*spab5125)+
(spaa15*spaa12*spaa45*spaa24*spbb25*(5/12*spaa12*spbb12*spaa14*spbb14+1/3*spaa12*spbb12*spaa15*spbb15+5/12*spaa12*spbb12*spaa45*spbb45+1/12*spaa12*spbb15*spbb24*spaa45+1/12*spbb12*spaa15*spaa24*spbb45))/(spbb12*spaa14^3*spaa23*spaa25*spbb34*spab2152)+
(9*spaa13^2*spbb13^3*spaa14^2*spaa45+5*spaa13^2*spbb13^2*spaa14*spbb35*spaa45^2+1*spaa13^2*spbb13*spbb35^2*spaa45^3-3*spaa13*spbb13^3*spaa14^3*spaa35+4*spaa13*spbb13^2*spaa14^3*spbb14*spaa45+8*spaa13*spbb13^2*spaa14^2*spaa15*spbb15*spaa45+3*spaa13*spbb13^2*spaa14^2*spaa34*spbb34*spaa45+1*spaa13*spbb13*spaa14^2*spbb14*spbb35*spaa45^2+5*spaa13*spbb13*spaa14*spaa15*spbb15*spbb35*spaa45^2+1*spaa13*spbb13*spaa14*spaa34*spbb34*spbb35*spaa45^2+1*spaa13*spaa15*spbb15*spbb35^2*spaa45^3-1*spbb13^2*spaa14^4*spbb14*spaa35-1*spbb13^2*spaa14^3*spaa15*spbb15*spaa35+2*spbb13*spaa14^3*spbb14*spaa15*spbb15*spaa45+2*spbb13*spaa14^2*spaa15^2*spbb15^2*spaa45+1*spaa14^2*spbb14*spaa15*spbb15*spbb35*spaa45^2+1*spaa14*spaa15^2*spbb15^2*spbb35*spaa45^2)/(spbb12*spbb13*spaa14^3*spaa25*spab2132)+
(spaa34*spbb34*spaa45*spaa13^2*(-1*spaa13*spbb13*spaa14-1*spaa13*spbb35*spaa45+1*spaa14*spaa34*spbb34))/(spaa14^3*spaa23*spbb24*spaa35*spab3153)+
(spaa45*spbb23*spaa34*spaa13*spbb35*(1/3*spbb23*spaa25*spaa34*spaa35-1/12*spbb24*spaa25*spaa34*spaa45-1/12*spaa25*spbb25*spaa35*spaa45-1/3*spaa34*spbb34*spaa35*spaa45-1/12*spaa35*spaa45^2*spbb45))/(spbb12*spbb13*spaa14^3*spaa35^2*spab3123)+
(-5/6*spaa13^4*spbb13^3*spaa15*spaa45^2-5/3*spaa13^3*spbb13^2*spaa14*spbb14*spaa15*spaa45^2-5/6*spaa13^3*spbb13^3*spaa15^2*spaa34*spaa45-5/3*spaa13^3*spbb13^2*spaa15^2*spbb15*spaa45^2+5/12*spaa13^3*spbb13^2*spaa15*spaa35*spbb35*spaa45^2-11/12*spaa13^3*spbb13*spaa15*spbb15*spbb34*spaa45^3-17/12*spaa13^3*spbb13*spbb34*spaa35*spbb35*spaa45^3+17/12*spaa13^3*spbb15*spbb34^2*spaa45^4-5/6*spaa13^2*spbb13*spaa14^2*spbb14^2*spaa15*spaa45^2-5/3*spaa13^2*spbb13^2*spaa14*spbb14*spaa15^2*spaa34*spaa45-5/2*spaa13^2*spbb13*spaa14*spbb14*spaa15^2*spbb15*spaa45^2+175/72*spaa13^2*spbb13*spaa14*spbb14*spaa15*spaa45^3*spbb45+67/72*spaa13^2*spaa14*spbb14*spaa15*spbb15*spbb34*spaa45^3+17/12*spaa13^2*spaa14*spbb14*spbb34*spaa45^4*spbb45-1*spaa13^2*spbb13^2*spaa15^3*spbb15*spaa34*spaa45-19/12*spaa13^2*spbb13*spaa15^3*spbb15^2*spaa45^2-19/12*spaa13^2*spbb13*spaa15^2*spbb15*spaa35*spbb35*spaa45^2-5/6*spaa13^2*spbb13*spaa15*spaa35^2*spbb35^2*spaa45^2+5/6*spaa13^2*spaa15*spbb15*spbb34*spaa35*spbb35*spaa45^3-5/6*spaa13*spbb13*spaa14^2*spbb14^2*spaa15^2*spaa34*spaa45-5/6*spaa13*spaa14^2*spbb14^2*spaa15^2*spbb15*spaa45^2+205/72*spaa13*spaa14^2*spbb14^2*spaa15*spaa45^3*spbb45-1*spaa13*spbb13*spaa14*spbb14*spaa15^3*spbb15*spaa34*spaa45+13/72*spaa13*spaa14*spbb14*spaa15^3*spbb15^2*spaa45^2+3*spaa13*spaa14*spbb14*spaa15^2*spbb15*spaa45^3*spbb45-5/6*spaa13*spaa14*spbb14*spaa15*spaa45^4*spbb45^2-1/6*spaa13*spbb13^2*spaa15^4*spbb15*spaa34^2+5/6*spaa13*spbb13*spaa15^4*spbb15^2*spaa34*spaa45-3/4*spaa13*spaa15^4*spbb15^3*spaa45^2-13/12*spaa13*spaa15^3*spbb15^2*spaa35*spbb35*spaa45^2+133/72*spaa14^2*spbb14^2*spaa15^3*spbb15*spaa34*spaa45-133/72*spaa14^2*spbb14^2*spaa15^2*spaa34*spaa45^2*spbb45-145/72*spbb13*spaa14*spbb14*spaa15^4*spbb15*spaa34^2+83/18*spaa14*spbb14*spaa15^4*spbb15^2*spaa34*spaa45-187/72*spaa14*spbb14*spaa15^3*spbb15*spaa34*spaa45^2*spbb45+5/6*spaa14*spbb14*spaa15^2*spaa34*spaa45^3*spbb45^2-1/6*spbb13*spaa15^5*spbb15^2*spaa34^2+1*spaa15^5*spbb15^3*spaa34*spaa45+11/12*spaa15^4*spbb15^2*spaa34*spaa35*spbb35*spaa45+43/36*spaa15^3*spbb15*spaa34*spaa35^2*spbb35^2*spaa45)/(spbb12*spaa14^3*spaa25*spbb34*spaa35^2*spab5125)+
(spaa13^2*spaa45^2*(5/6*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb25+5/6*spaa12*spbb13*spaa23^2*spbb23^2*spbb25-1/6*spaa13^3*spbb13^3*spbb35-31/12*spaa13^2*spbb13^2*spaa15*spbb15*spbb35-7/3*spaa13^2*spbb13^2*spaa23*spbb23*spbb35+209/18*spbb12*spaa13^2*spbb13*spaa25*spbb35^2-493/36*spaa13^2*spbb13^2*spaa25*spbb25*spbb35-7/4*spaa13*spbb13*spaa15^2*spbb15^2*spbb35-179/18*spaa13*spbb13*spaa15*spbb15*spaa25*spbb25*spbb35-319/72*spaa13*spbb13*spaa23^2*spbb23^2*spbb35-1/12*spbb12*spaa13*spaa23*spbb23*spaa25*spbb35^2-85/8*spaa13*spbb13*spaa23*spbb23*spaa25*spbb25*spbb35-229/36*spaa13*spbb13*spaa25^2*spbb25^2*spbb35))/(spbb12*spaa13*spbb13*spaa14^3*spaa23*spbb34*spaa35^2*spbb35)+
(+1*spaa23*spbb23)/(spaa13*spbb13)+
(+1*spaa23*spbb23)/(spaa24*spbb24)+
(-13/12*spaa12^2*spbb12^2*spaa14*spaa24*spaa25*spaa35+49/12*spaa12^2*spbb12^2*spaa14*spaa25^2*spaa34+1/6*spaa12^2*spbb12^2*spaa15*spaa24^2*spaa35-13/6*spaa12*spbb12*spaa14^2*spbb14*spaa24*spaa25*spaa35+17/4*spaa12*spbb12*spaa14^2*spbb14*spaa25^2*spaa34-13/12*spaa12*spbb12*spaa14*spaa24^2*spbb24*spaa25*spaa35+2*spaa12*spbb12*spaa14*spaa24*spbb24*spaa25^2*spaa34+25/12*spaa12*spbb12*spaa14*spaa25^3*spbb25*spaa34+1/6*spaa12*spbb12*spaa15*spaa24^3*spbb24*spaa35+1/6*spaa12*spbb12*spaa15*spaa24^2*spaa25*spbb25*spaa35-1*spaa13*spaa24^2*spbb24*spaa25^2*spbb25*spaa45+1/12*spaa13*spaa24*spaa25^3*spbb25^2*spaa45-7/6*spaa14^3*spbb14^2*spaa24*spaa25*spaa35+7/6*spaa14^3*spbb14^2*spaa25^2*spaa34+1*spaa14^2*spbb14*spaa24^2*spbb24*spaa25*spaa35+1/12*spaa14^2*spbb14*spaa24*spbb24*spaa25^2*spaa34+13/12*spaa14^2*spbb14*spaa25^3*spbb25*spaa34-13/12*spaa14*spaa24^2*spbb24^2*spaa25^2*spaa34+13/12*spaa15*spaa24^2*spaa25^2*spbb25^2*spaa35)/(spbb13*spaa14^3*spbb14*spaa23*spaa25*spaa35)+
(-7/4*spaa12^4*spbb12^4*spaa15*spaa35-2/3*spaa12^4*spbb12^3*spbb23*spaa35^2-8/3*spaa12^3*spbb12^3*spaa13*spbb13*spaa15*spaa35+17/12*spaa12^3*spbb12^2*spaa13*spbb13*spbb23*spaa35^2-23/12*spaa12^3*spbb12^4*spaa15^2*spaa23+23/6*spaa12^3*spbb12^3*spaa15*spaa25*spbb25*spaa35-41/8*spaa12^3*spbb12^2*spbb23*spaa25*spbb25*spaa35^2-25/18*spaa12^3*spbb12^2*spbb23*spaa35^3*spbb35-20/9*spaa12^3*spbb12*spbb15*spbb23^2*spaa35^3-1/4*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spaa15*spaa35+53/12*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb23*spaa35^2-13/12*spaa12^2*spbb12^3*spaa13*spbb13*spaa15^2*spaa23+7/3*spaa12^2*spaa13*spbb13*spbb15*spbb23^2*spaa35^3-13/12*spaa12^2*spbb12^3*spaa15^2*spaa23*spaa25*spbb25+8*spaa12^2*spbb12^2*spaa15^2*spbb15*spaa25*spbb25*spaa35-125/72*spaa12^2*spbb12^2*spaa15*spaa25^2*spbb25^2*spaa35-509/72*spaa12^2*spbb12*spaa15*spbb15*spbb23*spaa25*spbb25*spaa35^2+19/18*spaa12^2*spbb12*spbb23*spaa25^2*spbb25^2*spaa35^2+77/24*spaa12^2*spbb12*spbb23*spaa25*spbb25*spaa35^3*spbb35+359/72*spaa12^2*spbb15*spbb23^2*spaa25*spbb25*spaa35^3-11/18*spaa12^2*spbb12*spbb23*spaa35^4*spbb35^2-5/18*spaa12^2*spbb15*spbb23^2*spaa35^4*spbb35+2/3*spaa12*spbb12*spaa13^3*spbb13^3*spaa15*spaa35-1/2*spaa12*spaa13^3*spbb13^3*spbb23*spaa35^2+5/6*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa15^2*spaa23-2/3*spaa12*spbb12^2*spaa15^3*spbb15*spaa23*spaa25*spbb25-1/6*spaa12*spbb12*spaa15^3*spbb15^2*spaa25*spbb25*spaa35-229/72*spaa12*spbb12^2*spaa15^2*spaa23*spaa25^2*spbb25^2+199/72*spaa12*spbb12*spaa15^2*spbb15*spaa25^2*spbb25^2*spaa35+3/2*spaa12*spaa15^2*spbb15^2*spbb23*spaa25*spbb25*spaa35^2-127/72*spaa12*spbb12*spaa15*spaa25^3*spbb25^3*spaa35-67/72*spaa12*spaa15*spbb15*spbb23*spaa25^2*spbb25^2*spaa35^2-1/12*spaa12*spbb23*spaa25^3*spbb25^3*spaa35^2-1/12*spaa12*spbb23*spaa25^2*spbb25^2*spaa35^3*spbb35+1/6*spbb12*spaa13^3*spbb13^3*spaa15^2*spaa23-1/6*spbb12*spaa15^4*spbb15^2*spaa23*spaa25*spbb25-1/6*spaa15^4*spbb15^3*spaa25*spbb25*spaa35-1/6*spbb12*spaa15^3*spbb15*spaa23*spaa25^2*spbb25^2-1/6*spbb12*spaa15^2*spaa23*spaa25^3*spbb25^3+1/6*spaa15^2*spbb15*spaa25^3*spbb25^3*spaa35)/(spbb12*spaa14^3*spbb14*spaa23*spbb24*spaa25*spbb34*spaa35)+
(-505/72*spaa13^3*spbb13^3*spbb14*spaa15*spaa35-353/24*spaa13^3*spbb13^2*spbb14^2*spaa15*spaa45+49/12*spaa13^3*spbb13^3*spbb34*spaa35^2+1/2*spaa13^3*spbb13^2*spbb14*spbb34*spaa35*spaa45+79/12*spaa13^3*spbb13*spbb14^2*spbb34*spaa45^2-19/12*spaa13^2*spbb13^2*spbb14*spaa15^2*spbb15*spaa35-101/4*spaa13^2*spbb13*spbb14^2*spaa15^2*spbb15*spaa45-55/12*spaa13^2*spbb13^3*spaa15*spaa35^2*spbb45-1309/72*spaa13^2*spbb13^2*spbb14*spaa15*spaa35^2*spbb35-863/24*spaa13^2*spbb13*spbb14^2*spaa15*spaa35*spbb35*spaa45-1/6*spaa13^2*spbb14^3*spaa15*spbb35*spaa45^2+1/3*spaa13^2*spbb13^2*spaa34*spbb34^2*spaa35^2-71/12*spaa13^2*spbb13*spbb14*spaa34*spbb34^2*spaa35*spaa45+41/72*spaa13^2*spbb14^2*spaa34*spbb34^2*spaa45^2+4/9*spaa13^2*spbb13^2*spbb34*spaa35^3*spbb35-97/9*spaa13^2*spbb13*spbb14*spbb34*spaa35^2*spbb35*spaa45+45/8*spaa13^2*spbb14^2*spbb34*spaa35*spbb35*spaa45^2+163/36*spaa13*spbb13*spbb14*spaa15^3*spbb15^2*spaa35-81/8*spaa13*spbb14^2*spaa15^3*spbb15^2*spaa45+10/3*spaa13*spbb13^2*spaa15^2*spbb15*spaa35^2*spbb45-1063/72*spaa13*spbb13*spbb14*spaa15^2*spbb15*spaa35^2*spbb35-787/36*spaa13*spbb14^2*spaa15^2*spbb15*spaa35*spbb35*spaa45+335/72*spaa13*spbb13^2*spaa15*spaa35^3*spbb35*spbb45-161/12*spaa13*spbb13*spbb14*spaa15*spaa35^3*spbb35^2-223/9*spaa13*spbb14^2*spaa15*spaa35^2*spbb35^2*spaa45+1/6*spaa13*spbb13*spaa34^2*spbb34^3*spaa35^2+19/72*spaa13*spbb14*spaa34^2*spbb34^3*spaa35*spaa45+223/72*spaa13*spbb13*spaa34*spbb34^2*spaa35^3*spbb35-49/8*spaa13*spbb14*spaa34*spbb34^2*spaa35^2*spbb35*spaa45+1/6*spaa13*spbb13*spbb34*spaa35^4*spbb35^2-11*spaa13*spbb14*spbb34*spaa35^3*spbb35^2*spaa45-29/72*spbb14*spaa15^4*spbb15^3*spaa35+23/6*spbb13*spaa15^3*spbb15^2*spaa35^2*spbb45-25/6*spbb14*spaa15^3*spbb15^2*spaa35^2*spbb35+43/12*spbb13*spaa15^2*spbb15*spaa35^3*spbb35*spbb45-211/72*spbb14*spaa15^2*spbb15*spaa35^3*spbb35^2-2/3*spbb13*spaa15*spaa35^4*spbb35^2*spbb45+2/3*spbb14*spaa15*spaa35^4*spbb35^3+1/12*spaa34^3*spbb34^4*spaa35^2+1/6*spaa34^2*spbb34^3*spaa35^3*spbb35+1/12*spaa34*spbb34^2*spaa35^4*spbb35^2)/(spbb12*spaa14^2*spbb14*spaa23*spbb24*spaa25*spbb34*spaa35)+
(13/12*spaa12^2*spbb13^2*spbb24^2*spaa34^2-379/72*spaa12*spaa13^2*spbb13^3*spbb24*spaa34-37/18*spaa12*spaa13*spbb13^2*spaa14*spbb14*spbb24*spaa34-755/72*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24*spaa34-2123/72*spaa12*spaa13*spbb13^2*spaa24*spbb24^2*spaa34-11/18*spaa12*spbb13*spaa14^2*spbb14^2*spbb24*spaa34-77/9*spaa12*spbb13*spaa14*spbb14*spaa24*spbb24^2*spaa34-35/9*spaa12*spbb13*spaa23^2*spbb23^2*spbb24*spaa34-115/24*spaa12*spbb13*spaa23*spbb23*spaa24*spbb24^2*spaa34-619/72*spaa12*spbb13*spaa24^2*spbb24^3*spaa34+523/72*spaa13^3*spbb13^3*spaa14*spbb14+451/36*spaa13^3*spbb13^3*spaa24*spbb24+185/9*spaa13^2*spbb13^2*spaa14^2*spbb14^2+923/24*spaa13^2*spbb13^2*spaa14*spbb14*spaa24*spbb24-5/6*spaa13^2*spbb13^2*spaa23^2*spbb23^2+179/12*spaa13^2*spbb13^2*spaa23*spbb23*spaa24*spbb24+177/4*spaa13^2*spbb13^2*spaa24^2*spbb24^2+105/8*spaa13*spbb13*spaa14^3*spbb14^3+703/24*spaa13*spbb13*spaa14^2*spbb14^2*spaa24*spbb24+887/24*spaa13*spbb13*spaa14*spbb14*spaa24^2*spbb24^2-5/3*spaa13*spbb13*spaa23^3*spbb23^3+305/24*spaa13*spbb13*spaa23^2*spbb23^2*spaa24*spbb24+541/18*spaa13*spbb13*spaa23*spbb23*spaa24^2*spbb24^2+193/9*spaa13*spbb13*spaa24^3*spbb24^3-1/6*spaa14^4*spbb14^4+121/36*spaa14^3*spbb14^3*spaa24*spbb24+203/24*spaa14^2*spbb14^2*spaa24^2*spbb24^2+415/72*spaa14*spbb14*spaa24^3*spbb24^3-5/6*spaa23^4*spbb23^4+55/18*spaa23^3*spbb23^3*spaa24*spbb24+89/24*spaa23^2*spbb23^2*spaa24^2*spbb24^2+47/72*spaa23*spbb23*spaa24^3*spbb24^3+5/6*spaa24^4*spbb24^4)/(spbb12*spaa14*spaa23*spaa25*spbb25*spbb34*spaa35*spbb35)+
(spaa23*(17/12*spaa23*spbb24^2*spaa25*spbb34*spaa45-271/72*spaa24*spbb24^3*spaa25^2-25/72*spbb24^2*spaa25^3*spbb25+337/72*spbb34^2*spaa35^3*spbb35))/(spaa14*spbb14*spaa23*spbb24*spaa25*spbb34*spaa35)+
(spaa13*(179/36*spaa12^2*spbb12^2-151/12*spaa12*spbb12*spaa13*spbb13+373/72*spaa12*spbb12*spaa14*spbb14-41/36*spaa12*spbb12*spaa23*spbb23-523/72*spaa13^2*spbb13^2-319/24*spaa13*spbb13*spaa14*spbb14-307/36*spaa13*spbb13*spaa23*spbb23+233/18*spbb12*spaa13*spaa24*spbb34+1/6*spaa14^2*spbb14^2+23/72*spaa23^2*spbb23^2))/(spaa14*spaa23*spbb24*spaa25*spbb25)+
(spaa12*(137/24*spaa12^3*spbb12^3+2161/72*spaa12^2*spbb12^2*spaa13*spbb13+149/8*spaa12^2*spbb12^2*spaa23*spbb23+1091/36*spaa12^2*spbb12^2*spaa24*spbb24+5605/72*spaa12^2*spbb12*spbb13*spbb24*spaa34+331/8*spaa12*spbb12*spaa13^2*spbb13^2+1703/36*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+515/9*spaa12*spaa13*spbb13^2*spbb24*spaa34+140/9*spaa12*spbb12*spaa23^2*spbb23^2+135/2*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24+5225/72*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34+3191/72*spaa12*spbb12*spaa24^2*spbb24^2+4369/72*spaa12*spbb13*spaa24*spbb24^2*spaa34+523/72*spaa13^3*spbb13^3+319/72*spaa13^2*spbb13^2*spaa23*spbb23+25/2*spaa13*spbb13*spaa23^2*spbb23^2+95/36*spaa23^3*spbb23^3+2749/72*spaa23^2*spbb23^2*spaa24*spbb24+1813/36*spaa23*spbb23*spaa24^2*spbb24^2+185/9*spaa24^3*spbb24^3))/(spaa14*spaa23*spaa25*spbb25*spbb34*spaa35*spbb35)+
(-295/24*spaa12*spaa14*spbb14^2*spbb25-45*spaa12*spbb14*spaa15*spbb15*spbb25+1327/24*spaa12*spbb14*spaa24*spbb24*spbb25+27/4*spaa12*spbb14*spaa25*spbb25^2-133/12*spaa14^2*spbb14^2*spbb45-557/9*spaa14*spbb14*spaa15*spbb15*spbb45-5429/72*spaa14*spbb14*spaa24*spbb24*spbb45-4459/72*spaa15^2*spbb15^2*spbb45-7277/72*spaa24^2*spbb24^2*spbb45-11321/72*spaa24*spbb24*spaa45*spbb45^2)/(spaa23*spbb25*spbb34*spaa35*spbb35)+
(27/2*spaa12^2*spbb12^2+3631/72*spaa12*spbb12*spaa13*spbb13-112/9*spaa12*spbb12*spaa14*spbb14+2597/72*spaa12*spbb12*spaa23*spbb23-53/72*spaa12*spbb13*spbb24*spaa34+170/3*spaa13^2*spbb13^2+1003/36*spaa13*spbb13*spaa14*spbb14+2795/72*spaa13*spbb13*spaa23*spbb23-385/72*spaa14^2*spbb14^2+521/36*spaa23^2*spbb23^2)/(spaa25*spbb25*spaa35*spbb35)+
(-144*spaa12*spbb12*spbb24-1753/12*spbb12*spaa13*spbb34+6653/72*spaa14*spbb14*spbb24-1381/18*spaa23*spbb23*spbb24)/(spbb25*spbb34*spaa35)+
(+3269/24*spbb14*spaa15)/(spbb34*spaa35)+
(7117/72*spaa12*spbb12+3875/72*spaa13*spbb13+863/12*spaa14*spbb14+169/9*spaa23*spbb23)/(spaa35*spbb35)+
(-507/8)}

==> anc/TwoLoopSpinorRemainders/uubddbg_pmmpm_Nf1.txt <==
rationalSpinorBasis["uubddbg","pmmpm","Nf1"]=
{(+1/36),
(-1/2*spaa15^3*spaa24^3)/(spaa14^3*spaa25^3),
(-1/3*spaa12^3*spbb25^3*spaa45^3)/(spaa14^3*spab5125^3)+
(-1/2*spaa12^2*spbb25^2*spaa45^2)/(spaa14^2*spab5125^2)+
(-1/2*spaa12*spbb25*spaa45)/(spaa14*spab5125)+
(-1),
(-1/2*spaa13^3*spaa45^3)/(spaa14^3*spaa35^3),
(spaa34*(1*spaa12^2*spbb12^2*spbb23-1/3*spaa12*spbb12^2*spaa14*spbb34-1/3*spaa23^2*spbb23^3))/(spbb12*spaa14*spab5125^2)+
(spaa12*spbb23^2*spaa34^2*(-1*spaa12*spbb12-2/3*spaa23*spbb23))/(spbb12*spaa14^2*spab5125^2)+
(+1/3*spaa13^2*spbb23^3*spaa24^2*spaa34)/(spbb12*spaa14^3*spab5125^2)+
(-1/2*spaa12^2*spbb12^2*spaa14*spbb23)/(spbb12*spaa14^2*spbb34*spab5125)+
(+1/6*spaa12^2*spbb23^3*spaa34^2)/(spbb12*spaa14^3*spbb34*spab5125)+
(-1/2*spaa12*spbb23^2*spaa34)/(spbb12*spaa14^2*spbb34)+
(+1/2*spaa12*spbb23)/(spaa14*spbb34)+
(+62/27),
(spaa34*(-2*spaa12^2*spbb12^2*spbb23+2/3*spaa12*spbb12^2*spaa14*spbb34+2/3*spaa23^2*spbb23^3))/(spbb12*spaa14*spab5125^2)+
(spaa12*spbb23^2*spaa34^2*(2*spaa12*spbb12+4/3*spaa23*spbb23))/(spbb12*spaa14^2*spab5125^2)+
(-2/3*spaa13^2*spbb23^3*spaa24^2*spaa34)/(spbb12*spaa14^3*spab5125^2)+
(+1*spaa12^2*spbb12^2*spaa14*spbb23)/(spbb12*spaa14^2*spbb34*spab5125)+
(-1/3*spaa12^2*spbb23^3*spaa34^2)/(spbb12*spaa14^3*spbb34*spab5125)+
(+1/3*spaa12*spbb23^2*spaa34)/(spbb12*spaa14^2*spbb34)+
(-1*spaa12*spbb23)/(spaa14*spbb34)+
(-89/36),
(+1/4*spaa13^2*spaa15*spaa34*spbb35^2*spaa45^2)/(spaa14^3*spaa35*spab3123^2)+
(-1/2*spaa13^3*spbb35*spaa45^3)/(spaa14^3*spaa35^2*spab3123)+
(+1/2*spaa13*spbb35*spaa45)/(spaa14*spab3123)+
(-41/36),
(+1*spaa12^3*spbb25^2*spaa45^3)/(spaa14^3*spaa25*spab5125^2)+
(+1*spaa12^3*spbb25*spaa45^3)/(spaa14^3*spaa25^2*spab5125)+
(+1*spaa12^2*spaa45^2)/(spaa14^2*spaa25^2)+
(-1*spaa12*spaa45)/(spaa14*spaa25)+
(+2/3),
(spaa45^2*spbb45*(-1*spaa12*spbb12*spaa13+1*spaa12*spbb24*spaa34+1*spaa13^2*spbb13-2*spaa13*spaa23*spbb23))/(spaa14*spaa35*spab5125^2)+
(+3*spaa13^2*spbb23*spaa24*spaa45^2*spbb45)/(spaa14^2*spaa35*spab5125^2)+
(-1*spaa13^3*spbb35^2*spaa45^3)/(spaa14^3*spaa35*spab5125^2)+
(+1*spaa13^3*spbb35*spaa45^3)/(spaa14^3*spaa35^2*spab5125)+
(spaa45*(1*spaa12*spbb25-1*spaa13*spbb35))/(spaa14*spab5125)+
(+1*spaa13^2*spaa45^2)/(spaa14^2*spaa35^2)+
(+1*spaa13*spaa45)/(spaa14*spaa35)+
(+2/3),
(-1/6*spaa12^3*spbb25^2*spaa45^3)/(spaa14^3*spaa25*spab5125^2)+
(+1/36*spaa12^3*spbb25*spaa45^3)/(spaa14^3*spaa25^2*spab5125)+
(+7/36*spaa12^3*spaa45^3*spab1231)/(spaa14^3*spaa25^3*spab5125)+
(-7/36*spaa12^3*spbb14*spaa45^3)/(spaa14^2*spaa25^3*spab5125)+
(+7/12*spaa12^2*spaa45^2)/(spaa14^2*spaa25^2)+
(-7/12*spaa12*spaa45)/(spaa14*spaa25)+
(+1/3),
(+1*spaa12^3*spbb25^3*spaa45^3)/(spaa14^3*spab5125^3)+
(+5/6*spaa12^2*spbb12*spbb25^2*spaa45^2)/(spbb12*spaa14^2*spab5125^2)+
(+2/3*spaa12^2*spbb23*spbb25^2*spaa34*spaa45^2)/(spbb12*spaa14^3*spab5125^2)+
(-7/6*spaa12*spbb25*spaa45)/(spaa14*spab5125)+
(+1/3*spaa12*spbb23^2*spbb25*spaa34^2*spaa45)/(spbb12^2*spaa14^3*spab5125)+
(+1/3*spaa12*spbb23*spbb25*spaa34*spaa45)/(spbb12*spaa14^2*spab5125)+
(+1/3*spaa13*spbb23^3*spaa24*spaa34)/(spbb12^2*spaa14^3*spbb34)+
(-1/3*spaa23*spbb23^3*spaa34)/(spbb12^2*spaa14^2*spbb34)+
(-1/3*spaa12*spbb23^2*spaa34)/(spbb12*spaa14^2*spbb34)+
(+11/9),
(spaa45^2*spbb45*(1*spaa12*spbb12*spaa13-1*spaa12*spbb24*spaa34-1*spaa13^2*spbb13+2*spaa13*spaa23*spbb23))/(spaa14*spaa35*spab5125^2)+
(-3*spaa13^2*spbb23*spaa24*spaa45^2*spbb45)/(spaa14^2*spaa35*spab5125^2)+
(+1*spaa13^3*spbb35^2*spaa45^3)/(spaa14^3*spaa35*spab5125^2)+
(-5/6*spaa13^3*spbb35*spaa45^3)/(spaa14^3*spaa35^2*spab5125)+
(+1/6*spaa13^3*spaa45^4*spbb45)/(spaa14^3*spaa35^3*spab5125)+
(spaa45*(-1*spaa12*spbb25+1*spaa13*spbb35))/(spaa14*spab5125)+
(-2*spaa13*spaa45)/(spaa14*spaa35)+
(-2/3),
(+47/9*spaa12^3*spbb23*spbb25*spaa45^2)/(spaa14^3*spaa25*spbb34*spab5125)+
(spaa12^3*spbb23*spaa45^2*(-29/9*spaa12*spbb12-85/9*spaa13*spbb13))/(spaa14^3*spaa25^2*spbb34*spab5125)+
(+47/9*spaa12^3*spbb13*spaa15^2*spbb15*spaa45^2)/(spaa14^3*spaa25^3*spbb34*spab5125)+
(+1*spaa12*spaa15*spaa24*spbb25*spaa45)/(spaa14^2*spaa25*spab2152)+
(-37/3*spaa12^2*spbb23*spbb25*spaa45)/(spaa14^2*spbb34*spab5125)+
(-68/3*spaa12^2*spaa15*spbb15*spbb23*spaa45)/(spaa14^2*spaa25*spbb34*spab5125)+
(-91/9*spaa12^3*spbb12*spbb23*spaa45)/(spaa14^2*spaa25*spbb34*spab5125)+
(spaa12^2*spbb23*spaa45*(2*spaa12^2*spbb12^2-104/9*spaa12*spbb12*spaa13*spbb13-85/9*spaa12*spbb13*spbb24*spaa34-31/3*spaa13^2*spbb13^2))/(spaa14^2*spaa25^2*spbb25*spbb34*spab5125)+
(+1*spaa12^2*spbb12*spaa45)/(spaa14*spaa25*spab5125)+
(-31/3*spaa12^2*spbb14*spbb23*spaa45)/(spaa14*spaa25*spbb34*spab5125)+
(spaa12^2*spaa45*(-2*spaa12*spbb12^2*spbb34+74/9*spaa12*spbb12*spbb13*spbb24+31/3*spbb12*spaa13*spbb13*spbb34-31/3*spaa13*spbb13^2*spbb24))/(spaa14*spaa25^2*spbb25*spbb34*spab5125)+
(spaa12*spaa45*(-37/3*spaa12*spbb12-31/3*spaa23*spbb23))/(spaa14*spaa25^2*spbb25)+
(spaa12*spaa45*(56/3*spbb23*spbb45-25/3*spbb24*spbb35))/(spaa14*spaa25*spbb25*spbb34),
(-1*spaa15^2*spbb23*spaa34^3*spbb35)/(spbb12*spaa14^3*spaa35*spab5125)+
(spaa15^2*spbb23*spaa34^3*(38/9*spaa12*spbb12-2*spaa13*spbb13-2*spaa23*spbb23))/(spbb12*spaa14^3*spaa35^2*spab5125)+
(+47/9*spaa15^3*spaa34^3*spaa45*spbb45)/(spaa14^3*spaa35^3*spab5125)+
(spaa15*spbb23^2*spaa34^2*(46/9*spaa12^2*spbb12*spbb15+37/9*spaa12*spaa15*spbb15^2+37/9*spaa12*spbb12*spaa23*spbb35-19/9*spaa12*spbb13*spaa23*spbb25-1*spaa12*spbb15*spaa25*spbb25-2*spaa23^2*spbb23*spbb35+1*spaa23*spaa25*spbb25*spbb35))/(spbb12*spaa14^2*spaa35*spbb35*spab3123*spab5125)+
(-64/9*spaa12*spbb13*spaa15*spbb23*spbb25*spaa34^2)/(spbb12*spaa14^2*spaa35*spbb35*spab5125)+
(spaa15*spbb23*spaa34^2*(-31/3*spaa12^2*spbb12^2-19/9*spaa12*spbb12*spaa13*spbb13-19/9*spaa12*spbb12*spaa23*spbb23+2*spaa13^2*spbb13^2+4*spaa13*spbb13*spaa23*spbb23+2*spaa23^2*spbb23^2))/(spbb12*spaa14^2*spaa35^2*spbb35*spab5125)+
(spaa15*spaa34^2*(47/9*spaa12*spbb12*spbb13*spbb23*spbb45+56/9*spaa12*spbb13^2*spbb24*spbb25-112/9*spaa12*spbb13*spbb14*spbb23*spbb25+34/3*spaa12*spbb14*spbb15*spbb23^2+2*spaa13*spbb13^2*spbb23*spbb45-1*spaa13*spbb13^2*spbb25*spbb34+2*spaa13*spbb13*spbb15*spbb23*spbb34+4*spbb13*spaa23*spbb23^2*spbb45))/(spbb12*spaa14*spaa35*spbb35*spab3123*spab5125)+
(+56/9*spaa12^2*spbb12^2*spaa15*spaa34^2*spbb34)/(spaa14*spaa35^2*spbb35*spab3123*spab5125)+
(spaa15*spaa34*(56/9*spaa12*spbb12-2*spaa13*spbb13))/(spaa14*spaa35*spab3123)+
(spaa15*spaa34*(-56/9*spaa12*spbb12-55/9*spaa13*spbb13-55/9*spaa23*spbb23))/(spaa14*spaa35^2*spbb35)+
(-2*spbb13*spaa15*spbb25*spaa34)/(spbb12*spaa14*spaa35*spbb35)+
(+29/9*spaa15*spaa34)/(spaa14*spaa35),
(+1/4*spaa12*spaa15^2*spaa24^2*spbb25^2*spaa45)/(spaa14^3*spaa25*spab2152^2)+
(+47/18*spaa12^3*spaa45^3)/(spaa14^3*spaa25^3)+
(+1*spaa12^4*spbb12*spbb23*spbb25*spaa45^2)/(spaa14^3*spaa25*spbb34*spab2152*spab5125)+
(-1/2*spaa12^3*spbb23*spbb25*spaa45^2)/(spaa14^3*spaa25*spbb34*spab2152)+
(spaa12^3*spbb23*spaa45^2*(1*spaa12^2*spbb12^2+1*spaa12*spbb12*spaa13*spbb13+1/2*spaa13^2*spbb13^2))/(spaa14^3*spaa25^2*spbb34*spab2152*spab5125)+
(spaa12^2*spbb23*spaa45*(-3*spaa12^2*spbb12^2-29/3*spaa12*spbb12*spaa13*spbb13-95/6*spaa12*spbb12*spaa23*spbb23-95/6*spaa12*spbb12*spaa24*spbb24-46/3*spaa12*spbb13*spbb24*spaa34-43/6*spaa13^2*spbb13^2-46/3*spaa13*spbb13*spaa23*spbb23-49/6*spaa23^2*spbb23^2-49/3*spaa23*spbb23*spaa24*spbb24-49/6*spaa24^2*spbb24^2))/(spaa14^2*spaa25*spbb34*spab2152*spab5125)+
(spaa12^3*spbb23*spaa45*(1*spaa12^2*spbb12^3-19/6*spaa12*spbb12^2*spaa13*spbb13+1*spaa12*spbb12*spbb13*spbb24*spaa34-14/3*spbb12*spaa13^2*spbb13^2+1*spaa13*spbb13^2*spbb24*spaa34))/(spaa14^2*spaa25^2*spbb25*spbb34*spab2152*spab5125)+
(spaa12^2*spbb23*spaa45*(-5*spaa12*spbb12*spbb14-7/2*spaa13*spbb13*spbb14-3/2*spaa14*spbb14^2-46/3*spbb12*spaa23*spbb34+46/3*spbb14*spaa24*spbb24))/(spaa14*spaa25*spbb34*spab2152*spab5125)+
(+1/2*spaa12^2*spbb13*spbb14*spaa15*spaa23*spbb23*spaa45)/(spaa14*spaa25^2*spbb34*spab2152*spab5125)+
(-25*spaa12^2*spbb13*spbb24*spaa45)/(spaa14*spaa25*spbb34*spab5125)+
(+49/2*spaa12^2*spbb12*spaa45)/(spaa14*spaa25*spab5125)+
(spaa12^2*spaa45*(1*spaa12*spbb12^2*spbb34-3/2*spaa12*spbb12*spbb13*spbb24-17/3*spbb12*spaa13*spbb13*spbb34+17/3*spaa13*spbb13^2*spbb24))/(spaa14*spaa25^2*spbb25*spbb34*spab5125)+
(spaa12*spaa45*(20/3*spaa12*spbb12+17/3*spaa23*spbb23))/(spaa14*spaa25^2*spbb25)+
(spaa12*spbb23*(-34/3*spaa12*spbb12-34/3*spaa13*spbb13-34/3*spaa23*spbb23-17/3*spaa24*spbb24))/(spaa14*spaa25*spbb25*spbb34)+
(+17/3*spab2132)/(spaa25*spbb25)+
(+17/3*spbb23*spbb45)/(spbb25*spbb34)+
(-41/36),
(-47/18*spaa12^2*spbb23^2*spbb25*spaa34*spaa45)/(spbb12*spaa14^3*spbb34*spab2152)+
(+47/18*spaa12*spaa15*spbb23^2*spaa34^2*spbb35)/(spbb12*spaa14^3*spbb34*spab3123)+
(spaa15^2*spaa24^2*spbb25^2*(-47/18*spbb12*spaa15*spaa25+47/18*spbb13*spaa15*spaa35+319/27*spbb23*spaa25*spaa35))/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab5125)+
(-497/27*spaa12*spaa15^2*spbb23*spaa24^2*spbb25^2)/(spaa14^3*spbb34*spab5125^2)+
(+497/27*spaa12*spbb13*spaa15*spaa25*spbb25^2)/(spaa14*spbb34*spab5125^2)+
(spaa15*spaa12*spaa24*spbb25^2*(-497/27*spbb13*spaa15+497/27*spbb23*spaa25))/(spaa14^2*spbb34*spab5125^2)+
(spaa15*spbb15*spbb25*(-47/18*spbb12*spaa15*spaa25+47/18*spbb13*spaa15*spaa35+319/27*spbb23*spaa25*spaa35))/(spbb12*spaa14*spbb34*spaa35*spab5125)+
(-47/9*spaa12*spbb14*spaa15*spbb25*spaa45)/(spaa14*spbb34*spaa35*spab5125)+
(spaa12*spaa15*spbb25*spaa45*(-94/9*spaa12*spbb12^2+215/27*spbb12*spaa13*spbb13-47/9*spbb12*spaa23*spbb23+497/27*spbb13*spbb24*spaa34))/(spbb12*spaa14^2*spbb34*spaa35*spab5125)+
(spaa15*spaa24*spbb25*(-47/9*spbb12*spaa15+779/54*spbb23*spaa35))/(spbb12*spaa14^2*spbb34*spaa35)+
(spbb23*(-47/18*spaa13*spbb13-47/18*spaa14*spbb14+47/18*spaa23*spbb23+47/18*spaa24*spbb24))/(spbb12*spaa14*spbb34)+
(spaa15*(-47/9*spaa12*spbb12-47/18*spaa13*spbb13-47/9*spaa23*spbb23-47/18*spaa24*spbb24))/(spaa14*spbb34*spaa35)+
(-2665/162),
(-5/9*spaa12^2*spbb25^3*spaa45^3)/(spbb12*spaa14^3*spab5125^2)+
(spaa15^2*spbb25*spaa45*(-5/18*spaa12^2*spbb12^2*spaa24+1/6*spaa12^2*spbb12*spbb13*spaa34-149/54*spaa12*spbb12*spaa23*spbb23*spaa24-1/27*spaa12*spbb13*spaa23*spbb23*spaa34-1/18*spaa12*spbb12*spaa24^2*spbb24+1/6*spaa12*spbb13*spaa24*spbb24*spaa34-1/3*spaa12*spbb13*spaa34^2*spbb34-1/27*spaa23^2*spbb23^2*spaa24+7/18*spaa23*spbb23*spaa24^2*spbb24-1/9*spaa24^3*spbb24^2))/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab5125)+
(spaa12^2*spaa15^2*spaa23*spbb23*spaa45*(-1/3*spbb12*spaa24+47/18*spbb13*spaa34))/(spaa14^3*spaa25^2*spbb34*spaa35*spab5125)+
(+22/9*spaa15^3*spbb15*spaa23*spbb35*spaa45^3*spbb45)/(spbb12*spaa14^3*spaa25^2*spbb34*spaa35*spab5125)+
(+1/2*spaa13*spbb13*spaa15^2*spaa23*spbb35*spaa45^3*spbb45)/(spbb12*spaa14^3*spaa25^2*spbb34*spaa35*spab5125)+
(spaa15^2*spaa23*spaa45^3*(-28/27*spaa12^3*spbb12^2*spbb14-29/54*spaa12^2*spbb12^2*spaa23*spbb34+38/27*spaa12^2*spbb12*spbb13*spaa23*spbb24-28/27*spaa12^2*spbb12*spbb14*spaa24*spbb24-65/54*spaa12^2*spbb12*spbb14*spaa34*spbb34-29/54*spaa12^2*spbb13*spbb14*spbb24*spaa34-22/9*spaa12*spbb12*spaa23^2*spbb23*spbb34+47/54*spaa12*spbb12*spaa23*spaa34*spbb34^2-47/54*spaa12*spbb14*spaa34^2*spbb34^2+29/54*spaa23^2*spbb23*spaa34*spbb34^2+47/54*spaa23*spaa34^2*spbb34^3))/(spbb12*spaa14^3*spaa25^3*spbb34*spaa35^2*spab5125)+
(+47/54*spbb14*spaa15^3*spaa23*spaa34*spaa45^3*spbb45*spab3123)/(spbb12*spaa14^3*spaa25^2*spbb34*spaa35^3*spab5125)+
(spaa15*spaa45*(-67/54*spaa12^3*spbb12^3-113/27*spaa12^2*spbb12^2*spaa13*spbb13-85/27*spaa12^2*spbb12^2*spaa23*spbb23-47/9*spaa12^2*spbb12^2*spaa24*spbb24-20/9*spaa12^2*spbb12*spbb13*spbb24*spaa34-47/18*spaa12*spbb12*spaa13^2*spbb13^2-29/9*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+67/54*spaa12*spaa13*spbb13^2*spbb24*spaa34-62/27*spaa12*spbb12*spaa23^2*spbb23^2-11/3*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24+13/18*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34-53/18*spaa12*spbb12*spaa24^2*spbb24^2+1/18*spaa12*spbb13*spaa24*spbb24^2*spaa34-29/27*spaa13^3*spbb13^3-23/18*spaa13^2*spbb13^2*spaa23*spbb23+2/3*spaa13*spbb13*spaa23^2*spbb23^2+5/6*spaa23^3*spbb23^3+2/3*spaa23^2*spbb23^2*spaa24*spbb24-5/6*spaa23*spbb23*spaa24^2*spbb24^2-2/3*spaa24^3*spbb24^3))/(spbb12*spaa14^2*spaa25*spbb34*spaa35*spab5125)+
(spaa12*spaa15*spaa45*(-14/9*spaa12^2*spbb12^3*spaa13*spbb13+1/3*spaa12^2*spbb12^3*spaa23*spbb23-14/9*spaa12^2*spbb12^2*spbb13*spbb24*spaa34-11/9*spaa12*spbb12^2*spaa13^2*spbb13^2-35/54*spaa12*spbb12*spaa13*spbb13^2*spbb24*spaa34-22/9*spaa12*spbb12*spbb13*spaa23*spbb23*spbb24*spaa34+31/54*spaa12*spbb13^2*spbb24^2*spaa34^2-29/27*spbb12*spaa13^3*spbb13^3-29/27*spaa13^2*spbb13^3*spbb24*spaa34+1/2*spbb13*spaa23^2*spbb23^2*spbb24*spaa34))/(spbb12*spaa14^2*spaa25^2*spbb25*spbb34*spaa35*spab5125)+
(spaa15*spbb25*spaa45^2*spbb45*(28/27*spaa12^2*spbb12^2-19/18*spaa12*spbb12*spaa13*spbb13-19/18*spaa12*spbb12*spaa23*spbb23-1/3*spaa13^2*spbb13^2-2/3*spaa13*spbb13*spaa23*spbb23-1/3*spaa23^2*spbb23^2))/(spbb12*spaa14^2*spbb34*spaa35^2*spbb35*spab5125)+
(spaa12*spaa45*(-16/9*spaa12^2*spbb12^3-7/18*spaa12*spbb12^2*spaa13*spbb13+1/3*spaa12*spbb12^2*spaa14*spbb14-35/18*spaa12*spbb12^2*spaa23*spbb23-13/18*spaa12*spbb12*spbb13*spbb24*spaa34+85/54*spbb12*spaa13^2*spbb13^2+1*spbb12*spaa13*spbb13*spaa23*spbb23+85/54*spaa13*spbb13^2*spbb24*spaa34+1/2*spbb12*spaa23^2*spbb23^2+1*spbb13*spaa23*spbb23*spbb24*spaa34))/(spbb12*spaa14*spaa25^2*spbb25*spab5125)+
(spaa15*spab5125*(28/27*spaa12*spbb12-19/18*spaa13*spbb13-19/18*spaa23*spbb23))/(spaa14*spbb34*spaa35^2*spbb35)+
(-19/9*spaa12^3*spbb12^4*spaa15+19/9*spaa12^2*spbb12^3*spaa13*spbb23*spaa25-4/27*spaa12^2*spbb12^3*spaa15^2*spbb15-73/18*spaa12^2*spbb12^3*spaa15*spaa23*spbb23+4/27*spaa12*spbb12^2*spaa13*spaa15*spbb15*spbb23*spaa25+35/18*spaa12*spbb12^2*spaa13*spaa23*spbb23^2*spaa25+7/54*spaa12*spbb12^2*spaa15^3*spbb15^2+5/54*spaa12*spbb12^2*spbb13*spaa15^2*spaa23*spbb25+169/54*spaa12*spbb12^2*spaa15^2*spbb15*spaa23*spbb23-13/9*spaa12*spbb12^2*spaa15*spaa23^2*spbb23^2-4*spbb12*spaa13*spaa15^2*spbb15^2*spbb23*spaa25-91/27*spbb12*spaa13*spaa15*spbb15*spaa23*spbb23^2*spaa25+209/54*spaa13*spaa15*spbb15^2*spbb23^2*spaa25*spaa35-1/2*spbb12*spaa13*spaa23^2*spbb23^3*spaa25-5/9*spbb12*spaa15^4*spbb15^3-73/54*spbb12*spbb13*spaa15^3*spbb15*spaa23*spbb25+289/54*spbb12*spaa15^3*spbb15^2*spaa23*spbb23+73/54*spbb13*spaa15^3*spbb15^2*spbb25*spaa35-43/54*spaa15^3*spbb15^3*spbb23*spaa35-1*spbb12*spbb13*spaa15^2*spaa23^2*spbb23*spbb25+283/54*spbb12*spaa15^2*spbb15*spaa23^2*spbb23^2-133/27*spbb13^2*spaa15^2*spaa23*spbb25^2*spaa35+259/18*spbb13*spaa15^2*spbb15*spaa23*spbb23*spbb25*spaa35-40/3*spaa15^2*spbb15^2*spaa23*spbb23^2*spaa35+58/27*spbb13*spaa15^2*spbb15*spbb25*spaa35^2*spbb35-307/54*spaa15^2*spbb15^2*spbb23*spaa35^2*spbb35+1/2*spbb12*spaa15*spaa23^3*spbb23^3-8/27*spbb13*spaa15*spaa23^2*spbb23^2*spbb25*spaa35-31/54*spaa15*spbb15*spaa23^2*spbb23^3*spaa35+22/9*spbb13*spaa15*spaa23*spbb23*spbb25*spaa35^2*spbb35-58/27*spaa15*spbb15*spaa23*spbb23^2*spaa35^2*spbb35+85/54*spbb13*spaa15*spbb25*spaa35^3*spbb35^2-85/54*spaa15*spbb15*spbb23*spaa35^3*spbb35^2)/(spbb12*spaa14*spaa25*spbb25*spbb34*spaa35*spab5125)+
(spbb23*(7/27*spaa12*spbb13*spbb24*spaa34-55/54*spaa13^2*spbb13^2+251/54*spaa13*spbb13*spaa14*spbb14-34/27*spaa13*spbb13*spaa23*spbb23-22/27*spaa13*spbb13*spaa24*spbb24+221/54*spaa14^2*spbb14^2-5/9*spaa14*spbb14*spaa24*spbb24+5/9*spaa23^2*spbb23^2+10/9*spaa23*spbb23*spaa24*spbb24+5/9*spaa24^2*spbb24^2))/(spbb12*spaa14*spaa25*spbb25*spbb34)+
(29/18*spaa12^2*spbb12^2*spaa15-29/27*spaa12^2*spbb12*spbb23*spaa35-67/54*spaa12*spbb12*spaa13*spbb13*spaa15+29/6*spaa12*spaa13*spbb13*spbb23*spaa35-121/18*spaa12*spbb12*spaa15*spaa25*spbb25-259/54*spaa12*spbb23*spaa25*spbb25*spaa35-157/54*spaa12*spbb23*spaa35^2*spbb35-5/9*spaa13^2*spbb13^2*spaa15-29/9*spaa15^2*spbb15*spaa25*spbb25-187/54*spaa15*spaa25^2*spbb25^2)/(spaa14*spaa25*spbb25*spbb34*spaa35)+
(155/54*spaa12*spbb12+8/9*spaa13*spbb13+4/3*spaa14*spbb14+16/3*spaa23*spbb23)/(spaa25*spbb25)+
(-5/27*spaa12*spbb12*spbb24+133/54*spbb12*spaa13*spbb34-91/9*spaa14*spbb14*spbb24+415/54*spaa23*spbb23*spbb24)/(spbb25*spbb34*spaa35)+
(-116/9*spbb14*spaa15)/(spbb34*spaa35)+
(-31/216),
(-26/9*spaa15^3*spaa34^3*spbb35^3)/(spaa14^3*spab5125^3)+
(-1/2*spaa13^2*spaa15*spaa34*spbb35^2*spaa45^2)/(spaa14^3*spaa35*spab3123^2)+
(-47/18*spaa13^2*spaa15*spaa34*spaa45^2)/(spaa14^3*spaa35^3)+
(+5*spaa15^2*spaa34^2*spbb35^2)/(spaa14^2*spab5125^2)+
(spaa15^3*spaa34^2*spbb35^2*(1/2*spaa23*spaa45-1*spaa24*spaa35))/(spaa14^3*spaa25*spaa35*spab5125^2)+
(+1/2*spaa15^3*spbb15*spbb23*spaa34^3*spbb35)/(spbb12*spaa14^3*spaa35*spab3123*spab5125)+
(+1/2*spaa15^2*spbb23*spaa34^3*spbb35*spab2132)/(spbb12*spaa14^3*spaa35*spab3123*spab5125)+
(spaa15^2*spbb23*spaa34^3*(-1*spaa12^2*spbb12^2-1/2*spaa12*spbb12*spaa13*spbb13-1/2*spaa12*spbb12*spaa23*spbb23-1*spaa13^2*spbb13^2-2*spaa13*spbb13*spaa23*spbb23-1*spaa23^2*spbb23^2))/(spbb12*spaa14^3*spaa35^2*spab3123*spab5125)+
(spaa15*spbb23*spaa34^2*spaa45*(1/2*spaa12*spbb14*spbb25-1*spaa15*spbb15*spbb45+1*spaa24*spbb24*spbb45-1*spaa25*spbb25*spbb45+2*spaa45*spbb45^2))/(spbb12*spaa14^2*spaa35*spab3123*spab5125)+
(-3/2*spaa15*spbb23*spaa34^3*spbb34)/(spbb12*spaa14^2*spaa35*spab5125)+
(+89/18*spaa12*spaa15*spbb23*spaa34^2)/(spaa14^2*spaa35*spab5125)+
(spaa15*spbb23*spaa34^2*(17/18*spaa12^2*spbb12^2-14/9*spaa12*spbb12*spaa13*spbb13-14/9*spaa12*spbb12*spaa23*spbb23-1*spaa13^2*spbb13^2-2*spaa13*spbb13*spaa23*spbb23-1*spaa23^2*spbb23^2))/(spbb12*spaa14^2*spaa35^2*spbb35*spab5125)+
(spaa15*spaa34*(-5/2*spaa12^2*spbb12^3-7/2*spaa12*spbb12^2*spaa13*spbb13-7/2*spaa12*spbb12^2*spaa23*spbb23+1*spaa12*spbb12*spbb13*spbb24*spaa34-11/2*spbb12*spaa13^2*spbb13^2-11*spbb12*spaa13*spbb13*spaa23*spbb23+1*spaa13*spbb13^2*spbb24*spaa34-11/2*spbb12*spaa23^2*spbb23^2+1*spbb13*spaa23*spbb23*spbb24*spaa34))/(spbb12*spaa14*spaa35*spab3123*spab5125)+
(-3/2*spaa12^3*spbb12^3*spaa15*spaa34)/(spaa14*spaa35^2*spbb35*spab3123*spab5125)+
(spaa15*spaa34*(3/2*spaa12*spbb12^2+1/2*spbb12*spaa14*spbb14+1/2*spbb12*spaa24*spbb24+1/2*spbb13*spbb24*spaa34))/(spbb12*spaa14*spaa35*spab3123)+
(+3/2*spaa12^2*spbb12^2*spaa15*spaa34)/(spaa14*spaa35^2*spbb35*spab3123)+
(spaa13*spaa45*(-3/2*spaa12*spbb12-4/9*spaa13*spbb13-4/9*spaa23*spbb23))/(spaa14*spaa35^2*spbb35)+
(spaa15*(64/9*spaa23*spaa45-119/18*spaa24*spaa35))/(spaa14*spaa25*spaa35)+
(3/2*spaa12*spbb12+4/9*spaa13*spbb13+4/9*spaa23*spbb23)/(spaa35*spbb35),
(+47/18*spaa15^2*spaa24^2*spbb25^3*spaa45)/(spbb12*spaa14^3*spab2152^2)+
(+1/12*spaa12*spaa15*spbb23^2*spaa34^3)/(spbb12*spaa14^3*spaa35*spab3123)+
(spaa34*(17/3*spaa12^2*spbb12^2*spbb23-17/9*spaa12*spbb12^2*spaa14*spbb34-17/9*spaa23^2*spbb23^3))/(spbb12*spaa14*spab5125^2)+
(spaa12*spbb23^2*spaa34^2*(-17/3*spaa12*spbb12-34/9*spaa23*spbb23))/(spbb12*spaa14^2*spab5125^2)+
(+17/9*spaa13^2*spbb23^3*spaa24^2*spaa34)/(spbb12*spaa14^3*spab5125^2)+
(-47/9*spaa12^2*spbb25*spaa45^3)/(spbb12*spaa14^3*spaa25^2)+
(-7/2*spaa15*spaa24*spbb25^2*spaa45)/(spbb12*spaa14^2*spab2152)+
(spaa15*spaa12*spaa24*spbb25^2*spaa45*(47/18*spbb13*spaa15+79/36*spbb23*spaa25))/(spbb12*spaa14^3*spaa25*spbb34*spab2152)+
(-17/9*spaa12*spbb23^2*spaa34^2)/(spbb12*spaa14^2*spab5125)+
(+5/6*spbb14*spaa15*spbb23*spaa34^2)/(spbb12*spaa14*spaa35*spab5125)+
(-1/12*spbb13*spbb14*spaa15^2*spaa34^2)/(spbb12*spaa14*spaa25*spaa35*spab5125)+
(+11/6*spbb13*spaa15*spaa34^2*spbb34)/(spbb12*spaa14*spaa25*spab5125)+
(spaa15*spbb23*spaa34^2*(-1/6*spaa12*spbb12*spaa25-23/6*spaa12*spbb13*spaa35+11/12*spaa15*spbb15*spaa25-11/12*spaa23*spbb23*spaa25))/(spbb12*spaa14^2*spaa25*spaa35*spab5125)+
(+103/36*spaa12*spbb14*spaa15*spbb23^2*spaa34^2)/(spbb12*spaa14^2*spbb34*spaa35*spab5125)+
(spaa12*spaa15*spbb23^2*spaa34^2*(1/12*spaa12*spbb12*spaa25+23/12*spaa12*spbb13*spaa35+103/36*spaa15*spbb15*spaa25-103/36*spaa23*spbb23*spaa25))/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab5125)+
(spaa15^2*spaa24*spbb25*spaa45*(7/9*spaa12*spbb12+25/9*spaa23*spbb23+7/9*spaa24*spbb24))/(spbb12*spaa14^3*spaa25*spbb34*spaa35)+
(spaa15*spaa45*(-25/3*spaa12^2*spbb12^2-79/12*spaa12*spbb12*spaa13*spbb13-239/36*spaa12*spbb12*spaa23*spbb23-136/9*spaa12*spbb12*spaa24*spbb24-79/12*spaa12*spbb13*spbb24*spaa34+11/12*spaa13*spbb13*spaa23*spbb23+133/36*spaa23^2*spbb23^2-37/12*spaa23*spbb23*spaa24*spbb24-61/9*spaa24^2*spbb24^2))/(spbb12*spaa14^2*spaa25*spbb34*spaa35)+
(23/12*spbb13*spaa15^2*spbb15-11/12*spbb13*spaa15*spaa23*spbb23-151/36*spaa15*spbb15*spbb23*spaa25+13/9*spbb23*spaa25^2*spbb25)/(spbb12*spaa14*spaa25*spbb34)+
(spaa15*(7/9*spaa12*spbb12*spaa25-35/12*spaa12*spbb13*spaa35+121/18*spaa23*spbb23*spaa25+1/12*spaa25^2*spbb25))/(spaa14*spaa25*spbb34*spaa35)+
(-275/36*spbb14*spaa15)/(spbb34*spaa35)+
(+19/27),
(spaa15*spaa25^2*spbb25^2*(8*spaa14*spbb15+12*spaa24*spbb25))/(spaa14*spab5125^3)+
(-12*spaa12^2*spaa15*spbb15*spbb25^2*spaa45^2)/(spaa14^2*spab5125^3)+
(-4*spaa15^3*spaa24^3*spbb25^3)/(spaa14^3*spab5125^3)+
(spaa12*spaa15*spbb25*spaa45^2*(-91/9*spaa12^2*spbb12^2-109/9*spaa12*spbb12*spaa13*spbb13-1/3*spaa12*spbb12*spaa23*spbb23-65/9*spaa12*spbb12*spaa24*spbb24-2/3*spaa13^2*spbb13^2-2/3*spaa13*spbb13*spaa23*spbb23-1/3*spaa23*spbb23*spaa24*spbb24-1/3*spaa24^2*spbb24^2))/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab5125)+
(spaa12^2*spaa15^2*spaa45^2*(-2/3*spaa12*spbb12^2*spbb15+80/9*spbb12^2*spaa23*spbb35+115/9*spbb12*spbb15*spaa23*spbb23-2/3*spbb15^2*spbb23*spaa35))/(spbb12*spaa14^3*spaa25^2*spbb34*spaa35*spab5125)+
(-47/9*spaa12^3*spbb13*spaa15^2*spbb15*spaa45^2)/(spaa14^3*spaa25^3*spbb34*spab5125)+
(-2/3*spaa12*spaa13*spbb14*spaa15*spaa23*spbb25*spaa45^4)/(spbb12*spaa14^3*spaa25^2*spaa35^2*spab5125)+
(spaa12^3*spaa15*spaa45^2*spab1231*(2/3*spaa12*spbb12^2+4/3*spbb12*spaa13*spbb13+2/3*spbb13*spbb24*spaa34))/(spaa14^3*spaa25^2*spbb34*spaa35*spab5125^2)+
(-2/3*spaa13*spaa15*spaa34*spaa45^2*spbb45)/(spaa14^2*spaa35^2*spab5125)+
(spaa12*spaa15*spaa34*spaa45*(74/3*spaa12*spbb12^2*spbb34-113/9*spaa12*spbb12*spbb13*spbb24+2/3*spbb12*spaa23*spbb23*spbb34-1/3*spbb13*spaa23*spbb23*spbb24+130/9*spbb12*spaa24*spbb24*spbb34-1/3*spbb13*spaa24*spbb24^2))/(spbb12*spaa14^2*spaa25*spbb34*spaa35*spab5125)+
(-8*spaa12^3*spbb12^2*spaa15*spaa45)/(spaa14^2*spaa25*spbb34*spaa35*spab5125)+
(+4/9*spaa12^2*spbb12*spaa15*spaa45^2*spbb45)/(spaa14^2*spaa25*spbb34*spaa35*spab5125)+
(-19/3*spaa12^2*spbb12*spaa13*spbb13*spaa15*spaa45)/(spaa14^2*spaa25*spbb34*spaa35*spab5125)+
(spaa12^2*spaa15*spaa45*(-7*spaa12^3*spbb12^5+44/3*spaa12^2*spbb12^4*spaa13*spbb13-26/3*spaa12^2*spbb12^4*spaa23*spbb23-7*spaa12^2*spbb12^4*spaa24*spbb24+86/3*spaa12^2*spbb12^3*spbb13*spbb24*spaa34+91/3*spaa12*spbb12^3*spaa13^2*spbb13^2+9*spaa12*spbb12^3*spaa13*spbb13*spaa23*spbb23+128/3*spaa12*spbb12^2*spaa13*spbb13^2*spbb24*spaa34-11/3*spaa12*spbb12^3*spaa23^2*spbb23^2-11/3*spaa12*spbb12^3*spaa23*spbb23*spaa24*spbb24+14*spaa12*spbb12^2*spbb13*spaa23*spbb23*spbb24*spaa34+14*spaa12*spbb12^2*spbb13*spaa24*spbb24^2*spaa34+13*spaa12*spbb12*spbb13^2*spbb24^2*spaa34^2+35/3*spbb12^2*spaa13^3*spbb13^3+35/3*spbb12^2*spaa13^2*spbb13^2*spaa23*spbb23+37/3*spbb12*spaa13^2*spbb13^3*spbb24*spaa34+37/3*spbb12*spaa13*spbb13^2*spaa23*spbb23*spbb24*spaa34+2/3*spaa13*spbb13^3*spbb24^2*spaa34^2+2/3*spbb13^2*spaa23*spbb23*spbb24^2*spaa34^2+2/3*spbb13^2*spaa24*spbb24^3*spaa34^2))/(spbb12*spaa14^2*spaa25^2*spbb25*spbb34*spaa35*spab5125^2)+
(spaa15*(-4*spaa12^4*spbb12^5+23/3*spaa12^3*spbb12^4*spaa13*spbb13+53/3*spaa12^3*spbb12^4*spaa14*spbb14-23/3*spaa12^3*spbb12^4*spaa23*spbb23-2*spaa12^3*spbb12^3*spbb13*spbb24*spaa34-12*spaa12^2*spbb12^3*spaa13^2*spbb13^2+32*spaa12^2*spbb12^3*spaa13*spbb13*spaa14*spbb14-91/3*spaa12^2*spbb12^3*spaa13*spbb13*spaa23*spbb23-7/3*spaa12^2*spbb12^4*spaa13*spaa24*spbb34-62/3*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb24*spaa34+24*spaa12^2*spbb12^3*spaa14^2*spbb14^2-64/3*spaa12^2*spbb12^2*spbb13*spaa23*spbb23*spbb24*spaa34-2/3*spaa12^2*spbb12*spbb13^2*spbb24^2*spaa34^2-35/3*spaa12*spbb12^2*spaa13^3*spbb13^3+8*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa14*spbb14-24*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa23*spbb23-16*spaa12*spbb12^3*spaa13^2*spbb13*spaa24*spbb34-37/3*spaa12*spbb12*spaa13^2*spbb13^3*spbb24*spaa34+16*spaa12*spbb12^2*spaa13*spbb13*spaa14^2*spbb14^2-16*spaa12*spbb12^3*spaa13*spaa14*spbb14*spaa24*spbb34-13*spaa12*spbb12^2*spaa13*spbb13*spaa23^2*spbb23^2-76/3*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb23*spbb24*spaa34-2/3*spaa12*spaa13*spbb13^3*spbb24^2*spaa34^2+8*spaa12*spbb12^2*spaa14^3*spbb14^3-13*spaa12*spbb12*spbb13*spaa23^2*spbb23^2*spbb24*spaa34-2/3*spaa12*spbb13^2*spaa23*spbb23*spbb24^2*spaa34^2-8*spbb12^2*spaa13^3*spbb13^2*spaa24*spbb34-16*spbb12^2*spaa13^2*spbb13*spaa14*spbb14*spaa24*spbb34-8*spbb12^2*spaa13*spaa14^2*spbb14^2*spaa24*spbb34))/(spbb12*spaa14*spaa25*spbb25*spbb34*spaa35*spab5125^2)+
(spaa12*spbb12*spbb13*spaa15^2*spaa23*(85/3*spaa12^2*spbb12^2+97/3*spaa12*spbb12*spaa13*spbb13+130/3*spaa12*spbb12*spaa23*spbb23+35/3*spaa13^2*spbb13^2+24*spaa13*spbb13*spaa23*spbb23+13*spaa23^2*spbb23^2))/(spaa14*spaa25^2*spbb25*spbb34*spaa35*spab5125^2)+
(spaa15*(-35*spaa12^3*spbb12^4-152/3*spaa12^2*spbb12^3*spaa13*spbb13-86*spaa12^2*spbb12^3*spaa14*spbb14+3*spaa12^2*spbb12^3*spaa23*spbb23+10/3*spaa12^2*spbb12^2*spbb13*spbb24*spaa34-19*spaa12*spbb12^2*spaa13^2*spbb13^2-167/3*spaa12*spbb12^2*spaa13*spbb13*spaa14*spbb14+11*spaa12*spbb12^2*spaa13*spbb13*spaa23*spbb23+74/3*spaa12*spbb12^3*spaa13*spaa24*spbb34-34/3*spaa12*spbb12*spaa13*spbb13^2*spbb24*spaa34-143/3*spaa12*spbb12^2*spaa14^2*spbb14^2-1/3*spaa12*spbb12*spbb13*spaa14*spbb14*spbb24*spaa34-31/3*spaa12*spbb12*spbb13*spaa23*spbb23*spbb24*spaa34-8*spbb12*spaa13^2*spbb13^2*spaa14*spbb14+37/3*spbb12*spaa13^2*spbb13^2*spaa23*spbb23+24*spbb12^2*spaa13^2*spbb13*spaa24*spbb34-16*spbb12*spaa13*spbb13*spaa14^2*spbb14^2+24*spbb12^2*spaa13*spaa14*spbb14*spaa24*spbb34+41/3*spbb12*spaa13*spbb13*spaa23^2*spbb23^2+2/3*spaa13*spbb13^2*spaa23*spbb23*spbb24*spaa34-8*spbb12*spaa14^3*spbb14^3+2/3*spbb13*spaa23^2*spbb23^2*spbb24*spaa34))/(spbb12*spaa14*spaa25*spbb25*spbb34*spaa35*spab5125)+
(spbb13*spaa15^2*spaa23*(-13*spaa12^2*spbb12^2-4/3*spaa12*spbb12*spaa13*spbb13-74/3*spaa12*spbb12*spaa23*spbb23-37/3*spaa13*spbb13*spaa23*spbb23-41/3*spaa23^2*spbb23^2))/(spaa14*spaa25^2*spbb25*spbb34*spaa35*spab5125)+
(spbb13*spaa15*(37/3*spaa12^2*spbb12^2+29/3*spaa12*spbb12*spaa23*spbb23-2/3*spaa23^2*spbb23^2))/(spbb12*spaa14*spaa25^2*spbb25*spbb34)+
(spaa15*(98/3*spaa12^2*spbb12^2+5*spaa12*spbb12*spaa13*spbb13-8*spaa12*spbb12*spaa23*spbb23-23/9*spaa12*spbb12*spaa24*spbb24-25/3*spaa12*spbb13*spbb24*spaa34+1/3*spaa13*spbb13*spaa23*spbb23-1/3*spaa23^2*spbb23^2+49/9*spaa23*spbb23*spaa24*spbb24+52/9*spaa24^2*spbb24^2))/(spaa14*spaa25*spbb25*spbb34*spaa35)+
(spbb14*spaa15*(94/3*spaa12*spbb12+8*spaa13*spbb13+8*spaa14*spbb14-1/3*spaa23*spbb23))/(spaa25*spbb25*spbb34*spaa35)+
(-49/3*spbb12*spaa15*spbb45)/(spbb25*spbb34*spaa35)+
(+92/9*spbb14*spaa15)/(spbb34*spaa35),
(-47/18*spaa12*spaa13*spaa15*spbb23*spaa34*spbb35^2*spaa45)/(spaa14^3*spbb34*spab3123^2)+
(spaa34*(17/3*spaa12^2*spbb12^2*spbb23-17/9*spaa12*spbb12^2*spaa14*spbb34-17/9*spaa23^2*spbb23^3))/(spbb12*spaa14*spab5125^2)+
(spaa12*spbb23^2*spaa34^2*(-17/3*spaa12*spbb12-34/9*spaa23*spbb23))/(spbb12*spaa14^2*spab5125^2)+
(+17/9*spaa13^2*spbb23^3*spaa24^2*spaa34)/(spbb12*spaa14^3*spab5125^2)+
(-1/12*spaa12^3*spbb23^2*spaa34*spaa45)/(spaa14^3*spaa25*spbb34*spab2152)+
(-47/9*spaa15^3*spaa34^2*spbb35)/(spaa14^3*spbb34*spaa35^2)+
(-55/9*spaa12*spaa15*spbb23*spaa34*spbb35)/(spaa14^2*spbb34*spab3123)+
(spaa15*spaa12*spbb23*spaa34^2*spbb35*(47/18*spbb12*spaa15-5/12*spbb23*spaa35))/(spbb12*spaa14^3*spbb34*spaa35*spab3123)+
(+17/9*spaa12*spbb23*spbb24*spaa34^2*spaa45)/(spbb12*spaa14^2*spaa35*spab5125)+
(spaa15*spaa34^2*spbb35*(23/12*spbb12*spaa15*spaa25+1/12*spbb13*spaa15*spaa35+35/12*spbb23*spaa25*spaa35))/(spbb12*spaa14^2*spaa25*spaa35*spab5125)+
(-1/36*spaa12*spbb13*spbb14*spaa15^2*spbb23*spaa34^2)/(spbb12*spaa14^2*spaa25*spbb34*spaa35*spab5125)+
(+1/18*spaa12*spbb13*spaa15*spbb23*spaa34^2)/(spbb12*spaa14^2*spaa25*spab5125)+
(+5/6*spaa12*spbb14*spaa15*spbb23^2*spaa34^2)/(spbb12*spaa14^2*spbb34*spaa35*spab5125)+
(spaa12*spaa15*spbb23^2*spaa34^2*(-23/12*spaa12*spbb12*spaa25-1/12*spaa12*spbb13*spaa35+31/36*spaa15*spbb15*spaa25-31/36*spaa23*spbb23*spaa25))/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab5125)+
(spaa15^2*spaa24*spbb25*spaa45*(53/18*spaa12*spbb12+103/36*spaa23*spbb23+53/18*spaa24*spbb24))/(spbb12*spaa14^3*spaa25*spbb34*spaa35)+
(spaa15*spaa45*(-401/36*spaa12^2*spbb12^2-1/6*spaa12*spbb12*spaa13*spbb13-295/36*spaa12*spbb12*spaa23*spbb23-23/3*spaa12*spbb12*spaa24*spbb24-1/6*spaa12*spbb13*spbb24*spaa34+103/36*spaa23^2*spbb23^2+19/3*spaa23*spbb23*spaa24*spbb24+125/36*spaa24^2*spbb24^2))/(spbb12*spaa14^2*spaa25*spbb34*spaa35)+
(-1/12*spbb13*spaa15^2*spbb15-3*spaa15*spbb15*spbb23*spaa25-31/9*spbb23*spaa25^2*spbb25)/(spbb12*spaa14*spaa25*spbb34)+
(spaa15*(73/4*spaa12*spbb12+193/18*spaa13*spbb13+367/36*spaa23*spbb23+79/12*spaa24*spbb24))/(spaa14*spbb34*spaa35)+
(+64/9*spbb14*spaa15)/(spbb34*spaa35)+
(+67/108),
(+425/27*spaa12^2*spaa15*spbb25^2*spaa34*spbb35*spaa45^2)/(spaa14^3*spab5125^3)+
(-47/18*spaa13^2*spaa15*spbb35^3*spaa45^2)/(spaa14^3*spbb34*spab3123^2)+
(spaa12^2*spbb12*spaa15*spbb25*spaa45^2*(304/27*spaa12*spbb14-341/54*spaa23*spbb34))/(spaa14^2*spaa25*spbb34*spaa35*spab5125^2)+
(spaa12^3*spaa15*spbb25*spaa45^2*(25/3*spaa12*spbb12^2+89/9*spbb12*spaa13*spbb13+61/18*spbb12*spaa23*spbb23+14/9*spbb13*spbb24*spaa34))/(spaa14^3*spaa25*spbb34*spaa35*spab5125^2)+
(spaa12*spaa15*spbb25*spaa45^2*(53/9*spaa12^3*spbb12^3+14/3*spaa12^2*spbb12^2*spaa13*spbb13+95/9*spaa12^2*spbb12^2*spaa23*spbb23+265/18*spaa12^2*spbb12^2*spaa24*spbb24+17/18*spaa12^2*spbb12*spbb13*spbb24*spaa34+53/18*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+47/9*spaa12*spaa13*spbb13^2*spbb24*spaa34+53/18*spaa12*spbb12*spaa23^2*spbb23^2+41/9*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24+83/18*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34+55/6*spaa12*spbb12*spaa24^2*spbb24^2+83/18*spaa12*spbb13*spaa24*spbb24^2*spaa34-11/18*spaa23^2*spbb23^2*spaa24*spbb24-5/18*spaa23*spbb23*spaa24^2*spbb24^2+1/3*spaa24^3*spbb24^3))/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab3123*spab5125)+
(+47/9*spaa12^3*spbb13*spaa15*spbb25*spaa45^2)/(spaa14^3*spaa25^2*spbb34*spab5125)+
(-47/9*spaa13^2*spbb14*spaa15*spaa34*spbb35*spaa45^3*spab4124)/(spbb12*spaa14^3*spaa25*spaa35^2*spab3123*spab5125)+
(spaa12*spaa15*(-11*spaa12^2*spbb12^4*spaa25+4/9*spaa12^2*spbb12^3*spbb13*spaa35-10*spaa12*spbb12^2*spaa13*spbb13^2*spaa35-86/9*spaa12*spbb12^3*spbb13*spaa15*spaa23-245/18*spaa12*spbb12^3*spaa15*spbb15*spaa25-43/9*spaa12*spbb12^2*spbb13*spaa15*spbb15*spaa35+5/2*spaa12*spbb12^3*spaa25^2*spbb25+196/9*spaa12*spbb12^2*spbb15*spbb23*spaa25*spaa35+10*spaa12*spbb12*spbb13*spbb15*spbb23*spaa35^2-7/18*spbb12*spaa13^2*spbb13^3*spaa35-7/18*spbb12^2*spaa13*spbb13^2*spaa15*spaa23+1/3*spbb12*spaa13*spbb13^2*spaa15*spbb15*spaa35+1/18*spaa13*spbb13^2*spbb15*spbb23*spaa35^2+7/18*spbb12^2*spbb13*spaa15^2*spbb15*spaa23+2/3*spbb12^2*spaa15*spbb15*spaa25^2*spbb25+8/9*spbb12*spaa15*spbb15^2*spbb23*spaa25*spaa35+5/9*spbb12^2*spaa25^3*spbb25^2+4/9*spbb12*spbb15*spbb23*spaa25^2*spbb25*spaa35-1/3*spbb15^2*spbb23^2*spaa25*spaa35^2))/(spbb12*spaa14*spaa25*spbb34*spaa35*spab3123*spab5125)+
(spaa12*spaa15*spaa45*(113/6*spaa12^3*spbb12^4-245/18*spaa12^2*spbb12^3*spaa13*spbb13+130/3*spaa12^2*spbb12^3*spaa24*spbb24+47/9*spaa12^2*spbb12^2*spbb13*spbb24*spaa34-41/9*spaa12*spbb12*spaa13*spbb13^2*spbb24*spaa34+449/18*spaa12*spbb12^2*spaa24^2*spbb24^2+445/18*spaa12*spbb12*spbb13*spaa24*spbb24^2*spaa34+31/6*spaa12*spbb13^2*spbb24^2*spaa34^2-11/18*spaa13^2*spbb13^3*spbb24*spaa34+4/9*spbb12*spaa24^3*spbb24^3+2/3*spbb13*spaa24^2*spbb24^3*spaa34))/(spbb12*spaa14^2*spaa25*spbb34*spaa35*spab3123*spab5125)+
(+581/54*spbb13*spbb14*spaa15^3*spbb15*spaa34)/(spbb12*spaa14*spaa25*spbb34*spaa35*spab5125)+
(+74/9*spbb13*spbb14*spaa15^2*spaa34^2)/(spbb12*spaa14*spaa25*spaa35*spab5125)+
(+31/9*spbb13*spbb14^2*spaa15^2*spaa34)/(spbb12*spaa25*spbb34*spaa35*spab5125)+
(-509/18*spbb14^2*spaa15^2*spaa34*spbb35*spaa45)/(spbb12*spaa14*spaa25*spbb34*spaa35*spab5125)+
(-152/9*spbb13*spaa15*spaa34^2*spbb34)/(spbb12*spaa14*spaa25*spab5125)+
(+133/18*spbb14*spaa15*spaa34^2*spbb34*spaa45)/(spbb12*spaa14*spaa25*spaa35*spab5125)+
(+47/9*spbb13*spaa15*spaa34*spaa35*spbb35)/(spbb12*spaa14*spaa25*spab5125)+
(+260/9*spaa15*spaa34*spbb35)/(spaa14*spab5125)+
(-170/3*spbb13*spaa15^2*spbb15*spaa34)/(spbb12*spaa14*spaa25*spab5125)+
(-1129/27*spaa15^2*spbb15*spaa34)/(spaa14*spaa35*spab5125)+
(-254/9*spaa13*spbb13^2*spaa15*spaa34)/(spbb12*spaa14*spaa25*spab5125)+
(spaa15*spaa34*(57/2*spaa12*spaa13*spbb13^2*spbb23*spaa35+1696/27*spaa12*spbb13*spaa15*spbb15*spbb23*spaa35-2/9*spaa12*spbb13*spaa23*spbb23^2*spaa35+946/27*spaa12*spbb15*spbb23^2*spaa25*spaa35-35/9*spaa13^2*spbb13^3*spaa15+209/54*spaa13*spbb13^2*spaa15^2*spbb15+395/54*spbb13*spaa15^3*spbb15^2-376/27*spbb12*spaa15^2*spbb15*spaa25*spbb35-4/9*spaa23^2*spbb23^3*spaa25))/(spbb12*spaa14^2*spaa25*spbb34*spaa35*spab5125)+
(spaa15*spaa45*(-274/9*spaa12^2*spbb12^2-251/9*spaa12*spbb12*spaa13*spbb13-181/18*spaa12*spbb12*spaa23*spbb23-107/3*spaa12*spbb12*spaa24*spbb24-1213/27*spaa12*spbb13*spbb24*spaa34-4/9*spaa13^2*spbb13^2+4/9*spaa13*spbb13*spaa23*spbb23-4/9*spaa23^2*spbb23^2))/(spbb12*spaa14^2*spaa25*spbb34*spaa35)+
(spbb13*spaa15*(397/6*spaa13*spbb13+595/9*spaa14*spbb14+59/2*spaa23*spbb23+59/2*spaa24*spbb24))/(spbb12*spaa14*spaa25*spbb34)+
(spaa15*(-2147/54*spaa12*spbb12*spaa25+547/9*spaa12*spbb13*spaa35-883/18*spaa15*spbb15*spaa25-325/27*spaa23*spbb23*spaa25-1349/54*spaa25^2*spbb25))/(spaa14*spaa25*spbb34*spaa35)+
(-1321/54*spbb14*spaa15)/(spbb34*spaa35),
(+29/9*spaa12^3*spbb25^3*spaa45^3)/(spaa14^3*spab5125^3)+
(-1/4*spaa15^2*spaa24^2*spbb25^3*spaa45)/(spbb12*spaa14^3*spab2152^2)+
(+23/4*spaa12^2*spbb25^2*spaa45^2)/(spaa14^2*spab5125^2)+
(+1/4*spaa12^2*spbb14*spaa15*spbb25^2*spaa45^2)/(spaa14^2*spbb34*spaa35*spab5125^2)+
(spaa12^2*spaa15*spbb25^2*spaa45^2*(1/12*spaa12*spbb12*spaa25+11/12*spaa12*spbb13*spaa35+1/4*spaa15*spbb15*spaa25-1/4*spaa23*spbb23*spaa25))/(spaa14^3*spaa25*spbb34*spaa35*spab5125^2)+
(+1/6*spaa12^2*spbb14^2*spaa15^2*spbb25*spaa45^2)/(spaa14^2*spaa25*spbb34^2*spaa35^2*spab5125)+
(-1/3*spaa12*spbb14*spaa15*spbb25*spaa45)/(spaa14*spbb34*spaa35*spab5125)+
(+1/3*spaa12*spbb14*spaa15^2*spaa24*spbb25*spaa45)/(spaa14^2*spaa25*spbb34*spaa35*spab5125)+
(+1*spaa12*spbb13*spaa15^2*spaa23*spbb25*spaa45)/(spaa14^2*spaa25*spbb34*spaa35*spab5125)+
(spaa12*spaa15^2*spbb25*spaa45*(1/6*spaa12^2*spbb12^2*spaa25^2+1/6*spaa12^2*spbb13^2*spaa35^2-1/6*spaa12*spbb12*spaa15*spbb15*spaa25^2-1/6*spaa12*spbb13*spaa15*spbb15*spaa25*spaa35+1/6*spaa12*spbb12*spaa23*spbb23*spaa25^2-1/3*spaa12*spbb13*spaa23*spbb23*spaa25*spaa35-1/6*spaa12*spbb12*spaa25^2*spaa35*spbb35-1/2*spaa23*spbb23*spaa25^2*spaa35*spbb35))/(spaa14^3*spaa25^2*spbb34^2*spaa35^2*spab5125)+
(spaa12*spaa15*spbb25*spaa45*(-1/6*spaa12*spbb12+1/2*spaa23*spbb23))/(spaa14^2*spbb34*spaa35*spab5125)+
(+3*spaa12*spbb25*spaa45)/(spaa14*spab5125)+
(+1/2*spaa12^2*spbb25*spaa45^3)/(spbb12*spaa14^3*spaa25^2)+
(-1/4*spaa15*spaa24*spaa25*spbb25^2*spaa45)/(spbb12*spaa14^2*spaa25*spab2152)+
(-1/4*spaa12*spaa15*spaa24*spbb25^2*spaa45^2)/(spbb12*spaa14^3*spaa25*spab2152)+
(-1/2*spbb14*spaa15^2*spaa24*spbb25*spaa45)/(spbb12*spaa14^2*spaa25*spbb34*spaa35)+
(+1/6*spaa12*spbb12*spaa15^2*spaa24*spbb25*spaa45)/(spbb12*spaa14^3*spaa25*spbb34*spaa35)+
(-1/3*spaa15^2*spaa24*spbb25^2*spaa45)/(spbb12*spaa14^3*spbb34*spaa35)+
(spaa15^2*spbb25*spaa45*(1/3*spaa12^2*spbb12^2+1/2*spaa12*spbb12*spaa13*spbb13+1/2*spaa12*spbb12*spaa23*spbb23+2/3*spaa12*spbb12*spaa24*spbb24+1/3*spaa12*spbb13*spbb24*spaa34+1/3*spaa23*spbb23*spaa24*spbb24))/(spbb12*spaa14^3*spbb34^2*spaa35^2)+
(spaa13*spbb23*spaa45*(7/6*spaa12*spbb12+1/6*spaa13*spbb13+1/2*spaa23*spbb23+5/6*spaa24*spbb24))/(spbb12*spaa14^2*spbb34*spaa35)+
(spaa13*spbb24*spaa45*(1/2*spaa12*spbb13*spbb23*spaa35+1/6*spaa13*spbb13^2*spaa15+1/3*spbb13*spaa15*spaa23*spbb23+2/3*spbb12*spaa15*spaa25*spbb35+1/2*spaa23*spbb23^2*spaa25))/(spbb12*spaa14^2*spbb34^2*spaa35^2)+
(+2/3*spbb14*spaa15*spbb24*spbb35*spaa45)/(spbb12*spaa14*spbb34^2*spaa35)+
(spbb14*spaa15*spbb24*spaa45*(-2/3*spaa12*spbb12+1/3*spaa13*spbb13))/(spbb12*spaa14*spbb34^2*spaa35^2)+
(+1*spbb12*spaa15^2*spaa23)/(spaa14*spbb34*spaa35^2)+
(spbb23*(1/6*spaa13*spbb13-1/6*spaa14*spbb14+1/2*spaa23*spbb23-1/3*spaa24*spbb24))/(spbb12*spaa14*spbb34)+
(spaa15*(7/12*spaa12*spbb12+5/12*spaa13*spbb13-11/12*spaa23*spbb23-1/4*spaa24*spbb24))/(spaa14*spbb34*spaa35)+
(-5/12*spbb14*spaa15)/(spbb34*spaa35)+
(-101/36),
(+8*spaa15^3*spaa34^3*spbb35^3)/(spaa14^3*spab5125^3)+
(spaa15^2*spaa24*spbb25^2*spaa45*(-112/9*spaa12*spbb12+3*spaa13*spbb13+3*spaa23*spbb23+1*spaa24*spbb24))/(spbb12*spaa14^3*spbb34*spaa35*spab5125)+
(-148/9*spaa12^2*spbb12*spaa15^2*spaa24*spbb25*spaa45)/(spaa14^3*spaa25*spbb34*spaa35*spab5125)+
(-218/9*spaa12*spaa15^3*spbb15*spaa24*spbb25*spaa45)/(spaa14^3*spaa25*spbb34*spaa35*spab5125)+
(+62/9*spaa12*spaa15^2*spaa23*spbb23*spaa24*spbb25*spaa45)/(spaa14^3*spaa25*spbb34*spaa35*spab5125)+
(spaa12*spaa15^3*spaa24*spaa45*(94/9*spbb12*spaa13*spbb13*spbb15+47/9*spbb12^2*spaa23*spbb35+47/9*spbb12*spbb15*spaa23*spbb23+2*spbb15^2*spbb23*spaa35))/(spbb12*spaa14^3*spaa25^2*spbb34*spaa35*spab5125)+
(-29/9*spaa15^2*spaa23^2*spbb24*spbb35^2*spaa45^3)/(spbb12*spaa14^3*spaa25^2*spbb34*spaa35*spab5125)+
(spaa23*spaa15^2*spaa45^3*(127/9*spaa12^2*spbb12^2*spaa23*spbb34-29/9*spaa12^2*spbb12*spbb13*spaa23*spbb24-11/9*spaa12^2*spbb12*spbb14*spaa24*spbb24+58/9*spaa12^2*spbb12*spbb14*spaa34*spbb34-58/9*spaa12^2*spbb13*spbb14*spbb24*spaa34+80/9*spaa12*spbb12*spaa23^2*spbb23*spbb34+91/9*spaa12*spbb12*spaa23*spaa24*spbb24*spbb34-40/9*spaa12*spbb13*spaa23*spaa24*spbb24^2-134/9*spaa12*spbb12*spaa23*spaa34*spbb34^2+29/3*spaa12*spbb13*spaa23*spbb24*spaa34*spbb34-11/9*spaa12*spbb14*spaa24^2*spbb24^2+47/9*spaa12*spbb14*spaa34^2*spbb34^2+29/9*spaa23^2*spbb23*spaa24*spbb24*spbb34-29/9*spaa23^2*spbb23*spaa34*spbb34^2-47/9*spaa23*spaa34^2*spbb34^3))/(spbb12*spaa14^3*spaa25^3*spbb34*spaa35^2*spab5125)+
(-47/9*spbb14*spaa15^3*spaa23*spaa34*spaa45^3*spbb45*spab3123)/(spbb12*spaa14^3*spaa25^2*spbb34*spaa35^3*spab5125)+
(spaa12^3*spbb12*spaa13*spbb23*spaa45^2*(8/3*spaa12*spbb12+8/3*spaa13*spbb13+4/3*spaa23*spbb23))/(spaa14^3*spaa25*spbb34*spaa35*spab5125^2)+
(-47/9*spaa13*spaa15^3*spbb15^3*spbb23*spaa45)/(spbb12*spaa14^2*spaa25*spbb25*spbb34*spaa35*spab5125)+
(+172/9*spaa15^3*spbb15^2*spaa23*spbb23*spaa45)/(spbb12*spaa14^2*spaa25*spbb34*spaa35*spab5125)+
(+277/9*spaa12*spaa15^2*spbb15^2*spbb23*spaa45)/(spbb12*spaa14^2*spaa25*spbb34*spab5125)+
(-188/9*spaa12*spaa13*spaa15^2*spbb15^2*spbb23*spaa45)/(spaa14^2*spaa25*spbb25*spbb34*spaa35*spab5125)+
(+268/9*spaa15^2*spbb15*spaa23*spbb23*spbb25*spaa45)/(spbb12*spaa14^2*spbb34*spaa35*spab5125)+
(-107/9*spaa12*spaa15^2*spbb15*spaa23*spbb23*spaa45)/(spaa14^2*spaa25*spbb34*spaa35*spab5125)+
(+47/9*spbb13*spaa15^2*spaa23^2*spbb23*spbb25*spaa45)/(spbb12*spaa14^2*spaa25*spbb34*spaa35*spab5125)+
(spaa15^2*spbb23*spaa45*(-158/9*spaa12^2*spbb12^2*spbb15*spaa23+140/9*spaa12^2*spbb12*spbb15^2*spaa35-47/9*spaa12*spaa13*spbb13*spbb15^2*spaa35+2*spaa12*spbb12^2*spaa23^2*spbb35+83/9*spaa12*spbb12*spbb15*spaa23^2*spbb23-65/9*spaa12*spbb15^2*spaa23*spbb23*spaa35-29/9*spbb12*spaa23^3*spbb23*spbb35-29/9*spbb15*spaa23^3*spbb23^2))/(spbb12*spaa14^2*spaa25^2*spbb25*spbb34*spaa35*spab5125)+
(+7/9*spaa12*spaa15*spbb15*spbb23*spaa25*spbb25^2*spaa45)/(spbb12*spaa14^2*spbb34*spaa35*spbb35*spab5125)+
(-28/9*spaa12^2*spaa15*spbb15*spbb23*spbb25*spaa45)/(spaa14^2*spbb34*spaa35*spbb35*spab5125)+
(+1*spaa15*spaa25^2*spbb25^3*spaa45)/(spbb12*spaa14^2*spbb34*spaa35*spab5125)+
(-25/9*spaa12*spbb13*spaa15*spaa25*spbb25^3*spaa45)/(spbb12*spaa14^2*spbb34*spaa35*spbb35*spab5125)+
(-3*spaa15*spaa25*spbb25^2*spaa45^2*spbb45)/(spbb12*spaa14^2*spbb34*spaa35*spab5125)+
(+29/9*spaa15*spbb25*spbb35*spaa45^2*spbb45)/(spbb12*spaa14^2*spbb34*spab5125)+
(+275/9*spaa13*spbb13*spaa15*spbb25*spaa45^2*spbb45)/(spbb12*spaa14^2*spbb34*spaa35*spab5125)+
(spaa15*spbb25*spaa45^2*(-29/9*spaa12*spbb14*spaa15*spbb15*spbb25-11/9*spaa12*spbb14*spaa24*spbb24*spbb25-29/9*spaa12*spbb14*spaa25*spbb25^2+2*spaa15^2*spbb15^2*spbb45+4*spaa15*spbb15*spaa25*spbb25*spbb45-56/9*spaa24^2*spbb24^2*spbb45-3*spaa24*spbb24*spaa45*spbb45^2+2*spaa25^2*spbb25^2*spbb45))/(spbb12*spaa14^2*spbb34*spaa35^2*spbb35*spab5125)+
(+232/9*spaa12^3*spbb12*spaa15*spbb15*spbb23^2*spaa34)/(spaa14^2*spaa25*spbb25*spbb34*spaa35*spbb35*spab5125)+
(-52/3*spaa12^3*spbb12*spbb23^2*spaa34^2)/(spaa14^2*spaa25*spbb25*spaa35*spbb35*spab5125)+
(+122/9*spaa12^3*spbb12*spbb23^2*spaa34)/(spaa14^2*spbb34*spaa35*spbb35*spab5125)+
(-172/9*spaa12^3*spbb12*spaa23*spbb23^3*spaa34)/(spaa14^2*spaa25*spbb25*spbb34*spaa35*spbb35*spab5125)+
(spaa12^3*spbb12*spbb23^2*spaa34*(56/3*spaa12^2*spbb12^2+52/3*spaa12*spbb12*spaa23*spbb23-52/3*spaa12*spbb13*spbb24*spaa34-4/3*spaa13^2*spbb13^2+4/3*spaa23^2*spbb23^2))/(spaa14^2*spaa25*spbb25*spbb34*spaa35*spbb35*spab5125^2)+
(spaa12^2*(160/3*spaa12^2*spbb12^4*spaa14-244/3*spaa12^2*spbb12^3*spbb23*spaa34+36*spaa12*spbb12^3*spaa13*spbb23*spaa24+40/3*spaa12*spbb12^3*spaa14^2*spbb14+4/3*spaa12*spbb12^3*spaa14*spaa24*spbb24-48*spaa12*spbb12^2*spbb13*spaa14*spbb24*spaa34-116/3*spaa12*spbb12^2*spaa23*spbb23^2*spaa34-4/3*spaa12*spbb12^2*spbb23*spaa24*spbb24*spaa34+148/3*spaa12*spbb12*spbb13*spbb23*spbb24*spaa34^2-12*spbb12^3*spaa13*spaa14*spaa24*spbb34-8/3*spbb12*spbb13*spaa14^2*spbb14*spbb24*spaa34-4*spbb12*spbb13*spaa14*spaa24*spbb24^2*spaa34+4*spbb13^2*spaa14*spbb24^2*spaa34^2-4/3*spbb12*spbb23*spaa24^2*spbb24^2*spaa34+4*spbb13*spbb23*spaa24*spbb24^2*spaa34^2))/(spaa14*spaa25*spbb25*spaa35*spbb35*spab5125^2)+
(-1052/3*spaa12^4*spbb12^4*spbb23-2815/9*spaa12^3*spbb12^3*spaa13*spbb13*spbb23+275/9*spaa12^3*spbb12^4*spaa14*spbb34+1960/9*spaa12^3*spbb12^3*spaa23*spbb23^2-649/3*spaa12^3*spbb12^3*spbb23*spaa24*spbb24-2204/9*spaa12^3*spbb12^2*spbb14*spbb23^2*spaa34-845/9*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spbb23+727/9*spaa12^2*spbb12^3*spaa13*spbb13*spaa14*spbb34+122*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23^2-886/9*spaa12^2*spbb12*spaa13*spbb13*spbb14*spbb23^2*spaa34-288*spaa12^2*spbb12^3*spaa14*spaa23*spbb23*spbb34+211/9*spaa12^2*spbb12^3*spaa14*spaa24*spbb24*spbb34+457/3*spaa12^2*spbb12^2*spaa23^2*spbb23^3+866/9*spaa12^2*spbb12^2*spaa23*spbb23^2*spaa24*spbb24-332/9*spaa12^2*spbb12*spbb14*spaa23*spbb23^3*spaa34-553/9*spaa12^2*spbb12^2*spbb23*spaa24^2*spbb24^2-227/3*spaa12^2*spbb12*spbb14*spbb23^2*spaa24*spbb24*spaa34-293/9*spaa12^2*spbb14^2*spbb23^3*spaa34^2+88/3*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa14*spbb34+58/9*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23^2-325/3*spaa12*spbb12^2*spaa13*spbb13*spaa14*spaa23*spbb23*spbb34+29/9*spaa12*spaa13*spbb13*spbb14*spaa23*spbb23^3*spaa34+389/9*spaa12*spbb12^3*spaa14^2*spaa23*spbb34^2-635/9*spaa12*spbb12^2*spaa14*spaa23^2*spbb23^2*spbb34-208/3*spaa12*spbb12^2*spaa14*spaa23*spbb23*spaa24*spbb24*spbb34+47/9*spaa12*spbb12^2*spaa14*spaa24^2*spbb24^2*spbb34-17/3*spaa12*spbb12*spaa23^3*spbb23^4-236/9*spaa12*spbb12*spaa23^2*spbb23^3*spaa24*spbb24-35/3*spaa12*spbb14*spaa23^2*spbb23^4*spaa34-337/9*spaa12*spbb12*spaa23*spbb23^2*spaa24^2*spbb24^2-190/9*spaa12*spbb14*spaa23*spbb23^3*spaa24*spbb24*spaa34-152/9*spaa12*spbb12*spbb23*spaa24^3*spbb24^3-85/9*spaa12*spbb14*spbb23^2*spaa24^2*spbb24^2*spaa34-29/9*spbb12*spaa13^2*spbb13^2*spaa14*spaa23*spbb23*spbb34+275/9*spbb12^2*spaa13*spbb13*spaa14^2*spaa23*spbb34^2+2*spbb12^2*spaa14^2*spaa23^2*spbb23*spbb34^2+3*spbb12^2*spaa14^2*spaa23*spaa24*spbb24*spbb34^2+11/9*spbb12*spaa14*spaa23^3*spbb23^3*spbb34+23/3*spbb12*spaa14*spaa23^2*spbb23^2*spaa24*spbb24*spbb34+38/3*spbb12*spaa14*spaa23*spbb23*spaa24^2*spbb24^2*spbb34+56/9*spbb12*spaa14*spaa24^3*spbb24^3*spbb34)/(spbb12*spaa14*spaa25*spbb25*spbb34*spaa35*spbb35*spab5125)+
(spbb13*spbb14*spaa15^2*spaa34*spbb35*(2*spaa12*spbb12-29/9*spaa23*spbb23))/(spbb12*spaa14*spaa25^2*spbb25*spbb34*spab5125)+
(+11/9*spaa12*spbb12*spaa15^4*spbb15^3)/(spaa14*spaa25*spbb25*spbb34*spaa35^2*spbb35*spab5125)+
(spaa45*(37/3*spaa12^2*spbb12^2-76/9*spaa12*spbb12*spaa13*spbb13-47/9*spaa12*spbb12*spaa14*spbb14-112/9*spaa12*spbb12*spaa23*spbb23-29/9*spaa12*spbb13*spbb24*spaa34-29/9*spaa13*spbb13*spaa23*spbb23))/(spbb12*spaa14*spaa25^2*spbb25)+
(spaa15*(11/9*spaa12^3*spbb12^3-137/9*spaa12^2*spbb12^2*spaa13*spbb13+22/9*spaa12^2*spbb12^2*spaa14*spbb14-53/3*spaa12^2*spbb12^2*spaa23*spbb23-12*spaa12*spbb12*spaa13^2*spbb13^2-71/3*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-164/9*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-53/3*spaa12*spbb12^2*spaa13*spaa24*spbb34-92/9*spaa12*spbb12*spaa14^2*spbb14^2-59/3*spaa12*spbb12*spaa23^2*spbb23^2-56/9*spaa13^2*spbb13^2*spaa14*spbb14-7*spaa13^2*spbb13^2*spaa23*spbb23-119/9*spbb12*spaa13^2*spbb13*spaa24*spbb34-112/9*spaa13*spbb13*spaa14^2*spbb14^2-139/9*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34-128/9*spaa13*spbb13*spaa23^2*spbb23^2+2*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34-56/9*spaa14^3*spbb14^3-65/9*spaa23^3*spbb23^3))/(spaa14*spaa25*spbb25*spbb34*spaa35^2*spbb35)+
(spbb13*spbb23*(-17/3*spaa12*spaa13*spbb13*spbb24*spaa34-382/9*spaa12*spaa14*spbb14*spbb24*spaa34-199/9*spaa12*spaa23*spbb23*spbb24*spaa34-32*spaa12*spbb24*spaa34^2*spbb34-11/9*spaa13^3*spbb13^2-13/9*spaa13^2*spbb13*spaa14*spbb14-58/9*spaa13^2*spbb13*spaa23*spbb23-185/9*spaa13^2*spbb13*spaa34*spbb34-2/9*spaa13*spaa14^2*spbb14^2-28*spaa13*spaa14*spbb14*spaa34*spbb34-29/9*spaa13*spaa23^2*spbb23^2-73/3*spaa13*spaa23*spbb23*spaa34*spbb34-58/3*spaa13*spaa34^2*spbb34^2))/(spbb12*spaa14*spaa25*spbb25*spbb34*spaa35*spbb35)+
(spaa15*(235*spaa12^2*spbb12^2+1235/9*spaa12*spbb12*spaa13*spbb13-1660/9*spaa12*spbb12*spaa23*spbb23+236/3*spaa12*spbb12*spaa24*spbb24+754/9*spaa12*spbb13*spbb24*spaa34+221/9*spaa13^2*spbb13^2-500/9*spaa13*spbb13*spaa23*spbb23-92/9*spaa23^2*spbb23^2+64/3*spaa23*spbb23*spaa24*spbb24+125/9*spaa24^2*spbb24^2))/(spaa14*spaa25*spbb25*spbb34*spaa35)+
(928/9*spaa12^2*spbb12^2+114*spaa12*spbb12*spaa13*spbb13-50/3*spaa12*spbb12*spaa14*spbb14-505/3*spaa12*spbb12*spaa23*spbb23+811/9*spaa12*spbb13*spbb24*spaa34+118/9*spaa13^2*spbb13^2-112/9*spaa13*spbb13*spaa14*spbb14-32*spaa13*spbb13*spaa23*spbb23-56/9*spaa14^2*spbb14^2+529/9*spaa23^2*spbb23^2)/(spaa25*spbb25*spaa35*spbb35)+
(spbb24*(553/9*spaa12*spbb12+127/3*spaa13*spbb13+4*spaa14*spbb14-632/9*spaa23*spbb23))/(spbb25*spbb34*spaa35)+
(+436/9*spbb14*spaa15)/(spbb34*spaa35)+
(-362/3*spaa12*spbb12-419/9*spaa13*spbb13+413/9*spaa14*spbb14+128/3*spaa23*spbb23)/(spaa35*spbb35)+
(-161/9),
(-29/9*spaa15^3*spaa34^3*spbb35^3)/(spaa14^3*spab5125^3)+
(-1/4*spaa15*spbb24*spaa25*spaa34*spbb35^2)/(spaa14*spbb34*spab3123^2)+
(spaa15^2*spaa34*spbb35^2*(1/4*spaa12*spbb12-1/4*spaa13*spbb13+1/2*spaa24*spbb24))/(spaa14^2*spbb34*spab3123^2)+
(+1/4*spaa15^3*spaa24*spbb25*spaa34*spbb35^2)/(spaa14^3*spbb34*spab3123^2)+
(+217/36*spaa13^2*spbb14*spaa15*spbb35^3*spaa45^3)/(spbb12*spaa14^3*spaa25*spbb34*spab3123*spab5125)+
(+47/4*spaa13^2*spbb14*spaa15*spbb35^2*spaa45^4*spbb45)/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab3123*spab5125)+
(-6*spaa13^2*spbb14*spaa15^2*spbb15*spbb35^2*spaa45^3)/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab3123*spab5125)+
(-191/36*spaa12*spaa13*spaa15^3*spbb15^3*spbb23*spaa45^2)/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab3123*spab5125)+
(-283/36*spaa12*spaa13*spaa15^2*spbb15^2*spbb23*spbb35*spaa45^2)/(spbb12*spaa14^3*spaa25*spbb34*spab3123*spab5125)+
(+139/12*spaa12*spaa13*spaa15^2*spbb15^2*spbb23*spaa45^3*spbb45)/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab3123*spab5125)+
(-95/18*spaa12^2*spaa13*spaa15^2*spbb15^2*spbb23*spaa45^2)/(spaa14^3*spaa25*spbb34*spaa35*spab3123*spab5125)+
(-35/3*spaa12*spaa13*spaa15*spbb15*spbb23*spaa35*spbb35^2*spaa45^2)/(spbb12*spaa14^3*spaa25*spbb34*spab3123*spab5125)+
(-23/2*spaa12*spaa13*spaa15*spbb15*spbb23*spbb35*spaa45^3*spbb45)/(spbb12*spaa14^3*spaa25*spbb34*spab3123*spab5125)+
(+29/3*spaa12*spaa13^2*spaa15*spbb15*spbb23*spbb35*spaa45^2)/(spaa14^3*spbb34*spaa35*spab3123*spab5125)+
(+317/12*spaa12*spaa13*spaa15*spbb15*spbb23*spbb25*spaa45^3*spbb45)/(spbb12*spaa14^3*spbb34*spaa35*spab3123*spab5125)+
(+23/6*spaa12^3*spbb12*spaa13*spaa15*spbb15*spbb23*spaa45^2)/(spaa14^3*spaa25*spbb34*spaa35*spab3123*spab5125)+
(+13/12*spaa12*spaa13*spbb13*spaa15*spaa25*spbb25^3*spaa45^2)/(spbb12*spaa14^3*spbb34*spaa35*spab3123*spab5125)+
(+35/9*spaa13*spaa15*spaa23*spbb23*spaa25*spbb25^2*spbb35*spaa45^2)/(spbb12*spaa14^3*spbb34*spaa35*spab3123*spab5125)+
(-43/12*spaa12^2*spaa13*spbb13*spbb14*spaa15*spbb25^2*spaa45^3)/(spbb12*spaa14^3*spaa25*spbb34*spaa35*spab3123*spab5125)+
(+71/9*spaa12^2*spaa13*spbb13*spaa15*spbb25^2*spaa45^2)/(spaa14^3*spbb34*spaa35*spab3123*spab5125)+
(-1/3*spaa13*spaa15*spaa23^2*spbb23^2*spbb25*spbb35*spaa45^2)/(spbb12*spaa14^3*spbb34*spaa35*spab3123*spab5125)+
(+121/18*spaa12^3*spbb12*spaa13*spbb13*spaa15*spbb25*spaa45^2)/(spaa14^3*spaa25*spbb34*spaa35*spab3123*spab5125)+
(spaa13*spaa15*spaa45^3*(-115/18*spaa12^4*spbb12^3*spbb14+85/6*spaa12^3*spbb12^3*spaa23*spbb34-14*spaa12^3*spbb12^2*spbb13*spaa23*spbb24-115/18*spaa12^3*spbb12^2*spbb14*spaa24*spbb24-85/6*spaa12^3*spbb12^2*spbb14*spaa34*spbb34+85/6*spaa12^3*spbb12*spbb13*spbb14*spbb24*spaa34+143/18*spaa12^2*spbb12^2*spaa23^2*spbb23*spbb34+1/6*spaa12^2*spbb12*spbb13*spaa23*spaa24*spbb24^2+29/9*spaa12^2*spbb12*spbb14*spaa34^2*spbb34^2-29/9*spaa12^2*spbb13*spbb14*spbb24*spaa34^2*spbb34-14*spaa12*spbb12*spaa23^2*spbb23*spaa34*spbb34^2-47/9*spaa12*spbb14*spaa34^3*spbb34^3+29/9*spaa23^2*spbb23*spaa34^2*spbb34^3+47/9*spaa23*spaa34^3*spbb34^4))/(spbb12*spaa14^3*spaa25^2*spbb34*spaa35^2*spab3123*spab5125)+
(-47/9*spbb14*spaa15^3*spaa34^2*spaa45^2*spbb45*spab3123)/(spbb12*spaa14^3*spaa25*spbb34*spaa35^3*spab5125)+
(spaa12*spaa13^2*spbb35*spaa45^4*(17/12*spaa12*spbb12^2*spbb45-19/12*spaa12*spbb12*spbb14*spbb25+1/2*spbb12*spaa15*spbb15*spbb45+7/12*spbb12*spaa24*spbb24*spbb45-2/3*spbb14*spaa24*spbb24*spbb25))/(spbb12*spaa14^3*spaa25*spaa35*spab3123*spab5125^2)+
(spaa15*spbb23*spaa24*(259/9*spaa12^4*spbb12^4+1042/9*spaa12^3*spbb12^3*spaa13*spbb13+3521/36*spaa12^3*spbb12^3*spaa23*spbb23+511/18*spaa12^3*spbb12^3*spaa24*spbb24+4435/36*spaa12^3*spbb12^2*spbb13*spbb24*spaa34+1181/9*spaa12^2*spbb12^2*spaa13^2*spbb13^2+2306/9*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23+403/3*spaa12^2*spbb12*spaa13*spbb13^2*spbb24*spaa34+298/3*spaa12^2*spbb12^2*spaa23^2*spbb23^2+3251/36*spaa12^2*spbb12^2*spaa23*spbb23*spaa24*spbb24+1748/9*spaa12^2*spbb12*spbb13*spaa23*spbb23*spbb24*spaa34+463/36*spaa12^2*spbb12^2*spaa24^2*spbb24^2+81/2*spaa12^2*spbb12*spbb13*spaa24*spbb24^2*spaa34+425/18*spaa12^2*spbb13^2*spbb24^2*spaa34^2+899/18*spaa12*spbb12*spaa13^3*spbb13^3+653/4*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23+398/9*spaa12*spaa13^2*spbb13^3*spbb24*spaa34+905/6*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^2+3439/36*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24*spaa34+1199/36*spaa12*spbb12*spaa23^3*spbb23^3+1925/36*spaa12*spbb12*spaa23^2*spbb23^2*spaa24*spbb24+1991/36*spaa12*spbb13*spaa23^2*spbb23^2*spbb24*spaa34+68/3*spaa12*spbb12*spaa23*spbb23*spaa24^2*spbb24^2+781/36*spaa12*spbb13*spaa23*spbb23*spaa24*spbb24^2*spaa34-1/6*spaa12*spbb12*spaa24^3*spbb24^3-2/3*spaa12*spbb13*spaa24^2*spbb24^3*spaa34+47/9*spaa13^4*spbb13^4+206/9*spaa13^3*spbb13^3*spaa23*spbb23+112/3*spaa13^2*spbb13^2*spaa23^2*spbb23^2+68/3*spaa13*spbb13*spaa23^3*spbb23^3+3*spaa23^4*spbb23^4+13/3*spaa23^3*spbb23^3*spaa24*spbb24+4/3*spaa23^2*spbb23^2*spaa24^2*spbb24^2))/(spbb12*spaa14^2*spaa25*spbb34*spaa35*spbb35*spab3123*spab5125)+
(spaa12^2*spbb13*spaa15*spbb23*spaa24^2*(-1/6*spbb12*spaa13*spbb34-1/6*spaa23*spbb23*spbb24))/(spaa14^2*spaa25^2*spbb34*spbb35*spab3123*spab5125)+
(spaa15*spbb25*spaa45*(115/18*spaa12^4*spbb12^4+1/6*spaa12^3*spbb12^3*spaa13*spbb13-101/18*spaa12^2*spbb12^2*spaa13^2*spbb13^2-101/9*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23-101/18*spaa12^2*spbb12^2*spaa23^2*spbb23^2+22/9*spaa12*spbb12*spaa13^3*spbb13^3+22/3*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23+22/3*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^2+22/9*spaa12*spbb12*spaa23^3*spbb23^3+2*spaa13^4*spbb13^4+8*spaa13^3*spbb13^3*spaa23*spbb23+12*spaa13^2*spbb13^2*spaa23^2*spbb23^2+8*spaa13*spbb13*spaa23^3*spbb23^3+2*spaa23^4*spbb23^4))/(spbb12*spaa14^2*spbb34*spaa35^2*spbb35*spab3123*spab5125)+
(spaa15^3*spaa24^2*spaa45*(-2/3*spaa12*spbb14^2*spbb25^2-49/4*spbb12*spaa15*spbb15*spbb45^2+89/12*spbb12*spaa24*spbb24*spbb45^2-49/6*spbb14*spaa24*spbb24*spbb25*spbb45+103/12*spbb12*spaa45*spbb45^3-19/2*spbb14*spbb25*spaa45*spbb45^2))/(spaa14^2*spaa25*spbb34*spaa35*spab3123*spab5125^2)+
(spaa12*spbb34*spaa45*(-1/6*spaa12^2*spbb12*spbb13*spaa34+1/6*spaa12*spbb12*spaa14*spbb14*spaa24-1/6*spaa12*spbb12*spaa23*spbb23*spaa24-1/6*spaa23^2*spbb23^2*spaa24))/(spaa14*spaa25^2*spbb35*spab3123*spab5125)+
(spaa15*spaa45*spbb45*(115/18*spaa12^3*spbb12^3+1/6*spaa12^2*spbb12^2*spaa13*spbb13-101/18*spaa12*spbb12*spaa13^2*spbb13^2-101/9*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-101/18*spaa12*spbb12*spaa23^2*spbb23^2+4/9*spaa13^3*spbb13^3+4/3*spaa13^2*spbb13^2*spaa23*spbb23+4/3*spaa13*spbb13*spaa23^2*spbb23^2+4/9*spaa23^3*spbb23^3))/(spaa14*spbb34*spaa35^2*spbb35*spab3123*spab5125)+
(-2641/54*spbb13*spaa15*spaa24^4*spbb24^4)/(spbb12*spaa14*spaa25*spbb34*spaa35*spbb35*spab3123*spab5125)+
(+2521/12*spbb13*spaa15*spaa34^4*spbb34^3)/(spbb12*spaa14*spaa25*spaa35*spbb35*spab3123*spab5125)+
(+11317/108*spaa15*spaa24*spaa34^3*spbb34^3)/(spaa14*spaa25*spaa35*spbb35*spab3123*spab5125)+
(-20515/108*spbb13*spaa34^3*spbb34^3)/(spbb12*spaa25*spbb35*spab3123*spab5125)+
(-3613/27*spaa34^3*spbb34^3)/(spaa35*spbb35*spab3123*spab5125)+
(+13015/36*spbb13^2*spaa15^2*spaa34^3*spbb34*spbb45)/(spbb12*spaa14*spaa25*spaa35*spbb35*spab3123*spab5125)+
(+54937/108*spbb13*spaa15*spbb23*spaa34^3*spbb34*spbb45)/(spbb12*spaa14*spaa35*spbb35*spab3123*spab5125)+
(-13711/108*spbb13*spaa15*spaa23*spbb23*spaa34^3*spbb34^2)/(spbb12*spaa14*spaa25*spaa35*spbb35*spab3123*spab5125)+
(+9031/54*spbb13*spbb14*spaa15*spaa34^3*spbb34^2)/(spbb12*spaa25*spaa35*spbb35*spab3123*spab5125)+
(-983/12*spbb13*spbb14^2*spaa15^3*spaa34^2*spbb35)/(spbb12*spaa14*spaa25*spbb34*spaa35*spab3123*spab5125)+
(-307/12*spbb14*spaa15^2*spaa34^2*spbb35)/(spaa14*spaa35*spab3123*spab5125)+
(+9137/18*spbb13*spbb14*spaa15^3*spbb15*spaa34^2)/(spbb12*spaa14*spaa25*spaa35*spab3123*spab5125)+
(+512/3*spaa13*spbb13^2*spbb14*spaa15^2*spaa34^2)/(spbb12*spaa14*spaa25*spaa35*spab3123*spab5125)+
(+935/36*spaa15^2*spbb15*spaa34^2*spbb34)/(spaa14*spaa35*spab3123*spab5125)+
(-637/18*spaa12*spbb12*spaa15*spaa34^2*spbb34)/(spaa14*spaa35*spab3123*spab5125)+
(+493/9*spaa12^2*spbb12*spbb13*spaa15*spaa34^2*spbb34)/(spaa14*spaa25*spaa35*spbb35*spab3123*spab5125)+
(+1/6*spaa12^2*spbb12*spbb23*spaa34^2*spbb34)/(spaa14*spaa35*spbb35*spab3123*spab5125)+
(-7361/18*spaa12*spbb13*spaa15^2*spbb15*spaa34^2*spbb34)/(spaa14*spaa25*spaa35*spbb35*spab3123*spab5125)+
(-8377/27*spaa12*spaa13*spbb13^2*spaa15*spaa34^2*spbb34)/(spaa14*spaa25*spaa35*spbb35*spab3123*spab5125)+
(+7235/54*spaa12^2*spbb13*spbb23*spaa34^2*spbb34)/(spaa14*spaa25*spbb35*spab3123*spab5125)+
(-1306/9*spbb13*spaa15^3*spbb15^2*spaa34^2*spbb34)/(spbb12*spaa14*spaa25*spaa35*spbb35*spab3123*spab5125)+
(+3013/18*spaa13*spbb13^2*spaa15^2*spbb15*spaa34^2*spbb34)/(spbb12*spaa14*spaa25*spaa35*spbb35*spab3123*spab5125)+
(+5353/36*spaa13^2*spbb13^3*spaa15*spaa34^2*spbb34)/(spbb12*spaa14*spaa25*spaa35*spbb35*spab3123*spab5125)+
(+1009/18*spaa13*spbb13^2*spaa34^2*spbb34^2)/(spbb12*spaa25*spbb35*spab3123*spab5125)+
(-30619/108*spaa12^3*spbb13*spbb15^2*spbb23^3*spaa35^3+64967/108*spaa12^2*spaa13*spbb13^2*spaa15*spbb15^2*spbb23^2*spaa35^2-1/6*spaa12^2*spaa13*spbb13^2*spbb15*spbb23^2*spaa35^3*spbb35+7069/18*spaa12^2*spbb13*spaa15^2*spbb15^3*spbb23^2*spaa35^2-6451/36*spaa12^2*spaa15*spbb15^3*spbb23^3*spaa25*spaa35^2+7873/27*spaa12^2*spbb13*spaa15*spbb15^2*spbb23^2*spaa35^3*spbb35-1/3*spaa12^2*spbb15^2*spbb23^3*spaa25^2*spbb25*spaa35^2-3568/27*spaa12^2*spbb15^2*spbb23^3*spaa25*spaa35^3*spbb35+36619/108*spaa12^2*spbb13*spbb15*spbb23^2*spaa35^4*spbb35^2-2479/54*spaa12*spaa13^3*spbb13^4*spaa15*spbb15*spbb23*spaa35-17183/36*spaa12*spaa13^2*spbb13^3*spaa15^2*spbb15^2*spbb23*spaa35-551/6*spaa12*spaa13^2*spbb13^3*spaa15*spbb15*spbb23*spaa35^2*spbb35-6923/12*spaa12*spaa13*spbb13^2*spaa15^3*spbb15^3*spbb23*spaa35-44009/108*spaa12*spaa13*spbb13^2*spaa15^2*spbb15^2*spbb23*spaa35^2*spbb35-58913/108*spaa12*spaa13*spbb13^2*spaa15*spbb15*spbb23*spaa35^3*spbb35^2+1/6*spaa12*spaa13*spbb13^2*spbb23*spaa35^4*spbb35^3+11561/54*spaa12*spbb13*spaa15^4*spbb15^4*spbb23*spaa35-2797/36*spaa12*spaa15^3*spbb15^4*spbb23^2*spaa25*spaa35-19/6*spaa12*spbb13*spaa15^3*spbb15^3*spbb23*spaa35^2*spbb35-2759/18*spaa12*spaa15^2*spbb15^3*spbb23^2*spaa25^2*spbb25*spaa35+5795/36*spaa12*spaa15^2*spbb15^3*spbb23^2*spaa25*spaa35^2*spbb35-10405/36*spaa12*spbb13*spaa15^2*spbb15^2*spbb23*spaa35^3*spbb35^2-10169/36*spaa12*spaa15*spbb15^2*spaa23*spbb23^3*spaa25^2*spbb25*spaa35-877/12*spaa12*spaa15*spbb15^2*spbb23^2*spaa25^3*spbb25^2*spaa35+5741/36*spaa12*spaa15*spbb15^2*spbb23^2*spaa25^2*spbb25*spaa35^2*spbb35+6493/36*spaa12*spaa15*spbb15^2*spbb23^2*spaa25*spaa35^3*spbb35^2-55/6*spaa12*spbb13*spaa15*spbb15*spbb23*spaa35^4*spbb35^3+30601/108*spaa12*spbb15*spaa23^2*spbb23^4*spaa25^2*spbb25*spaa35-1/3*spaa12*spbb15*spaa23*spbb23^3*spaa25^3*spbb25^2*spaa35-44891/108*spaa12*spbb15*spaa23*spbb23^3*spaa25^2*spbb25*spaa35^2*spbb35-1/6*spaa12*spbb15*spbb23^2*spaa25^4*spbb25^3*spaa35+7181/54*spaa12*spbb15*spbb23^2*spaa25*spaa35^4*spbb35^3-2021/36*spaa12*spbb13*spbb23*spaa35^5*spbb35^4-2479/54*spbb12*spaa13^3*spbb13^4*spaa15^2*spaa23*spbb35+2479/54*spaa13^3*spbb13^4*spaa15*spaa35^2*spbb35^2-5237/27*spbb12*spaa13^2*spbb13^3*spaa15^3*spbb15*spaa23*spbb35-551/6*spbb12*spaa13^2*spbb13^3*spaa15^2*spaa23*spaa35*spbb35^2+10231/18*spaa13^2*spbb13^3*spaa15^2*spbb15*spaa35^2*spbb35^2+275/3*spaa13^2*spbb13^3*spaa15*spaa35^3*spbb35^3-2899/9*spaa13*spbb13^2*spaa15^5*spbb15^4-2653/9*spbb12*spaa13*spbb13^2*spaa15^4*spbb15^2*spaa23*spbb35+506/9*spbb12^2*spaa13*spbb13^2*spaa15^3*spaa23^2*spbb35^2+10885/18*spaa13*spbb13^2*spaa15^3*spbb15^2*spaa35^2*spbb35^2-6731/108*spbb13*spaa15^6*spbb15^5-319/6*spbb12*spbb13*spaa15^5*spbb15^3*spaa23*spbb35-8963/108*spbb12*spaa15^5*spbb15^4*spaa25*spbb35-12761/108*spaa15^5*spbb15^5*spbb23*spaa25-10573/54*spbb13*spaa15^5*spbb15^4*spaa35*spbb35+127/6*spbb12^2*spbb13*spaa15^4*spbb15*spaa23^2*spbb35^2-311/6*spbb12^2*spaa15^4*spbb15^2*spaa23*spaa25*spbb35^2-8791/27*spbb12*spaa15^4*spbb15^3*spaa23*spbb23*spaa25*spbb35-65/3*spbb12*spbb13*spaa15^4*spbb15^2*spaa23*spaa35*spbb35^2-229/12*spbb12*spaa15^4*spbb15^3*spaa25^2*spbb25*spbb35-5623/36*spaa15^4*spbb15^4*spbb23*spaa25^2*spbb25-10249/54*spbb12*spaa15^4*spbb15^3*spaa25*spaa35*spbb35^2-10573/54*spaa15^4*spbb15^4*spbb23*spaa25*spaa35*spbb35+211/6*spbb12^3*spaa15^3*spaa23^2*spaa25*spbb35^3+5/6*spbb12^2*spbb13*spaa15^3*spaa23^2*spaa35*spbb35^3+10/3*spbb12^2*spaa15^3*spbb15*spaa23*spaa25^2*spbb25*spbb35^2-4025/6*spbb12*spaa15^3*spbb15^2*spaa23*spbb23*spaa25^2*spbb25*spbb35-12205/18*spaa15^3*spbb15^3*spaa23*spbb23^2*spaa25^2*spbb25+19/12*spbb12*spaa15^3*spbb15^2*spaa25^3*spbb25^2*spbb35-2245/12*spaa15^3*spbb15^3*spbb23*spaa25^3*spbb25^2+89/6*spbb12*spaa15^3*spbb15^2*spaa25^2*spbb25*spaa35*spbb35^2-5875/18*spbb12*spaa15^2*spbb15*spaa23*spbb23*spaa25^3*spbb25^2*spbb35-8545/18*spaa15^2*spbb15^2*spaa23*spbb23^2*spaa25^3*spbb25^2-231/2*spaa15^2*spbb15^2*spbb23*spaa25^4*spbb25^3-116/3*spbb12*spaa15*spaa23*spbb23*spaa25^4*spbb25^3*spbb35-1069/9*spaa15*spbb15*spaa23*spbb23^2*spaa25^4*spbb25^3-259/9*spaa15*spbb15*spbb23*spaa25^5*spbb25^4)/(spbb12*spaa14*spaa25*spbb34*spaa35*spbb35*spab3123*spab5125^2)+
(46795/108*spaa12^2*spbb13*spaa15*spbb15^2*spbb23^2*spaa35^2-14425/108*spaa12^2*spbb15^2*spbb23^3*spaa25*spaa35^2-1237/6*spaa12^2*spbb13*spbb15*spbb23^2*spaa35^3*spbb35-275/3*spaa12*spaa13^2*spbb13^3*spaa15*spbb15*spbb23*spaa35-24529/108*spaa12*spaa13*spbb13^2*spaa15^2*spbb15^2*spbb23*spaa35+14147/54*spaa12*spaa13*spbb13^2*spaa15*spbb15*spbb23*spaa35^2*spbb35+1009/18*spaa12*spaa13*spbb13^2*spbb23*spaa35^3*spbb35^2-2537/9*spaa12*spbb13*spaa15^3*spbb15^3*spbb23*spaa35+30601/108*spaa12*spbb13*spaa15^2*spbb15^2*spaa23*spbb23^2*spaa35+9773/36*spaa12*spaa15^2*spbb15^3*spbb23^2*spaa25*spaa35-7009/54*spaa12*spbb13*spaa15^2*spbb15^2*spbb23*spaa35^2*spbb35-30601/108*spaa12*spaa15*spbb15^2*spaa23*spbb23^3*spaa25*spaa35-2699/18*spaa12*spbb13*spaa15*spbb15*spaa23*spbb23^2*spaa35^2*spbb35+25097/108*spaa12*spaa15*spbb15^2*spbb23^2*spaa25*spaa35^2*spbb35-7405/27*spaa12*spbb13*spaa15*spbb15*spbb23*spaa35^3*spbb35^2+14425/108*spaa12*spbb15*spaa23*spbb23^3*spaa25*spaa35^2*spbb35+506/9*spaa12*spbb13*spaa23*spbb23^2*spaa35^3*spbb35^2+4045/36*spaa12*spbb13*spbb23*spaa35^4*spbb35^3-2471/54*spaa13^3*spbb13^4*spaa15^2*spbb15+2471/54*spaa13^3*spbb13^4*spaa15*spaa35*spbb35+10231/18*spaa13^2*spbb13^3*spaa15^3*spbb15^2-275/3*spbb12*spaa13^2*spbb13^3*spaa15^2*spaa23*spbb35-275/3*spaa13^2*spbb13^3*spaa15^2*spbb15*spaa23*spbb23-8581/18*spaa13^2*spbb13^3*spaa15^2*spbb15*spaa35*spbb35+275/3*spaa13^2*spbb13^3*spaa15*spaa23*spbb23*spaa35*spbb35+21425/36*spaa13*spbb13^2*spaa15^4*spbb15^3+20219/54*spbb12*spaa13*spbb13^2*spaa15^3*spbb15*spaa23*spbb35+20219/54*spaa13*spbb13^2*spaa15^3*spbb15^2*spaa23*spbb23-10891/18*spaa13*spbb13^2*spaa15^3*spbb15^2*spaa35*spbb35-1/6*spbb12*spaa13*spbb13^2*spaa15^2*spaa23*spaa35*spbb35^2-1/6*spaa13*spbb13^2*spaa15^2*spbb15*spaa23*spbb23*spaa35*spbb35-28811/54*spbb13*spaa15^5*spbb15^4+10075/36*spbb12*spbb13*spaa15^4*spbb15^2*spaa23*spbb35+10813/36*spbb13*spaa15^4*spbb15^3*spaa23*spbb23-11273/54*spbb12*spaa15^4*spbb15^3*spaa25*spbb35+14/3*spbb13*spaa15^4*spbb15^3*spaa35*spbb35+506/9*spbb12^2*spbb13*spaa15^3*spaa23^2*spbb35^2+506/9*spbb12*spbb13*spaa15^3*spbb15*spaa23^2*spbb23*spbb35-215/6*spbb12^2*spaa15^3*spbb15*spaa23*spaa25*spbb35^2+11/12*spbb12*spbb13*spaa15^3*spbb15*spaa23*spaa35*spbb35^2+47/6*spbb13*spaa15^3*spbb15^2*spaa23*spbb23*spaa35*spbb35+41/6*spbb12*spaa15^3*spbb15^2*spaa25*spaa35*spbb35^2+7/6*spbb12^2*spaa15^2*spaa23*spaa25*spaa35*spbb35^3)/(spbb12*spaa14*spaa25*spbb34*spaa35*spbb35*spab5125^2)+
(18949/27*spaa12^2*spbb13*spbb15*spbb23^2*spaa35^2-2317/108*spaa12*spaa13^2*spbb13^3*spbb23*spaa35+55253/36*spaa12*spaa13*spbb13^2*spaa15*spbb15*spbb23*spaa35-4187/18*spaa12*spaa13*spbb13^2*spaa23*spbb23^2*spaa35-93113/108*spaa12*spaa13*spbb13^2*spbb23*spaa35^2*spbb35+17261/18*spaa12*spbb13*spaa15^2*spbb15^2*spbb23*spaa35+265/108*spaa12*spbb13*spaa15*spbb15*spaa23*spbb23^2*spaa35+10153/36*spaa12*spaa15*spbb15^2*spbb23^2*spaa25*spaa35+1249/54*spaa12*spbb13*spaa15*spbb15*spbb23*spaa35^2*spbb35-12419/36*spaa12*spbb13*spaa23^2*spbb23^3*spaa35-73921/108*spaa12*spbb15*spaa23*spbb23^3*spaa25*spaa35-37873/36*spaa12*spbb13*spaa23*spbb23^2*spaa35^2*spbb35-3209/27*spaa12*spbb15*spbb23^2*spaa25*spaa35^2*spbb35-22699/27*spaa12*spbb13*spbb23*spaa35^3*spbb35^2+18889/36*spaa13^3*spbb13^4*spaa15+61430/27*spaa13^2*spbb13^3*spaa15^2*spbb15+9340/9*spaa13^2*spbb13^3*spaa15*spaa23*spbb23+18683/36*spaa13^2*spbb13^3*spaa15*spaa35*spbb35+3953/3*spaa13*spbb13^2*spaa15^3*spbb15^2+107165/108*spbb12*spaa13*spbb13^2*spaa15^2*spaa23*spbb35+98525/54*spaa13*spbb13^2*spaa15^2*spbb15*spaa23*spbb23+173773/108*spaa13*spbb13^2*spaa15^2*spbb15*spaa35*spbb35+16879/54*spaa13*spbb13^2*spaa15*spaa23^2*spbb23^2+38753/108*spaa13*spbb13^2*spaa15*spaa23*spbb23*spaa35*spbb35-7133/18*spbb13*spaa15^4*spbb15^3+8701/12*spbb12*spbb13*spaa15^3*spbb15*spaa23*spbb35+36233/36*spbb13*spaa15^3*spbb15^2*spaa23*spbb23+397/9*spbb12*spaa15^3*spbb15^2*spaa25*spbb35+21383/36*spbb13*spaa15^3*spbb15^2*spaa35*spbb35-14948/27*spbb12*spbb13*spaa15^2*spaa23^2*spbb23*spbb35-143/18*spbb12^2*spaa15^2*spaa23*spaa25*spbb35^2+35191/108*spbb12*spbb13*spaa15^2*spaa23*spaa35*spbb35^2+18793/27*spbb13*spaa15^2*spbb15*spaa23*spbb23*spaa35*spbb35-1/12*spbb12*spaa15^2*spbb15*spaa25*spaa35*spbb35^2-30365/108*spbb13*spaa15*spaa23^3*spbb23^3+229/36*spbb12*spaa15*spaa23^2*spbb23^2*spaa25*spbb35-13715/108*spbb13*spaa15*spaa23^2*spbb23^2*spaa35*spbb35+451/36*spbb12*spaa15*spaa23*spbb23*spaa25*spaa35*spbb35^2-7217/54*spaa23^3*spbb23^4*spaa25-7217/54*spaa23^2*spbb23^3*spaa25*spaa35*spbb35)/(spbb12*spaa14*spaa25*spbb34*spaa35*spbb35*spab5125)+
(-1/6*spaa12*spaa13*spbb13^2*spbb23*spaa35-533/6*spaa12*spbb13*spaa15*spbb15*spbb23*spaa35-2458/3*spaa12*spbb13*spaa23*spbb23^2*spaa35-2459/3*spaa12*spbb15*spbb23^2*spaa25*spaa35+143101/108*spaa13^2*spbb13^3*spaa15+1915/3*spaa13*spbb13^2*spaa15^2*spbb15-509/4*spaa13*spbb13^2*spaa15*spaa23*spbb23+35350/27*spaa13*spbb13^2*spaa15*spaa35*spbb35-25771/36*spbb13*spaa15^3*spbb15^2-27425/36*spaa15^2*spbb15^2*spbb23*spaa25+8521/27*spbb13*spaa15*spaa23^2*spbb23^2+11441/36*spaa15*spbb15*spaa23*spbb23^2*spaa25-1379/12*spaa15*spbb15*spbb23*spaa25^2*spbb25+7217/54*spaa23^2*spbb23^3*spaa25)/(spbb12*spaa14*spaa25*spbb34*spaa35*spbb35)+
(spaa12*(11845/18*spaa12*spbb13*spbb23*spaa35+6190/9*spaa13*spbb13^2*spaa15-6719/9*spbb13*spaa15^2*spbb15+65923/36*spbb13*spaa15*spaa23*spbb23+27731/36*spbb12*spaa15*spaa25*spbb35+10003/9*spaa23*spbb23^2*spaa25+9475/12*spbb23*spaa25^2*spbb25))/(spaa14*spaa25*spbb34*spaa35*spbb35)+
(+1937/36*spaa24*spbb34)/(spaa25*spbb35)+
(-175/6*spbb14*spaa15)/(spbb34*spaa35)+
(121/9*spaa12*spbb12-50765/36*spaa13*spbb13-27941/36*spaa14*spbb14-11581/36*spaa23*spbb23)/(spaa35*spbb35)+
(+22)}

==> anc/TwoLoopSpinorRemainders/uubddbg_pmmpm_Nf2.txt <==
rationalSpinorBasis["uubddbg","pmmpm","Nf2"]=
{(+1/108),
(+4/9*spaa12^2*spaa15*spbb25^2*spaa34*spbb35*spaa45^2)/(spaa14^3*spab5125^3)+
(+2/9*spaa12*spaa15*spbb25*spaa34*spbb35*spaa45)/(spaa14^2*spab5125^2)+
(+4/9*spaa15*spaa34*spbb35)/(spaa14*spab5125),
(spaa34*(40/9*spaa12^2*spbb12^2*spbb23-40/27*spaa12*spbb12^2*spaa14*spbb34-40/27*spaa23^2*spbb23^3))/(spbb12*spaa14*spab5125^2)+
(spaa12*spbb23^2*spaa34^2*(-40/9*spaa12*spbb12-80/27*spaa23*spbb23))/(spbb12*spaa14^2*spab5125^2)+
(+40/27*spaa13^2*spbb23^3*spaa24^2*spaa34)/(spbb12*spaa14^3*spab5125^2)+
(-20/9*spaa12^2*spbb12^2*spaa14*spbb23)/(spbb12*spaa14^2*spbb34*spab5125)+
(+20/27*spaa12^2*spbb23^3*spaa34^2)/(spbb12*spaa14^3*spbb34*spab5125)+
(-20/27*spaa12*spbb23^2*spaa34)/(spbb12*spaa14^2*spbb34)+
(+20/9*spaa12*spbb23)/(spaa14*spbb34)+
(+100/81)}

==> anc/TwoLoopSpinorRemainders/uubddbg_pmmpp_Nf0.txt <==
rationalSpinorBasis["uubddbg","pmmpp","Nf0"]=
{(+1),
(-17/4*spbb12*spbb45)/(spbb14*spbb25)+
(+7/2),
(+1/4*spbb13*spbb45)/(spbb14*spbb35)+
(-5/8),
(-3*spbb13*spaa45*spbb45)/(spbb14*spbb23*spaa24)+
(-3*spbb13*spaa14)/(spbb23*spaa24)+
(-3*spab4154)/(spaa24*spbb24)+
(+31/8),
(-3*spaa12*spbb12^2*spbb34)/(spaa13*spbb13*spbb14*spbb23)+
(-3*spbb12*spbb34)/(spbb14*spbb23)+
(+40/9),
(-3/2*spbb12*spbb13*spbb24*spbb34)/(spbb14^2*spbb23^2),
(-3*spbb12*spbb13*spbb34*spaa45*spbb45)/(spbb14^2*spbb23^2*spaa24)+
(-3*spbb13^2*spaa14*spbb24)/(spbb14*spbb23^2*spaa24)+
(+3*spbb13*spaa14)/(spbb23*spaa24)+
(+10/3),
(-6*spbb12^2*spaa15*spbb34*spbb45)/(spaa13*spbb14^2*spbb23^2)+
(-6*spbb12*spbb34)/(spbb14*spbb23)+
(-11/2),
(+4*spbb12*spbb24*spbb34*spbb35)/(spbb14*spbb23^2*spbb45)+
(-10*spbb14*spbb24*spbb25*spbb34*spbb35)/(spbb14*spbb23^2*spbb45^2)+
(+2*spbb15*spbb25*spbb34^2)/(spbb14*spbb23*spbb35*spbb45),
(-10*spbb13^2*spbb25^2)/(spbb15^2*spbb23^2)+
(+4*spbb12*spbb13*spbb25*spbb34)/(spbb14*spbb15*spbb23^2)+
(spbb12*(-1/2*spbb23*spbb45-2*spbb24*spbb35))/(spbb14*spbb23*spbb25)+
(+12*spbb13*spbb25)/(spbb15*spbb23)+
(-5/4),
(+3*spbb12^2*spaa15*spbb34*spbb45)/(spaa13*spbb14^2*spbb23^2)+
(-3*spbb12*spbb13*spbb34*spaa45*spbb45)/(spbb14^2*spbb23^2*spaa24)+
(-3*spbb13^2*spaa14*spbb24)/(spbb14*spbb23^2*spaa24)+
(-3*spbb12*spbb34)/(spbb14*spbb23)+
(+3*spbb13*spaa14)/(spbb23*spaa24)+
(-11/3),
(spbb12^2*spaa25*spbb45*(-1/3*spaa12*spbb23+2/3*spaa14*spbb34))/(spbb14*spbb23*spab5125^2)+
(-1/3*spbb12^2*spaa14^2*spaa25*spbb34^2*spbb45)/(spaa12*spbb14*spbb23^2*spab5125^2)+
(spbb12*(13/12*spaa12^2*spbb12^2+1/2*spaa12*spbb12*spaa13*spbb13+7/12*spaa12*spbb12*spaa14*spbb14+5/12*spaa12*spbb12*spaa23*spbb23-1/3*spaa12*spbb13*spbb24*spaa34-1/4*spbb12*spaa13*spaa24*spbb34))/(spbb14*spbb23*spaa34*spab5125)+
(spbb12^2*spaa14*spbb34*(-1/3*spaa12^2*spbb12-1/2*spaa12*spaa13*spbb13-1/4*spaa12*spaa14*spbb14-1/6*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb23^2*spaa34*spab5125)+
(spbb12*spaa14*spbb34*(1/12*spaa12*spbb12+1/4*spaa13*spbb13+3/4*spaa14*spbb14))/(spaa12*spbb14*spbb23^2*spaa34)+
(spbb12*(-13/12*spaa12*spbb12-1/2*spaa13*spbb13-5/12*spaa23*spbb23))/(spbb14*spbb23*spaa34)+
(-7/12*spbb12*spaa14)/(spbb23*spaa34)+
(-158/27),
(+1/3*spbb12^2*spaa15^2*spbb15*spbb34*spaa35*spbb35^2)/(spbb14*spbb23^2*spab5125^3)+
(-1/4*spbb12^2*spaa15*spaa23*spbb34*spbb35)/(spbb14*spbb23*spab5125^2)+
(+1/4*spaa12*spbb12^2*spaa15*spbb35)/(spbb23*spab5125^2)+
(spaa15*spbb12^2*spbb35^2*(-1/4*spbb14*spaa15-1/6*spbb24*spaa25))/(spbb14*spbb23^2*spab5125^2)+
(spbb12*(-2*spaa12*spbb13*spbb24-7/8*spaa13*spbb13*spbb34+1/24*spaa14*spbb14*spbb34+1/8*spaa23*spbb23*spbb34-23/24*spaa24*spbb24*spbb34))/(spbb14*spbb23*spab5125)+
(+1/6*spbb12^2*spaa14*spbb34^2)/(spbb14*spbb23^2*spab5125)+
(spbb13*(3/4*spbb23*spbb45+23/24*spbb24*spbb35))/(spbb14*spbb23*spbb35)+
(+55/24),
(spbb12^2*spaa25*spbb45*(2/3*spaa12*spbb23-4/3*spaa14*spbb34))/(spbb14*spbb23*spab5125^2)+
(+2/3*spbb12^2*spaa14^2*spaa25*spbb34^2*spbb45)/(spaa12*spbb14*spbb23^2*spab5125^2)+
(spbb12*(-7/6*spaa12^2*spbb12^2-1/3*spaa12*spbb12*spaa13*spbb13-5/6*spaa12*spbb12*spaa14*spbb14-1/2*spaa12*spbb12*spaa23*spbb23+2/3*spaa12*spbb13*spbb24*spaa34+1/6*spbb12*spaa13*spaa24*spbb34))/(spbb14*spbb23*spaa34*spab5125)+
(spbb12^2*spaa14*spbb34*(1/3*spaa12*spaa13*spbb13+1/6*spaa12*spaa14*spbb14+1/3*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb23^2*spaa34*spab5125)+
(spbb12*spaa14*spbb34*(1/6*spaa12*spbb12-1/6*spaa13*spbb13-1/2*spaa14*spbb14))/(spaa12*spbb14*spbb23^2*spaa34)+
(spbb12*(7/6*spaa12*spbb12+1/3*spaa13*spbb13+1/2*spaa23*spbb23))/(spbb14*spbb23*spaa34)+
(+5/6*spbb12*spaa14)/(spbb23*spaa34)+
(+205/18),
(spbb12*spaa25^2*spbb25^2*spbb45*(-4*spbb13*spaa15-2*spbb23*spaa25))/(spbb14*spbb23*spab5125^3)+
(-2*spbb12*spbb13^2*spaa15^2*spaa25*spbb25^2*spbb45)/(spbb14*spbb23^2*spab5125^3)+
(+7/2*spbb12*spaa25*spbb25*spbb34*spaa35*spbb35)/(spbb14*spbb23*spab5125^2)+
(spbb12*spaa15*spbb25*spbb34*spbb35*(3/2*spbb12*spaa25+5/2*spbb13*spaa35))/(spbb14*spbb23^2*spab5125^2)+
(spbb12*spaa25*spbb35*(8*spbb12*spbb45-5*spbb14*spbb25))/(spbb14*spbb15*spbb23*spab5125)+
(+6*spaa12*spbb12*spbb13*spbb25)/(spbb15*spbb23*spab5125)+
(spbb12*spbb13*spbb25*spbb34*(4*spaa12*spbb12+4*spaa13*spbb13-2*spaa14*spbb14))/(spbb14*spbb15*spbb23^2*spab5125)+
(spbb12*spbb13*spbb34*(-1*spaa12*spbb12-1*spaa13*spbb13+3*spaa14*spbb14))/(spbb14*spbb15*spbb23^2*spaa25)+
(spbb12*(17/2*spbb23*spbb45-9/2*spbb24*spbb35))/(spbb14*spbb23*spbb25)+
(spbb12*(-7*spaa12*spbb13-3*spaa24*spbb34))/(spbb15*spbb23*spaa25)+
(-9),
(spbb12^2*spaa25*spbb45*(430/27*spaa12*spbb23-860/27*spaa14*spbb34))/(spbb14*spbb23*spab5125^2)+
(+430/27*spbb12^2*spaa14^2*spaa25*spbb34^2*spbb45)/(spaa12*spbb14*spbb23^2*spab5125^2)+
(-1/4*spbb12*spaa25*spbb45)/(spbb14*spab2152)+
(+1/4*spbb15*spbb34*spaa35)/(spbb14*spab3123)+
(spbb12*(-3995/216*spaa12^2*spbb12^2-185/108*spaa12*spbb12*spaa13*spbb13-3625/216*spaa12*spbb12*spaa14*spbb14-635/72*spaa12*spbb12*spaa23*spbb23+430/27*spaa12*spbb13*spbb24*spaa34+185/216*spbb12*spaa13*spaa24*spbb34))/(spbb14*spbb23*spaa34*spab5125)+
(spbb12^2*spaa14*spbb34*(-25/4*spaa12^2*spbb12+185/108*spaa12*spaa13*spbb13+185/216*spaa12*spaa14*spbb14+215/27*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb23^2*spaa34*spab5125)+
(spbb12*spaa14*spbb34*(1535/216*spaa12*spbb12-185/216*spaa13*spbb13-635/72*spaa14*spbb14))/(spaa12*spbb14*spbb23^2*spaa34)+
(spbb12*(3995/216*spaa12*spbb12+185/108*spaa13*spbb13+635/72*spaa23*spbb23))/(spbb14*spbb23*spaa34)+
(+3625/216*spbb12*spaa14)/(spbb23*spaa34)+
(+14077/1296),
(spaa12^2*spbb12^3*(1*spaa12*spbb13*spbb24+1/2*spaa13*spbb13*spbb34-3/2*spaa14*spbb14*spbb34-1/2*spaa23*spbb23*spbb34+1/2*spaa24*spbb24*spbb34))/(spbb14*spbb23*spab5125^3)+
(+2*spaa12*spbb12^3*spaa14*spaa23*spbb34^2)/(spbb14*spbb23*spab5125^3)+
(-1*spbb12^3*spaa14^2*spaa25*spbb34^2*spbb45)/(spbb14*spbb23^2*spab5125^3)+
(spaa12*spbb12^2*(-5/6*spaa12*spbb13*spbb24-1/12*spaa13*spbb13*spbb34+1/2*spaa14*spbb14*spbb34+1/6*spaa23*spbb23*spbb34-1/4*spaa24*spbb24*spbb34))/(spbb14*spbb23*spab5125^2)+
(+1/4*spbb12^2*spaa14*spaa23*spbb34^2)/(spbb14*spbb23*spab5125^2)+
(spbb12^2*spaa14*spbb34^2*(1/2*spaa12^2*spbb12-1/6*spaa12*spaa13*spbb13+1/12*spaa12*spaa14*spbb14-2/3*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb23^2*spab5125^2)+
(spbb12*(19/3*spaa12^2*spbb12^2+1/4*spaa12*spbb12*spaa13*spbb13+3*spaa12*spbb12*spaa14*spbb14+13/4*spaa12*spbb12*spaa23*spbb23-17/3*spaa12*spbb13*spbb24*spaa34-1/6*spbb12*spaa13*spaa24*spbb34))/(spbb14*spbb23*spaa34*spab5125)+
(spbb12^2*spaa14*spbb34*(-2/3*spaa12^2*spbb12-1/3*spaa12*spaa13*spbb13-1/6*spaa12*spaa14*spbb14-1/3*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb23^2*spaa34*spab5125)+
(spbb13*spaa14*(1/2*spaa12*spbb12*spbb24+1/6*spbb12*spaa13*spbb34+1/2*spaa14*spbb14*spbb24))/(spaa12*spbb14*spbb23^2*spaa34)+
(-1/2*spaa14^2*spbb14)/(spaa12*spbb23*spaa34)+
(-6*spaa12*spbb12^2*spbb34)/(spaa13*spbb13*spbb14*spbb23)+
(spbb12*(-1/3*spaa12*spbb12+23/4*spaa13*spbb13+11/4*spaa23*spbb23+6*spaa24*spbb24))/(spbb14*spbb23*spaa34)+
(+5/2*spbb12*spaa14)/(spbb23*spaa34)+
(-203/36),
(+2/3*spbb12*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb35^2)/(spbb14*spbb23^2*spbb45*spab5125^3)+
(+9/2*spbb12*spaa25*spbb25*spbb34*spaa35*spbb35)/(spbb14*spbb23*spab5125^2)+
(spbb12*spbb25*spbb34*spaa35*spbb35^2*(-1/6*spbb14*spaa15-5*spbb24*spaa25))/(spbb14*spbb23^2*spbb45*spab5125^2)+
(spbb12*(83/6*spaa13*spbb13*spbb34*spbb45+13/6*spaa13*spbb15*spbb34^2+83/6*spaa14*spbb14*spbb34*spbb45-11/3*spbb13*spaa15*spbb45^2+35/3*spaa34*spbb34^2*spbb45-2*spbb34*spaa35*spbb35*spbb45))/(spbb14*spbb23*spbb45*spab5125)+
(spbb12*spbb25*spbb34^2*(14*spaa12*spbb12+14*spaa13*spbb13+97/6*spaa14*spbb14))/(spbb14*spbb23^2*spbb45*spab5125)+
(spbb12*spbb24*spbb34*(-7/3*spaa12*spbb12+2*spaa13*spbb13+11/3*spaa14*spbb14-13/3*spaa24*spbb24))/(spbb14*spbb23^2*spaa35*spbb45)+
(-1/2*spbb12*spaa15*spbb24*spab1231)/(spbb23^2*spaa35^2*spbb45)+
(-1/2*spbb12*spaa13*spbb14*spaa15)/(spbb23*spaa35^2*spbb45)+
(31/6*spbb13*spbb23*spbb25*spbb45+35/6*spbb13*spbb25^2*spbb34-5/3*spbb15*spbb23^2*spbb45)/(spbb14*spbb23*spbb25*spbb35)+
(spbb24*(18*spaa12*spbb12+4*spaa13*spbb13+20*spaa14*spbb14+20*spaa24*spbb24))/(spbb23*spaa35*spbb45)+
(-4*spaa13*spbb14)/(spaa35*spbb45)+
(-151/6),
(-4/3*spbb12^2*spaa25^2*spbb25^2*spbb34*spaa35*spbb35^2)/(spbb14*spbb15*spbb23^2*spab5125^3)+
(spbb12^2*spaa25*spbb25*spbb35*(2/3*spaa12*spbb14-1*spaa23*spbb34))/(spbb14*spbb15*spbb23*spab5125^2)+
(+1/3*spbb12^2*spaa14*spaa25*spbb25*spbb34*spbb35)/(spbb15*spbb23^2*spab5125^2)+
(spbb12*spaa25*spbb35*(2*spbb12*spbb45-14/3*spbb14*spbb25))/(spbb14*spbb15*spbb23*spab5125)+
(-4*spbb12*spbb13*spaa25*spbb25*spbb45)/(spbb14*spbb15*spbb23*spab5125)+
(spbb12*spbb13*spbb25*spbb35*(-23/3*spbb14*spaa15-7*spbb24*spaa25))/(spbb14*spbb15*spbb23^2*spab5125)+
(spbb13^2*(20/3*spaa12*spbb12*spbb24+1*spbb12*spaa13*spbb34-3*spaa14*spbb14*spbb24+17/3*spaa24*spbb24^2))/(spbb14*spbb15*spbb23^2*spaa25)+
(-1/2*spbb13^2*spaa15^2)/(spbb23^2*spaa25^2)+
(3/2*spbb13*spbb23*spbb25*spbb45-1/3*spbb13*spbb25^2*spbb34-1/6*spbb15*spbb23^2*spbb45)/(spbb14*spbb23*spbb25*spbb35)+
(spbb13*(17/3*spaa12*spbb12-3*spaa13*spbb13+17/3*spaa23*spbb23))/(spbb15*spbb23*spaa25)+
(-2*spbb13*spaa15)/(spbb23*spaa25)+
(+13/6),
(-4/3*spbb12*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb35^2)/(spbb14*spbb23^2*spbb45*spab5125^3)+
(spbb12*spbb25*spbb34*spaa35*spbb35*(-2/3*spaa12*spbb14+1*spaa23*spbb34))/(spbb14*spbb23*spbb45*spab5125^2)+
(-1/3*spbb12*spaa14*spbb25*spbb34^2*spaa35*spbb35)/(spbb23^2*spbb45*spab5125^2)+
(spbb12*(7/3*spaa13*spbb13*spbb34*spbb45+2/3*spaa13*spbb15*spbb34^2+7/3*spaa14*spbb14*spbb34*spbb45+22/3*spbb13*spaa15*spbb45^2+5/3*spaa34*spbb34^2*spbb45+4*spbb34*spaa35*spbb35*spbb45))/(spbb14*spbb23*spbb45*spab5125)+
(spbb12*spbb25*spbb34^2*(7*spaa12*spbb12+7*spaa13*spbb13+23/3*spaa14*spbb14))/(spbb14*spbb23^2*spbb45*spab5125)+
(spbb12*spbb24*spbb34*(-1/3*spaa12*spbb12+1*spaa13*spbb13+8/3*spaa14*spbb14-4/3*spaa24*spbb24))/(spbb14*spbb23^2*spaa35*spbb45)+
(-1/2*spbb12*spaa15*spbb24*spab1231)/(spbb23^2*spaa35^2*spbb45)+
(-1/2*spbb12*spaa13*spbb14*spaa15)/(spbb23*spaa35^2*spbb45)+
(-29/6*spbb13*spbb23*spbb25*spbb45-20/3*spbb13*spbb25^2*spbb34-5/3*spbb15*spbb23^2*spbb45)/(spbb14*spbb23*spbb25*spbb35)+
(spbb24*(8*spaa12*spbb12+1*spaa13*spbb13+10*spaa14*spbb14+10*spaa24*spbb24))/(spbb23*spaa35*spbb45)+
(-1*spaa13*spbb14)/(spaa35*spbb45)+
(-43/6),
(+1/4*spbb12*spaa25*spaa34*spbb34*spbb45)/(spbb14*spab2152^2)+
(+16/9*spaa25*spbb25^2*spbb34^2*spaa35*spbb35*spaa45)/(spaa12*spbb14*spbb23^2*spab5125^2)+
(-5*spaa12*spbb12^2*spaa13*spbb13)/(spbb14*spbb23*spaa34*spab1251)+
(-5*spbb12^2*spaa14*spbb34*spab1231)/(spbb14*spbb23^2*spaa34*spab1251)+
(spbb12*spbb34*spbb45*(-1*spbb12*spaa14-11/3*spbb23*spaa34))/(spbb14*spbb23*spbb25*spab2152)+
(-16/9*spaa25*spbb25*spbb34*spaa45*spbb45)/(spaa12*spbb14*spbb23*spab5125)+
(-175/36*spbb12*spaa23*spbb25*spbb34*spaa45)/(spbb14*spbb23*spaa34*spab5125)+
(spbb12*spbb25*spbb34*spaa45*(-229/36*spaa12^2*spbb12-197/36*spaa12*spaa13*spbb13-3/2*spaa12*spaa14*spbb14+8/9*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb23^2*spaa34*spab5125)+
(spbb13*spaa15*spbb25*(17/18*spaa12*spbb12+1/18*spaa13*spbb13-5/6*spaa14*spbb14-16/9*spaa24*spbb24))/(spaa12*spbb14*spbb23^2*spaa34)+
(-1/3*spbb12*spaa13*spaa15*spbb15*spbb35+1/18*spaa15^2*spbb15^2*spbb25+16/9*spaa15*spbb15*spaa25*spbb25^2+8/9*spaa15*spbb15*spbb25*spaa35*spbb35+8/9*spaa23*spbb23*spaa25*spbb25^2+8/3*spaa25^2*spbb25^3+8/9*spaa25*spbb25^2*spaa35*spbb35)/(spaa12*spbb14*spbb23*spbb25*spaa34)+
(spbb12*(29/3*spaa12*spbb12*spbb25+14/3*spbb12*spaa13*spbb35+175/18*spaa15*spbb15*spbb25-98/9*spaa23*spbb23*spbb25+8/3*spaa25*spbb25^2))/(spbb14*spbb23*spbb25*spaa34)+
(+103/9*spbb12*spaa14)/(spbb23*spaa34)+
(-74/9),
(+5*spaa12*spbb12^3*spaa14*spaa25*spbb45)/(spbb14*spbb23*spaa34*spab1251^2)+
(+5*spbb12^3*spaa14*spaa15*spaa24*spbb34*spbb45)/(spbb14*spbb23^2*spaa34*spab1251^2)+
(spbb12^2*spbb13*spbb45*(-25/2*spaa12^2*spbb12*spaa34+15/2*spaa12*spbb12*spaa13*spaa24-10*spaa12*spaa23*spbb23*spaa34-15*spaa12*spaa24*spbb24*spaa34+5*spaa13*spaa23*spbb23*spaa24+10*spaa13*spaa24^2*spbb24))/(spbb14*spbb15*spbb23*spaa25*spbb25*spaa34*spab1251)+
(spbb12^2*spbb13*spaa14*spaa24*spbb24*spbb45*(15/2*spaa12*spbb12+5*spaa24*spbb24))/(spbb14*spbb15*spbb23^2*spaa25*spbb25*spaa34*spab1251)+
(+1*spaa12*spbb12^2*spaa45*spbb45)/(spbb14*spbb23*spaa34*spab5125)+
(-1*spbb12^2*spaa15*spaa24*spbb34*spaa45*spbb45)/(spbb14*spbb23^2*spaa25*spaa34*spab5125)+
(spbb13*spbb24*spaa45*(-19/4*spaa12*spbb12*spbb15-1/4*spaa13*spbb13*spbb15+3*spaa15*spbb15^2+15/2*spbb12*spaa23*spbb35+3*spbb15*spaa25*spbb25))/(spbb14*spbb15*spbb23^2*spaa25*spaa34)+
(+5/2*spaa15*spbb15^2*spbb24)/(spbb14*spaa25*spbb25^2)+
(-5/2*spaa12*spbb12^2*spaa24^2*spbb24+113/72*spbb12*spaa13*spbb13*spaa24^2*spbb24-283/72*spaa13*spbb13^2*spaa24*spbb24*spaa34-3*spaa13*spbb13^2*spaa34^2*spbb34-383/72*spbb12*spbb13*spaa14*spaa23*spaa24*spbb24+41/72*spbb13*spaa24^2*spbb24^2*spaa34-355/72*spbb13*spaa24*spbb24*spaa34^2*spbb34-3*spbb13*spaa34^3*spbb34^2)/(spbb14*spbb23*spaa24*spaa25*spbb25*spaa34)+
(-25/2*spaa12*spbb12*spbb13-15/2*spaa13*spbb13^2-15/2*spbb13*spaa23*spbb23-5/2*spbb12*spaa24*spbb34)/(spbb15*spbb23*spaa25)+
(spaa15*(725/72*spaa12*spbb12^2*spaa24+617/72*spbb12*spaa13*spbb13*spaa24-3*spaa13*spbb13^2*spaa34+3*spbb12*spbb13*spaa14*spaa23+275/72*spbb12*spaa14*spbb14*spaa24-3*spbb13*spaa14*spbb14*spaa34+275/72*spbb12*spaa24^2*spbb24))/(spbb23*spaa24*spbb24*spaa25*spaa34)+
(-3*spaa12*spbb12*spaa13*spbb13+3*spaa12*spbb12*spaa23*spbb23-6*spaa12*spbb13*spbb24*spaa34-3*spaa13^2*spbb13^2-3*spaa13*spbb13*spaa14*spbb14+3*spaa13*spbb13*spaa23*spbb23+3*spaa23^2*spbb23^2)/(spaa24*spbb24*spaa25*spbb25)+
(-25/4*spbb12*spaa13*spaa25-31/4*spaa13*spbb13*spaa35+491/72*spaa15*spbb15*spaa35+13/4*spaa23*spbb23*spaa35)/(spbb24*spaa25*spaa34)+
(-7*spbb12*spaa13*spaa24+463/72*spaa13*spbb13*spaa34-1/2*spaa14*spbb14*spaa34+7/2*spaa23*spbb23*spaa34-779/72*spaa24*spbb24*spaa34)/(spaa25*spbb25*spaa34)+
(-53/8),
(spaa12*spbb12*(1/4*spaa12*spbb12*spbb14+1/4*spaa14*spbb14^2+1/4*spbb12*spaa23*spbb34+1/4*spbb14*spaa24*spbb24))/(spbb14*spab3123^2)+
(-16/9*spbb12^2*spaa15^2*spbb15*spaa35*spbb35^2)/(spbb14*spbb23^2*spaa34*spab5125^2)+
(spbb12*(-11/3*spaa13*spbb13*spbb34*spbb35-47/12*spaa14*spbb14*spbb34*spbb35+14/3*spaa14*spbb15*spbb34^2-1/4*spbb14*spaa15*spbb35^2-11/3*spbb34*spbb35*spaa45*spbb45))/(spbb14*spbb23*spbb35*spab3123)+
(-5*spaa14*spbb15*spbb24*spbb34^2*spaa45)/(spaa12*spbb14*spbb23^2*spab4124)+
(+37/18*spbb12^2*spaa15*spaa23*spbb35)/(spbb14*spbb23*spaa34*spab5125)+
(+5/18*spbb12*spaa15^2*spbb15*spaa23*spbb35)/(spaa12*spbb14*spbb23*spaa34*spab5125)+
(-37/18*spbb12*spaa15*spbb35)/(spbb23*spab5125)+
(spbb12*spaa15^2*spbb35*(143/36*spaa12*spbb12*spbb15+5/18*spaa13*spbb13*spbb15+7/6*spbb12*spaa23*spbb35))/(spaa12*spbb14*spbb23^2*spaa34*spab5125)+
(spbb12*spaa15*spbb35*(47/12*spaa12*spbb12+47/12*spaa13*spbb13+37/12*spaa14*spbb14))/(spaa12*spbb14*spbb23^2*spaa34)+
(+5*spbb34*spab1251)/(spaa12*spbb14*spbb23)+
(1/18*spaa12*spbb12^2*spbb35+1/3*spaa12*spbb12*spbb13*spbb25-107/18*spbb12*spaa13*spbb13*spbb35+5*spaa13*spbb13^2*spbb25-7/6*spbb12*spaa23*spbb23*spbb35+5*spbb13*spaa23*spbb23*spbb25+4/3*spbb12*spaa25*spbb25*spbb35)/(spbb14*spbb23*spaa34*spbb35)+
(-1/9*spbb12*spaa14)/(spbb23*spaa34)+
(-37/3),
(spbb15*spbb34*(-10*spbb12^2*spaa13*spaa15*spaa25-10*spaa13*spbb13*spbb23*spaa35^2-20*spbb12*spaa15^2*spbb15*spaa35-20*spbb12*spaa15*spaa25*spbb25*spaa35-30*spbb12*spaa15*spaa35^2*spbb35-10*spaa23*spbb23^2*spaa35^2))/(spbb14*spbb23*spaa35*spab4124^2)+
(-10*spbb12^2*spaa13*spbb13*spaa15^2*spbb15*spbb34)/(spbb14*spbb23^2*spaa35*spab4124^2)+
(spbb15*spbb34*(-10*spaa12^3*spbb12^2*spbb24-10*spaa12^2*spbb12^2*spaa13*spbb34+5*spaa12*spbb24*spaa34^2*spbb34^2-5*spbb12*spaa13*spaa14*spaa23*spbb34^2))/(spaa12*spbb14*spbb23*spaa35*spbb35*spbb45*spab4124)+
(spbb12*spaa13*spaa14*spbb15*spbb34^3*(5*spaa12*spbb12-5*spaa13*spbb13))/(spaa12*spbb14*spbb23^2*spaa35*spbb35*spbb45*spab4124)+
(spbb34*spbb12*spaa15*spbb25*(2*spaa23*spbb34*spbb35+2*spaa24*spbb34*spbb45+2*spaa25*spbb35*spbb45))/(spaa12*spbb14*spbb23^2*spbb45*spab5125)+
(spbb13*spaa15*spbb24*(-2*spaa12*spbb14*spbb25+2*spaa14*spbb14*spbb45+3/2*spaa15*spbb15*spbb45-8*spaa24*spbb24*spbb45-10*spaa25*spbb25*spbb45))/(spaa12*spbb14*spbb23^2*spaa35*spbb45)+
(+5*spbb13*spaa45*spbb45^2)/(spbb14*spaa35*spbb35^2)+
(spaa13*spbb34*(23/2*spaa13*spbb13*spbb14+19/2*spaa14*spbb14^2-10*spbb12*spaa23*spbb34+8*spbb14*spaa24*spbb24+10*spbb14*spaa34*spbb34))/(spaa12*spbb14*spbb23*spaa35*spbb45)+
(-6*spaa12*spbb12^2*spbb34)/(spaa13*spbb13*spbb14*spbb23)+
(spbb12*spbb34*(-13*spaa12*spbb12-7*spaa13*spbb13-383/36*spaa23*spbb23-1*spaa24*spbb24))/(spbb14*spbb23*spaa35*spbb35)+
(4*spaa12*spbb12*spbb24+31/2*spbb12*spaa13*spbb34+5/2*spaa14*spbb14*spbb24+3*spaa24*spbb24^2)/(spbb23*spaa35*spbb45)+
(-19/2*spaa12*spbb14*spbb25-257/36*spaa14*spbb14*spbb45+347/36*spaa15*spbb15*spbb45+85/36*spaa24*spbb24*spbb45+347/36*spaa25*spbb25*spbb45)/(spaa35*spbb35*spbb45)+
(+275/36),
(spbb12*spaa25^2*spbb25^2*spbb45*(56/9*spbb13*spaa15+28/9*spbb23*spaa25))/(spbb14*spbb23*spab5125^3)+
(+28/9*spbb12*spbb13^2*spaa15^2*spaa25*spbb25^2*spbb45)/(spbb14*spbb23^2*spab5125^3)+
(-10*spaa12*spbb12^2*spbb13^2*spaa15^2*spbb45)/(spbb14*spbb23^2*spaa25*spab1251^2)+
(spbb12^2*spaa25*spbb25*(5/4*spaa12^2*spbb12+23/12*spaa12*spaa13*spbb13-17/6*spaa12*spaa14*spbb14+49/12*spaa12*spaa23*spbb23+2/3*spaa13*spaa24*spbb34))/(spbb14*spbb23*spaa34*spab5125^2)+
(+115/36*spaa12*spbb12^2*spbb13*spaa15*spaa23*spbb25)/(spbb14*spbb23*spaa34*spab5125^2)+
(spbb12^2*spbb13*spaa15*spbb25*(13/36*spaa12^2*spbb12+37/36*spaa12*spaa13*spbb13-17/6*spaa12*spaa14*spbb14+2/3*spaa13*spaa24*spbb34))/(spbb14*spbb23^2*spaa34*spab5125^2)+
(-10*spaa12*spbb12^2*spbb13*spaa15*spbb45)/(spbb14*spbb23*spaa25*spbb25*spab1251)+
(-15*spbb12^2*spbb13*spaa14*spaa15*spaa23*spbb45)/(spbb14*spbb23*spaa25*spbb25*spaa34*spab1251)+
(spbb12^2*spbb13*spaa14*spaa15*spbb45*(-10*spaa12*spbb12-15*spaa24*spbb24))/(spbb14*spbb23^2*spaa25*spbb25*spaa34*spab1251)+
(spbb12*spaa25*spbb25*(-77/12*spaa12*spbb12-179/36*spaa13*spbb13+3*spaa14*spbb14-79/12*spaa23*spbb23))/(spbb14*spbb23*spaa34*spab5125)+
(+1/3*spbb12*spaa15*spaa23*spaa25*spbb25*spbb35)/(spaa12*spbb14*spbb23*spaa34*spab5125)+
(-143/36*spbb12*spbb13*spaa15*spaa23*spbb25)/(spbb14*spbb23*spaa34*spab5125)+
(spbb12*spbb13*spaa15*spbb25*(-367/36*spaa12^2*spbb12*spaa25-15/2*spaa12^2*spbb13*spaa35-193/36*spaa12*spaa13*spbb13*spaa25-3*spaa12*spaa15*spbb15*spaa25+1/3*spaa13*spaa25^2*spbb35))/(spaa12*spbb14*spbb23^2*spaa25*spaa34*spab5125)+
(spbb12*spaa15*(3*spaa12^2*spbb12*spbb13+2/3*spaa12*spaa13*spbb13^2-6*spaa12*spbb12*spaa24*spbb34-19/3*spaa12*spbb13*spaa34*spbb34-1/3*spbb13*spaa14*spaa23*spbb34-1/2*spaa24^2*spbb24*spbb34-1/2*spaa24*spaa34*spbb34^2))/(spaa12*spbb14*spbb23^2*spaa25*spaa34)+
(+5*spbb12*spaa15*spbb15*spbb45)/(spbb14*spaa25*spbb25^2)+
(+5/6*spbb12*spaa13*spaa25*spbb35)/(spaa12*spbb14*spbb23*spaa34)+
(spbb12*(5/6*spaa12^2*spbb12^2-1/9*spaa12*spbb12*spaa13*spbb13-35/36*spaa12*spbb12*spaa23*spbb23+20/3*spaa12*spbb12*spaa24*spbb24+2*spaa13^2*spbb13^2-23/4*spaa13*spbb13*spaa23*spbb23+26/9*spbb12*spaa13*spaa24*spbb34-65/36*spaa23^2*spbb23^2-35/36*spaa23*spbb23*spaa24*spbb24+5/6*spaa24^2*spbb24^2))/(spbb14*spbb23*spaa25*spbb25*spaa34)+
(13/2*spbb12*spaa14*spaa25+2*spaa14*spbb14*spaa45+8*spaa15*spbb15*spaa45-15*spaa24*spbb24*spaa45)/(spbb23*spaa25*spaa34)+
(37/4*spbb12*spaa13*spaa24+8*spaa13*spbb13*spaa34+6*spaa14*spbb14*spaa34-6*spaa23*spbb23*spaa34+9*spaa24*spbb24*spaa34)/(spaa25*spbb25*spaa34)+
(-203/18),
(+5*spbb12*spbb13^2*spaa15^3*spbb15*spbb25*spbb45)/(spbb14*spbb23^2*spab1251^3)+
(+5/2*spbb12*spbb13*spaa15^2*spbb15*spbb45)/(spbb14*spbb23*spab1251^2)+
(-5/2*spbb12^2*spbb13*spaa15^2*spbb35*spbb45)/(spbb14*spbb23^2*spab1251^2)+
(spbb12*spaa25*spbb25*spbb45*(-2*spbb13*spaa15-1*spbb23*spaa25))/(spbb14*spbb23*spab5125^2)+
(-1*spbb12*spbb13^2*spaa15^2*spbb25*spbb45)/(spbb14*spbb23^2*spab5125^2)+
(+4*spaa12*spbb12^2*spbb13*spbb45)/(spbb14*spbb15*spbb23*spab1251)+
(spbb12^2*spbb13*spaa14*spbb45*(3*spaa12*spbb24-5*spaa13*spbb34))/(spaa13*spbb14*spbb15*spbb23^2*spab1251)+
(+1/2*spaa12*spbb12^2*spbb35)/(spbb15*spbb23*spab5125)+
(-1/2*spbb12^2*spaa23*spbb34*spbb35)/(spbb14*spbb15*spbb23*spab5125)+
(spbb12^2*spbb35^2*(3*spbb14*spaa15+3/2*spbb24*spaa25))/(spbb14*spbb15*spbb23^2*spab5125)+
(spbb12*spbb13*(3*spaa12^2*spbb12*spbb24-1/2*spaa12*spbb12*spaa13*spbb34+3*spaa12*spaa24*spbb24^2-2*spaa13^2*spbb13*spbb34-3/2*spaa13*spaa34*spbb34^2))/(spaa13*spbb14*spbb15*spbb23^2*spaa25)+
(+1/4*spbb13^2*spaa15^2)/(spbb23^2*spaa25^2)+
(-3*spaa12*spbb12*spaa24*spbb24)/(spaa13*spbb15*spbb23*spaa25)+
(spbb12*(13/6*spbb23*spbb45+3/2*spbb24*spbb35))/(spbb14*spbb23*spbb25)+
(spbb12*(1*spaa12*spbb13+3*spaa24*spbb34))/(spbb15*spbb23*spaa25)+
(-1/2*spbb13*spaa15)/(spbb23*spaa25)+
(-17/4),
(+28/9*spbb12^2*spaa15^2*spbb15*spbb34*spaa35*spbb35^2)/(spbb14*spbb23^2*spab5125^3)+
(+10*spaa14*spbb15*spaa34*spbb34^3*spaa35)/(spaa12*spbb14*spbb23*spab4124^2)+
(-10*spbb12*spaa14*spaa15*spbb15*spaa34*spbb34^3)/(spaa12*spbb14*spbb23^2*spab4124^2)+
(spbb12^2*spaa15*spbb35*(8/9*spaa12*spbb14-55/18*spaa23*spbb34))/(spbb14*spbb23*spab5125^2)+
(spbb12^2*spaa15*spbb34*spbb35*(61/36*spaa12^2*spbb12+37/36*spaa12*spaa13*spbb13+139/36*spaa12*spaa14*spbb14-2/3*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb23^2*spab5125^2)+
(-15*spaa14*spbb15*spaa34*spbb34^3)/(spaa12*spbb14*spbb23*spbb35*spab4124)+
(spaa14*spbb15*spbb34^3*spaa45*(-15*spbb12*spaa13-20*spbb24*spaa34))/(spaa12*spbb14*spbb23^2*spaa35*spbb35*spab4124)+
(spbb34*spbb35*(-1/6*spbb12*spaa13*spaa25+47/18*spaa13*spbb13*spaa35-7/3*spaa15*spbb15*spaa35+47/18*spaa23*spbb23*spaa35+47/18*spaa35^2*spbb35))/(spaa12*spbb14*spbb23*spab5125)+
(+4/3*spbb12*spaa13*spaa23*spbb34*spbb35*spaa45)/(spaa12*spbb14*spbb23*spaa34*spab5125)+
(spbb34*spbb35*spaa45*(4/3*spbb12*spaa13^2*spbb13*spaa35-15/2*spbb12^2*spaa13*spaa15*spaa23+21/2*spbb12*spaa13*spaa15*spbb15*spaa35+4/3*spbb12*spaa13*spaa35^2*spbb35-6*spbb12*spaa15*spaa23*spbb25*spaa35+28/3*spaa15*spbb15*spbb25*spaa35^2))/(spaa12*spbb14*spbb23^2*spaa34*spaa35*spab5125)+
(spbb12*spaa15*(-20/3*spaa12^2*spbb12^2-91/6*spaa12*spbb12*spaa13*spbb13-22/3*spaa12*spbb12*spaa14*spbb14-20/3*spaa12*spbb12*spaa24*spbb24-17/2*spaa13^2*spbb13^2-29/3*spaa13*spbb13*spaa14*spbb14-26/3*spbb12*spaa13*spaa24*spbb34-2/3*spaa14^2*spbb14^2-2/3*spaa14*spbb14*spaa24*spbb24))/(spaa12*spbb14*spbb23^2*spaa34*spaa35)+
(+5*spbb13*spbb45*spab5125)/(spbb14*spaa35*spbb35^2)+
(spbb34*(27/2*spbb12*spaa13^2*spbb13*spaa24+5*spaa13^2*spbb13^2*spaa34+91/6*spbb12*spaa13*spaa14*spbb14*spaa24+10*spaa13*spbb13*spaa14*spbb14*spaa34+5*spbb12*spaa13*spaa23*spbb23*spaa24+5*spaa13*spbb13*spaa23*spbb23*spaa34+11/2*spbb12*spaa13*spaa24^2*spbb24+10*spaa13*spbb13*spaa24*spbb24*spaa34+169/18*spaa14^2*spbb14^2*spaa34+61/9*spaa14*spbb14*spaa24*spbb24*spaa34-47/18*spaa24^2*spbb24^2*spaa34))/(spaa12*spbb14*spbb23*spaa34*spaa35*spbb35)+
(spbb12*(8/3*spaa12^2*spbb12^2+19/6*spaa12*spbb12*spaa13*spbb13-661/36*spaa12*spbb12*spaa23*spbb23-13/18*spaa12*spbb12*spaa24*spbb24+1/2*spaa13^2*spbb13^2-805/36*spaa13*spbb13*spaa23*spbb23+167/18*spbb12*spaa13*spaa24*spbb34-517/36*spaa23^2*spbb23^2-71/4*spaa23*spbb23*spaa24*spbb24-61/18*spaa24^2*spbb24^2))/(spbb14*spbb23*spaa34*spaa35*spbb35)+
(spbb12*spaa14*(-289/18*spaa12*spbb12-319/18*spaa13*spbb13-337/18*spaa14*spbb14-199/9*spaa24*spbb24))/(spbb23*spaa34*spaa35*spbb35)+
(-1625/36*spaa14*spbb15)/(spaa34*spbb35)+
(-295/18*spaa12*spbb12+553/36*spaa13*spbb13-1625/36*spaa14*spbb14+553/36*spaa23*spbb23)/(spaa35*spbb35)+
(+751/36),
(+358/27*spbb12*spaa25*spbb25^2*spbb34^2*spaa35*spbb35*spaa45)/(spbb14*spbb23^2*spab5125^3)+
(spaa12*spbb12*(-1/4*spaa12*spbb12*spbb14-1/4*spaa14*spbb14^2-1/4*spbb12*spaa23*spbb34-1/4*spbb14*spaa24*spbb24))/(spbb14*spab3123^2)+
(+563/72*spaa12*spbb12^2*spaa25*spbb25*spaa35*spbb35)/(spbb14*spbb23*spaa34*spab5125^2)+
(spbb12^2*spaa15*spbb25*spbb35*(-257/216*spaa12*spbb12*spaa25+257/216*spaa12*spbb13*spaa35+10/9*spaa25*spaa35*spbb35))/(spbb14*spbb23^2*spaa34*spab5125^2)+
(+5*spaa12*spbb12^2*spaa13*spbb13)/(spbb14*spbb23*spaa34*spab1251)+
(+5*spbb12^2*spaa14*spbb34*spab1231)/(spbb14*spbb23^2*spaa34*spab1251)+
(spbb12*(11/3*spaa13*spbb13*spbb34*spbb35+47/12*spaa14*spbb14*spbb34*spbb35-14/3*spaa14*spbb15*spbb34^2+1/4*spbb14*spaa15*spbb35^2+11/3*spbb34*spbb35*spaa45*spbb45))/(spbb14*spbb23*spbb35*spab3123)+
(spaa12*spbb12*(-1951/108*spaa12*spbb12^2+337/54*spbb12*spaa13*spbb13-3335/216*spbb12*spaa14*spbb14-43/8*spbb12*spaa23*spbb23+950/27*spbb13*spbb24*spaa34))/(spbb14*spbb23*spaa34*spab5125)+
(-317/24*spbb12^2*spaa14*spaa23*spbb34)/(spbb14*spbb23*spaa34*spab5125)+
(spbb12^2*spaa14*spbb34*(-1927/108*spaa12^2*spbb12-337/54*spaa12*spaa13*spbb13-407/216*spaa12*spaa14*spbb14+13/18*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb23^2*spaa34*spab5125)+
(spbb12*spaa15*spbb35*(-1429/108*spaa12*spbb12-13/36*spaa13*spbb13-13/12*spaa14*spbb14))/(spaa12*spbb14*spbb23^2*spaa34)+
(spbb12*(5285/216*spaa12*spbb12*spbb25*spbb35-1/3*spaa12*spbb13*spbb25^2-5*spbb12*spaa13*spbb35^2-1475/216*spaa15*spbb15*spbb25*spbb35+123/8*spaa23*spbb23*spbb25*spbb35-259/27*spaa25*spbb25^2*spbb35))/(spbb14*spbb23*spbb25*spaa34*spbb35)+
(+4351/216*spbb12*spaa14)/(spbb23*spaa34)+
(-6185/216),
(-10*spaa14*spbb15*spbb24*spbb34*spbb35*spaa45^3*spbb45)/(spbb23^2*spaa24*spab4124^3)+
(-2*spbb12^2*spaa15^2*spbb15*spbb34*spbb35)/(spbb14*spbb23^2*spab5125^2)+
(+2*spbb12^2*spaa15*spaa23*spbb34)/(spbb14*spbb23*spaa35*spab5125)+
(-2*spaa12*spbb12^2*spaa15)/(spbb23*spaa35*spab5125)+
(spaa15*spbb12^2*spbb35*(3*spbb14*spaa15-3*spbb24*spaa25))/(spbb14*spbb23^2*spaa35*spab5125)+
(-3*spbb12^2*spaa25*spbb34*spbb45)/(spbb14^2*spbb23*spab4124)+
(spbb12^2*spaa15*spbb34*spbb45*(-3*spaa13*spbb13+3*spaa24*spbb24))/(spaa13*spbb14^2*spbb23^2*spab4124)+
(spaa14*spbb15*spbb24*spbb34*spaa45^2*(10*spbb13*spbb45-5*spbb14*spbb35))/(spbb14*spbb23^2*spaa24*spab4124^2)+
(+3*spbb12^2*spaa14*spaa15*spbb34*spbb45)/(spaa13*spbb14*spbb23^2*spab4124)+
(spbb34^2*(-2*spaa13*spbb13*spbb15*spaa34+2*spaa13*spbb15^2*spaa45-2*spaa14*spbb14*spbb15*spaa34-3*spbb13*spaa34^2*spbb45-3*spbb15*spaa34^2*spbb34-2*spbb15*spaa34*spaa35*spbb35))/(spbb14*spbb23*spaa24*spbb45*spab4124)+
(spbb12*spaa14*spbb34^2*(-11*spaa12*spbb12*spbb15-8*spaa13*spbb13*spbb15-10*spaa15*spbb15^2+3*spbb12*spaa23*spbb35))/(spbb14*spbb23^2*spaa24*spbb45*spab4124)+
(spbb12*spaa15*spbb34*(11*spaa12*spbb12*spbb15+10*spaa13*spbb13*spbb15+10*spaa15*spbb15^2+9*spbb12*spaa23*spbb35+20*spbb15*spaa25*spbb25))/(spbb14*spbb23^2*spaa24*spaa35*spbb45)+
(30*spaa12*spbb12*spbb13*spbb35-3*spaa12*spbb13^2*spbb25+24*spaa13*spbb13^2*spbb35+7*spbb13*spaa23*spbb23*spbb35+13*spbb12*spaa25*spbb35^2)/(spbb14*spbb23*spaa24*spbb35)+
(-13*spaa12^2*spbb12^2-3*spaa12*spbb12*spaa13*spbb13-12*spaa12*spbb12*spaa14*spbb14+2*spaa12*spbb12*spaa24*spbb24+20*spaa13^2*spbb13^2-3*spaa13*spbb13*spaa14*spbb14-27*spbb12*spaa13*spaa24*spbb34+1*spaa14^2*spbb14^2+20*spaa14*spbb14*spaa24*spbb24+19*spaa24^2*spbb24^2)/(spbb23*spaa24*spaa35*spbb45)+
(spaa23*(-3*spaa12*spbb12+20*spaa13*spbb13-3*spaa14*spbb14))/(spaa24*spaa35*spbb45)+
(-47/3),
(+22/9*spbb12^2*spaa15^2*spbb15*spbb34*spaa35*spbb35^2)/(spbb14*spbb23^2*spab5125^3)+
(spbb15*spbb34*(5*spbb12^2*spaa13*spaa15*spaa25+5*spaa13*spbb13*spbb23*spaa35^2+10*spbb12*spaa15^2*spbb15*spaa35+10*spbb12*spaa15*spaa25*spbb25*spaa35+15*spbb12*spaa15*spaa35^2*spbb35+5*spaa23*spbb23^2*spaa35^2))/(spbb14*spbb23*spaa35*spab4124^2)+
(+5*spbb12^2*spaa13*spbb13*spaa15^2*spbb15*spbb34)/(spbb14*spbb23^2*spaa35*spab4124^2)+
(-7/4*spbb12^2*spaa15*spaa23*spbb34*spbb35)/(spbb14*spbb23*spab5125^2)+
(+7/4*spaa12*spbb12^2*spaa15*spbb35)/(spbb23*spab5125^2)+
(spaa15*spbb12^2*spbb35^2*(-65/24*spbb14*spaa15-145/72*spbb24*spaa25))/(spbb14*spbb23^2*spab5125^2)+
(spbb15*spbb34*(5*spaa12^2*spbb12^2*spbb24+5*spaa12*spbb12^2*spaa13*spbb34-5/2*spbb24*spaa34^2*spbb34^2))/(spbb14*spbb23*spaa35*spbb35*spbb45*spab4124)+
(+5/2*spbb12*spaa13*spaa14*spbb15*spaa23*spbb34^3)/(spaa12*spbb14*spbb23*spaa35*spbb35*spbb45*spab4124)+
(spbb12*spaa13*spaa14*spbb15*spbb34^3*(-5/2*spaa12*spbb12+5/2*spaa13*spbb13))/(spaa12*spbb14*spbb23^2*spaa35*spbb35*spbb45*spab4124)+
(+625/72*spaa13*spbb34*spaa35*spbb35^2)/(spaa12*spbb23*spbb45*spab5125)+
(spbb34*(-11/6*spaa12*spbb12*spaa15*spbb15^2*spbb25*spbb34+11/3*spaa12*spbb13*spbb14*spaa15*spbb15*spbb25^2+73/6*spaa12*spbb13*spaa15*spbb15^2*spbb24*spbb25-95/6*spaa12*spaa15*spbb15^3*spbb23*spbb24+4*spaa13*spbb13*spbb14*spaa15*spbb15*spbb25*spbb35+16*spaa13*spbb13*spaa15*spbb15^2*spbb24*spbb35+15*spaa13*spbb15^2*spbb23*spbb24*spaa25*spbb35-625/72*spaa13*spbb13*spbb15*spbb24*spaa35*spbb35^2+5*spbb13*spbb14*spaa15*spaa23*spbb25^2*spbb35+553/72*spbb14*spaa15*spbb15*spbb25*spaa35*spbb35^2+455/72*spaa15*spbb15^2*spbb24*spaa35*spbb35^2))/(spaa12*spbb14*spbb15*spbb23^2*spbb45*spab5125)+
(spbb34*(625/72*spaa12^2*spbb12^3*spbb45-625/72*spaa12^2*spbb12^2*spbb14*spbb25-1751/72*spaa12*spbb12^2*spaa14*spbb14*spbb45+311/72*spaa12*spbb12*spaa14*spbb14^2*spbb25-4*spaa12*spbb12^2*spaa15*spbb15*spbb45+625/72*spaa12*spbb12^2*spaa24*spbb24*spbb45-625/72*spaa12*spbb12*spbb14*spaa24*spbb24*spbb25-19*spbb12*spaa14^2*spbb14^2*spbb45+14*spaa14^2*spbb14^3*spbb25+15*spbb12*spaa14*spbb14*spaa15*spbb15*spbb45-34*spbb12*spaa14*spbb14*spaa24*spbb24*spbb45+14*spaa14*spbb14^2*spaa24*spbb24*spbb25-15*spbb12^2*spaa14*spaa25*spbb45^2-3/4*spbb12*spaa15^2*spbb15^2*spbb45))/(spaa12*spbb14*spbb15*spbb23^2*spaa35*spbb45)+
(-5/2*spbb13*spaa45*spbb45^2)/(spbb14*spaa35*spbb35^2)+
(spaa13*spbb34*spbb35*(35*spbb12*spaa23-20*spbb14*spaa34))/(spaa12*spbb15*spbb23*spaa35*spbb45)+
(+3*spaa12*spbb12^2*spbb34)/(spaa13*spbb13*spbb14*spbb23)+
(spbb12*spbb34*(2363/72*spaa12*spbb12+7/2*spaa13*spbb13+383/72*spaa23*spbb23+1931/72*spaa24*spbb24))/(spbb14*spbb23*spaa35*spbb35)+
(spbb12*(-5*spaa13*spbb13-15*spaa23*spbb23-10*spaa24*spbb24))/(spbb15*spbb23*spaa35)+
(-2273/72*spaa12*spbb12*spbb24-2417/72*spbb12*spaa13*spbb34-23/2*spaa14*spbb14*spbb24-23/2*spaa24*spbb24^2)/(spbb23*spaa35*spbb45)+
(2327/72*spaa12*spbb12+347/72*spaa13*spbb13+347/72*spaa23*spbb23)/(spaa35*spbb35)+
(+401/36),
(-8*spbb12*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb35^2)/(spbb14*spbb23^2*spbb45*spab5125^3)+
(+10*spaa12^2*spbb12^3*spaa13*spbb13)/(spbb14*spbb23*spaa34*spab1251^2)+
(-10*spaa12*spbb12^3*spaa14*spaa23*spbb34)/(spbb14*spbb23*spaa34*spab1251^2)+
(spbb12^3*spaa14*spbb34*(-20*spaa12^2*spbb12-20*spaa12*spaa13*spbb13-10*spaa12*spaa24*spbb24-10*spaa13*spaa24*spbb34))/(spbb14*spbb23^2*spaa34*spab1251^2)+
(-20*spaa12*spbb12^2*spbb14*spaa15^2*spbb15-20*spaa12*spbb12^2*spbb14*spaa15*spaa25*spbb25-10*spaa12*spbb12^2*spaa15*spbb15*spbb24*spaa25-10*spaa12*spbb12^2*spbb24*spaa25^2*spbb25-20*spbb12*spbb14*spaa15^3*spbb15^2-30*spbb12*spbb14*spaa15^2*spbb15*spaa25*spbb25-30*spbb12*spaa15^2*spbb15^2*spbb24*spaa25-10*spbb14^2*spaa15^2*spbb15*spbb25*spaa45-20*spbb12*spbb14*spaa15*spaa25^2*spbb25^2-30*spbb12*spaa15*spbb15*spbb24*spaa25^2*spbb25-20*spbb14^2*spaa15*spaa25*spbb25^2*spaa45-10*spbb12*spbb24*spaa25^3*spbb25^2-10*spbb14*spbb24*spaa25^2*spbb25^2*spaa45)/(spbb14*spbb23*spaa35*spab4124^2)+
(spbb12^2*spbb13*spaa15^2*spbb15*(20*spaa12*spbb24+10*spaa13*spbb34))/(spbb14*spbb23^2*spaa35*spab4124^2)+
(-37/4*spbb12*spaa25*spbb25*spbb34*spaa35*spbb35)/(spbb14*spbb23*spab5125^2)+
(spbb12*spbb25*spbb34*spaa35*spbb35^2*(21/4*spbb14*spaa15+37/2*spbb24*spaa25))/(spbb14*spbb23^2*spbb45*spab5125^2)+
(spaa12^2*spbb12^3*(10*spaa12*spbb12-5*spaa13*spbb13+10*spaa23*spbb23+10*spaa24*spbb24))/(spbb14*spbb23*spaa25*spbb25*spaa34*spab1251)+
(-20*spbb12^2*spaa14*spaa23*spbb34)/(spbb14*spbb23*spaa34*spab1251)+
(-10*spbb12^2*spaa14*spaa15*spaa23^2*spbb34*spbb35)/(spaa12*spbb14*spbb23*spaa25*spbb25*spaa34*spab1251)+
(+25*spaa12*spbb12^3*spaa14*spaa23*spbb34)/(spbb14*spbb23*spaa25*spbb25*spaa34*spab1251)+
(+20*spaa12*spbb12^2*spaa14*spbb34)/(spbb23*spaa25*spbb25*spab1251)+
(spbb12^2*spaa14*spbb34*(40*spaa12^3*spbb12^2+40*spaa12^2*spbb12*spaa13*spbb13+45*spaa12^2*spbb12*spaa24*spbb24+45*spaa12*spbb12*spaa13*spaa24*spbb34+10*spaa12*spaa24^2*spbb24^2+10*spaa13*spaa24^2*spbb24*spbb34))/(spaa12*spbb14*spbb23^2*spaa25*spbb25*spaa34*spab1251)+
(10*spaa12^4*spbb12^4+15*spaa12^3*spbb12^3*spaa13*spbb13-35*spaa12^3*spbb12^3*spaa14*spbb14+5*spaa12^3*spbb12^3*spaa23*spbb23+55*spaa12^3*spbb12^2*spbb13*spbb24*spaa34+15*spaa12^2*spbb12^2*spaa13^2*spbb13^2+10*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spbb14+5*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23+45*spaa12^2*spbb12^3*spaa13*spaa24*spbb34+25*spaa12^2*spbb12*spaa13*spbb13^2*spbb24*spaa34+10*spaa12^2*spbb12^2*spaa14^2*spbb14^2-5*spaa12^2*spbb12^2*spaa23^2*spbb23^2+25*spaa12^2*spbb12*spbb13*spaa23*spbb23*spbb24*spaa34+10*spaa12*spbb12*spaa13^3*spbb13^3+15*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23+20*spaa12*spbb12^2*spaa13^2*spbb13*spaa24*spbb34+5*spaa12*spaa13^2*spbb13^3*spbb24*spaa34+5*spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa24*spbb34+5*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^2+10*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa24*spbb34+10*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24*spaa34+5*spaa12*spbb13*spaa23^2*spbb23^2*spbb24*spaa34+10*spbb12*spaa13^3*spbb13^2*spaa24*spbb34+5*spbb12*spaa13^2*spbb13*spaa14*spbb14*spaa24*spbb34+5*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa24*spbb34-5*spbb12^2*spaa13^2*spaa24^2*spbb34^2)/(spaa12*spbb14*spbb23*spaa34*spaa35*spbb35*spab4124)+
(spbb12*spaa13*spbb13*spaa14*spaa15*spbb15*spbb34*(-15*spaa12*spbb12-5*spaa13*spbb13))/(spaa12*spbb14*spbb23^2*spaa34*spaa35*spbb35*spab4124)+
(-3*spbb12*spbb34*spaa35*spbb35)/(spbb14*spbb23*spab5125)+
(+3*spbb12*spaa15*spaa25*spaa34*spbb34*spbb45)/(spaa12*spbb14*spbb23*spaa35*spab5125)+
(spbb12*spaa15*spbb34*spbb35*(9/4*spaa12*spbb12*spaa25*spaa35+7*spaa12*spbb13*spaa35^2-49/4*spbb12*spaa13*spaa25^2+57/4*spaa15*spbb15*spaa25*spaa35-2*spaa25*spaa35^2*spbb35))/(spaa12*spbb14*spbb23^2*spaa25*spaa35*spab5125)+
(spbb12*spbb34*(-41/2*spaa12^3*spbb12^3*spaa23+41/2*spaa12^3*spbb12^2*spbb14*spaa34-41*spaa12^2*spbb12^2*spaa13*spbb13*spaa23+31*spaa12^2*spbb12*spaa13*spbb13*spbb14*spaa34-27*spaa12^2*spbb12^2*spaa23*spaa24*spbb24-399/4*spaa12^2*spbb12^2*spaa23*spaa34*spbb34+32*spaa12^2*spbb12*spbb14*spaa24*spbb24*spaa34+263/4*spaa12^2*spbb12*spbb14*spaa34^2*spbb34-41/2*spaa12*spbb12*spaa13^2*spbb13^2*spaa23+21/2*spaa12*spaa13^2*spbb13^2*spbb14*spaa34-257/4*spaa12*spbb12*spaa13*spbb13*spaa23*spaa34*spbb34+93/4*spaa12*spaa13*spbb13*spbb14*spaa34^2*spbb34-29*spaa12*spbb12^2*spaa14*spaa23^2*spbb34-15*spaa12*spbb12*spaa23*spaa24^2*spbb24^2-89*spaa12*spbb12*spaa23*spaa24*spbb24*spaa34*spbb34-339/4*spaa12*spbb12*spaa23*spaa34^2*spbb34^2+37/2*spaa12*spbb14*spaa24^2*spbb24^2*spaa34+179/4*spaa12*spbb14*spaa24*spbb24*spaa34^2*spbb34+63/4*spaa12*spbb14*spaa34^3*spbb34^2-2*spaa13^2*spbb13^2*spaa23*spaa34*spbb34-12*spbb12*spaa13*spbb13*spaa14*spaa23^2*spbb34-85/4*spaa13*spbb13*spaa23*spaa34^2*spbb34^2-5*spbb12*spaa14*spaa23^2*spaa24*spbb24*spbb34-145/4*spbb12*spaa14*spaa23^2*spaa34*spbb34^2-55/4*spaa23*spaa24^2*spbb24^2*spaa34*spbb34-59/2*spaa23*spaa24*spbb24*spaa34^2*spbb34^2-63/4*spaa23*spaa34^3*spbb34^3))/(spaa12*spbb14*spbb15*spbb23^2*spaa25*spaa34*spaa35*spbb45)+
(+5*spaa15*spbb15^2*spbb24)/(spbb14*spaa25*spbb25^2)+
(+5*spbb15*spbb34*spaa45*spbb45)/(spbb14*spaa35*spbb35^2)+
(spbb12*spaa25*(3*spaa13^2*spbb13*spbb15-37/4*spaa13*spaa15*spbb15^2+13/4*spbb12*spaa13*spaa23*spbb35+47/4*spaa13*spbb13*spaa23*spbb25-45/4*spaa13*spbb15*spaa25*spbb25+55/4*spaa23^2*spbb23*spbb25-2*spaa23*spaa25*spbb25^2))/(spaa12*spbb14*spbb15*spbb23*spaa34*spaa35)+
(spbb12*(-47/4*spaa12^3*spbb12^3-113*spaa12^2*spbb12^2*spaa13*spbb13-1939/18*spaa12^2*spbb12^2*spaa23*spbb23-217/4*spaa12^2*spbb12^2*spaa24*spbb24-15*spaa12*spbb12*spaa13^2*spbb13^2-3145/18*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-161*spaa12*spbb12^2*spaa13*spaa24*spbb34-331/3*spaa12*spbb12*spaa23^2*spbb23^2-1543/9*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24-213/4*spaa12*spbb12*spaa24^2*spbb24^2-13*spaa13^2*spbb13^2*spaa23*spbb23-15*spbb12*spaa13^2*spbb13*spaa24*spbb34-1525/36*spaa13*spbb13*spaa23^2*spbb23^2-1921/18*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34-48*spbb12*spaa13*spaa24^2*spbb24*spbb34-697/36*spaa23^3*spbb23^3-187/3*spaa23^2*spbb23^2*spaa24*spbb24-967/18*spaa23*spbb23*spaa24^2*spbb24^2-43/4*spaa24^3*spbb24^3))/(spbb14*spbb23*spaa25*spbb25*spaa34*spaa35*spbb35)+
(spbb12*(23*spaa12^2*spbb12*spbb14+25*spaa12*spaa14*spbb14^2+59/4*spaa12*spbb12*spaa23*spbb34-95/4*spaa12*spbb13*spaa23*spbb24-30*spaa13*spbb14*spaa24*spbb34+265/4*spaa23^2*spbb23*spbb34+129/4*spaa23*spaa24*spbb24*spbb34))/(spbb15*spbb23*spaa25*spaa35*spbb45)+
(483/4*spaa12^3*spbb12^3+483/4*spaa12^2*spbb12^2*spaa13*spbb13+451/4*spaa12^2*spbb12^2*spaa14*spbb14+475/2*spaa12^2*spbb12^2*spaa24*spbb24+2*spaa12*spbb12*spaa13^2*spbb13^2+133/4*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14+301/2*spaa12*spbb12^2*spaa13*spaa24*spbb34+235/4*spaa12*spbb12*spaa14^2*spbb14^2+619/4*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24+467/4*spaa12*spbb12*spaa24^2*spbb24^2+2*spaa13^3*spbb13^3+17/2*spaa13^2*spbb13^2*spaa14*spbb14+3*spbb12*spaa13^2*spbb13*spaa24*spbb34+13/2*spaa13*spbb13*spaa14^2*spbb14^2+5/2*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34+67/4*spbb12*spaa13*spaa24^2*spbb24*spbb34+10*spaa14^2*spbb14^2*spaa24*spbb24+20*spaa14*spbb14*spaa24^2*spbb24^2+10*spaa24^3*spbb24^3)/(spbb23*spaa25*spaa34*spaa35*spbb35*spbb45)+
(509/36*spaa12*spaa13*spbb13*spbb15*spbb25*spaa35-51*spaa12*spaa15*spbb15^2*spbb25*spaa35-491/4*spaa12*spbb13*spaa23*spbb25^2*spaa35+377/4*spaa12*spbb15*spbb25*spaa35^2*spbb35-93*spaa13^3*spbb13^2*spbb15-194*spaa13^2*spbb13*spaa15*spbb15^2+2111/36*spbb12*spaa13^2*spbb13*spaa23*spbb35-2219/36*spaa13^2*spbb13^2*spaa23*spbb25-5413/36*spaa13^2*spbb13*spbb15*spaa35*spbb35-103*spaa13*spaa15^2*spbb15^3-5737/36*spaa13*spaa15*spbb15^2*spaa35*spbb35-5*spbb12*spaa13*spaa23^2*spbb23*spbb35+928/9*spaa13*spbb13*spaa23^2*spbb23*spbb25+10*spbb12*spaa13*spaa23*spaa35*spbb35^2-663/4*spaa13*spbb13*spaa23*spbb25*spaa35*spbb35-2065/36*spaa13*spbb15*spaa35^2*spbb35^2+287/4*spaa23^3*spbb23^2*spbb25-68*spaa23^2*spbb23*spbb25*spaa35*spbb35-519/4*spaa23*spbb25*spaa35^2*spbb35^2)/(spaa25*spbb25*spaa34*spaa35*spbb35*spbb45)+
(-707/18*spbb24*spaa34)/(spbb25*spaa35)+
(spaa23*spbb25*(-2639/9*spaa12*spbb12-391/3*spaa13*spbb13-193/2*spaa14*spbb14-670/3*spaa23*spbb23))/(spaa34*spaa35*spbb35*spbb45)+
(-427/36*spaa12*spbb14*spbb25+8635/36*spaa14*spbb14*spbb45+82*spaa15*spbb15*spbb45-301/2*spaa24*spbb24*spbb45-4945/18*spaa25*spbb25*spbb45)/(spaa35*spbb35*spbb45)+
(-2962/9),
(+5/3*spaa12*spbb12^2*spbb13^2*spaa15^2*spbb45)/(spbb14*spbb23^2*spaa25*spab1251^2)+
(-5/3*spbb15*spbb24^2*spbb34*spaa45^3*spbb45)/(spbb14*spbb23^2*spaa35*spab4124^2)+
(-5/9*spbb12*spaa15*spaa25*spbb25*spbb34*spaa35*spbb35^2)/(spaa12*spbb14*spbb23^2*spab5125^2)+
(-1/3*spbb12^2*spaa13^2*spaa25^2*spbb35)/(spaa12*spbb14*spbb23*spaa34*spaa35*spab5125)+
(-37/36*spbb12^2*spaa15*spaa23*spaa25*spbb25)/(spbb14*spbb23*spaa34*spaa35*spab5125)+
(+1/18*spbb12^2*spaa15^2*spaa23^2*spbb35)/(spaa12*spbb14*spbb23*spaa34*spaa35*spab5125)+
(+31/36*spbb12^2*spaa15*spaa23*spbb35)/(spbb14*spbb23*spaa34*spab5125)+
(-17/36*spaa12*spbb12^3*spaa15*spaa23)/(spbb14*spbb23*spaa34*spaa35*spab5125)+
(-17/36*spbb12^2*spbb13*spaa15^2*spaa23^2)/(spbb14*spbb23*spaa25*spaa34*spaa35*spab5125)+
(-5/36*spaa12*spbb12^2*spbb13*spaa15*spaa23)/(spbb14*spbb23*spaa25*spaa34*spab5125)+
(+5/18*spaa12*spbb12^2*spaa15*spbb15)/(spbb14*spbb23*spaa34*spab5125)+
(spbb12^2*spaa15*(-17/36*spaa12^3*spbb12^2*spaa25+1/3*spaa12^3*spbb12*spbb13*spaa35-17/18*spaa12^2*spbb12*spaa13*spbb13*spaa25+1/3*spaa12^2*spaa13*spbb13^2*spaa35+5/12*spaa12^2*spbb12*spaa15*spbb15*spaa25-17/36*spaa12*spaa13^2*spbb13^2*spaa25+37/36*spaa12*spaa13*spbb13*spaa15*spbb15*spaa25-5/18*spaa13^2*spbb13*spaa25^2*spbb35))/(spaa12*spbb14*spbb23^2*spaa25*spaa34*spaa35*spab5125)+
(+5/6*spaa15*spbb15^2*spbb24)/(spbb14*spaa25*spbb25^2)+
(+5/6*spbb13*spaa45*spbb45^2)/(spbb14*spaa35*spbb35^2)+
(-1*spaa12*spbb12)/(spaa13*spbb13)+
(+5/3*spbb13^2*spaa15*spbb25)/(spbb15*spbb23^2*spaa25)+
(-1*spab4154)/(spaa24*spbb24)+
(+41/18*spbb12*spaa15^2*spbb15*spaa23*spaa45*spbb45)/(spaa12*spbb14*spbb23*spaa34*spaa35*spab4124)+
(+55/36*spbb12*spaa14*spaa15*spaa23*spaa45*spbb45)/(spaa12*spbb23*spaa34*spaa35*spab4124)+
(+19/18*spbb12*spaa15^2*spbb15*spaa23*spab4154)/(spaa12*spbb14*spbb23*spaa34*spaa35*spab4124)+
(-53/36*spbb12*spaa13*spbb13*spaa15*spaa23*spab4154)/(spaa12*spbb14*spbb23*spaa34*spaa35*spab4124)+
(+19/36*spbb12*spaa15^2*spbb15*spaa23*spaa25*spbb25)/(spaa12*spbb14*spbb23*spaa34*spaa35*spab4124)+
(-1/18*spbb12*spaa13*spbb13*spaa15*spaa23*spaa25*spbb25)/(spaa12*spbb14*spbb23*spaa34*spaa35*spab4124)+
(+17/12*spbb12*spaa13^2*spbb13^2*spaa15*spaa23)/(spaa12*spbb14*spbb23*spaa34*spaa35*spab4124)+
(spbb12*spaa15*(5/6*spaa13^3*spbb13^3+17/12*spaa13^2*spbb13^2*spaa14*spbb14+7/12*spbb12*spaa13^2*spbb13*spaa24*spbb34+19/36*spaa13*spbb13*spaa14^2*spbb14^2+3/4*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34+2/9*spbb12*spaa13*spaa24^2*spbb24*spbb34-1/3*spaa14^3*spbb14^3-11/9*spaa14^2*spbb14^2*spaa24*spbb24-13/9*spaa14*spbb14*spaa24^2*spbb24^2-5/9*spaa24^3*spbb24^3))/(spaa12*spbb14*spbb23^2*spaa34*spaa35*spab4124)+
(+5/3*spaa12*spbb12^2*spbb13*spaa15*spbb45)/(spbb14*spbb23*spaa25*spbb25*spab1251)+
(+5/2*spbb12^2*spbb13*spaa14*spaa15*spaa23*spbb45)/(spbb14*spbb23*spaa25*spbb25*spaa34*spab1251)+
(spbb12^2*spbb13*spaa14*spaa15*spbb45*(5/3*spaa12*spbb12+5/2*spaa24*spbb24))/(spbb14*spbb23^2*spaa25*spbb25*spaa34*spab1251)+
(spaa15*spbb15*(-31/12*spaa12*spbb12^2-19/6*spbb12*spaa13*spbb13+5/6*spbb12*spaa14*spbb14-4*spbb12*spaa23*spbb23-29/12*spbb13*spbb24*spaa34))/(spbb14*spbb23*spaa25*spbb25*spaa34)+
(-19/6*spbb12^2*spaa15*spaa23*spbb35)/(spbb14*spbb23*spaa25*spbb25*spaa34)+
(spbb12^2*spaa15*spbb35*(-7/4*spaa12*spbb12-13/12*spaa13*spbb13+2/3*spaa14*spbb14))/(spbb14*spbb23^2*spaa25*spbb25*spaa34)+
(spbb12*spaa15*(5/6*spaa12^2*spbb12^3*spbb45+1*spaa12*spbb12^2*spaa14*spbb14*spbb45+53/36*spaa12*spbb12^2*spaa15*spbb15*spbb45+13/36*spaa12*spbb12^2*spaa24*spbb24*spbb45-1/3*spbb12*spaa14^2*spbb14^2*spbb45+5/3*spaa14^2*spbb14^3*spbb25+127/36*spbb12*spaa14*spbb14*spaa15*spbb15*spbb45-91/36*spbb12*spaa14*spbb14*spaa24*spbb24*spbb45+10/3*spaa14*spbb14^2*spaa24*spbb24*spbb25-37/36*spbb12^2*spaa14*spaa25*spbb45^2+5/3*spbb12*spaa15^2*spbb15^2*spbb45-1/3*spbb12*spaa24^2*spbb24^2*spbb45+5/3*spbb14*spaa24^2*spbb24^2*spbb25))/(spbb14*spbb23^2*spaa34*spaa35*spbb45*spab4124)+
(+1*spbb12*spaa15*spbb45)/(spaa13*spbb14*spbb23)+
(spbb15*(1/3*spaa12^2*spbb12^2*spaa15*spbb15*spbb25+5/4*spaa12^2*spbb12^2*spaa23*spbb23*spbb25+473/216*spaa12^2*spbb12^2*spaa25*spbb25^2-131/216*spaa12*spbb12^2*spaa13*spaa23*spbb23*spbb35+689/216*spaa12*spbb12^2*spaa13*spaa25*spbb25*spbb35+1/3*spaa12*spbb12*spaa15^2*spbb15^2*spbb25+95/216*spaa12*spbb12*spaa15*spbb15*spaa25*spbb25^2+179/216*spaa12*spbb12*spaa23^2*spbb23^2*spbb25-31/12*spaa12*spbb12*spaa23*spbb23*spaa25*spbb25^2-119/36*spaa12*spbb12*spaa25^2*spbb25^3-61/18*spbb12*spaa13*spaa15*spbb15*spaa25*spbb25*spbb35-131/216*spbb12*spaa13*spaa23^2*spbb23^2*spbb35+23/9*spbb12*spaa13*spaa23*spbb23*spaa25*spbb25*spbb35-59/36*spbb12*spaa13*spaa25^2*spbb25^2*spbb35-5/6*spaa15^2*spbb15^2*spaa25*spbb25^2-5/3*spaa15*spbb15*spaa25^2*spbb25^3+131/216*spaa23^3*spbb23^3*spbb25-301/216*spaa23^2*spbb23^2*spaa25*spbb25^2-11/6*spaa23*spbb23*spaa25^2*spbb25^3-2/3*spaa25^3*spbb25^4))/(spbb14*spbb23*spaa24*spbb25*spaa34*spaa35*spbb35*spbb45)+
(251/18*spaa12^2*spbb13^2*spbb25^2*spaa35+91/24*spaa12*spaa13^2*spbb13^3*spbb25-137/24*spaa12*spaa13*spbb13^2*spaa15*spbb15*spbb25-47/72*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb25-73/6*spaa12*spaa13*spbb13^2*spaa25*spbb25^2-31/3*spaa12*spbb13*spaa15^2*spbb15^2*spbb25-949/72*spaa12*spbb13*spaa15*spbb15*spaa25*spbb25^2-67/6*spaa12*spbb13*spaa15*spbb15*spbb25*spaa35*spbb35-40/9*spaa12*spbb13*spaa23^2*spbb23^2*spbb25-155/24*spaa12*spbb13*spaa23*spbb23*spaa25*spbb25^2-205/72*spaa12*spbb13*spaa25^2*spbb25^3+40/9*spaa13^3*spbb13^3*spbb35+593/36*spaa13^2*spbb13^2*spaa15*spbb15*spbb35+305/36*spaa13^2*spbb13^2*spaa23*spbb23*spbb35-160/9*spbb12*spaa13^2*spbb13*spaa25*spbb35^2+152/9*spaa13^2*spbb13^2*spaa25*spbb25*spbb35+71/6*spaa13*spbb13*spaa15^2*spbb15^2*spbb35+35/18*spbb12*spaa13*spaa15*spbb15*spaa25*spbb35^2+71/6*spaa13*spbb13*spaa15*spbb15*spaa25*spbb25*spbb35+313/18*spaa13*spbb13*spaa15*spbb15*spaa35*spbb35^2+65/18*spaa13*spbb13*spaa23^2*spbb23^2*spbb35+5/3*spbb12*spaa13*spaa23*spbb23*spaa25*spbb35^2-5/6*spbb12*spaa13*spaa25^2*spbb25*spbb35^2-7/36*spaa15^3*spbb15^3*spbb35+41/12*spaa15^2*spbb15^2*spaa25*spbb25*spbb35+5/12*spaa15^2*spbb15^2*spaa35*spbb35^2+65/18*spaa15*spbb15*spaa25^2*spbb25^2*spbb35+77/9*spaa15*spbb15*spaa25*spbb25*spaa35*spbb35^2-5/12*spaa23^3*spbb23^3*spbb35-5/12*spaa23^2*spbb23^2*spaa25*spbb25*spbb35)/(spbb23*spaa24*spaa35*spbb35*spbb45*spab4124)+
(-1367/72*spaa12*spaa14*spbb14*spbb15*spbb25*spaa45-2311/72*spaa12*spaa15*spbb15^2*spbb25*spaa45+973/72*spaa12*spbb14*spaa24*spbb25^2*spaa45-749/216*spaa12*spbb15*spaa25*spbb25^2*spaa45+40/9*spaa14^3*spbb14^2*spbb15+53/4*spaa14^2*spbb14*spaa15*spbb15^2+55/6*spbb12*spaa14^2*spbb14*spaa24*spbb45-85/18*spaa14^2*spbb14^2*spaa24*spbb25+31/3*spbb12*spaa14^2*spbb15*spaa25*spbb45+295/36*spaa14*spaa15^2*spbb15^3-22*spbb12*spaa14*spaa24^2*spbb24*spbb45-59/18*spaa14*spbb14*spaa24^2*spbb24*spbb25-45/2*spbb12*spaa14*spaa24*spaa25*spbb25*spbb45-47/72*spaa24^3*spbb24^2*spbb25+1/24*spaa24^2*spbb24*spaa25*spbb25^2+61/36*spaa24*spaa25^2*spbb25^3)/(spbb23*spaa24*spaa34*spaa35*spbb35*spbb45)+
(spaa23*(-1513/108*spaa12*spbb12-56/3*spaa13*spbb13-191/36*spaa14*spbb14-197/54*spaa23*spbb23))/(spaa24*spaa35*spbb45)+
(-131/216*spbb24*spaa34)/(spbb25*spaa35)+
(spaa23*spbb25*(10643/216*spaa12*spbb12+1007/72*spaa13*spbb13-17/8*spaa14*spbb14+628/27*spaa23*spbb23))/(spaa34*spaa35*spbb35*spbb45)+
(-619/27*spaa12*spbb14*spbb25+97/54*spaa14*spbb14*spbb45+2459/216*spaa15*spbb15*spbb45+997/36*spaa24*spbb24*spbb45+779/27*spaa25*spbb25*spbb45)/(spaa35*spbb35*spbb45)+
(+1567/216)}

==> anc/TwoLoopSpinorRemainders/uubddbg_pmmpp_Nf1.txt <==
rationalSpinorBasis["uubddbg","pmmpp","Nf1"]=
{(+1/36),
(-1/2*spbb15*spbb24)/(spbb14*spbb25),
(-1/2*spbb13*spbb45)/(spbb14*spbb35),
(-2/3*spbb15*spbb24^2*spbb34*spbb35)/(spbb14*spbb23^2*spbb45^2)+
(+1/3*spbb15*spbb24*spbb34)/(spbb14*spbb23*spbb45),
(+2/3*spbb12^2*spbb13*spbb35*spbb45)/(spbb14*spbb15^2*spbb23^2)+
(+1/3*spbb12*spbb13*spbb45)/(spbb14*spbb15*spbb23),
(spaa12^2*spbb12^3*(1/3*spaa12*spbb13*spbb24+1/6*spaa13*spbb13*spbb34-1/2*spaa14*spbb14*spbb34-1/6*spaa23*spbb23*spbb34+1/6*spaa24*spbb24*spbb34))/(spbb14*spbb23*spab5125^3)+
(+2/3*spaa12*spbb12^3*spaa14*spaa23*spbb34^2)/(spbb14*spbb23*spab5125^3)+
(-1/3*spbb12^3*spaa14^2*spaa25*spbb34^2*spbb45)/(spbb14*spbb23^2*spab5125^3)+
(spbb12^2*(1/6*spaa12^2*spbb12*spbb34-1/2*spaa12^2*spbb13*spbb24-1/3*spaa12*spaa13*spbb13*spbb34+1/2*spaa12*spaa14*spbb14*spbb34+1/6*spaa12*spaa23*spbb23*spbb34-1/6*spaa13*spaa24*spbb34^2))/(spbb14*spbb23*spab5125^2)+
(-1/3*spbb12^2*spaa14*spbb34^2*spab1231)/(spbb14*spbb23^2*spab5125^2)+
(spbb12*(1/2*spaa12*spbb13*spbb24+5/12*spaa13*spbb13*spbb34+1/4*spaa14*spbb14*spbb34-1/12*spaa23*spbb23*spbb34+1/4*spaa24*spbb24*spbb34))/(spbb14*spbb23*spab5125)+
(-1/4*spbb12*spbb34)/(spbb14*spbb23)+
(-1),
(spbb12^2*spaa25*spbb45*(-497/27*spaa12*spbb23+994/27*spaa14*spbb34))/(spbb14*spbb23*spab5125^2)+
(-497/27*spbb12^2*spaa14^2*spaa25*spbb34^2*spbb45)/(spaa12*spbb14*spbb23^2*spab5125^2)+
(spbb12*(-37/27*spaa12^2*spbb12^2-356/27*spaa12*spbb12*spaa13*spbb13+319/27*spaa12*spbb12*spaa14*spbb14+47/18*spaa12*spbb12*spaa23*spbb23-497/27*spaa12*spbb13*spbb24*spaa34+178/27*spbb12*spaa13*spaa24*spbb34))/(spbb14*spbb23*spaa34*spab5125)+
(spbb12^2*spaa14*spbb34*(403/18*spaa12^2*spbb12+356/27*spaa12*spaa13*spbb13+178/27*spaa12*spaa14*spbb14-497/54*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb23^2*spaa34*spab5125)+
(spbb12*spaa14*spbb34*(-853/54*spaa12*spbb12-178/27*spaa13*spbb13+47/18*spaa14*spbb14))/(spaa12*spbb14*spbb23^2*spaa34)+
(spbb12*(37/27*spaa12*spbb12+356/27*spaa13*spbb13-47/18*spaa23*spbb23))/(spbb14*spbb23*spaa34)+
(-319/27*spbb12*spaa14)/(spbb23*spaa34)+
(-2665/162),
(spbb12^2*spaa25*spbb45*(1/3*spaa12*spbb23-2/3*spaa14*spbb34))/(spbb14*spbb23*spab5125^2)+
(+1/3*spbb12^2*spaa14^2*spaa25*spbb34^2*spbb45)/(spaa12*spbb14*spbb23^2*spab5125^2)+
(spbb12*(7/6*spaa12^2*spbb12^2+1*spaa12*spbb12*spaa13*spbb13+1/6*spaa12*spbb12*spaa14*spbb14+1/3*spaa12*spbb12*spaa23*spbb23+1/3*spaa12*spbb13*spbb24*spaa34-1/2*spbb12*spaa13*spaa24*spbb34))/(spbb14*spbb23*spaa34*spab5125)+
(spbb12^2*spaa14*spbb34*(-7/6*spaa12^2*spbb12-1*spaa12*spaa13*spbb13-1/2*spaa12*spaa14*spbb14+1/6*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb23^2*spaa34*spab5125)+
(spbb12*spaa14*spbb34*(2/3*spaa12*spbb12+1/2*spaa13*spbb13))/(spaa12*spbb14*spbb23^2*spaa34)+
(spbb12*(-7/6*spaa12*spbb12-1*spaa13*spbb13-1/3*spaa23*spbb23))/(spbb14*spbb23*spaa34)+
(-1/6*spbb12*spaa14)/(spbb23*spaa34)+
(+62/27),
(spbb12^2*spaa25*spbb45*(-2/3*spaa12*spbb23+4/3*spaa14*spbb34))/(spbb14*spbb23*spab5125^2)+
(-2/3*spbb12^2*spaa14^2*spaa25*spbb34^2*spbb45)/(spaa12*spbb14*spbb23^2*spab5125^2)+
(spbb12*spaa15*spbb45*(-2/3*spaa12*spbb12*spaa24-1*spaa12*spbb13*spaa34-1/3*spaa23*spbb23*spaa24-1/3*spaa24^2*spbb24))/(spaa12*spbb14*spbb23*spaa34*spab5125)+
(spbb12*spbb13*spaa14*spaa15*spbb45*(1*spaa12*spbb12+1/3*spaa13*spbb13+1/3*spaa14*spbb14))/(spaa12*spbb14*spbb23^2*spaa34*spab5125)+
(+2/3*spbb12*spaa14*spbb34*spab1231)/(spaa12*spbb14*spbb23^2*spaa34)+
(+1/3*spbb12*spaa13*spaa24*spbb34)/(spaa12*spbb14*spbb23*spaa34)+
(+1/3*spbb12*spaa24*spbb24)/(spbb14*spbb23*spaa34)+
(-2/3*spbb12*spaa14)/(spbb23*spaa34)+
(-89/36),
(-1/6*spbb12*spbb25*spbb34^2*spaa35*spbb35*spaa45)/(spbb14*spbb23^2*spab5125^2)+
(-1/6*spbb12*spbb34*spaa35*spbb35)/(spbb14*spbb23*spab5125)+
(spbb12*spaa15*spbb34*spbb35*(1/6*spbb12*spaa25-1/2*spbb13*spaa35))/(spbb14*spbb23^2*spaa25*spab5125)+
(spbb12*spbb13*spbb34*(1/6*spaa12*spbb12+1/6*spaa13*spbb13-1/2*spaa14*spbb14))/(spbb14*spbb15*spbb23^2*spaa25)+
(spbb15*(1/36*spbb23*spbb45+1/9*spbb24*spbb35))/(spbb14*spbb25*spbb35)+
(+2/3*spaa12*spbb12*spbb13)/(spbb15*spbb23*spaa25)+
(+7/36),
(spaa12^2*spbb12^3*(-1*spaa12*spbb13*spbb24-1/2*spaa13*spbb13*spbb34+3/2*spaa14*spbb14*spbb34+1/2*spaa23*spbb23*spbb34-1/2*spaa24*spbb24*spbb34))/(spbb14*spbb23*spab5125^3)+
(-2*spaa12*spbb12^3*spaa14*spaa23*spbb34^2)/(spbb14*spbb23*spab5125^3)+
(+1*spbb12^3*spaa14^2*spaa25*spbb34^2*spbb45)/(spbb14*spbb23^2*spab5125^3)+
(spaa12*spbb12^2*(5/6*spaa12*spbb13*spbb24+1/3*spaa13*spbb13*spbb34-1/2*spaa14*spbb14*spbb34-1/6*spaa23*spbb23*spbb34))/(spbb14*spbb23*spab5125^2)+
(-1/2*spbb12^2*spaa14*spaa23*spbb34^2)/(spbb14*spbb23*spab5125^2)+
(spbb12^2*spaa14*spbb34^2*(-1*spaa12^2*spbb12-1/3*spaa12*spaa13*spbb13-1/3*spaa12*spaa14*spbb14+2/3*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb23^2*spab5125^2)+
(spbb12*(-1/3*spaa12^2*spbb12^2+1/2*spaa12*spbb12*spaa13*spbb13-1*spaa12*spbb12*spaa23*spbb23+7/6*spaa12*spbb13*spbb24*spaa34-1/3*spbb12*spaa13*spaa24*spbb34))/(spbb14*spbb23*spaa34*spab5125)+
(spbb12^2*spaa14*spbb34*(-1/3*spaa12^2*spbb12-2/3*spaa12*spaa13*spbb13-1/3*spaa12*spaa14*spbb14+1/3*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb23^2*spaa34*spab5125)+
(+1/3*spbb12*spaa13*spbb13*spaa14*spbb34)/(spaa12*spbb14*spbb23^2*spaa34)+
(spbb12*(1/3*spaa12*spbb12-1/2*spaa13*spbb13+1*spaa23*spbb23))/(spbb14*spbb23*spaa34)+
(+11/9),
(-1/6*spbb12^2*spaa15*spaa25*spbb25*spbb34*spbb35)/(spbb14*spbb23^2*spab5125^2)+
(-1/2*spbb12*spaa25*spbb25*spbb34)/(spbb14*spbb23*spab5125)+
(spbb12*spaa15*spbb25*spbb34*(1/2*spbb12*spaa25-1/6*spbb13*spaa35))/(spbb14*spbb23^2*spaa35*spab5125)+
(spbb12*spaa15*spbb34*(-1/6*spbb12*spbb45+2/3*spbb14*spbb25))/(spbb14*spbb23^2*spaa35*spbb45)+
(5/18*spbb13*spbb23*spbb25*spbb45+1/6*spbb13*spbb25^2*spbb34+1/36*spbb15*spbb23^2*spbb45)/(spbb14*spbb23*spbb25*spbb35)+
(-2/3*spbb24*spbb35)/(spbb23*spbb45)+
(+25/36),
(-17/9*spaa25*spbb25^2*spbb34^2*spaa35*spbb35*spaa45)/(spaa12*spbb14*spbb23^2*spab5125^2)+
(+2*spaa12*spbb12^2*spaa13*spbb13)/(spbb14*spbb23*spaa34*spab1251)+
(+2*spbb12^2*spaa14*spbb34*spab1231)/(spbb14*spbb23^2*spaa34*spab1251)+
(-5/3*spaa25*spaa34*spbb34*spbb45)/(spaa12*spbb14*spab2152)+
(+17/18*spaa23*spaa25*spbb25^2*spbb34*spaa45)/(spaa12*spbb14*spbb23*spaa34*spab5125)+
(+17/18*spbb15*spbb25*spbb34*spaa35*spaa45)/(spbb14*spbb23*spaa34*spab5125)+
(+125/36*spbb12*spaa23*spbb25*spbb34*spaa45)/(spbb14*spbb23*spaa34*spab5125)+
(spbb25*spbb34*spaa45*(53/9*spaa12^2*spbb12^2+41/6*spaa12*spbb12*spaa13*spbb13+29/12*spaa12*spbb12*spaa14*spbb14+17/18*spaa13^2*spbb13^2+17/18*spaa13*spbb13*spaa14*spbb14))/(spaa12*spbb14*spbb23^2*spaa34*spab5125)+
(spbb13*spaa15*spbb25*(-65/36*spaa12*spbb12-65/36*spaa13*spbb13+1/12*spaa14*spbb14+17/9*spaa24*spbb24))/(spaa12*spbb14*spbb23^2*spaa34)+
(2*spbb12*spaa13*spaa15*spbb15*spbb35+5/3*spbb12*spaa13*spaa25*spbb25*spbb35+29/36*spaa15^2*spbb15^2*spbb25+10/3*spaa15*spbb15*spaa25*spbb25^2+13/18*spaa15*spbb15*spbb25*spaa35*spbb35+13/18*spaa25^2*spbb25^3+47/18*spaa25*spbb25^2*spaa35*spbb35)/(spaa12*spbb14*spbb23*spbb25*spaa34)+
(spbb12*(-7/12*spaa12*spbb12+43/36*spaa13*spbb13+7/2*spaa23*spbb23+2/9*spaa24*spbb24))/(spbb14*spbb23*spaa34)+
(-7/4*spbb12*spaa14)/(spbb23*spaa34)+
(+112/27),
(-2*spaa12*spbb12^3*spaa14*spaa25*spbb45)/(spbb14*spbb23*spaa34*spab1251^2)+
(-2*spbb12^3*spaa14*spaa15*spaa24*spbb34*spbb45)/(spbb14*spbb23^2*spaa34*spab1251^2)+
(spbb12^2*spbb13*spbb45*(5*spaa12^2*spbb12*spaa34-3*spaa12*spbb12*spaa13*spaa24+4*spaa12*spaa23*spbb23*spaa34+6*spaa12*spaa24*spbb24*spaa34-2*spaa13*spaa23*spbb23*spaa24-4*spaa13*spaa24^2*spbb24))/(spbb14*spbb15*spbb23*spaa25*spbb25*spaa34*spab1251)+
(spbb12^2*spbb13*spaa14*spaa24*spbb24*spbb45*(-3*spaa12*spbb12-2*spaa24*spbb24))/(spbb14*spbb15*spbb23^2*spaa25*spbb25*spaa34*spab1251)+
(-1/2*spaa12*spbb12^2*spaa45*spbb45)/(spbb14*spbb23*spaa34*spab5125)+
(+1/2*spbb12^2*spaa15*spaa24*spbb34*spaa45*spbb45)/(spbb14*spbb23^2*spaa25*spaa34*spab5125)+
(-3*spbb12^2*spaa24*spbb34*spab1231)/(spbb14*spbb15*spbb23^2*spaa25*spaa34)+
(-1*spaa15*spbb15^2*spbb24)/(spbb14*spaa25*spbb25^2)+
(spbb12*(2*spaa12^2*spbb12^2+3/2*spaa12*spbb12*spaa13*spbb13+61/18*spaa12*spbb12*spaa23*spbb23+7*spaa12*spbb12*spaa24*spbb24-1/2*spaa13^2*spbb13^2+8/9*spaa13*spbb13*spaa23*spbb23+2*spbb12*spaa13*spaa24*spbb34+25/18*spaa23^2*spbb23^2+97/18*spaa23*spbb23*spaa24*spbb24+4*spaa24^2*spbb24^2))/(spbb14*spbb23*spaa25*spbb25*spaa34)+
(spbb12*(2*spaa12*spbb13+4*spaa24*spbb34))/(spbb15*spbb23*spaa25)+
(spaa45*(-3/2*spaa12*spbb12+1/2*spaa13*spbb13-4*spaa24*spbb24))/(spbb23*spaa25*spaa34)+
(44/9*spbb12*spaa13*spaa24-3/2*spaa13*spbb13*spaa34-1*spaa14*spbb14*spaa34+1*spaa23*spbb23*spaa34+5*spaa24*spbb24*spaa34)/(spaa25*spbb25*spaa34)+
(-5/36),
(+2/3*spbb12*spbb13^2*spaa15^3*spbb15*spbb25*spbb45)/(spbb14*spbb23^2*spab1251^3)+
(+1/3*spbb12*spbb13*spaa15^2*spbb15*spbb45)/(spbb14*spbb23*spab1251^2)+
(-1/3*spbb12^2*spbb13*spaa15^2*spbb35*spbb45)/(spbb14*spbb23^2*spab1251^2)+
(spbb12*spaa25*spbb25*spbb45*(-1/3*spbb13*spaa15-1/6*spbb23*spaa25))/(spbb14*spbb23*spab5125^2)+
(-1/6*spbb12*spbb13^2*spaa15^2*spbb25*spbb45)/(spbb14*spbb23^2*spab5125^2)+
(+1/3*spbb12*spaa15*spbb15*spbb45)/(spbb14*spbb25*spab1251)+
(+2/3*spbb12^3*spaa15*spbb35^2*spbb45)/(spbb14*spbb15*spbb23^2*spbb25*spab1251)+
(+1*spbb12^2*spaa15*spbb35*spbb45)/(spbb14*spbb23*spbb25*spab1251)+
(+1/6*spbb12^2*spaa25*spbb35*spbb45)/(spbb14*spbb15*spbb23*spab5125)+
(+1/2*spbb12^2*spbb13*spaa15*spbb35*spbb45)/(spbb14*spbb15*spbb23^2*spab5125)+
(+1/6*spbb12*spbb13*spbb34*spab1231)/(spbb14*spbb15*spbb23^2*spaa25)+
(spbb12*(-1/36*spbb23*spbb45-1/6*spbb24*spbb35))/(spbb14*spbb23*spbb25)+
(spbb12*(-1/3*spaa12*spbb13-1/6*spaa24*spbb34))/(spbb15*spbb23*spaa25)+
(+1/3),
(+17/9*spbb12^2*spaa15^2*spbb15*spaa35*spbb35^2)/(spbb14*spbb23^2*spaa34*spab5125^2)+
(+5/3*spaa12*spbb12*spbb15*spaa35)/(spbb14*spaa34*spab3123)+
(+2*spaa14*spbb15*spbb24*spbb34^2*spaa45)/(spaa12*spbb14*spbb23^2*spab4124)+
(-49/36*spbb12^2*spaa15*spaa23*spbb35)/(spbb14*spbb23*spaa34*spab5125)+
(+19/36*spbb12*spaa15^2*spbb15*spaa23*spbb35)/(spaa12*spbb14*spbb23*spaa34*spab5125)+
(+49/36*spbb12*spaa15*spbb35)/(spbb23*spab5125)+
(spbb12*spaa15^2*spbb35*(-91/36*spaa12*spbb12*spbb15+19/36*spaa13*spbb13*spbb15-5/12*spbb12*spaa23*spbb35))/(spaa12*spbb14*spbb23^2*spaa34*spab5125)+
(spbb12*spaa15*spbb35*(-5/3*spaa12*spbb12-5/3*spaa13*spbb13-19/12*spaa14*spbb14))/(spaa12*spbb14*spbb23^2*spaa34)+
(-2*spbb34*spab1251)/(spaa12*spbb14*spbb23)+
(29/36*spaa12*spbb12^2*spbb35-2*spaa12*spbb12*spbb13*spbb25+101/36*spbb12*spaa13*spbb13*spbb35-2*spaa13*spbb13^2*spbb25+5/12*spbb12*spaa23*spbb23*spbb35-2*spbb13*spaa23*spbb23*spbb25-2*spbb12*spaa25*spbb25*spbb35)/(spbb14*spbb23*spaa34*spbb35)+
(+13/18*spbb12*spaa14)/(spbb23*spaa34)+
(+166/27),
(spbb15*spbb35*spbb45*(-4*spbb12^2*spaa15^2*spaa25+8*spbb12*spbb13*spaa15^2*spaa35+8*spbb12*spaa15*spbb23*spaa25*spaa35-4*spbb13*spaa15*spbb23*spaa35^2-4*spbb23^2*spaa25*spaa35^2))/(spbb14*spbb23*spab4124^3)+
(-4*spbb12^2*spbb13*spaa15^3*spbb15*spbb35*spbb45)/(spbb14*spbb23^2*spab4124^3)+
(-4*spbb15*spbb24*spaa34*spbb34^2*spaa45)/(spbb14*spbb23*spab4124^2)+
(+2*spbb12*spaa14*spbb15*spbb24*spbb34^2*spaa45)/(spbb14*spbb23^2*spab4124^2)+
(-1*spbb12^2*spaa15^2*spbb15*spbb34*spbb35)/(spbb14*spbb23^2*spab5125^2)+
(-4*spbb15*spbb24*spbb25*spbb34^2*spaa45)/(spbb14*spbb23^2*spbb45*spab4124)+
(+1*spbb12*spaa15*spbb15*spbb34*spbb45)/(spbb14*spbb23*spbb45*spab5125)+
(-3*spbb12*spaa15*spbb15*spbb24*spbb34*spbb35)/(spbb14*spbb23^2*spbb45*spab5125)+
(-1*spbb12*spaa15*spbb15*spbb24*spbb34)/(spbb14*spbb23^2*spaa35*spbb45)+
(spbb13*(1/6*spbb23*spbb45-4*spbb24*spbb35))/(spbb14*spbb23*spbb35)+
(+4*spbb24*spbb35)/(spbb23*spbb45)+
(-2/3),
(-4*spaa14*spbb15*spaa34*spbb34^3*spaa35)/(spaa12*spbb14*spbb23*spab4124^2)+
(-4*spbb12*spaa13*spaa14*spbb15*spbb34^3*spaa45)/(spaa12*spbb14*spbb23^2*spab4124^2)+
(spbb15*spbb24*spaa34*spbb34^2*(10*spaa12*spbb12+2*spaa13*spbb13+2*spaa23*spbb23))/(spbb14*spbb23*spaa35*spbb35*spbb45*spab4124)+
(-2*spbb12*spaa13*spaa14*spbb15*spaa23*spbb34^3)/(spaa12*spbb14*spbb23*spaa35*spbb35*spbb45*spab4124)+
(spbb12*spaa13*spaa14*spbb15*spbb34^3*(-6*spaa12*spbb12-2*spaa13*spbb13))/(spaa12*spbb14*spbb23^2*spaa35*spbb35*spbb45*spab4124)+
(+1*spbb12*spaa15^2*spbb15*spbb34*spab3123)/(spaa12*spbb14*spbb23^2*spaa35*spab5125)+
(+2*spbb15*spbb34*spaa45*spbb45)/(spbb14*spaa35*spbb35^2)+
(+4*spaa15*spbb15*spbb34*spab5125)/(spaa12*spbb14*spbb23*spaa35*spbb35)+
(spbb15*spbb34*(-3*spaa12*spbb12*spbb24+9*spbb12*spaa13*spbb34+43/9*spaa23*spbb23*spbb24))/(spbb14*spbb23*spaa35*spbb35*spbb45)+
(+43/9*spaa13*spbb15*spbb34)/(spaa35*spbb35*spbb45),
(+29/9*spbb15*spbb25^2*spbb34^3*spaa35*spaa45^2)/(spbb14*spbb23^2*spab5125^3)+
(+4*spaa12*spbb12^2*spaa13*spbb13*spbb34)/(spbb14*spbb23*spab1251^2)+
(+4*spbb12^2*spaa14*spbb34^2*spab1231)/(spbb14*spbb23^2*spab1251^2)+
(+25/6*spbb15*spbb25*spbb34^2*spaa35*spaa45)/(spbb14*spbb23*spab5125^2)+
(-7/9*spbb12*spaa23*spbb25*spbb34^2*spaa45)/(spbb14*spbb23*spab5125^2)+
(spbb12*spbb25*spbb34^2*spaa45*(2/3*spbb12*spaa13*spaa24+73/36*spaa13*spbb13*spaa34+7/9*spaa14*spbb14*spaa34-49/36*spaa24*spbb24*spaa34))/(spbb14*spbb23^2*spaa34*spab5125^2)+
(spbb12*spbb34*(-4*spaa12*spbb12+4*spaa13*spbb13))/(spbb14*spbb23*spab1251)+
(+4*spbb12*spaa14*spbb34^2*spab1231)/(spaa12*spbb14*spbb23^2*spab1251)+
(spbb12*spbb15*(-20/9*spaa12^2*spbb12*spaa15+8/3*spaa12^2*spbb23*spaa35+13/3*spaa12*spaa13*spbb13*spaa15-1/3*spaa12*spaa15^2*spbb15+1*spaa12*spaa15*spaa23*spbb23-1/3*spaa15^2*spaa23*spbb35))/(spaa12*spbb14*spbb23*spaa34*spab5125)+
(-10/3*spbb12*spbb13*spaa23*spaa25*spbb25^2)/(spbb14*spbb15*spbb23*spaa34*spab5125)+
(spbb12*spbb13*spbb25^2*(-49/36*spaa12^2*spbb12*spaa25+4*spaa12^2*spbb13*spaa35-1/3*spaa12*spaa15*spbb15*spaa25-1/3*spaa13*spaa25^2*spbb35))/(spaa12*spbb14*spbb15*spbb23^2*spaa34*spab5125)+
(spbb12*spbb35*(-11/3*spaa12^2*spbb12^2-83/36*spaa12*spbb12*spaa13*spbb13-83/36*spaa12*spbb12*spaa14*spbb14-4*spaa12*spbb12*spaa24*spbb24-13/3*spaa13^2*spbb13^2-13/3*spaa13*spbb13*spaa14*spbb14-11/3*spbb12*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb15*spbb23^2*spaa34)+
(-11/3*spbb12*spaa13*spaa24*spbb34)/(spaa12*spbb14*spbb23*spaa34)+
(spbb12*(-127/36*spaa12*spbb12+11/2*spaa13*spbb13+1/36*spaa23*spbb23-71/36*spaa24*spbb24))/(spbb14*spbb23*spaa34)+
(-10/3*spbb12*spbb35)/(spbb15*spbb23)+
(-13/6*spbb12*spaa14)/(spbb23*spaa34)+
(-37/36),
(-425/27*spbb12*spaa25*spbb25^2*spbb34^2*spaa35*spbb35*spaa45)/(spbb14*spbb23^2*spab5125^3)+
(-20*spaa12*spbb12^2*spaa25*spbb25*spaa35*spbb35)/(spbb14*spbb23*spaa34*spab5125^2)+
(spbb12^2*spaa15*spbb25*spbb35*(655/54*spaa12*spbb12*spaa25-655/54*spaa12*spbb13*spaa35-14/9*spaa25*spaa35*spbb35))/(spbb14*spbb23^2*spaa34*spab5125^2)+
(-2*spaa12*spbb12^2*spaa13*spbb13)/(spbb14*spbb23*spaa34*spab1251)+
(-2*spbb12^2*spaa14*spbb34*spab1231)/(spbb14*spbb23^2*spaa34*spab1251)+
(+5/3*spaa12*spbb12*spbb15*spbb34)/(spbb14*spbb35*spab3123)+
(spaa12*spbb12*(-377/54*spaa12*spbb12^2-634/27*spbb12*spaa13*spbb13-541/27*spbb12*spaa14*spbb14-11/2*spbb12*spaa23*spbb23-431/54*spbb13*spbb24*spaa34))/(spbb14*spbb23*spaa34*spab5125)+
(+407/18*spbb12^2*spaa14*spaa23*spbb34)/(spbb14*spbb23*spaa34*spab5125)+
(spbb12^2*spaa14*spbb34*(859/54*spaa12^2*spbb12+634/27*spaa12*spaa13*spbb13+320/27*spaa12*spaa14*spbb14-17/18*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb23^2*spaa34*spab5125)+
(spbb12*spaa15*spbb35*(392/27*spaa12*spbb12-11/18*spaa13*spbb13+1/3*spaa14*spbb14))/(spaa12*spbb14*spbb23^2*spaa34)+
(spbb12*(-257/27*spaa12*spbb12*spbb25*spbb35+1/3*spaa12*spbb13*spbb25^2+2*spbb12*spaa13*spbb35^2-107/54*spaa15*spbb15*spbb25*spbb35+3/2*spaa23*spbb23*spbb25*spbb35+425/27*spaa25*spbb25^2*spbb35))/(spbb14*spbb23*spbb25*spaa34*spbb35)+
(-265/27*spbb12*spaa14)/(spbb23*spaa34)+
(+769/54),
(-29/9*spbb12^2*spaa15^2*spbb15*spbb34*spaa35*spbb35^2)/(spbb14*spbb23^2*spab5125^3)+
(-4*spaa14*spbb15*spaa34*spbb34^3*spaa35)/(spaa12*spbb14*spbb23*spab4124^2)+
(+4*spbb12*spaa14*spaa15*spbb15*spaa34*spbb34^3)/(spaa12*spbb14*spbb23^2*spab4124^2)+
(spbb12^2*spaa15*spbb35*(-17/18*spaa12*spbb14+49/36*spaa23*spbb34))/(spbb14*spbb23*spab5125^2)+
(spbb12^2*spaa15*spbb34*spbb35*(-73/18*spaa12^2*spbb12-61/18*spaa12*spaa13*spbb13-161/36*spaa12*spaa14*spbb14+2/3*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb23^2*spab5125^2)+
(+6*spaa14*spbb15*spaa34*spbb34^3)/(spaa12*spbb14*spbb23*spbb35*spab4124)+
(spaa14*spbb15*spbb34^3*spaa45*(6*spbb12*spaa13+8*spbb24*spaa34))/(spaa12*spbb14*spbb23^2*spaa35*spbb35*spab4124)+
(spbb34*(163/36*spaa12*spbb13*spbb24*spaa34^2-187/72*spbb12*spaa13^2*spbb13*spaa24-103/72*spaa13^2*spbb13^2*spaa34-163/72*spbb12*spaa13*spaa14*spbb14*spaa24-235/36*spaa13*spbb13*spaa14*spbb14*spaa34-187/72*spbb12*spaa13*spaa23*spbb23*spaa24-103/36*spaa13*spbb13*spaa23*spbb23*spaa34-163/72*spbb12*spaa13*spaa24^2*spbb24-191/24*spaa13*spbb13*spaa24*spbb24*spaa34-343/72*spaa14^2*spbb14^2*spaa34-343/72*spaa14*spbb14*spaa24*spbb24*spaa34-223/36*spaa14*spbb14*spaa34^2*spbb34-103/72*spaa23^2*spbb23^2*spaa34-103/72*spaa23*spbb23*spaa24*spbb24*spaa34))/(spaa12*spbb14*spbb23*spaa34*spab5125)+
(spbb24*spbb34*spbb35*spaa45*(-5/3*spaa13*spbb13*spaa34*spaa35-1*spaa14*spbb14*spaa34*spaa35+1/3*spaa14*spbb15*spaa35^2-3*spbb14*spaa15*spaa34^2-4*spaa34^2*spbb34*spaa35))/(spaa12*spbb14*spbb23^2*spaa34*spaa35*spab5125)+
(spbb12*spaa15*spbb34*(-1/3*spbb12*spaa13*spaa24+2/3*spaa13*spbb13*spaa34-1/3*spaa24*spbb24*spaa34+11/3*spaa34^2*spbb34))/(spaa12*spbb14*spbb23^2*spaa34*spaa35)+
(-2*spbb13*spbb45*spab5125)/(spbb14*spaa35*spbb35^2)+
(spbb34*(223/72*spbb12*spaa13^2*spbb13*spaa24-2*spaa13^2*spbb13^2*spaa34+5/6*spbb12*spaa13*spaa14*spbb14*spaa24-185/72*spaa13*spbb13*spaa14*spbb14*spaa34+223/72*spbb12*spaa13*spaa23*spbb23*spaa24-2*spaa13*spbb13*spaa23*spbb23*spaa34+5/6*spbb12*spaa13*spaa24^2*spbb24-41/36*spaa13*spbb13*spaa24*spbb24*spaa34-271/72*spaa14^2*spbb14^2*spaa34+17/72*spaa14*spbb14*spaa24*spbb24*spaa34+103/72*spaa23*spbb23*spaa24*spbb24*spaa34+4*spaa24^2*spbb24^2*spaa34))/(spaa12*spbb14*spbb23*spaa34*spaa35*spbb35)+
(spbb12*spbb34*(5/6*spbb12*spaa13*spaa24-343/72*spaa13*spbb13*spaa34-39/8*spaa23*spbb23*spaa34+5*spaa24*spbb24*spaa34+89/36*spaa34^2*spbb34))/(spbb14*spbb23*spaa34*spaa35*spbb35)+
(+271/72*spbb12*spaa15)/(spbb23*spaa35)+
(-127/72*spaa12*spbb12-385/72*spaa13*spbb13-385/72*spaa23*spbb23)/(spaa35*spbb35)+
(-51/8),
(-26/9*spbb12^2*spaa15^2*spbb15*spbb34*spaa35*spbb35^2)/(spbb14*spbb23^2*spab5125^3)+
(spbb15*spbb34*(-2*spbb12^2*spaa13*spaa15*spaa25-2*spaa13*spbb13*spbb23*spaa35^2-4*spbb12*spaa15^2*spbb15*spaa35-4*spbb12*spaa15*spaa25*spbb25*spaa35-6*spbb12*spaa15*spaa35^2*spbb35-2*spaa23*spbb23^2*spaa35^2))/(spbb14*spbb23*spaa35*spab4124^2)+
(-2*spbb12^2*spaa13*spbb13*spaa15^2*spbb15*spbb34)/(spbb14*spbb23^2*spaa35*spab4124^2)+
(+11/3*spbb12^2*spaa15*spaa23*spbb34*spbb35)/(spbb14*spbb23*spab5125^2)+
(-11/3*spaa12*spbb12^2*spaa15*spbb35)/(spbb23*spab5125^2)+
(spaa15*spbb12^2*spbb35^2*(5/6*spbb14*spaa15-14/9*spbb24*spaa25))/(spbb14*spbb23^2*spab5125^2)+
(spbb15*spbb34*(-2*spaa12^2*spbb12^2*spbb24-2*spaa12*spbb12^2*spaa13*spbb34+1*spbb24*spaa34^2*spbb34^2))/(spbb14*spbb23*spaa35*spbb35*spbb45*spab4124)+
(-1*spbb12*spaa13*spaa14*spbb15*spaa23*spbb34^3)/(spaa12*spbb14*spbb23*spaa35*spbb35*spbb45*spab4124)+
(spbb12*spaa13*spaa14*spbb15*spbb34^3*(1*spaa12*spbb12-1*spaa13*spbb13))/(spaa12*spbb14*spbb23^2*spaa35*spbb35*spbb45*spab4124)+
(-77/18*spaa13*spbb34*spaa35*spbb35^2)/(spaa12*spbb23*spbb45*spab5125)+
(spbb34*(5/6*spaa12*spbb12*spaa15*spbb15^2*spbb25*spbb34-10/3*spaa12*spbb13*spbb14*spaa15*spbb15*spbb25^2-14/3*spaa12*spbb13*spaa15*spbb15^2*spbb24*spbb25+8*spaa12*spaa15*spbb15^3*spbb23*spbb24-3/2*spaa13*spbb13*spbb14*spaa15*spbb15*spbb25*spbb35-49/6*spaa13*spbb13*spaa15*spbb15^2*spbb24*spbb35-23/3*spaa13*spbb15^2*spbb23*spbb24*spaa25*spbb35+77/18*spaa13*spbb13*spbb15*spbb24*spaa35*spbb35^2-2*spbb13*spbb14*spaa15*spaa23*spbb25^2*spbb35-34/9*spbb14*spaa15*spbb15*spbb25*spaa35*spbb35^2-61/18*spaa15*spbb15^2*spbb24*spaa35*spbb35^2))/(spaa12*spbb14*spbb15*spbb23^2*spbb45*spab5125)+
(spbb34*(-77/18*spaa12^2*spbb12^3*spbb45+77/18*spaa12^2*spbb12^2*spbb14*spbb25+217/18*spaa12*spbb12^2*spaa14*spbb14*spbb45-43/18*spaa12*spbb12*spaa14*spbb14^2*spbb25+1/2*spaa12*spbb12^2*spaa15*spbb15*spbb45-77/18*spaa12*spbb12^2*spaa24*spbb24*spbb45+77/18*spaa12*spbb12*spbb14*spaa24*spbb24*spbb25+55/6*spbb12*spaa14^2*spbb14^2*spbb45-43/6*spaa14^2*spbb14^3*spbb25-23/3*spbb12*spaa14*spbb14*spaa15*spbb15*spbb45+101/6*spbb12*spaa14*spbb14*spaa24*spbb24*spbb45-43/6*spaa14*spbb14^2*spaa24*spbb24*spbb25+23/3*spbb12^2*spaa14*spaa25*spbb45^2+1/2*spbb12*spaa15^2*spbb15^2*spbb45))/(spaa12*spbb14*spbb15*spbb23^2*spaa35*spbb45)+
(+1*spbb13*spaa45*spbb45^2)/(spbb14*spaa35*spbb35^2)+
(spaa15*spbb35*(-52/3*spbb12*spaa23+29/3*spbb14*spaa34))/(spaa12*spbb15*spbb23*spaa35)+
(spbb12*spbb34*(-122/9*spaa12*spbb12-1/2*spaa13*spbb13-11/18*spaa23*spbb23-217/18*spaa24*spbb24))/(spbb14*spbb23*spaa35*spbb35)+
(spbb12*(2*spaa13*spbb13+23/3*spaa23*spbb23-2*spaa24*spbb24))/(spbb15*spbb23*spaa35)+
(565/18*spaa12*spbb12*spbb24+271/18*spbb12*spaa13*spbb34+95/6*spaa14*spbb14*spbb24+95/6*spaa24*spbb24^2)/(spbb23*spaa35*spbb45)+
(-131/9*spaa12*spbb12-29/18*spaa13*spbb13-29/18*spaa23*spbb23)/(spaa35*spbb35)+
(-5),
(+4*spbb12*spaa25*spbb25^2*spbb34^2*spaa45^2*spbb45)/(spbb14*spbb23^2*spab5125^3)+
(+4*spbb12*spbb13^2*spaa15^3*spbb15*spbb45)/(spbb14*spbb23^2*spaa25*spab1251^2)+
(+4*spaa12*spbb12*spbb15*spbb24*spbb34*spaa45)/(spbb14*spbb23*spab4124^2)+
(+4*spbb12^2*spaa14*spaa15*spbb15*spbb34^2)/(spbb14*spbb23^2*spab4124^2)+
(-2/3*spbb12*spaa23*spaa25*spbb25^2*spbb34*spaa45)/(spbb14*spbb23*spaa34*spab5125^2)+
(+6*spaa12*spbb12^2*spaa23*spbb25*spbb34*spaa45)/(spbb14*spbb23*spaa34*spab5125^2)+
(-7/3*spaa12*spbb12*spbb25*spbb34*spaa45)/(spbb23*spab5125^2)+
(spbb12*spbb25*spbb34*spaa45*(10/3*spaa12^2*spbb12^2+8/3*spaa12*spbb12*spaa13*spbb13-1/3*spaa12*spbb12*spaa14*spbb14-2/3*spaa13^2*spbb13^2-2/3*spaa13*spbb13*spaa14*spbb14))/(spbb14*spbb23^2*spaa34*spab5125^2)+
(+2*spbb12*spbb13*spaa15^2*spbb15*spaa34*spbb45)/(spbb14*spbb23*spaa25*spbb25*spaa34*spab1251)+
(+2*spbb12^2*spbb13*spaa15^2*spaa24*spbb25*spbb45)/(spbb14*spbb23^2*spaa25*spbb25*spaa34*spab1251)+
(+4*spbb12*spaa13*spbb15*spbb34*spaa45)/(spbb14*spbb23*spaa34*spab4124)+
(-4*spbb12^2*spaa14*spaa15*spbb15*spbb34)/(spbb14*spbb23^2*spaa34*spab4124)+
(+1*spaa12^2*spbb12^3*spaa23^2)/(spbb14*spaa25*spaa34^2*spbb45*spab5125)+
(-1*spaa12^2*spbb12*spbb14)/(spaa25*spbb45*spab5125)+
(+1/3*spaa12*spbb12^2*spaa15^2*spbb15^2*spaa23)/(spbb14*spbb23*spaa25*spaa34^2*spbb45*spab5125)+
(+1/3*spbb12*spaa23^2*spaa25*spbb25^2)/(spbb14*spaa34^2*spbb45*spab5125)+
(+2/3*spbb12*spaa13*spbb13*spaa23*spbb25*spab1251)/(spbb14*spbb23*spaa34^2*spbb45*spab5125)+
(-2*spaa12^2*spbb12^2*spaa45)/(spbb23*spaa25*spaa34*spab5125)+
(+8*spbb12*spaa15*spbb15*spaa23*spbb34*spaa45)/(spbb14*spbb23*spaa25*spaa34*spab5125)+
(-3*spaa12*spbb12*spaa15*spbb15*spaa45)/(spbb23*spaa25*spaa34*spab5125)+
(+13/3*spbb12*spbb13*spaa15*spaa23*spbb34)/(spbb14*spbb23*spaa25*spab5125)+
(-3*spbb12*spaa15*spaa23*spbb34*spbb35)/(spbb23*spaa25*spbb45*spab5125)+
(+3*spaa12*spbb12*spaa15*spbb15*spbb34)/(spbb23*spaa25*spbb45*spab5125)+
(-4*spbb12*spbb13*spaa15*spaa23^2*spbb25*spbb34)/(spbb14*spbb23*spaa25*spaa34*spbb45*spab5125)+
(+11/3*spaa12*spbb12*spbb13*spaa15*spaa23*spbb25)/(spbb23*spaa25*spaa34*spbb45*spab5125)+
(spbb12*spaa15*spbb25*(-5/3*spaa12^2*spbb12^2*spbb13*spaa23+4*spaa12^2*spbb12^2*spbb14*spaa24+5*spaa12^2*spbb12*spbb13*spbb14*spaa34-13/3*spaa12*spbb12*spaa13*spbb13^2*spaa23+4*spaa12*spaa13*spbb13^2*spbb14*spaa34+1/3*spaa12*spbb12*spbb13*spaa14*spbb14*spaa23+1/3*spaa13^2*spbb13^3*spaa23+1/3*spaa13*spbb13^2*spaa14*spbb14*spaa23))/(spbb14*spbb23^2*spaa25*spaa34^2*spbb45*spab5125)+
(-1/3*spbb12*spaa15^2*spbb15^2*spbb34)/(spbb14*spbb23^2*spaa25*spaa34*spbb45)+
(-11/3*spbb12*spaa15*spbb15*spbb34^2)/(spbb14*spbb23^2*spaa25*spbb45)+
(-1/3*spbb12*spaa15^2*spbb15*spaa23*spbb34*spbb35)/(spaa12*spbb14*spbb23^2*spaa25*spaa34*spbb45)+
(-10/3*spbb12*spaa15^2*spbb15*spbb35)/(spbb23^2*spaa25*spaa34*spbb45)+
(-11/3*spbb12*spaa15*spbb25*spbb35)/(spbb23^2*spaa34*spbb45)+
(+22/3*spbb12*spaa15*spbb34*spbb35)/(spbb23^2*spaa25*spbb45)+
(-13/3*spbb12*spaa13*spbb13*spaa15*spbb35)/(spbb23^2*spaa25*spaa34*spbb45)+
(-4*spbb12*spbb13*spaa15*spaa23*spbb25*spbb35)/(spbb15*spbb23^2*spaa25*spaa34*spbb45)+
(+1/3*spbb12*spaa15^2*spaa23*spbb35^2)/(spaa12*spbb23^2*spaa25*spaa34*spbb45)+
(+1*spaa12*spbb12^2*spbb13*spaa15)/(spbb14*spbb23^2*spaa25*spaa34)+
(spbb12^2*spaa15*(-4*spaa12^3*spbb12*spbb15-17/3*spaa12^2*spaa13*spbb13*spbb15-4*spaa12^2*spaa15*spbb15^2+14/3*spaa12*spaa13*spbb13*spaa23*spbb35+1/3*spaa12*spaa13*spbb15*spaa25*spbb35-1/3*spaa13*spaa23*spaa25*spbb35^2))/(spaa12*spbb14*spbb23^2*spaa25*spaa34^2*spbb45)+
(+2*spbb12*spaa15*spbb15*spbb45)/(spbb14*spaa25*spbb25^2)+
(spbb12*spaa23*(-1/3*spaa12^2*spbb12^2-16/3*spaa12*spbb12*spaa13*spbb13-1/3*spaa12*spbb12*spaa14*spbb14-1*spaa12*spbb12*spaa23*spbb23-13/3*spaa13^2*spbb13^2-13/3*spaa13*spbb13*spaa14*spbb14-1/3*spbb12*spaa13*spaa24*spbb34))/(spbb14*spbb23*spaa25*spaa34^2*spbb45)+
(spbb12*(-25/3*spaa12^2*spbb12^2-15*spaa12*spbb12*spaa13*spbb13-131/9*spaa12*spbb12*spaa23*spbb23-19/3*spaa12*spbb12*spaa24*spbb24-3*spaa13^2*spbb13^2-110/9*spaa13*spbb13*spaa23*spbb23-10*spbb12*spaa13*spaa24*spbb34-56/9*spaa23^2*spbb23^2-56/9*spaa23*spbb23*spaa24*spbb24))/(spbb14*spbb23*spaa25*spbb25*spaa34)+
(7*spaa12^2*spbb12^2+41/3*spaa12*spbb12*spaa13*spbb13+1/3*spaa12*spbb12*spaa14*spbb14-2*spaa12*spbb12*spaa24*spbb24+3*spaa13^2*spbb13^2+2*spbb12*spaa13*spaa24*spbb34)/(spbb23*spaa25*spaa34*spbb45)+
(17/3*spaa12*spbb15*spbb25*spaa35+83/9*spaa13^2*spbb13*spbb15+110/9*spaa13*spaa15*spbb15^2+59/9*spaa13*spbb13*spaa23*spbb25+110/9*spaa13*spbb15*spaa35*spbb35-17/3*spaa23^2*spbb23*spbb25-17/3*spaa23*spbb25*spaa35*spbb35)/(spaa25*spbb25*spaa34*spbb45)+
(+110/9*spaa13*spbb15)/(spaa34*spbb45)+
(-62/9),
(+2/3*spbb12*spbb13^2*spaa15^3*spbb15*spbb45)/(spbb14*spbb23^2*spaa25*spab1251^2)+
(spbb15*spbb45*(-4/3*spaa12*spbb12*spbb13*spaa15^2-4/3*spaa12*spbb12*spaa15*spbb23*spaa25+2/3*spaa12*spbb13*spaa15*spbb23*spaa35+2/3*spaa12*spbb23^2*spaa25*spaa35+2/3*spbb12*spaa15^2*spaa25*spbb35))/(spaa12*spbb14*spbb23*spab4124^2)+
(+2/3*spbb12*spbb13*spaa15^3*spbb15*spbb35*spbb45)/(spaa12*spbb14*spbb23^2*spab4124^2)+
(+5/9*spbb12*spaa15*spaa25*spbb25*spbb34*spaa35*spbb35^2)/(spaa12*spbb14*spbb23^2*spab5125^2)+
(+1/3*spbb12*spbb13*spaa15^2*spbb15*spaa34*spbb45)/(spbb14*spbb23*spaa25*spbb25*spaa34*spab1251)+
(+1/3*spbb12^2*spbb13*spaa15^2*spaa24*spbb25*spbb45)/(spbb14*spbb23^2*spaa25*spbb25*spaa34*spab1251)+
(spbb15*spbb34^2*(1/3*spaa12*spbb12*spaa14-2/3*spaa12*spbb23*spaa34+1/3*spaa14*spaa34*spbb34))/(spaa12*spbb14*spbb23*spbb35*spab4124)+
(-1/3*spbb12*spaa14*spaa15*spbb15*spaa23*spbb34^2)/(spaa12*spbb14*spbb23*spaa35*spbb35*spab4124)+
(spbb12*spaa14*spaa15*spbb15*spbb34^2*(-2/3*spaa12*spbb12-1/3*spaa13*spbb13))/(spaa12*spbb14*spbb23^2*spaa35*spbb35*spab4124)+
(+1/6*spbb12^2*spaa13^2*spaa25^2*spbb35)/(spaa12*spbb14*spbb23*spaa34*spaa35*spab5125)+
(+1/6*spbb12^2*spaa15*spaa23*spbb34)/(spbb14*spbb23*spaa35*spab5125)+
(-1/6*spaa12*spbb12^2*spaa15)/(spbb23*spaa35*spab5125)+
(+1/6*spbb12^2*spaa15^2*spaa23^2*spbb35)/(spaa12*spbb14*spbb23*spaa34*spaa35*spab5125)+
(-1/3*spbb12^2*spaa13*spaa15*spaa23*spaa25*spbb35)/(spaa12*spbb14*spbb23*spaa34*spaa35*spab5125)+
(spbb12^2*spaa15*spbb35*(1/6*spaa12^2*spbb13*spaa35^2+1/6*spaa12*spbb12*spaa13*spaa25^2+5/6*spaa12*spaa15*spbb15*spaa25*spaa35+13/18*spaa12*spaa25*spaa35^2*spbb35-5/18*spaa13*spaa25^2*spaa35*spbb35))/(spaa12*spbb14*spbb23^2*spaa25*spaa34*spaa35*spab5125)+
(spbb12*spaa15*(25/18*spaa12^2*spbb12*spaa14*spbb14^2*spbb15+37/18*spaa12^2*spbb12*spbb14*spaa15*spbb15^2+5/3*spaa12^2*spbb12^2*spbb14*spaa24*spbb45-2/3*spaa12^2*spbb12*spbb14*spbb15*spaa24*spbb24-4/9*spaa12^2*spbb12^2*spbb15*spaa25*spbb45+17/18*spaa12*spaa14^2*spbb14^3*spbb15+37/18*spaa12*spaa14*spbb14^2*spaa15*spbb15^2+2/3*spaa12*spbb12*spaa14*spbb14^2*spaa24*spbb45-2/3*spaa12*spaa14*spbb14^2*spbb15*spaa24*spbb24+10/9*spaa12*spbb14*spaa15^2*spbb15^3-19/9*spaa12*spbb12*spbb14*spaa15*spbb15*spaa24*spbb45-11/18*spaa12*spbb12*spaa15*spbb15^2*spaa25*spbb45+20/9*spaa12*spbb12*spbb14*spaa24^2*spbb24*spbb45-2/3*spaa12*spbb14*spbb15*spaa24^2*spbb24^2+1*spaa12*spbb12^2*spaa24*spaa25*spbb45^2-5/18*spaa14*spbb14^2*spaa15*spbb15*spaa24*spbb45+5/9*spaa14*spbb14^2*spaa24^2*spbb24*spbb45-4/9*spbb14*spaa15^2*spbb15^2*spaa24*spbb45-1/6*spaa15^2*spbb15^3*spaa25*spbb45+5/9*spbb12*spbb14*spaa15*spaa24^2*spbb45^2+5/18*spbb12*spaa15*spbb15*spaa24*spaa25*spbb45^2+5/9*spbb14*spaa24^3*spbb24^2*spbb45+5/9*spbb12*spaa24^2*spbb24*spaa25*spbb45^2))/(spaa12*spbb14*spbb15*spbb23^2*spaa25*spaa34*spaa35*spbb45)+
(+1/3*spbb12*spaa15*spbb15*spbb45)/(spbb14*spaa25*spbb25^2)+
(+1/3*spbb15*spbb34*spaa45*spbb45)/(spbb14*spaa35*spbb35^2)+
(-47/18*spaa12^4*spbb12^4-89/18*spaa12^3*spbb12^3*spaa13*spbb13-46/9*spaa12^3*spbb12^3*spaa23*spbb23-53/9*spaa12^3*spbb12^3*spaa24*spbb24-5/2*spaa12^2*spbb12^2*spaa13^2*spbb13^2-61/9*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23-77/9*spaa12^2*spbb12^3*spaa13*spaa24*spbb34-80/27*spaa12^2*spbb12^2*spaa23^2*spbb23^2-70/9*spaa12^2*spbb12^2*spaa23*spbb23*spaa24*spbb24-77/18*spaa12^2*spbb12^2*spaa24^2*spbb24^2-1/3*spaa12*spbb12*spaa13^3*spbb13^3-8/3*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23-10/3*spaa12*spbb12^2*spaa13^2*spbb13*spaa24*spbb34-71/27*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^2-125/18*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa24*spbb34-71/18*spaa12*spbb12^2*spaa13*spaa24^2*spbb24*spbb34-25/54*spaa12*spbb12*spaa23^3*spbb23^3-115/54*spaa12*spbb12*spaa23^2*spbb23^2*spaa24*spbb24-8/3*spaa12*spbb12*spaa23*spbb23*spaa24^2*spbb24^2-1*spaa12*spbb12*spaa24^3*spbb24^3-1/3*spaa13^3*spbb13^3*spaa23*spbb23-1/3*spbb12*spaa13^3*spbb13^2*spaa24*spbb34-2/3*spaa13^2*spbb13^2*spaa23^2*spbb23^2-3/2*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa24*spbb34-5/6*spbb12^2*spaa13^2*spaa24^2*spbb34^2-1/3*spaa13*spbb13*spaa23^3*spbb23^3-1*spbb12*spaa13*spaa23^2*spbb23^2*spaa24*spbb34-1*spbb12*spaa13*spaa23*spbb23*spaa24^2*spbb24*spbb34-1/3*spbb12*spaa13*spaa24^3*spbb24^2*spbb34)/(spaa12*spbb14*spbb23*spaa25*spbb25*spaa34*spaa35*spbb35)+
(1*spbb12*spaa13^3*spbb13^2*spaa24+4/3*spbb12*spaa13^2*spbb13*spaa14*spbb14*spaa24+23/18*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa24+4/3*spaa13^2*spbb13^2*spaa23*spbb23*spaa34+11/18*spbb12^2*spaa13^2*spaa24^2*spbb34+3/2*spbb12*spaa13^2*spbb13*spaa24^2*spbb24+2*spaa13^2*spbb13^2*spaa24*spbb24*spaa34+1/3*spbb12*spaa13*spaa14^2*spbb14^2*spaa24+5/9*spbb12*spaa13*spaa14*spbb14*spaa24^2*spbb24+4/3*spaa13*spbb13*spaa14*spbb14*spaa24*spbb24*spaa34+4/3*spbb12*spaa13*spaa23^2*spbb23^2*spaa24+4/3*spaa13*spbb13*spaa23^2*spbb23^2*spaa34+13/9*spbb12*spaa13*spaa23*spbb23*spaa24^2*spbb24+2*spaa13*spbb13*spaa23*spbb23*spaa24*spbb24*spaa34+4/9*spbb12*spaa13*spaa24^3*spbb24^2+4/3*spaa13*spbb13*spaa24^2*spbb24^2*spaa34+1/3*spaa14^2*spbb14^2*spaa24*spbb24*spaa34+1/3*spaa14*spbb14*spaa24^2*spbb24^2*spaa34)/(spaa12*spbb15*spbb23*spaa25*spbb25*spaa34*spaa35)+
(spbb13*(-2/3*spaa12*spbb14*spbb24*spaa34-1*spaa13^2*spbb13*spbb14-1/3*spaa13*spaa14*spbb14^2-1*spbb12*spaa13*spaa23*spbb34+4/9*spaa13*spbb13*spaa23*spbb24-8/9*spaa23*spaa24*spbb24^2))/(spbb15*spbb23*spaa25*spaa35*spbb45)+
(22/3*spaa12^3*spbb12^3+221/18*spaa12^2*spbb12^2*spaa13*spbb13+62/9*spaa12^2*spbb12^2*spaa14*spbb14+257/18*spaa12^2*spbb12^2*spaa24*spbb24+58/9*spaa12*spbb12*spaa13^2*spbb13^2+46/9*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14+331/18*spaa12*spbb12^2*spaa13*spaa24*spbb34+13/6*spaa12*spbb12*spaa14^2*spbb14^2+82/9*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24+143/18*spaa12*spbb12*spaa24^2*spbb24^2+3/2*spaa13^3*spbb13^3+1/2*spaa13^2*spbb13^2*spaa14*spbb14+13/3*spbb12*spaa13^2*spbb13*spaa24*spbb34+17/3*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34+41/6*spbb12*spaa13*spaa24^2*spbb24*spbb34+2/3*spaa14^2*spbb14^2*spaa24*spbb24+4/3*spaa14*spbb14*spaa24^2*spbb24^2+2/3*spaa24^3*spbb24^3)/(spbb23*spaa25*spaa34*spaa35*spbb35*spbb45)+
(-115/54*spaa12*spaa13*spbb13*spbb15*spbb25*spaa35-29/18*spaa12*spaa15*spbb15^2*spbb25*spaa35-38/9*spaa12*spbb13*spaa23*spbb25^2*spaa35+14/3*spaa12*spbb15*spbb25*spaa35^2*spbb35-61/18*spaa13^3*spbb13^2*spbb15-115/18*spaa13^2*spbb13*spaa15*spbb15^2+67/27*spbb12*spaa13^2*spbb13*spaa23*spbb35+71/27*spaa13^2*spbb13^2*spaa23*spbb25-265/54*spaa13^2*spbb13*spbb15*spaa35*spbb35-29/6*spaa13*spaa15^2*spbb15^3-415/54*spaa13*spaa15*spbb15^2*spaa35*spbb35+206/27*spaa13*spbb13*spaa23^2*spbb23*spbb25-2*spaa13*spbb13*spaa23*spbb25*spaa35*spbb35-77/27*spaa13*spbb15*spaa35^2*spbb35^2+47/18*spaa23^3*spbb23^2*spbb25-19/9*spaa23^2*spbb23*spbb25*spaa35*spbb35-83/18*spaa23*spbb25*spaa35^2*spbb35^2)/(spaa25*spbb25*spaa34*spaa35*spbb35*spbb45)+
(-29/18*spbb24*spaa34)/(spbb25*spaa35)+
(spaa23*spbb25*(-8*spaa12*spbb12-679/54*spaa13*spbb13-29/6*spaa14*spbb14-395/27*spaa23*spbb23))/(spaa34*spaa35*spbb35*spbb45)+
(-133/54*spaa12*spbb14*spbb25+439/27*spaa14*spbb14*spbb45-17/6*spaa15*spbb15*spbb45+14/9*spaa24*spbb24*spbb45-151/9*spaa25*spbb25*spbb45)/(spaa35*spbb35*spbb45)+
(-6007/216),
(+8*spbb12*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb35^2)/(spbb14*spbb23^2*spbb45*spab5125^3)+
(-4*spaa12^2*spbb12^3*spaa13*spbb13)/(spbb14*spbb23*spaa34*spab1251^2)+
(+4*spaa12*spbb12^3*spaa14*spaa23*spbb34)/(spbb14*spbb23*spaa34*spab1251^2)+
(spbb12^3*spaa14*spbb34*(8*spaa12^2*spbb12+8*spaa12*spaa13*spbb13+4*spaa12*spaa24*spbb24+4*spaa13*spaa24*spbb34))/(spbb14*spbb23^2*spaa34*spab1251^2)+
(8*spaa12*spbb12^2*spbb14*spaa15^2*spbb15+8*spaa12*spbb12^2*spbb14*spaa15*spaa25*spbb25+4*spaa12*spbb12^2*spaa15*spbb15*spbb24*spaa25+4*spaa12*spbb12^2*spbb24*spaa25^2*spbb25+8*spbb12*spbb14*spaa15^3*spbb15^2+12*spbb12*spbb14*spaa15^2*spbb15*spaa25*spbb25+12*spbb12*spaa15^2*spbb15^2*spbb24*spaa25+4*spbb14^2*spaa15^2*spbb15*spbb25*spaa45+8*spbb12*spbb14*spaa15*spaa25^2*spbb25^2+12*spbb12*spaa15*spbb15*spbb24*spaa25^2*spbb25+8*spbb14^2*spaa15*spaa25*spbb25^2*spaa45+4*spbb12*spbb24*spaa25^3*spbb25^2+4*spbb14*spbb24*spaa25^2*spbb25^2*spaa45)/(spbb14*spbb23*spaa35*spab4124^2)+
(spbb12^2*spbb13*spaa15^2*spbb15*(-8*spaa12*spbb24-4*spaa13*spbb34))/(spbb14*spbb23^2*spaa35*spab4124^2)+
(+12*spbb12*spaa25*spbb25*spbb34*spaa35*spbb35)/(spbb14*spbb23*spab5125^2)+
(spbb12*spbb25*spbb34*spaa35*spbb35^2*(-8*spbb14*spaa15-24*spbb24*spaa25))/(spbb14*spbb23^2*spbb45*spab5125^2)+
(spaa12^2*spbb12^3*(-4*spaa12*spbb12+2*spaa13*spbb13-4*spaa23*spbb23-4*spaa24*spbb24))/(spbb14*spbb23*spaa25*spbb25*spaa34*spab1251)+
(+8*spbb12^2*spaa14*spaa23*spbb34)/(spbb14*spbb23*spaa34*spab1251)+
(+4*spbb12^2*spaa14*spaa15*spaa23^2*spbb34*spbb35)/(spaa12*spbb14*spbb23*spaa25*spbb25*spaa34*spab1251)+
(-10*spaa12*spbb12^3*spaa14*spaa23*spbb34)/(spbb14*spbb23*spaa25*spbb25*spaa34*spab1251)+
(-8*spaa12*spbb12^2*spaa14*spbb34)/(spbb23*spaa25*spbb25*spab1251)+
(spbb12^2*spaa14*spbb34*(-16*spaa12^3*spbb12^2-16*spaa12^2*spbb12*spaa13*spbb13-18*spaa12^2*spbb12*spaa24*spbb24-18*spaa12*spbb12*spaa13*spaa24*spbb34-4*spaa12*spaa24^2*spbb24^2-4*spaa13*spaa24^2*spbb24*spbb34))/(spaa12*spbb14*spbb23^2*spaa25*spbb25*spaa34*spab1251)+
(-4*spaa12^4*spbb12^4-6*spaa12^3*spbb12^3*spaa13*spbb13+14*spaa12^3*spbb12^3*spaa14*spbb14-2*spaa12^3*spbb12^3*spaa23*spbb23-22*spaa12^3*spbb12^2*spbb13*spbb24*spaa34-6*spaa12^2*spbb12^2*spaa13^2*spbb13^2-4*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spbb14-2*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23-18*spaa12^2*spbb12^3*spaa13*spaa24*spbb34-10*spaa12^2*spbb12*spaa13*spbb13^2*spbb24*spaa34-4*spaa12^2*spbb12^2*spaa14^2*spbb14^2+2*spaa12^2*spbb12^2*spaa23^2*spbb23^2-10*spaa12^2*spbb12*spbb13*spaa23*spbb23*spbb24*spaa34-4*spaa12*spbb12*spaa13^3*spbb13^3-6*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23-8*spaa12*spbb12^2*spaa13^2*spbb13*spaa24*spbb34-2*spaa12*spaa13^2*spbb13^3*spbb24*spaa34-2*spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa24*spbb34-2*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^2-4*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa24*spbb34-4*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24*spaa34-2*spaa12*spbb13*spaa23^2*spbb23^2*spbb24*spaa34-4*spbb12*spaa13^3*spbb13^2*spaa24*spbb34-2*spbb12*spaa13^2*spbb13*spaa14*spbb14*spaa24*spbb34-2*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa24*spbb34+2*spbb12^2*spaa13^2*spaa24^2*spbb34^2)/(spaa12*spbb14*spbb23*spaa34*spaa35*spbb35*spab4124)+
(spbb12*spaa13*spbb13*spaa14*spaa15*spbb15*spbb34*(6*spaa12*spbb12+2*spaa13*spbb13))/(spaa12*spbb14*spbb23^2*spaa34*spaa35*spbb35*spab4124)+
(-2*spbb12*spbb34*spaa35*spbb35)/(spbb14*spbb23*spab5125)+
(+2*spbb12*spaa15*spaa25*spaa34*spbb34*spbb45)/(spaa12*spbb14*spbb23*spaa35*spab5125)+
(spbb12*spaa15*spbb34*spbb35*(16*spaa12*spbb12*spaa25*spaa35-3*spaa12*spbb13*spaa35^2+11*spbb12*spaa13*spaa25^2-12*spaa15*spbb15*spaa25*spaa35+1*spaa25*spaa35^2*spbb35))/(spaa12*spbb14*spbb23^2*spaa25*spaa35*spab5125)+
(spbb12*spbb34*(8*spaa12^3*spbb12^3*spaa23-8*spaa12^3*spbb12^2*spbb14*spaa34+16*spaa12^2*spbb12^2*spaa13*spbb13*spaa23-12*spaa12^2*spbb12*spaa13*spbb13*spbb14*spaa34+11*spaa12^2*spbb12^2*spaa23*spaa24*spbb24+61*spaa12^2*spbb12^2*spaa23*spaa34*spbb34-11*spaa12^2*spbb12*spbb14*spaa24*spbb24*spaa34-45*spaa12^2*spbb12*spbb14*spaa34^2*spbb34+8*spaa12*spbb12*spaa13^2*spbb13^2*spaa23-4*spaa12*spaa13^2*spbb13^2*spbb14*spaa34+35*spaa12*spbb12*spaa13*spbb13*spaa23*spaa34*spbb34-18*spaa12*spaa13*spbb13*spbb14*spaa34^2*spbb34+12*spaa12*spbb12^2*spaa14*spaa23^2*spbb34+6*spaa12*spbb12*spaa23*spaa24^2*spbb24^2+58*spaa12*spbb12*spaa23*spaa24*spbb24*spaa34*spbb34+51*spaa12*spbb12*spaa23*spaa34^2*spbb34^2-8*spaa12*spbb14*spaa24^2*spbb24^2*spaa34-37*spaa12*spbb14*spaa24*spbb24*spaa34^2*spbb34-13*spaa12*spbb14*spaa34^3*spbb34^2+1*spaa13^2*spbb13^2*spaa23*spaa34*spbb34+5*spbb12*spaa13*spbb13*spaa14*spaa23^2*spbb34+15*spaa13*spbb13*spaa23*spaa34^2*spbb34^2+2*spbb12*spaa14*spaa23^2*spaa24*spbb24*spbb34+21*spbb12*spaa14*spaa23^2*spaa34*spbb34^2+12*spaa23*spaa24^2*spbb24^2*spaa34*spbb34+25*spaa23*spaa24*spbb24*spaa34^2*spbb34^2+13*spaa23*spaa34^3*spbb34^3))/(spaa12*spbb14*spbb15*spbb23^2*spaa25*spaa34*spaa35*spbb45)+
(-2*spaa15*spbb15^2*spbb24)/(spbb14*spaa25*spbb25^2)+
(-2*spbb15*spbb34*spaa45*spbb45)/(spbb14*spaa35*spbb35^2)+
(spbb12*spaa25*(-1*spaa13^2*spbb13*spbb15+14*spaa13*spaa15*spbb15^2+5*spbb12*spaa13*spaa23*spbb35-11*spaa13*spbb13*spaa23*spbb25+15*spaa13*spbb15*spaa25*spbb25-12*spaa23^2*spbb23*spbb25+1*spaa23*spaa25*spbb25^2))/(spaa12*spbb14*spbb15*spbb23*spaa34*spaa35)+
(spbb12*(-1*spaa12^3*spbb12^3+50*spaa12^2*spbb12^2*spaa13*spbb13+338/9*spaa12^2*spbb12^2*spaa23*spbb23+4*spaa12^2*spbb12^2*spaa24*spbb24+6*spaa12*spbb12*spaa13^2*spbb13^2+743/9*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+74*spaa12*spbb12^2*spaa13*spaa24*spbb34+142/3*spaa12*spbb12*spaa23^2*spbb23^2+496/9*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24+3*spaa12*spbb12*spaa24^2*spbb24^2+7*spaa13^2*spbb13^2*spaa23*spbb23+6*spbb12*spaa13^2*spbb13*spaa24*spbb34+196/9*spaa13*spbb13*spaa23^2*spbb23^2+482/9*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34+24*spbb12*spaa13*spaa24^2*spbb24*spbb34+97/9*spaa23^3*spbb23^3+79/3*spaa23^2*spbb23^2*spaa24*spbb24+122/9*spaa23*spbb23*spaa24^2*spbb24^2-2*spaa24^3*spbb24^3))/(spbb14*spbb23*spaa25*spbb25*spaa34*spaa35*spbb35)+
(spbb12*(-9*spaa12^2*spbb12*spbb14-10*spaa12*spaa14*spbb14^2-11*spaa12*spbb12*spaa23*spbb34+16*spaa12*spbb13*spaa23*spbb24+12*spaa13*spbb14*spaa24*spbb34-44*spaa23^2*spbb23*spbb34-18*spaa23*spaa24*spbb24*spbb34))/(spbb15*spbb23*spaa25*spaa35*spbb45)+
(-40*spaa12^3*spbb12^3-11*spaa12^2*spbb12^2*spaa13*spbb13-48*spaa12^2*spbb12^2*spaa14*spbb14-79*spaa12^2*spbb12^2*spaa24*spbb24+30*spaa12*spbb12*spaa13^2*spbb13^2+13*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14+8*spaa12*spbb12^2*spaa13*spaa24*spbb34-29*spaa12*spbb12*spaa14^2*spbb14^2-66*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24-39*spaa12*spbb12*spaa24^2*spbb24^2+1*spaa13^3*spbb13^3+1*spaa13^2*spbb13^2*spaa14*spbb14+26*spbb12*spaa13^2*spbb13*spaa24*spbb34+28*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34+26*spbb12*spaa13*spaa24^2*spbb24*spbb34-4*spaa14^2*spbb14^2*spaa24*spbb24-8*spaa14*spbb14*spaa24^2*spbb24^2-4*spaa24^3*spbb24^3)/(spbb23*spaa25*spaa34*spaa35*spbb35*spbb45)+
(-353/9*spaa12*spaa13*spbb13*spbb15*spbb25*spaa35+21*spaa12*spaa15*spbb15^2*spbb25*spaa35+44*spaa12*spbb13*spaa23*spbb25^2*spaa35-31*spaa12*spbb15*spbb25*spaa35^2*spbb35+42*spaa13^3*spbb13^2*spbb15+89*spaa13^2*spbb13*spaa15*spbb15^2-227/9*spbb12*spaa13^2*spbb13*spaa23*spbb35+506/9*spaa13^2*spbb13^2*spaa23*spbb25+628/9*spaa13^2*spbb13*spbb15*spaa35*spbb35+46*spaa13*spaa15^2*spbb15^3+682/9*spaa13*spaa15*spbb15^2*spaa35*spbb35+2*spbb12*spaa13*spaa23^2*spbb23*spbb35-79/9*spaa13*spbb13*spaa23^2*spbb23*spbb25-4*spbb12*spaa13*spaa23*spaa35*spbb35^2+92*spaa13*spbb13*spaa23*spbb25*spaa35*spbb35+250/9*spaa13*spbb15*spaa35^2*spbb35^2-23*spaa23^3*spbb23^2*spbb25+27*spaa23^2*spbb23*spbb25*spaa35*spbb35+46*spaa23*spbb25*spaa35^2*spbb35^2)/(spaa25*spbb25*spaa34*spaa35*spbb35*spbb45)+
(+130/9*spbb24*spaa34)/(spbb25*spaa35)+
(spaa23*spbb25*(1346/9*spaa12*spbb12+97/3*spaa13*spbb13+46*spaa14*spbb14+223/3*spaa23*spbb23))/(spaa34*spaa35*spbb35*spbb45)+
(79/9*spaa12*spbb14*spbb25-340/9*spaa14*spbb14*spbb45-65*spaa15*spbb15*spbb45+132*spaa24*spbb24*spbb45+797/9*spaa25*spbb25*spbb45)/(spaa35*spbb35*spbb45)+
(+286/9)}

==> anc/TwoLoopSpinorRemainders/uubddbg_pmmpp_Nf2.txt <==
rationalSpinorBasis["uubddbg","pmmpp","Nf2"]=
{(+1/108),
(+4/9*spbb12^2*spaa15^2*spbb15*spbb34*spaa35*spbb35^2)/(spbb14*spbb23^2*spab5125^3)+
(-2/3*spbb12^2*spaa15*spaa23*spbb34*spbb35)/(spbb14*spbb23*spab5125^2)+
(+2/3*spaa12*spbb12^2*spaa15*spbb35)/(spbb23*spab5125^2)+
(+4/9*spbb12^2*spaa15*spbb24*spaa25*spbb35^2)/(spbb14*spbb23^2*spab5125^2)+
(spbb12*(-2/3*spaa12*spbb13*spbb24-2/3*spaa13*spbb13*spbb34-4/9*spaa14*spbb14*spbb34-4/9*spaa24*spbb24*spbb34))/(spbb14*spbb23*spab5125)+
(-4/9*spbb12^2*spaa14*spbb34^2)/(spbb14*spbb23^2*spab5125)+
(+4/9*spbb13*spbb24)/(spbb14*spbb23),
(spbb12^2*spaa25*spbb45*(40/27*spaa12*spbb23-80/27*spaa14*spbb34))/(spbb14*spbb23*spab5125^2)+
(+40/27*spbb12^2*spaa14^2*spaa25*spbb34^2*spbb45)/(spaa12*spbb14*spbb23^2*spab5125^2)+
(spbb12*spaa15*spbb45*(40/27*spaa12*spbb12*spaa24+20/9*spaa12*spbb13*spaa34+20/27*spaa23*spbb23*spaa24+20/27*spaa24^2*spbb24))/(spaa12*spbb14*spbb23*spaa34*spab5125)+
(spbb12*spbb13*spaa14*spaa15*spbb45*(-20/9*spaa12*spbb12-20/27*spaa13*spbb13-20/27*spaa14*spbb14))/(spaa12*spbb14*spbb23^2*spaa34*spab5125)+
(-40/27*spbb12*spaa14*spbb34*spab1231)/(spaa12*spbb14*spbb23^2*spaa34)+
(-20/27*spbb12*spaa13*spaa24*spbb34)/(spaa12*spbb14*spbb23*spaa34)+
(-20/27*spbb12*spaa24*spbb24)/(spbb14*spbb23*spaa34)+
(+40/27*spbb12*spaa14)/(spbb23*spaa34)+
(+100/81)}

==> anc/TwoLoopSpinorRemainders/uubddbg_pmpmp_Nf0.txt <==
rationalSpinorBasis["uubddbg","pmpmp","Nf0"]=
{(+1/2),
(+2/3*spbb12*spbb45)/(spbb14*spbb25),
(+1/2*spbb12*spbb34*spab4154)/(spbb13*spaa24*spbb24^2)+
(-1/2*spbb12*spbb34)/(spbb13*spbb24)+
(+10/3),
(-1*spbb12*spbb34*spab4154)/(spbb13*spaa24*spbb24^2),
(+1/3*spbb12^2*spbb34^2)/(spbb13^2*spbb24^2)+
(-2/3*spbb12*spbb34)/(spbb13*spbb24),
(+5/2*spbb12^2*spbb45^2)/(spbb15^2*spbb24^2)+
(+2*spbb12*spbb45)/(spbb15*spbb24),
(+1/2*spaa23*spbb23*spbb25*spbb34)/(spaa24*spbb24^2*spbb35)+
(spbb15*(1/2*spaa23*spbb23^2*spbb45-1/2*spaa23*spbb23*spbb24*spbb35+1/2*spbb23*spaa24*spbb24*spbb45+15/4*spaa24*spbb24^2*spbb35))/(spbb14*spaa24*spbb24*spbb25*spbb35)+
(-1/2*spbb23*spbb45)/(spbb24*spbb35)+
(-1/4),
(-1/2*spbb12^2*spaa15*spbb34*spbb45)/(spbb13*spbb24^2*spab1231)+
(+17/6*spbb12^2*spbb34^2)/(spbb13^2*spbb24^2)+
(+1/2*spbb12*spbb34*spab4154)/(spbb13*spaa24*spbb24^2)+
(-20/3*spbb12*spbb34)/(spbb13*spbb24)+
(+10/3),
(+1/3*spbb12*spbb23*spbb34*spbb45^2)/(spbb14*spbb24^2*spbb35^2)+
(+1/3*spbb12*spbb34*spbb45)/(spbb14*spbb24*spbb35),
(+1/4*spbb15*spbb25^2*spbb34^3)/(spbb14*spbb24^2*spbb35^3)+
(-3/4*spbb15*spbb25*spbb34^2)/(spbb14*spbb24*spbb35^2)+
(-3/4*spbb13*spbb45)/(spbb14*spbb35)+
(+11/8),
(-1/2*spbb13*spaa23^2*spbb23^2*spbb45)/(spbb14*spaa24^2*spbb24^2*spbb35)+
(-1*spbb13*spaa23*spbb23*spbb25*spbb34*spbb45)/(spbb14*spaa24*spbb24^2*spbb35^2)+
(-1*spbb13*spbb25*spbb34*spbb45)/(spbb14*spbb24*spbb35^2)+
(spbb23*spbb45*(-3/2*spaa12*spbb12*spbb15+3/2*spbb12*spaa23*spbb35-1*spbb15*spaa25*spbb25))/(spbb14*spaa24*spbb24*spbb25*spbb35)+
(+1/2*spbb23*spbb45)/(spbb24*spbb35),
(-4*spbb12*spaa15*spbb25*spbb34*spbb45*spab4154)/(spaa14*spbb14*spbb24^2*spbb35*spab5145)+
(-1/2*spbb12*spaa25*spaa34*spbb34*spbb45)/(spbb14*spaa24^2*spbb24^2)+
(spbb12*spbb34*(1/2*spaa12*spaa13*spbb13^2*spbb25-1/6*spaa12*spbb13*spaa15*spbb15*spbb25+5/3*spaa12*spbb13*spaa23*spbb23*spbb25+1*spaa13^2*spbb13^2*spbb35-7/2*spaa13*spbb13*spaa15*spbb15*spbb35+4*spaa13*spbb13*spaa23*spbb23*spbb35+1/2*spbb12*spaa13*spaa25*spbb35^2-1/2*spaa15^2*spbb15^2*spbb35-1/2*spaa23^2*spbb23^2*spbb35-1/2*spaa23*spbb23*spaa25*spbb25*spbb35-1*spaa23*spbb23*spaa35*spbb35^2))/(spbb13*spaa14*spbb14*spaa24*spbb24^2*spbb35)+
(-1*spaa12*spbb13*spbb25^2*spbb34*spab3123)/(spaa14*spbb14*spaa24*spbb24^2*spbb35^2)+
(-1*spbb13*spbb23*spbb45^2)/(spbb14*spbb24*spbb35^2)+
(spbb23*(1/2*spaa12*spbb12-1/2*spaa23*spbb23))/(spbb13*spaa14*spbb24)+
(1/2*spaa23*spbb23^2*spbb45+1/2*spaa23*spbb23*spbb24*spbb35+1/2*spaa24*spbb24^2*spbb35+1/2*spbb24*spaa25*spbb25*spbb35+1/2*spbb23*spaa34*spbb34*spbb45)/(spaa14*spbb14*spbb24*spbb35)+
(spbb13*spbb45*(-10/3*spaa12*spbb12-1/2*spaa23*spbb23-4/3*spaa24*spbb24))/(spbb14*spaa24*spbb24*spbb35)+
(+10/3*spaa12*spbb12)/(spaa24*spbb24)+
(+11/6*spbb23*spbb45)/(spbb24*spbb35),
(+13/6*spbb12*spbb14*spbb23*spbb34)/(spbb13^2*spbb24^2)+
(+1/2*spaa13*spbb23*spbb25*spbb34*spab1231)/(spaa14^2*spbb14*spbb24^2*spbb35)+
(-1/2*spbb23*spbb25*spbb34*spab1251)/(spbb13*spaa14*spbb24^2*spbb35)+
(-1*spbb23*spbb25*spbb34*spaa35*spbb45)/(spaa14*spbb14*spbb24^2*spbb35)+
(-1*spbb23*spbb25*spbb34*spbb45*spab1231)/(spaa14*spbb14*spbb24^2*spbb35^2)+
(+8/3*spbb12*spbb34)/(spbb13*spbb24)+
(spbb25*spbb34*(1/2*spaa12*spbb12+1/2*spaa13*spbb13-1*spaa23*spbb23))/(spaa14*spbb14*spbb24*spbb35)+
(+1/2*spbb25*spbb34)/(spbb24*spbb35),
(2/3*spaa12^3*spbb12^3*spbb14*spbb24+14/3*spaa12^2*spbb12^2*spaa13*spbb13*spbb14*spbb24-4/3*spaa12^2*spbb12^2*spaa13*spbb14^2*spbb23+2/3*spaa12^2*spbb12^2*spaa14*spbb14^2*spbb24+2/3*spaa12^2*spbb12^2*spbb13*spaa23*spbb24^2+2/3*spaa12^2*spbb12^2*spbb14*spaa24*spbb24^2+6*spaa12*spbb12*spaa13^2*spbb13^2*spbb14*spbb24-4*spaa12*spbb12*spaa13^2*spbb13*spbb14^2*spbb23+8/3*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14^2*spbb24-4/3*spaa12*spbb12*spaa13*spaa14*spbb14^3*spbb23+4/3*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb24^2+8/3*spaa12*spbb12*spaa13*spbb13*spbb14*spaa24*spbb24^2-4/3*spaa12*spbb12*spaa13*spbb14^2*spbb23*spaa24*spbb24+2*spaa13^3*spbb13^3*spbb14*spbb24-2*spaa13^3*spbb13^2*spbb14^2*spbb23+2*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb24-2*spaa13^2*spbb13*spaa14*spbb14^3*spbb23+2/3*spaa13^2*spbb13^3*spaa23*spbb24^2+2*spaa13^2*spbb13^2*spbb14*spaa24*spbb24^2-2*spaa13^2*spbb13*spbb14^2*spbb23*spaa24*spbb24)/(spbb14*spbb24*spab5125^3)+
(+2/3*spaa13^2*spbb14^2*spbb23^2*spab2132)/(spbb24^2*spab5125^3)+
(-5/3*spaa12^2*spbb12^2*spbb14*spbb24*spbb35+19/6*spaa12^2*spbb12*spbb13*spbb14*spbb24*spbb25-1/3*spaa12^2*spbb12*spbb13*spbb15*spbb24^2+1/6*spaa12^2*spbb12*spbb14^2*spbb23*spbb25+1/2*spaa12*spaa13*spbb13^2*spbb14*spbb24*spbb25+1/6*spaa12*spaa13*spbb13^2*spbb15*spbb24^2-2/3*spaa12*spaa13*spbb13*spbb14^2*spbb23*spbb25-7/3*spaa12*spbb12*spaa14*spbb14^2*spbb24*spbb35+7/2*spaa12*spbb13*spaa14*spbb14^2*spbb24*spbb25-9/2*spaa12*spbb13*spaa14*spbb14*spbb15*spbb24^2+1*spaa12*spaa14*spbb14^3*spbb23*spbb25-5/6*spaa12*spbb12*spbb14*spaa24*spbb24^2*spbb35+5/6*spaa12*spbb13*spbb14*spaa24*spbb24^2*spbb25-5/6*spaa12*spbb13*spbb15*spaa24*spbb24^3-1*spaa13^2*spbb13^2*spbb14*spbb25*spbb34+1/2*spaa13^2*spbb13^2*spbb15*spbb24*spbb34-5/2*spaa13*spbb13*spaa14*spbb14*spbb15*spbb24*spbb34-5/6*spaa13*spbb13*spbb15*spaa24*spbb24^2*spbb34-1*spaa13*spbb14^2*spbb23*spaa24*spbb25*spbb34-5/6*spaa14^2*spbb14^3*spbb25*spbb34-5/6*spaa14*spbb14*spbb15*spaa24*spbb24^2*spbb34)/(spbb14*spbb24*spbb35*spab5125^2)+
(spaa13*spbb14*spbb23*spbb25*spbb34*(2/3*spaa12*spbb12+1/2*spaa13*spbb13+2/3*spaa14*spbb14))/(spbb24^2*spbb35*spab5125^2)+
(+1*spbb15*spbb25^2*spbb34^3*spaa35)/(spbb14*spbb24^2*spbb35^2*spab5125)+
(3*spaa12*spbb12*spbb14*spbb24*spbb35-3*spaa12*spbb13*spbb14*spbb24*spbb25+19/6*spaa12*spbb13*spbb15*spbb24^2-2*spaa12*spbb14^2*spbb23*spbb25+1*spaa13*spbb13*spbb15*spbb24*spbb34-1*spaa14*spbb14^2*spbb24*spbb35+1*spaa14*spbb14^2*spbb25*spbb34+3*spaa14*spbb14*spbb15*spbb24*spbb34+13/6*spbb15*spaa24*spbb24^2*spbb34)/(spbb14*spbb24*spbb35*spab5125)+
(-1*spaa13*spbb14*spbb23*spbb25*spbb34)/(spbb24^2*spbb35*spab5125)+
(spbb15*spbb23*spbb34*(-1*spaa12*spbb12-1*spaa14*spbb14-1*spaa23*spbb23))/(spbb13*spaa24*spbb24^2*spbb35)+
(-1*spbb14*spbb23)/(spbb13*spbb24)+
(spbb13*spbb45*(-1*spaa23*spbb23+3/2*spaa24*spbb24))/(spbb14*spaa24*spbb24*spbb35)+
(1*spaa12*spbb12+1*spaa13*spbb13+1*spaa14*spbb14+2*spaa23*spbb23)/(spaa24*spbb24)+
(+2*spbb23*spbb45)/(spbb24*spbb35)+
(-17/3),
(+4*spbb12*spaa15*spbb25*spbb34*spbb45*spab1231)/(spaa14*spbb14*spbb24^2*spbb35*spab5145)+
(-2*spbb12*spaa13*spbb14*spbb23*spbb34)/(spbb13*spbb24^2*spab1231)+
(-247/18*spbb12*spbb14*spbb23*spbb34)/(spbb13^2*spbb24^2)+
(spbb23*spbb25*spbb34*(-5/3*spaa13*spbb13+5/3*spaa14*spbb14))/(spbb13*spaa14*spbb24^2*spbb35)+
(+1*spbb23*spbb25*spbb34*spbb45*spab1231)/(spaa14*spbb14*spbb24^2*spbb35^2)+
(-50/9*spbb12*spbb34)/(spbb13*spbb24)+
(-13/6*spbb25*spbb34*spab1231)/(spaa14*spbb14*spbb24*spbb35)+
(-5/3*spbb25*spbb34)/(spbb24*spbb35),
(+1*spbb12^2*spaa13^2*spbb15*spbb34^3)/(spbb14*spbb24^2*spbb35*spab3123^2)+
(+1*spbb14*spbb15*spbb23^2*spbb34)/(spbb13^2*spbb24^2*spbb35)+
(+2*spbb15*spbb23^2*spbb34*spaa35*spbb45)/(spbb13*spbb24^2*spbb35*spab3123)+
(spbb15*spbb23^2*spbb34*spbb45*(-1*spaa13*spbb13+1*spaa23*spbb23))/(spbb13*spbb24^2*spbb35^2*spab3123)+
(-2*spbb15*spbb23*spbb34*spbb45*spab3153)/(spbb14*spbb24*spbb35^2*spab3123)+
(+2*spbb15*spbb23*spbb34*spbb45)/(spbb14*spbb24*spbb35^2)+
(-2*spbb15*spbb23*spbb34)/(spbb13*spbb24*spbb35)+
(-3/2*spbb15*spbb34)/(spbb14*spbb35),
(+3/2*spbb13*spbb23^2*spbb45^3)/(spbb14*spbb24^2*spbb35^3)+
(+3/4*spbb14^2*spbb23^2)/(spbb13^2*spbb24^2)+
(spbb23*spbb34*(-1/3*spaa12*spbb12*spbb13*spaa23-1/2*spaa12*spbb12*spbb14*spaa24-5/2*spaa12*spbb13*spbb14*spaa34-2*spaa13*spbb13^2*spaa23-2*spbb13*spaa14*spbb14*spaa23-1/3*spbb13*spaa23^2*spbb23))/(spbb13*spaa24*spbb24^2*spaa25*spbb35)+
(spaa12*spbb15*spbb23*spbb34*(5/6*spaa12*spbb12+2*spaa13*spbb13+5/6*spaa23*spbb23))/(spaa24*spbb24^2*spaa25*spbb35^2)+
(spbb13*spbb45*(-2*spaa12*spbb13*spbb24-2*spaa13*spbb13*spbb34+11/4*spaa14*spbb14*spbb34-19/12*spaa23*spbb23*spbb34))/(spbb14*spbb24*spaa25*spbb35^2)+
(-1/2*spbb14*spbb23)/(spbb13*spbb24)+
(spbb13*spbb45*(-1/2*spaa23*spbb23-5/6*spaa24*spbb24))/(spbb14*spaa24*spbb24*spbb35)+
(1/2*spaa12*spbb12+1/2*spaa13*spbb13+1/2*spaa14*spbb14+1*spaa23*spbb23)/(spaa24*spbb24)+
(spbb34*(37/12*spaa12*spbb12+21/4*spaa13*spbb13+1/2*spaa14*spbb14+13/12*spaa23*spbb23))/(spbb24*spaa25*spbb35)+
(+13/6*spaa12*spbb13)/(spaa25*spbb35)+
(-47/12),
(-3/2*spbb13*spbb23^2*spbb45^3)/(spbb14*spbb24^2*spbb35^3)+
(-3/4*spbb14^2*spbb23^2)/(spbb13^2*spbb24^2)+
(spbb23*spbb34*(1/3*spaa12*spbb12*spbb13*spaa23+1/2*spaa12*spbb12*spbb14*spaa24+5/2*spaa12*spbb13*spbb14*spaa34+2*spaa13*spbb13^2*spaa23+2*spbb13*spaa14*spbb14*spaa23+1/3*spbb13*spaa23^2*spbb23))/(spbb13*spaa24*spbb24^2*spaa25*spbb35)+
(spaa12*spbb15*spbb23*spbb34*(-5/6*spaa12*spbb12-2*spaa13*spbb13-5/6*spaa23*spbb23))/(spaa24*spbb24^2*spaa25*spbb35^2)+
(spbb13*spbb45*(2*spaa12*spbb13*spbb24+2*spaa13*spbb13*spbb34-11/4*spaa14*spbb14*spbb34+19/12*spaa23*spbb23*spbb34))/(spbb14*spbb24*spaa25*spbb35^2)+
(+1/2*spbb14*spbb23)/(spbb13*spbb24)+
(spbb13*spbb45*(1/2*spaa23*spbb23+11/6*spaa24*spbb24))/(spbb14*spaa24*spbb24*spbb35)+
(-1/2*spaa12*spbb12-1/2*spaa13*spbb13-1/2*spaa14*spbb14-1*spaa23*spbb23)/(spaa24*spbb24)+
(spbb34*(-49/12*spaa12*spbb12-21/4*spaa13*spbb13-1/2*spaa14*spbb14-25/12*spaa23*spbb23))/(spbb24*spaa25*spbb35)+
(-7/6*spaa12*spbb13)/(spaa25*spbb35)+
(-41/12),
(spaa25*spbb45*(-2150/27*spaa12^2*spbb12^2*spbb24-860/27*spaa12*spbb12^2*spaa13*spbb34-1720/27*spaa12*spbb12*spaa14*spbb14*spbb24-1720/27*spaa12*spbb12*spaa23*spbb23*spbb24+860/27*spaa12*spbb13*spbb24^2*spaa34-860/27*spbb12*spaa13*spaa14*spbb14*spbb34-860/27*spbb12*spaa13*spaa23*spbb23*spbb34-430/27*spaa14^2*spbb14^2*spbb24-430/27*spaa23^2*spbb23^2*spbb24+430/27*spaa24^2*spbb24^3))/(spaa12*spbb14*spbb24*spab5125^2)+
(+430/27*spaa13^2*spbb14*spbb23^2*spaa25*spbb45)/(spaa12*spbb24^2*spab5125^2)+
(-1/4*spbb12*spaa25*spbb45)/(spbb14*spab2152)+
(-635/72*spbb12*spaa13^2*spbb15*spbb34^2*spaa35)/(spaa12*spbb14*spbb24^2*spaa34*spab3123)+
(spbb45*(885/4*spaa12^2*spbb12^3-7925/108*spaa12*spbb12^2*spaa13*spbb13+9685/72*spaa12*spbb12^2*spaa14*spbb14+32495/216*spaa12*spbb12^2*spaa23*spbb23-430/3*spaa12*spbb12*spbb13*spbb24*spaa34-1720/27*spbb12*spaa13^2*spbb13^2-860/27*spbb12*spaa13*spbb13*spaa14*spbb14-860/27*spbb12*spaa13*spbb13*spaa23*spbb23-20455/216*spbb12^2*spaa13*spaa24*spbb34+860/27*spbb12*spaa14^2*spbb14^2-860/27*spbb13*spaa14*spbb14*spbb24*spaa34+860/27*spbb12*spaa23^2*spbb23^2-860/27*spbb13*spaa23*spbb23*spbb24*spaa34))/(spbb14*spbb24*spaa34*spbb35*spab5125)+
(spbb12^2*spaa13*spbb34*spbb45*(-430/27*spaa12^2*spbb12-3625/216*spaa12*spaa13*spbb13-430/27*spaa12*spaa14*spbb14-215/27*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb24^2*spaa34*spbb35*spab5125)+
(+215/27*spaa13^2*spbb14*spbb23)/(spaa12*spbb24^2*spaa34)+
(-215/27*spaa13^2*spbb13*spbb14-860/27*spbb12*spaa13*spaa23*spbb34+430/27*spaa13*spbb13*spaa23*spbb24-430/27*spaa13*spbb14*spaa24*spbb24-430/27*spaa23^2*spbb23*spbb24+430/27*spaa23*spaa24*spbb24^2)/(spaa12*spbb14*spbb24*spaa34)+
(spbb15*(4300/27*spaa12*spbb12-15665/216*spaa13*spbb13+15665/216*spaa23*spbb23-6695/108*spaa24*spbb24))/(spbb14*spaa34*spbb35)+
(-25615/216*spaa12*spbb12*spbb25+24265/216*spbb12*spaa13*spbb35-8785/108*spaa15*spbb15*spbb25-860/27*spaa23*spbb23*spbb25)/(spbb24*spaa34*spbb35)+
(-3010/27*spaa14*spbb15)/(spaa34*spbb35)+
(-36413/1296),
(-1*spbb12*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb45)/(spbb14*spbb24^2*spab5125^3)+
(+1/2*spbb12*spaa25*spbb25*spbb34*spaa35*spbb45)/(spbb14*spbb24*spab5125^2)+
(-1/4*spbb12*spaa24*spbb25*spbb34^2*spaa35*spbb45)/(spbb14*spbb24*spbb35*spab5125^2)+
(spbb12*spbb25*spbb34^2*spaa35*spbb45*(-1*spaa12*spbb12-3/4*spaa13*spbb13-1*spaa14*spbb14))/(spbb14*spbb24^2*spbb35*spab5125^2)+
(-11/2*spbb12*spaa25*spbb45)/(spbb14*spab5125)+
(-3/2*spbb12*spaa15*spbb15*spaa24*spbb34^2*spbb45)/(spbb14*spbb24*spaa25*spbb35^2*spab5125)+
(-5/2*spbb12*spaa24*spbb34*spbb45)/(spbb14*spbb35*spab5125)+
(spbb12*spbb34*spbb45*(5/4*spaa12*spbb12+15/4*spaa13*spbb13+5/4*spaa14*spbb14))/(spbb14*spbb24*spbb35*spab5125)+
(+3/2*spbb12*spaa13*spbb13*spaa15*spbb15*spbb34^2*spbb45)/(spbb14*spbb24^2*spaa25*spbb35^2*spab5125)+
(spbb34*(-4/3*spaa12^2*spbb12^2*spbb13-1/2*spaa12*spbb12*spaa13*spbb13^2-19/6*spaa12*spbb12*spbb13*spaa23*spbb23+1*spaa12*spbb12^2*spaa24*spbb34-1/2*spaa13*spbb13^2*spaa23*spbb23+5/2*spbb12*spaa13*spbb13*spaa24*spbb34+1/2*spbb12*spaa14*spbb14*spaa24*spbb34-11/6*spbb13*spaa23^2*spbb23^2+1/2*spbb12*spaa23*spbb23*spaa24*spbb34))/(spbb13*spaa24*spbb24^2*spaa25*spbb35)+
(spaa12*spbb13*spbb25*spbb34*(4/3*spaa12*spbb12+1/2*spaa13*spbb13+4/3*spaa23*spbb23))/(spaa24*spbb24^2*spaa25*spbb35^2)+
(spbb13*spbb34*spbb45*(-1/2*spaa12*spbb12-1/2*spaa13*spbb13+5/4*spaa14*spbb14-31/12*spaa23*spbb23))/(spbb14*spbb24*spaa25*spbb35^2)+
(-1/2*spbb12*spbb34)/(spbb13*spbb24)+
(spbb15*(1/2*spaa23*spbb23^2*spbb45-1/2*spaa23*spbb23*spbb24*spbb35-13/12*spbb23*spaa24*spbb24*spbb45+11/6*spaa24*spbb24^2*spbb35))/(spbb14*spaa24*spbb24*spbb25*spbb35)+
(spbb34*(19/12*spaa12*spbb12+5/4*spaa13*spbb13-5/12*spaa23*spbb23))/(spbb24*spaa25*spbb35)+
(+7/6*spaa12*spbb13)/(spaa25*spbb35)+
(+3/4),
(spaa13*spbb15*spbb23*spbb34*(1/4*spaa13*spbb13*spbb14+1/4*spaa14*spbb14^2+1/4*spbb12*spaa23*spbb34))/(spbb14*spbb24*spbb35*spab3123^2)+
(+1/4*spaa13*spbb14*spaa15*spbb15*spbb23*spbb25*spbb34)/(spbb24^2*spbb35*spab3123^2)+
(+11/4*spbb13*spbb23^2*spbb45^3)/(spbb14*spbb24^2*spbb35^3)+
(-1/4*spbb14^2*spbb23^2)/(spbb13^2*spbb24^2)+
(-1/2*spbb14*spbb23*spbb25*spaa34*spbb34^2)/(spbb13*spbb24^2*spbb35*spab3123)+
(spbb23*spbb25*spbb34*spbb45*(3/4*spaa13*spbb13+1/4*spaa23*spbb23))/(spbb24^2*spbb35^2*spab3123)+
(spbb23*spbb34*(-1/4*spaa12*spbb12*spbb14*spbb15-3/4*spaa14*spbb14^2*spbb15-1/4*spbb14*spaa15*spbb15^2-1/2*spbb14^2*spaa24*spbb25-1/4*spbb14*spbb15*spaa24*spbb24-1/4*spbb15^2*spbb24*spaa25))/(spbb13*spbb14*spbb24*spbb35*spab3123)+
(-1/2*spaa13*spbb13*spbb15*spbb23*spbb34*spbb45)/(spbb14*spbb24*spbb35^2*spab3123)+
(+1/2*spbb13*spbb23*spbb45^2)/(spbb14*spbb24*spbb35^2)+
(-1/2*spbb14*spbb23)/(spbb13*spbb24)+
(+1/4*spbb23*spbb45)/(spbb24*spbb35)+
(+3/4),
(-1*spbb12^2*spaa13^2*spbb15*spbb34^3)/(spbb14*spbb24^2*spbb35*spab3123^2)+
(+1/6*spbb15*spbb23^2*spbb34*spbb45^2)/(spbb14*spbb24^2*spbb35^3)+
(+2/3*spbb14*spbb15*spbb23^2*spbb34)/(spbb13^2*spbb24^2*spbb35)+
(-2*spbb15*spbb23^2*spbb34*spaa35*spbb45)/(spbb13*spbb24^2*spbb35*spab3123)+
(spbb15*spbb23^2*spbb34*spbb45*(-1/6*spaa13*spbb13-13/6*spaa23*spbb23))/(spbb13*spbb24^2*spbb35^2*spab3123)+
(+2*spbb15*spbb23*spbb34*spbb45*spab3153)/(spbb14*spbb24*spbb35^2*spab3123)+
(+2*spbb13*spbb23*spbb45^2)/(spbb14*spbb24*spbb35^2)+
(+2*spbb14*spbb23)/(spbb13*spbb24)+
(-3/2*spbb13*spbb45)/(spbb14*spbb35)+
(-4*spbb23*spbb45)/(spbb24*spbb35)+
(+3/2),
(+1*spbb12^2*spaa13^2*spbb15*spbb34^3)/(spbb14*spbb24^2*spbb35*spab3123^2)+
(+3*spbb15*spbb23^2*spbb34*spbb45^2)/(spbb14*spbb24^2*spbb35^3)+
(+3/2*spbb14*spbb15*spbb23^2*spbb34)/(spbb13^2*spbb24^2*spbb35)+
(+3*spbb15*spbb23^2*spbb34*spaa35*spbb45)/(spbb13*spbb24^2*spbb35*spab3123)+
(spbb15*spbb23^2*spbb34*spbb45*(-3*spaa13*spbb13-1*spaa23*spbb23))/(spbb13*spbb24^2*spbb35^2*spab3123)+
(+1*spbb15*spbb23*spbb34*spaa35*spbb45)/(spbb14*spbb24*spbb35*spab3123)+
(+2*spaa13*spbb13*spbb15*spbb23*spbb34*spbb45)/(spbb14*spbb24*spbb35^2*spab3123)+
(-2*spbb13*spbb23*spbb45^2)/(spbb14*spbb24*spbb35^2)+
(-1*spbb14*spbb23)/(spbb13*spbb24)+
(+3/2*spbb13*spbb45)/(spbb14*spbb35)+
(+3*spbb23*spbb45)/(spbb24*spbb35)+
(-3/2),
(-4*spbb12*spaa15^2*spbb15*spbb34*spaa35*spbb45)/(spbb24^2*spaa25*spab5145^2)+
(-3/2*spbb13*spbb23^2*spbb45^3)/(spbb14*spbb24^2*spbb35^3)+
(+1/4*spaa12*spbb23*spaa34*spab1231)/(spaa14^2*spbb14*spaa24*spbb24)+
(+1/4*spaa13*spbb23*spaa45*spbb45*spab1231)/(spaa14^2*spbb14*spaa24*spbb24^2)+
(spbb23*(-1/4*spaa12^3*spbb12^2*spbb13*spbb14-1/2*spaa12^2*spbb12*spaa13*spbb13^2*spbb14-31/12*spaa12^2*spbb12*spbb13*spaa14*spbb14^2+1/2*spaa12^2*spbb12^2*spbb13*spaa23*spbb34-1/4*spaa12*spaa13^2*spbb13^3*spbb14-7/2*spaa12*spaa13*spbb13^2*spaa14*spbb14^2+1*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb34-3/2*spaa12*spbb13*spaa14^2*spbb14^3+11/3*spaa12*spbb12*spbb13*spaa14*spbb14*spaa23*spbb34-1/2*spaa12*spbb12*spaa14*spbb14^2*spaa24*spbb34+1/4*spaa12*spbb12*spbb13*spaa23^2*spbb23*spbb34+1/4*spaa13^2*spbb13^3*spaa23*spbb34+2*spaa13*spbb13^2*spaa14*spbb14*spaa23*spbb34+3/4*spaa13*spbb13^2*spaa23^2*spbb23*spbb34+3/2*spbb13*spaa14^2*spbb14^2*spaa23*spbb34-1/2*spaa14^2*spbb14^3*spaa24*spbb34-13/12*spbb12*spbb13*spaa14*spaa23^2*spbb34^2))/(spbb13*spaa14*spbb14*spaa24*spbb24^2*spaa25*spbb35)+
(+1/4*spaa12*spbb13*spaa23^2*spbb23^2*spaa45*spbb45)/(spaa14*spbb14*spaa24^2*spbb24^2*spaa25*spbb35)+
(spbb13*spbb34*spbb45*(-5/6*spaa12^2*spbb12^2-3/2*spaa12*spbb12*spaa13*spbb13-4/3*spaa12*spbb12*spaa23*spbb23+1/2*spaa13*spbb13*spaa23*spbb23-1/2*spaa23^2*spbb23^2))/(spbb14*spaa24*spbb24^2*spaa25*spbb35^2)+
(spbb13*spbb45*(7/6*spaa12*spbb13*spbb24+1/2*spaa13*spbb13*spbb34-17/12*spaa14*spbb14*spbb34-1/4*spaa23*spbb23*spbb34))/(spbb14*spbb24*spaa25*spbb35^2)+
(+1/2*spbb12*spbb34)/(spbb13*spbb24)+
(spaa15*(-1/4*spaa12*spbb12*spbb13*spaa23+1/4*spaa12*spbb12*spbb14*spaa24-1/2*spaa13*spbb13^2*spaa23+1/4*spbb12*spaa23*spaa24*spbb34+1/4*spbb14*spaa23*spbb23*spaa24+1/2*spbb14*spaa24^2*spbb24))/(spaa14*spbb14*spaa24*spbb24*spaa25)+
(spbb13*spbb45*(-13/12*spaa12*spbb12-2*spaa13*spbb13-1/4*spaa23*spbb23+11/6*spaa24*spbb24))/(spbb14*spaa24*spbb24*spbb35)+
(1/4*spaa12*spbb12+1/2*spaa13*spbb13+3/2*spaa23*spbb23)/(spaa24*spbb24)+
(spbb34*(-13/12*spaa12*spbb12-29/12*spaa13*spbb13+1/2*spaa14*spbb14-1/12*spaa23*spbb23))/(spbb24*spaa25*spbb35)+
(-19/12*spaa12*spbb13)/(spaa25*spbb35)+
(-23/6),
(-1/3*spbb12*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb45)/(spbb14*spbb24^2*spab5125^3)+
(+1/6*spbb12*spaa25*spbb25*spbb34*spaa35*spbb45)/(spbb14*spbb24*spab5125^2)+
(-1/12*spbb12*spaa24*spbb25*spbb34^2*spaa35*spbb45)/(spbb14*spbb24*spbb35*spab5125^2)+
(spbb12*spbb25*spbb34^2*spaa35*spbb45*(5/3*spaa12*spbb12+7/4*spaa13*spbb13+5/3*spaa14*spbb14))/(spbb14*spbb24^2*spbb35*spab5125^2)+
(-11/6*spbb12*spaa25*spbb45)/(spbb14*spab5125)+
(-5/2*spbb12*spaa15*spbb15*spaa24*spbb34^2*spbb45)/(spbb14*spbb24*spaa25*spbb35^2*spab5125)+
(-5/6*spbb12*spaa24*spbb34*spbb45)/(spbb14*spbb35*spab5125)+
(spbb12*spbb34*spbb45*(65/12*spaa12*spbb12+13/4*spaa13*spbb13+29/12*spaa14*spbb14))/(spbb14*spbb24*spbb35*spab5125)+
(spbb12*spaa13*spbb15*spbb34^2*spbb45*(-1/2*spbb13*spaa15-3*spbb23*spaa25))/(spbb14*spbb24^2*spaa25*spbb35^2*spab5125)+
(+5/6*spbb13*spbb23*spbb25*spbb34*spbb45^2)/(spbb14*spbb24^2*spbb35^3)+
(spbb23*spbb34*(1*spaa12*spbb12*spbb14+5/2*spaa13*spbb13*spbb14+1/2*spaa14*spbb14^2-1/2*spbb12*spaa23*spbb34))/(spbb13*spbb24^2*spaa25*spbb35)+
(spbb23*spbb34*spbb45*(1/3*spaa12*spbb12-3/2*spaa13*spbb13+1/3*spaa23*spbb23))/(spbb24^2*spaa25*spbb35^2)+
(spbb13*spbb34*spbb45*(9/2*spaa12*spbb12+3/2*spaa13*spbb13+7/12*spaa14*spbb14-11/12*spaa23*spbb23))/(spbb14*spbb24*spaa25*spbb35^2)+
(+1/2*spbb12*spbb34)/(spbb13*spbb24)+
(spbb15*(-5/6*spbb23*spbb45+5/3*spbb24*spbb35))/(spbb14*spbb25*spbb35)+
(spbb34*(-23/12*spaa12*spbb12-23/12*spaa13*spbb13-1/2*spaa14*spbb14+7/12*spaa23*spbb23))/(spbb24*spaa25*spbb35)+
(-1/2),
(spaa13*spbb15*spbb23*spbb34*(11/8*spaa13*spbb13*spbb14+11/8*spaa14*spbb14^2+11/8*spbb12*spaa23*spbb34))/(spbb14*spbb24*spbb35*spab3123^2)+
(+11/8*spaa13*spbb14*spaa15*spbb15*spbb23*spbb25*spbb34)/(spbb24^2*spbb35*spab3123^2)+
(+2*spbb12^2*spaa15*spbb34*spbb45)/(spbb13*spbb24^2*spab1231)+
(-2*spbb12*spaa15*spbb25*spbb34*spbb45*spab1231)/(spaa14*spbb14*spbb24^2*spbb35*spab5145)+
(-247/36*spbb14^2*spbb23^2)/(spbb13^2*spbb24^2)+
(-25/12*spbb14*spaa23*spbb23^2)/(spbb13*spbb24*spab3123)+
(spbb14*spbb23^2*spbb34*(3*spaa13*spbb15+5/6*spaa23*spbb25))/(spbb13*spbb24^2*spbb35*spab3123)+
(+5/6*spbb23^2*spaa35*spbb45^2)/(spaa14*spbb14*spbb24^2*spbb35)+
(+1/2*spbb23^2*spbb45^2*spab1231)/(spaa14*spbb14*spbb24^2*spbb35^2)+
(-23/12*spbb23^2*spaa35*spbb45^2)/(spbb24^2*spbb35*spab3123)+
(-11/4*spaa13*spbb13*spbb23^2*spbb45^2)/(spbb24^2*spbb35^2*spab3123)+
(spbb23*(-59/12*spaa12*spbb12*spbb14*spbb45+17/4*spaa12*spbb14^2*spbb25+17/24*spaa14*spbb14^2*spbb45-13/6*spbb14*spaa15*spbb15*spbb45-11/8*spbb14*spaa24*spbb24*spbb45-11/8*spbb12*spaa25*spbb45^2))/(spbb14*spbb24*spbb35*spab3123)+
(-11/4*spbb13*spaa23*spbb23^2*spbb45^2)/(spbb14*spbb24*spbb35^2*spab3123)+
(spbb23*(1/4*spaa12*spbb14*spbb25+1/3*spaa15*spbb15*spbb45+13/12*spaa24*spbb24*spbb45+13/12*spaa25*spbb25*spbb45+23/12*spaa45*spbb45^2))/(spaa14*spbb14*spbb24*spbb35)+
(+13/12*spbb13*spbb45)/(spbb14*spbb35)+
(+53/24*spbb23*spbb45)/(spbb24*spbb35)+
(+127/18),
(spaa25*spbb45*(5/3*spaa12^2*spbb12^2*spbb24+2/3*spaa12*spbb12^2*spaa13*spbb34+4/3*spaa12*spbb12*spaa14*spbb14*spbb24+4/3*spaa12*spbb12*spaa23*spbb23*spbb24-2/3*spaa12*spbb13*spbb24^2*spaa34+2/3*spbb12*spaa13*spaa14*spbb14*spbb34+2/3*spbb12*spaa13*spaa23*spbb23*spbb34+1/3*spaa14^2*spbb14^2*spbb24+1/3*spaa23^2*spbb23^2*spbb24-1/3*spaa24^2*spbb24^3))/(spaa12*spbb14*spbb24*spab5125^2)+
(-1/3*spaa13^2*spbb14*spbb23^2*spaa25*spbb45)/(spaa12*spbb24^2*spab5125^2)+
(+128/9*spaa13^2*spbb14*spbb23*spbb34)/(spaa12*spbb24^2*spab1231)+
(+3/4*spbb12*spaa13^2*spbb15*spbb34^2*spaa35)/(spaa12*spbb14*spbb24^2*spaa34*spab3123)+
(+1/2*spbb12*spaa14*spaa23)/(spaa34*spab4154)+
(spbb45*(-23/6*spaa12^2*spbb12^3+7/3*spaa12*spbb12^2*spaa13*spbb13-9/4*spaa12*spbb12^2*spaa14*spbb14-35/12*spaa12*spbb12^2*spaa23*spbb23+3*spaa12*spbb12*spbb13*spbb24*spaa34+4/3*spbb12*spaa13^2*spbb13^2+2/3*spbb12*spaa13*spbb13*spaa14*spbb14+2/3*spbb12*spaa13*spbb13*spaa23*spbb23+7/4*spbb12^2*spaa13*spaa24*spbb34-2/3*spbb12*spaa14^2*spbb14^2+2/3*spbb13*spaa14*spbb14*spbb24*spaa34-2/3*spbb12*spaa23^2*spbb23^2+2/3*spbb13*spaa23*spbb23*spbb24*spaa34))/(spbb14*spbb24*spaa34*spbb35*spab5125)+
(spbb12^2*spaa13*spbb34*spbb45*(2/3*spaa12^2*spbb12+11/12*spaa12*spaa13*spbb13+2/3*spaa12*spaa14*spbb14+1/6*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb24^2*spaa34*spbb35*spab5125)+
(spaa13*spbb14*spbb23*(-128/9*spaa12*spbb12-265/18*spaa13*spbb13-128/9*spaa14*spbb14-128/9*spaa23*spbb23))/(spaa12*spbb13*spbb24^2*spaa34)+
(7/6*spaa13^2*spbb13^2*spbb14+122/9*spaa13*spbb13*spaa14*spbb14^2+1*spaa13*spbb13*spbb14*spaa34*spbb34+116/9*spaa14^2*spbb14^3+4/3*spbb12*spaa14*spbb14*spaa23*spbb34+122/9*spaa14*spbb14^2*spaa24*spbb24+119/9*spaa14*spbb14^2*spaa34*spbb34-2/3*spbb12*spaa23*spaa24*spbb24*spbb34-1/3*spbb12*spaa23*spaa34*spbb34^2+2/3*spbb14*spaa24^2*spbb24^2+1*spbb14*spaa24*spbb24*spaa34*spbb34+1/3*spbb14*spaa34^2*spbb34^2)/(spaa12*spbb13*spbb14*spbb24*spaa34)+
(spbb12*(-131/9*spaa12*spbb12-5/3*spaa14*spbb14-131/9*spaa23*spbb23-125/9*spaa24*spbb24))/(spbb13*spbb24*spaa34)+
(spbb15*(-23/4*spaa12*spbb12*spaa24-1/2*spaa12*spbb13*spaa34-25/6*spaa23*spbb23*spaa24-23/12*spaa24^2*spbb24-31/12*spaa24*spaa34*spbb34))/(spbb14*spaa24*spaa34*spbb35)+
(-1/2*spab2132)/(spaa24*spbb24)+
(9/4*spaa12*spbb12*spbb25-611/36*spbb12*spaa13*spbb35+17/6*spaa15*spbb15*spbb25+2/3*spaa23*spbb23*spbb25)/(spbb24*spaa34*spbb35)+
(+1/4*spaa14*spbb15)/(spaa34*spbb35)+
(-1907/108),
(-599/36*spbb15*spbb23^2*spbb34*spbb45^2)/(spbb14*spbb24^2*spbb35^3)+
(+9/4*spbb15*spbb23^2*spbb34*spaa35^2*spbb45^2)/(spbb14*spbb24^2*spbb35*spab3123^2)+
(-247/18*spbb14*spbb15*spbb23^2*spbb34)/(spbb13^2*spbb24^2*spbb35)+
(+91/18*spbb14*spaa23*spbb23^2)/(spbb13*spbb24*spab3123)+
(spbb14*spbb23^2*spbb34*(19/6*spaa13*spbb15-113/9*spaa23*spbb25))/(spbb13*spbb24^2*spbb35*spab3123)+
(+235/18*spbb23*spbb34*spaa35*spaa45^2*spbb45^4)/(spaa12*spbb14*spbb24^2*spbb35*spab3123*spab5125)+
(-145/18*spaa23*spbb23^2*spbb34*spaa35*spaa45*spbb45^3)/(spaa12*spbb14*spbb24^2*spbb35*spab3123*spab5125)+
(-4*spaa13*spbb23*spbb34*spaa35*spaa45*spbb45^2)/(spaa12*spbb24^2*spab3123*spab5125)+
(+41/9*spaa13^2*spbb13*spbb23*spbb34*spaa45*spbb45^2)/(spaa12*spbb24^2*spbb35*spab3123*spab5125)+
(-1/2*spaa23*spbb23^2*spbb34*spaa35^2*spbb45^2)/(spaa12*spbb14*spbb24^2*spab3123*spab5125)+
(-199/18*spbb15*spbb23^2*spbb34*spaa35^2*spbb45^2)/(spbb14*spbb24^2*spbb35*spab3123*spab5125)+
(+199/18*spbb12*spaa23*spbb23^2*spbb34*spaa35*spbb45^2)/(spbb14*spbb24^2*spbb35*spab3123*spab5125)+
(-2*spbb12*spaa13*spbb13*spbb23*spbb34*spaa35*spbb45^2)/(spbb14*spbb24^2*spbb35*spab3123*spab5125)+
(+1/2*spaa14^2*spbb14*spbb23*spbb34*spaa35*spbb45^2)/(spaa12*spbb24^2*spbb35*spab3123*spab5125)+
(spbb23*spbb34*spbb45^2*(122/9*spaa12^2*spbb12^2*spaa13*spbb13+113/9*spaa12^2*spbb12^2*spaa23*spbb23+149/9*spaa12*spbb12*spaa13^2*spbb13^2+262/9*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+113/9*spaa12*spbb12*spaa23^2*spbb23^2+5*spaa13^3*spbb13^3+10*spaa13^2*spbb13^2*spaa23*spbb23+5*spaa13*spbb13*spaa23^2*spbb23^2))/(spaa12*spbb14*spbb24^2*spbb35^2*spab3123*spab5125)+
(spbb34*spbb45*(-140/9*spaa12^2*spbb12^2*spaa13*spbb13+1/2*spaa12^2*spbb12^2*spaa14*spbb14+3*spaa12*spbb12*spaa13^2*spbb13^2-1*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14+113/9*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-1*spaa12*spbb12^2*spaa13*spaa24*spbb34+122/9*spaa12*spaa13*spbb13^2*spbb24*spaa34-1/2*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34+6*spaa12*spbb12*spaa23^2*spbb23^2+235/18*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34+86/9*spaa13^2*spbb13^2*spaa23*spbb23+2*spbb12*spaa13^2*spbb13*spaa24*spbb34+271/18*spaa13*spbb13*spaa23^2*spbb23^2+3/2*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34+11/2*spaa23^3*spbb23^3))/(spaa12*spbb14*spbb24*spbb35*spab3123*spab5125)+
(-2*spbb13*spbb25*spbb34*spbb45*spab3123)/(spbb14*spbb24*spbb35^2*spab5125)+
(46/9*spaa13^2*spbb13^2*spbb34*spbb45+32/3*spaa13^2*spbb13*spbb15*spbb34^2+67/6*spaa13*spbb13*spaa14*spbb14*spbb34*spbb45+91/18*spaa13*spbb13^2*spaa15*spbb45^2+137/18*spaa13*spbb13*spbb34*spaa45*spbb45^2+25/3*spaa13*spbb15*spbb34^2*spaa45*spbb45-1/2*spaa14*spbb14*spbb34*spaa45*spbb45^2)/(spaa12*spbb14*spbb24*spbb35*spab3123)+
(spbb13*spbb34*spbb45^2*(-5*spaa13*spaa45+77/9*spaa14*spaa35))/(spaa12*spbb14*spbb24*spaa35*spbb35^2)+
(spbb34*spbb45*(-5*spbb12*spaa13*spaa25+38/3*spaa13*spbb13*spaa35+53/6*spaa15*spbb15*spaa35+1/2*spaa23*spbb23*spaa35))/(spaa12*spbb14*spbb24*spaa35*spbb35)+
(+33/4*spbb13*spbb45)/(spbb14*spbb35)+
(+163/18*spbb23*spbb45)/(spbb24*spbb35)+
(-49/4),
(-5*spbb12*spbb14*spaa15^2*spbb45*spab2152)/(spbb24^2*spaa25*spab1251^2)+
(-1*spbb12*spbb34*spaa35^2*spbb45*spab2152)/(spbb14*spbb24^2*spaa25*spaa34*spab5125)+
(spbb12*spaa23*spbb34*(1/2*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb15+1/4*spaa12^2*spbb12^2*spbb13*spaa15*spbb15^2+3/4*spaa12^2*spbb12^2*spbb13^2*spaa23*spbb25-4/3*spaa12^2*spbb12^2*spbb13*spbb15*spaa23*spbb23-1/4*spaa12*spbb12*spaa13^2*spbb13^3*spbb15+15/2*spaa12*spbb12*spaa13*spbb13^2*spaa15*spbb15^2+2*spaa12*spbb12*spaa13*spbb13^2*spbb15*spaa23*spbb23+5/6*spaa12*spbb12*spaa13*spbb13*spbb15^2*spbb23*spaa25+1/2*spaa12*spbb12*spbb13*spaa15^2*spbb15^3+1/2*spaa12*spbb12*spaa15*spbb15^3*spbb23*spaa25+1/2*spaa12*spbb12*spbb13^2*spaa23^2*spbb23*spbb25-4/3*spaa12*spbb12*spbb13*spbb15*spaa23^2*spbb23^2-1/4*spaa12*spbb12*spbb15^2*spaa23*spbb23^2*spaa25-1/4*spaa13^2*spbb13^3*spaa15*spbb15^2-5/2*spaa13^2*spbb13^3*spbb15*spaa23*spbb23-29/4*spaa13^2*spbb13^2*spbb15^2*spbb23*spaa25+9/4*spaa13*spbb13^2*spaa15^2*spbb15^3-5/3*spaa13*spbb13*spaa15*spbb15^3*spbb23*spaa25-5*spaa13*spbb13^3*spaa23^2*spbb23*spbb25+19/2*spaa13*spbb13^2*spbb15*spaa23^2*spbb23^2+11/3*spaa13*spbb13*spbb15^2*spaa23*spbb23^2*spaa25-1/4*spaa13*spbb15^3*spbb23^2*spaa25^2+1/4*spbb13*spaa15^3*spbb15^4+1/4*spaa15^2*spbb15^4*spbb23*spaa25))/(spbb13*spbb14*spbb15*spaa24*spbb24^2*spaa25*spaa34*spbb35*spab1251)+
(-1/4*spaa12*spbb12*spbb13^2*spaa23*spaa34*spbb34*spbb45)/(spbb14*spbb15*spaa24^2*spbb24^2*spaa25*spbb35)+
(+1/2*spbb13^2*spaa23*spbb23*spbb25*spbb45^2)/(spbb14*spbb15*spaa24*spbb24^2*spbb35^2)+
(spaa15*(17/12*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb15^3+17/12*spaa12^2*spbb12^2*spbb13^2*spbb15^2*spaa23*spbb25+17/12*spaa12^2*spbb12^2*spbb13*spbb15^3*spaa25*spbb25-5/2*spaa12*spbb12*spaa13^2*spbb13^3*spbb15^3-25/2*spaa12*spbb12*spaa13*spbb13^3*spbb15^2*spaa23*spbb25-103/12*spaa12*spbb12*spaa13*spbb13^2*spbb15^3*spaa25*spbb25-35/6*spaa12*spbb12*spbb13^3*spbb15*spaa23^2*spbb25^2-139/12*spaa12*spbb12*spbb13^2*spbb15^2*spaa23*spaa25*spbb25^2-5*spaa12*spbb12*spbb13*spbb15^3*spaa25^2*spbb25^2-13/12*spaa12*spbb12*spbb15^4*spbb23*spaa25^2*spbb25-5*spaa13^2*spbb13^3*spbb15^3*spaa25*spbb25-7/6*spaa13*spbb13^2*spaa15*spbb15^4*spaa35*spbb35+12*spaa13*spbb13^4*spbb15*spaa23^2*spbb25^2+131/12*spaa13*spbb13^3*spbb15^2*spaa23*spaa25*spbb25^2-5*spaa13*spbb13^2*spbb15^3*spaa25^2*spbb25^2+13/12*spaa13*spbb15^5*spbb23^2*spaa25^2-11/3*spaa13*spbb13*spbb15^4*spbb23*spaa25*spaa35*spbb35+5*spbb13^4*spaa23^3*spbb25^3+29/2*spbb13^3*spbb15*spaa23^2*spaa25*spbb25^3+19/2*spbb13^3*spbb15*spaa23^2*spbb25^2*spaa35*spbb35+10*spbb13^2*spbb15^2*spaa23*spaa25^2*spbb25^3+10*spbb13^2*spbb15^2*spaa23*spaa25*spbb25^2*spaa35*spbb35+4/3*spbb13*spbb15^3*spaa25^3*spbb25^3-1/4*spbb15^4*spbb23*spaa25^3*spbb25^2+8/3*spbb13*spbb15^3*spaa25^2*spbb25^2*spaa35*spbb35-1/4*spbb15^4*spbb23*spaa25^2*spbb25*spaa35*spbb35+4/3*spbb13*spbb15^3*spaa25*spbb25*spaa35^2*spbb35^2))/(spbb13*spbb14*spbb15*spaa24*spbb24*spaa25*spbb25*spaa34*spbb35*spab1251)+
(+5/2*spaa15*spbb15^2*spbb24)/(spbb14*spaa25*spbb25^2)+
(-1/2*spbb15*spbb23*spbb34*spbb45)/(spbb14*spbb24*spbb35^2)+
(spbb12*(13/12*spaa12*spbb12^2*spbb45-3/4*spaa12*spbb12*spbb14*spbb25+13/12*spbb12*spaa14*spbb14*spbb45+1/4*spbb14*spaa24*spbb24*spbb25-3/4*spbb12*spaa25*spbb25*spbb45))/(spbb13*spbb14*spbb24*spbb25*spaa34)+
(spbb15*(2*spaa12^3*spbb12^3+17/3*spaa12^2*spbb12^2*spaa13*spbb13+89/12*spaa12^2*spbb12^2*spaa23*spbb23+341/72*spaa12^2*spbb12^2*spaa24*spbb24+11/3*spaa12*spbb12*spaa13^2*spbb13^2+53/12*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+1025/72*spaa12*spbb12^2*spaa13*spaa24*spbb34+61/12*spaa12*spbb12*spaa23^2*spbb23^2+1289/72*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24+227/36*spaa12*spbb12*spaa24^2*spbb24^2+5*spaa13^2*spbb13^2*spaa23*spbb23+49/6*spbb12*spaa13^2*spbb13*spaa24*spbb34-31/12*spaa13*spbb13*spaa23^2*spbb23^2+7/6*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34+395/72*spbb12*spaa13*spaa24^2*spbb24*spbb34-1/3*spaa23^3*spbb23^3+41/6*spaa23^2*spbb23^2*spaa24*spbb24+671/72*spaa23*spbb23*spaa24^2*spbb24^2+155/72*spaa24^3*spbb24^3))/(spbb14*spaa24*spbb24*spaa25*spbb25*spaa34*spbb35)+
(spbb14*(-1/2*spaa12*spbb12-5*spaa23*spbb23))/(spbb15*spbb24*spaa25)+
(-1931/72*spaa12*spaa14*spbb14*spbb15*spbb25*spaa45-1691/72*spaa12*spaa15*spbb15^2*spbb25*spaa45+29/3*spaa12*spbb14*spaa24*spbb25^2*spaa45-395/72*spaa12*spbb15*spaa25*spbb25^2*spaa45-1247/72*spaa12*spbb15*spbb25*spaa45^2*spbb45+23/12*spbb12*spaa14^2*spbb14*spaa24*spbb45+1901/72*spbb12*spaa14^2*spbb15*spaa25*spbb45+1577/72*spaa14*spaa15*spbb15^2*spaa25*spbb25-7/6*spaa14*spaa15*spbb15^2*spaa45*spbb45-15/2*spbb12*spaa14*spaa24*spaa25*spbb25*spbb45+23/12*spbb12*spaa14*spaa24*spaa45*spbb45^2+239/72*spaa14*spbb15*spaa25^2*spbb25^2+953/72*spaa14*spbb15*spaa25*spbb25*spaa45*spbb45+7/12*spaa24*spaa25^2*spbb25^3+13/4*spaa24*spaa25*spbb25^2*spaa45*spbb45)/(spaa24*spbb24*spaa25*spbb25*spaa34*spbb35)+
(+1997/72*spaa34*spbb35)/(spaa24*spbb25)+
(-407/72*spaa12*spbb15*spbb25*spaa45+1361/72*spaa14^2*spbb14*spbb15+1199/72*spaa14*spaa15*spbb15^2-677/72*spbb12*spaa14*spaa24*spbb45+347/72*spaa14*spbb14*spaa24*spbb25+1001/72*spaa14*spbb15*spaa45*spbb45+1/2*spaa24^2*spbb24*spbb25-9*spaa24*spbb25*spaa45*spbb45)/(spaa25*spbb25*spaa34*spbb35)+
(-61/3*spaa14*spbb15)/(spaa34*spbb35)+
(+1051/36),
(spaa25*spbb45*(-10/3*spaa12^2*spbb12^2*spbb24-4/3*spaa12*spbb12^2*spaa13*spbb34-8/3*spaa12*spbb12*spaa14*spbb14*spbb24-8/3*spaa12*spbb12*spaa23*spbb23*spbb24+4/3*spaa12*spbb13*spbb24^2*spaa34-4/3*spbb12*spaa13*spaa14*spbb14*spbb34-4/3*spbb12*spaa13*spaa23*spbb23*spbb34-2/3*spaa14^2*spbb14^2*spbb24-2/3*spaa23^2*spbb23^2*spbb24+2/3*spaa24^2*spbb24^3))/(spaa12*spbb14*spbb24*spab5125^2)+
(+2/3*spaa13^2*spbb14*spbb23^2*spaa25*spbb45)/(spaa12*spbb24^2*spab5125^2)+
(-13/6*spaa13^2*spbb14*spbb23*spbb34)/(spaa12*spbb24^2*spab1231)+
(-1/2*spbb12*spaa13^2*spbb15*spbb34^2*spaa35)/(spaa12*spbb14*spbb24^2*spaa34*spab3123)+
(spbb45*(9*spaa12^2*spbb12^3-10/3*spaa12*spbb12^2*spaa13*spbb13+11/2*spaa12*spbb12^2*spaa14*spbb14+37/6*spaa12*spbb12^2*spaa23*spbb23-6*spaa12*spbb12*spbb13*spbb24*spaa34-8/3*spbb12*spaa13^2*spbb13^2-4/3*spbb12*spaa13*spbb13*spaa14*spbb14-4/3*spbb12*spaa13*spbb13*spaa23*spbb23-23/6*spbb12^2*spaa13*spaa24*spbb34+4/3*spbb12*spaa14^2*spbb14^2-4/3*spbb13*spaa14*spbb14*spbb24*spaa34+4/3*spbb12*spaa23^2*spbb23^2-4/3*spbb13*spaa23*spbb23*spbb24*spaa34))/(spbb14*spbb24*spaa34*spbb35*spab5125)+
(spbb12^2*spaa13*spbb34*spbb45*(-2/3*spaa12^2*spbb12-5/6*spaa12*spaa13*spbb13-2/3*spaa12*spaa14*spbb14-1/3*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb24^2*spaa34*spbb35*spab5125)+
(-4*spbb12*spaa15^2*spbb15*spbb25*spbb34*spbb45)/(spaa14*spbb14*spbb24^2*spbb35*spab5145)+
(spbb23*spaa35*spbb45*(3/2*spaa12*spaa13*spbb13^2*spbb25+4/3*spaa12*spbb13*spaa15*spbb15*spbb25+7/6*spaa12*spbb13*spaa23*spbb23*spbb25+1/3*spaa13^2*spbb13^2*spbb35-11/6*spaa13*spbb13*spaa15*spbb15*spbb35+13/6*spbb12*spaa13*spaa25*spbb35^2-13/6*spaa15^2*spbb15^2*spbb35-13/6*spaa23^2*spbb23^2*spbb35-13/6*spaa23*spbb23*spaa25*spbb25*spbb35-13/3*spaa23*spbb23*spaa35*spbb35^2))/(spaa12*spbb13*spaa14*spbb14*spbb24^2*spaa34*spbb35)+
(+1*spaa13*spbb13*spbb23*spbb25*spbb45*spab3123)/(spaa14*spbb14*spbb24^2*spaa34*spbb35^2)+
(-1*spbb13*spaa14*spbb34*spbb45^2)/(spaa12*spbb14*spbb24*spbb35^2)+
(-1*spaa13^3*spbb13^3-4/3*spaa13^2*spbb13^2*spaa14*spbb14-1*spaa13^2*spbb13^2*spaa23*spbb23+10/3*spbb12*spaa13^2*spbb13*spaa24*spbb34-5*spaa13^2*spbb13^2*spaa24*spbb24-2/3*spaa13*spbb13*spaa14*spbb14*spaa24*spbb24+13/3*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34-43/6*spaa13*spbb13*spaa23*spbb23*spaa24*spbb24+2/3*spaa13*spbb13*spaa24^2*spbb24^2-13/6*spaa23^2*spbb23^2*spaa24*spbb24)/(spaa12*spbb13*spaa14*spbb14*spbb24*spaa34)+
(spbb12*(-5/3*spaa12^2*spbb12^2+1/2*spaa12*spbb12*spaa23*spbb23-5/3*spaa12*spbb12*spaa24*spbb24-23/6*spbb12*spaa13*spaa24*spbb34+5/3*spaa14^2*spbb14^2+5/3*spaa14*spbb14*spaa24*spbb24+13/6*spaa23^2*spbb23^2+13/3*spaa23*spbb23*spaa24*spbb24))/(spbb13*spaa14*spbb14*spbb24*spaa34)+
(5/3*spaa12^2*spbb12^2+13/6*spaa12*spbb12*spaa13*spbb13+13/3*spaa12*spbb12*spaa23*spbb23+11/2*spaa12*spbb12*spaa24*spbb24+5*spaa12*spbb13*spbb24*spaa34-1/6*spaa13^2*spbb13^2-4/3*spaa13*spbb13*spaa23*spbb23-7/6*spaa23^2*spbb23^2+5*spaa23*spbb23*spaa24*spbb24-2/3*spaa24^2*spbb24^2)/(spaa14*spbb14*spaa24*spbb24)+
(spbb15*(-10/3*spaa12^2*spbb12^2-17/6*spaa12*spbb12*spaa13*spbb13-7/6*spaa12*spbb12*spaa23*spbb23+20/3*spaa12*spbb12*spaa24*spbb24-1/6*spaa13^2*spbb13^2-11/6*spaa13*spbb13*spaa23*spbb23-29/6*spbb12*spaa13*spaa24*spbb34-5/3*spaa23^2*spbb23^2+11/6*spaa23*spbb23*spaa24*spbb24+1*spaa24^2*spbb24^2))/(spbb14*spaa24*spbb24*spaa34*spbb35)+
(-5*spab2132)/(spaa24*spbb24)+
(spbb25*(-21/2*spaa12*spbb12-4/3*spaa13*spbb13-9*spaa14*spbb14-11/6*spaa23*spbb23))/(spbb24*spaa34*spbb35)+
(+34/3*spaa14*spbb15)/(spaa34*spbb35)+
(+277/18),
(+358/27*spbb12*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb45)/(spbb14*spbb24^2*spab5125^3)+
(-1/4*spbb12*spaa25*spaa34*spbb34*spbb45)/(spbb14*spab2152^2)+
(spbb12*spaa12*spbb25*spbb34*spaa35*spbb45*(161/24*spbb12*spaa24+149/27*spbb13*spaa34))/(spbb14*spbb24*spaa34*spbb35*spab5125^2)+
(spbb12^2*spbb25*spbb34*spaa35*spbb45*(394/27*spaa12^2*spbb12+295/24*spaa12*spaa13*spbb13+394/27*spaa12*spaa14*spbb14-10/9*spaa13*spaa24*spbb34))/(spbb14*spbb24^2*spaa34*spbb35*spab5125^2)+
(spbb12*spbb34*spbb45*(-1*spbb12*spaa13*spaa24-1/2*spaa13*spbb13*spaa34-1/2*spaa14*spbb14*spaa34-11/3*spaa23*spbb23*spaa34-1/2*spaa34^2*spbb34))/(spbb14*spaa24*spbb24*spbb25*spab2152)+
(spaa13*spbb23*spbb45*(-953/54*spaa12^2*spbb12^2-823/72*spaa12*spbb12*spaa13*spbb13-331/27*spaa12*spbb12*spaa14*spbb14+128/9*spaa12*spbb12*spaa23*spbb23+5*spaa13^2*spbb13^2+187/18*spaa13*spbb13*spaa14*spbb14+5*spaa13*spbb13*spaa23*spbb23-5*spbb12*spaa13*spaa24*spbb34+97/18*spaa14^2*spbb14^2))/(spaa12*spbb24^2*spaa34*spbb35*spab5125)+
(-635/36*spaa13*spbb15*spbb23^2*spbb45*spab3123)/(spbb24^2*spaa34*spbb35^2*spab5125)+
(spbb45*(9625/216*spaa12^3*spbb12^3+14723/216*spaa12^2*spbb12^2*spaa13*spbb13+986/27*spaa12^2*spbb12^2*spaa14*spbb14+275/24*spaa12^2*spbb12^2*spaa23*spbb23-2731/108*spaa12^2*spbb12*spbb13*spbb24*spaa34+823/72*spaa12*spbb12*spaa13^2*spbb13^2+331/27*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-128/9*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+679/72*spaa12*spbb12^2*spaa13*spaa24*spbb34-635/36*spaa12*spaa13*spbb13^2*spbb24*spaa34-635/36*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34-5*spaa13^3*spbb13^3-187/18*spaa13^2*spbb13^2*spaa14*spbb14-5*spaa13^2*spbb13^2*spaa23*spbb23-97/18*spbb12*spaa13^2*spbb13*spaa24*spbb34-97/18*spaa13*spbb13*spaa14^2*spbb14^2-97/18*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34))/(spaa12*spbb14*spbb24*spaa34*spbb35*spab5125)+
(-635/36*spbb13*spaa23*spbb23*spbb25*spbb45*spab3123)/(spbb14*spbb24*spaa34*spbb35^2*spab5125)+
(+1/3*spbb12*spaa13*spaa15*spbb15*spbb45)/(spaa12*spbb14*spbb24*spbb25*spaa34)+
(spbb12*spbb45*(-3611/108*spaa12*spbb15*spbb25*spaa45-4*spbb12*spaa14*spaa24*spbb45+3611/108*spaa14*spbb15*spaa25*spbb25+11/3*spaa14*spbb15*spaa45*spbb45+983/108*spaa24^2*spbb24*spbb25-643/108*spaa24*spaa25*spbb25^2-509/216*spaa24*spbb25*spaa45*spbb45))/(spbb14*spaa24*spbb24*spbb25*spaa34*spbb35)+
(-11/3*spbb12*spaa14*spbb45)/(spaa24*spbb24*spbb25)+
(spbb45*(431/36*spbb12*spaa14-241/72*spbb23*spaa34))/(spbb24*spaa34*spbb35),
(-2*spbb12*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb45)/(spbb14*spbb24^2*spab5125^3)+
(spaa13*spbb15*spbb23*spbb34*(1/2*spaa13*spbb13*spbb14+1/2*spaa14*spbb14^2+1/2*spbb12*spaa23*spbb34))/(spbb14*spbb24*spbb35*spab3123^2)+
(+1/2*spaa13*spbb14*spaa15*spbb15*spbb23*spbb25*spbb34)/(spbb24^2*spbb35*spab3123^2)+
(+1*spbb12*spaa25*spbb25*spbb34*spaa35*spbb45)/(spbb14*spbb24*spab5125^2)+
(-5/2*spbb12*spaa24*spbb25*spbb34^2*spaa35*spbb45)/(spbb14*spbb24*spbb35*spab5125^2)+
(spbb12*spbb25*spbb34^2*spaa35*spbb45*(-4*spaa12*spbb12-3/2*spaa13*spbb13-4*spaa14*spbb14))/(spbb14*spbb24^2*spbb35*spab5125^2)+
(-6*spbb12*spaa24^2*spbb34^2*spbb45)/(spbb14*spaa25*spbb35^2*spab5125)+
(-11*spbb12*spaa25*spbb45)/(spbb14*spab5125)+
(-3*spbb12*spaa24*spbb25*spbb34^2*spbb45)/(spbb14*spbb24*spbb35^2*spab5125)+
(-9*spbb12*spaa24*spbb34*spbb45)/(spbb14*spbb35*spab5125)+
(spbb12*spbb34*spbb45*(11/2*spaa12*spbb12+15/2*spaa13*spbb13-3/2*spaa14*spbb14))/(spbb14*spbb24*spbb35*spab5125)+
(spbb12*spaa13*spbb34^2*spbb45*(-28*spaa12*spbb12*spbb13-15*spaa13*spbb13^2-9*spbb13*spaa14*spbb14-12*spbb13*spaa23*spbb23-7*spbb12*spaa24*spbb34))/(spbb14*spbb24^2*spaa25*spbb35^2*spab5125)+
(-10*spbb12*spbb14*spaa15*spbb45)/(spbb15*spbb24^2*spaa25)+
(+1*spbb12*spbb15*spbb23*spaa25*spbb34*spbb45)/(spbb13*spbb14*spaa24*spbb24^2*spbb35)+
(+4*spbb12*spbb45)/(spbb14*spbb25)+
(spbb12*spbb34^2*(1*spaa12^2*spbb12^2-2*spaa12*spbb12*spaa13*spbb13+1*spaa12*spbb12*spaa14*spbb14-1*spaa12*spbb12*spaa23*spbb23-6*spaa13^2*spbb13^2-1*spaa13*spbb13*spaa14*spbb14-7*spaa13*spbb13*spaa23*spbb23-1*spaa23^2*spbb23^2))/(spbb13*spbb24^2*spaa25*spbb35*spab3123)+
(spbb12*spaa13*spbb13*spbb34^2*spbb45*(1*spaa12*spbb12-15*spaa13*spbb13-14*spaa23*spbb23))/(spbb14*spbb24^2*spaa25*spbb35^2*spab3123)+
(spbb12*spbb15*spbb34^2*(-1*spaa12*spbb12*spaa25-1*spaa12*spbb13*spaa35+1/2*spaa23*spbb23*spaa25))/(spbb13*spbb14*spbb24*spaa25*spbb35*spab3123)+
(+1*spaa12*spbb12*spaa13*spbb13*spbb15*spbb34^2)/(spbb14*spbb24*spaa25*spbb35^2*spab3123)+
(spbb13*spbb34*spbb45*(6*spaa12*spbb12+1*spaa14*spbb14-1*spaa23*spbb23))/(spbb14*spbb24*spaa25*spbb35^2)+
(+1/2*spbb12*spbb34)/(spbb13*spbb24)+
(spbb34*(7/2*spaa12*spbb12+1*spaa13*spbb13-1/2*spaa23*spbb23))/(spbb24*spaa25*spbb35)+
(+3/2*spaa12*spbb13)/(spaa25*spbb35)+
(-15/2),
(1*spaa12^3*spbb12^3*spbb14*spbb24+7*spaa12^2*spbb12^2*spaa13*spbb13*spbb14*spbb24-2*spaa12^2*spbb12^2*spaa13*spbb14^2*spbb23+1*spaa12^2*spbb12^2*spaa14*spbb14^2*spbb24+1*spaa12^2*spbb12^2*spbb13*spaa23*spbb24^2+1*spaa12^2*spbb12^2*spbb14*spaa24*spbb24^2+9*spaa12*spbb12*spaa13^2*spbb13^2*spbb14*spbb24-6*spaa12*spbb12*spaa13^2*spbb13*spbb14^2*spbb23+4*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14^2*spbb24-2*spaa12*spbb12*spaa13*spaa14*spbb14^3*spbb23+2*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb24^2+4*spaa12*spbb12*spaa13*spbb13*spbb14*spaa24*spbb24^2-2*spaa12*spbb12*spaa13*spbb14^2*spbb23*spaa24*spbb24+3*spaa13^3*spbb13^3*spbb14*spbb24-3*spaa13^3*spbb13^2*spbb14^2*spbb23+3*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb24-3*spaa13^2*spbb13*spaa14*spbb14^3*spbb23+1*spaa13^2*spbb13^3*spaa23*spbb24^2+3*spaa13^2*spbb13^2*spbb14*spaa24*spbb24^2-3*spaa13^2*spbb13*spbb14^2*spbb23*spaa24*spbb24)/(spbb14*spbb24*spab5125^3)+
(+1*spaa13^2*spbb14^2*spbb23^2*spab2132)/(spbb24^2*spab5125^3)+
(spbb34*(-1*spaa12^2*spbb14^2*spbb25^2*spaa45+1*spaa12*spaa14^2*spbb14^3*spbb25+1*spaa12*spaa14*spbb14^2*spaa24*spbb24*spbb25+1*spaa12*spaa14*spbb14^2*spbb25*spaa45*spbb45+49/12*spaa12*spbb14*spaa15*spbb15*spbb25*spaa45*spbb45-2*spaa12*spbb14*spaa24*spbb24*spbb25*spaa45*spbb45-2*spaa12*spbb14*spbb25*spaa45^2*spbb45^2+1*spaa14^3*spbb14^3*spbb45+1*spaa14^2*spbb14^2*spaa24*spbb24*spbb45+1*spaa14^2*spbb14^2*spaa45*spbb45^2+13/12*spaa14*spbb14*spaa15^2*spbb15^2*spbb45+13/12*spbb12*spaa14*spaa15*spbb15*spaa25*spbb45^2+13/12*spaa24*spbb24*spaa25^2*spbb25^2*spbb45))/(spaa12*spbb14*spbb24*spbb35*spab5125^2)+
(spbb34^2*spbb25^2*spaa35^2*(2/3*spaa23*spbb34*spbb35+1/4*spaa24*spbb34*spbb45-13/12*spaa25*spbb35*spbb45))/(spaa12*spbb14*spbb24^2*spbb35*spab5125^2)+
(+1/2*spaa13^2*spbb14*spbb23*spbb34)/(spaa12*spbb24^2*spab1231)+
(+1/2*spbb12*spaa13^2*spbb15*spbb34^2*spaa35)/(spaa12*spbb14*spbb24^2*spaa34*spab3123)+
(-1/2*spbb12*spaa25*spaa34*spbb34*spbb45)/(spbb14*spaa24^2*spbb24^2)+
(spbb23^2*spbb34*spbb45^3*(-1*spaa23*spaa45-1*spaa24*spaa35))/(spaa12*spbb14*spbb24^2*spbb35^2*spab5125)+
(1*spaa13^2*spbb13^2*spbb34*spbb45-1*spaa13^2*spbb13*spbb15*spbb34^2-13/4*spaa13*spbb13*spaa14*spbb14*spbb34*spbb45+1*spaa13*spaa14*spbb14*spbb15*spbb34^2-2*spaa13*spbb13^2*spaa15*spbb45^2+1*spaa13*spbb13*spaa34*spbb34^2*spbb45-1*spaa13*spbb15*spaa34*spbb34^3+14*spaa13*spbb13*spbb34*spaa35*spbb35*spbb45+7*spaa13*spbb15*spbb34^2*spaa35*spbb35-13/4*spaa14^2*spbb14^2*spbb34*spbb45-17/4*spaa14*spbb14*spaa34*spbb34^2*spbb45-12*spaa14*spbb14*spbb34*spaa45*spbb45^2-9/4*spbb13*spaa15*spaa34*spbb34*spbb45^2+35/4*spaa34*spbb34^2*spaa35*spbb35*spbb45+2*spbb34*spaa35^2*spbb35^2*spbb45)/(spaa12*spbb14*spbb24*spbb35*spab5125)+
(spbb12^2*spaa15*spbb45^2*(7/3*spaa12^2*spbb12+17/6*spaa12*spaa13*spbb13+8/3*spaa12*spaa14*spbb14+1/3*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb24^2*spaa34*spbb35*spab5125)+
(spbb34*(-5/3*spaa12^3*spbb12^3*spbb15+1/3*spaa12^2*spbb12^2*spaa13*spbb13*spbb15-11/3*spaa12^2*spbb12^2*spaa15*spbb15^2+13/6*spaa12^2*spbb12^3*spaa23*spbb35-7/3*spaa12^2*spbb12^2*spbb15*spaa25*spbb25-2/3*spaa12*spbb12*spaa13^2*spbb13^2*spbb15+10/3*spaa12*spbb12*spaa13*spbb13*spaa15*spbb15^2-4/3*spaa12*spbb12^2*spaa13*spbb13*spaa23*spbb35+13/6*spaa12*spbb12^2*spaa15*spbb15*spaa23*spbb35-8/3*spaa12*spbb12*spaa15*spbb15^2*spaa25*spbb25+7/6*spaa12*spbb12^2*spaa23*spaa25*spbb25*spbb35+1/3*spaa12*spbb12*spbb15*spaa25^2*spbb25^2-1/3*spbb12*spaa13^2*spbb13^2*spaa23*spbb35+1/6*spbb12*spaa13*spbb13*spaa15*spbb15*spaa23*spbb35+1/2*spbb12*spaa15^2*spbb15^2*spaa23*spbb35+5/2*spbb12^2*spaa15*spaa23^2*spbb35^2-3*spbb12*spaa15*spbb15*spaa23*spaa25*spbb25*spbb35+1*spaa15*spbb15^2*spaa25^2*spbb25^2-1*spbb12*spaa23*spaa25^2*spbb25^2*spbb35+1*spbb15*spaa25^3*spbb25^3))/(spaa12*spbb13*spbb14*spaa24*spbb24^2*spaa34*spbb35)+
(spbb34*(-119/12*spbb12*spaa13*spbb13*spaa23*spbb35+125/12*spaa13*spbb13*spbb15*spaa35*spbb35-1/4*spaa15^2*spbb15^3-9/4*spbb12*spaa15*spbb15*spaa23*spbb35+19/4*spaa15*spbb15^2*spaa25*spbb25-9/4*spaa15*spbb15^2*spaa35*spbb35-4*spbb12*spaa23*spaa25*spbb25*spbb35+2*spbb12*spaa23*spaa35*spbb35^2+5*spbb15*spaa25^2*spbb25^2+2*spbb15*spaa25*spbb25*spaa35*spbb35-2*spbb15*spaa35^2*spbb35^2))/(spaa12*spbb13*spbb14*spbb24*spaa34*spbb35)+
(spbb12*(-37/12*spaa12*spbb12+23/12*spaa14*spbb14-10/3*spaa23*spbb23-16/3*spaa24*spbb24))/(spbb13*spbb24*spaa34)+
(spbb45*(-31/12*spaa12*spbb12^2*spaa24-95/12*spbb12*spaa13*spbb13*spaa24-1*spaa13*spbb13^2*spaa34-19/6*spbb12*spbb13*spaa14*spaa23+2*spbb12*spaa24^2*spbb24-17/4*spbb13*spaa24*spbb24*spaa34-1*spbb13*spaa34^2*spbb34))/(spbb14*spaa24*spbb24*spaa34*spbb35)+
(-19/6*spaa12*spbb12+1*spaa13*spbb13)/(spaa24*spbb24)+
(95/12*spaa12*spbb12*spbb25+77/6*spbb12*spaa13*spbb35-139/12*spaa15*spbb15*spbb25+139/12*spaa23*spbb23*spbb25)/(spbb24*spaa34*spbb35)+
(-139/12*spaa14*spbb15)/(spaa34*spbb35)+
(-467/36),
(+689/72*spaa12*spbb12*spbb15*spbb23*spaa35^2*spbb45)/(spbb14*spbb24*spaa34*spab3123^2)+
(-689/72*spbb12*spaa15*spbb15*spbb23*spaa35^2*spbb45^2)/(spbb14*spbb24^2*spaa34*spab3123^2)+
(spaa25*spbb45*(80/9*spaa12^2*spbb12^2*spbb24+32/9*spaa12*spbb12^2*spaa13*spbb34+64/9*spaa12*spbb12*spaa14*spbb14*spbb24+64/9*spaa12*spbb12*spaa23*spbb23*spbb24-32/9*spaa12*spbb13*spbb24^2*spaa34+32/9*spbb12*spaa13*spaa14*spbb14*spbb34+32/9*spbb12*spaa13*spaa23*spbb23*spbb34+16/9*spaa14^2*spbb14^2*spbb24+16/9*spaa23^2*spbb23^2*spbb24-16/9*spaa24^2*spbb24^3))/(spaa12*spbb14*spbb24*spab5125^2)+
(-16/9*spaa13^2*spbb14*spbb23^2*spaa25*spbb45)/(spaa12*spbb24^2*spab5125^2)+
(-128/9*spaa13^2*spbb14*spbb23*spbb34)/(spaa12*spbb24^2*spab1231)+
(spbb45*(-347/12*spaa12^2*spbb12^3+143/36*spaa12*spbb12^2*spaa13*spbb13-233/12*spaa12*spbb12^2*spaa14*spbb14-299/18*spaa12*spbb12^2*spaa23*spbb23+16*spaa12*spbb12*spbb13*spbb24*spaa34+64/9*spbb12*spaa13^2*spbb13^2+32/9*spbb12*spaa13*spbb13*spaa14*spbb14+32/9*spbb12*spaa13*spbb13*spaa23*spbb23+187/18*spbb12^2*spaa13*spaa24*spbb34-32/9*spbb12*spaa14^2*spbb14^2+32/9*spbb13*spaa14*spbb14*spbb24*spaa34-32/9*spbb12*spaa23^2*spbb23^2+32/9*spbb13*spaa23*spbb23*spbb24*spaa34))/(spbb14*spbb24*spaa34*spbb35*spab5125)+
(spbb12^2*spaa13*spbb34*spbb45*(-101/36*spaa12^2*spbb12-91/36*spaa12*spaa13*spbb13-101/36*spaa12*spaa14*spbb14+8/9*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb24^2*spaa34*spbb35*spab5125)+
(spaa13*spbb23*spbb45*(-763/72*spaa12^2*spbb12^2*spbb13-571/24*spaa12*spbb12*spaa13*spbb13^2+133/24*spaa12*spbb12*spbb13*spaa14*spbb14-635/36*spaa12*spbb12*spbb13*spaa23*spbb23-128/9*spaa12*spbb12^2*spaa24*spbb34+5*spaa13^2*spbb13^3+247/12*spaa13*spbb13^2*spaa14*spbb14+5*spaa13*spbb13^2*spaa23*spbb23-296/9*spbb12*spaa13*spbb13*spaa24*spbb34+581/36*spbb13*spaa14^2*spbb14^2-128/9*spbb12*spaa14*spbb14*spaa24*spbb34-128/9*spbb12*spaa23*spbb23*spaa24*spbb34))/(spaa12*spbb13*spbb24^2*spaa34*spbb35*spab3123)+
(-635/36*spaa13*spbb13*spbb23*spbb25*spbb45)/(spbb24^2*spaa34*spbb35^2)+
(+635/36*spbb13*spaa23*spbb25^2*spbb34)/(spbb14*spbb24*spaa34*spbb35^2)+
(spaa13*spbb45*(763/72*spaa12^2*spbb12^2*spbb13^2+443/72*spaa12*spbb12*spaa13*spbb13^3-133/24*spaa12*spbb12*spbb13^2*spaa14*spbb14+1787/72*spaa12*spbb12^2*spbb13*spaa24*spbb34+1925/72*spaa12*spbb12*spbb13^2*spaa34*spbb34-247/12*spaa13*spbb13^3*spaa14*spbb14-23/12*spbb12*spaa13*spbb13^2*spaa24*spbb34-581/36*spbb13^2*spaa14^2*spbb14^2-23/12*spbb12*spbb13*spaa14*spbb14*spaa24*spbb34+128/9*spbb12^2*spaa24^2*spbb34^2+2215/72*spbb12*spbb13*spaa24*spaa34*spbb34^2+397/24*spbb13^2*spaa34^2*spbb34^2))/(spaa12*spbb13*spbb14*spbb24*spaa34*spbb35*spab3123)+
(spbb45*(517/24*spaa13^2*spbb13^2+679/36*spaa13*spbb13*spaa14*spbb14+397/24*spaa13*spbb13*spaa23*spbb23-1447/72*spbb12*spaa13*spaa24*spbb34+743/36*spaa13*spbb13*spaa24*spbb24+167/72*spaa14^2*spbb14^2+13/24*spaa14*spbb14*spaa24*spbb24-16/9*spaa23*spbb23*spaa24*spbb24+16/9*spaa24^2*spbb24^2))/(spaa12*spbb14*spbb24*spaa34*spbb35)+
(spbb15*(-2939/72*spaa12*spbb12-251/18*spaa13*spbb13-599/24*spaa23*spbb23-985/72*spaa24*spbb24))/(spbb14*spaa34*spbb35)+
(spbb25*(137/6*spaa12*spbb12+979/72*spaa13*spbb13+871/72*spaa14*spbb14+251/36*spaa23*spbb23))/(spbb24*spaa34*spbb35)+
(-232/9*spaa14*spbb15)/(spaa34*spbb35)+
(-57/8),
(-4/3*spbb12*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb45)/(spbb14*spbb24^2*spab5125^3)+
(+19/6*spbb15*spbb23*spbb25*spbb34^2*spbb45)/(spbb14*spbb24^2*spbb35^3)+
(+2/3*spbb12*spaa25*spbb25*spbb34*spaa35*spbb45)/(spbb14*spbb24*spab5125^2)+
(+5/3*spbb12*spaa24*spbb25*spbb34^2*spaa35*spbb45)/(spbb14*spbb24*spbb35*spab5125^2)+
(spbb12*spbb25*spbb34^2*spaa35*spbb45*(2/3*spaa12*spbb12-1*spaa13*spbb13+2/3*spaa14*spbb14))/(spbb14*spbb24^2*spbb35*spab5125^2)+
(+6*spbb12*spaa24^2*spbb34^2*spbb45)/(spbb14*spaa25*spbb35^2*spab5125)+
(-22/3*spbb12*spaa25*spbb45)/(spbb14*spab5125)+
(+8*spbb12*spaa24*spbb25*spbb34^2*spbb45)/(spbb14*spbb24*spbb35^2*spab5125)+
(+2/3*spbb12*spaa24*spbb34*spbb45)/(spbb14*spbb35*spab5125)+
(spbb12*spbb34*spbb45*(-4/3*spaa12*spbb12+5*spaa13*spbb13+17/3*spaa14*spbb14))/(spbb14*spbb24*spbb35*spab5125)+
(spbb12*spaa13*spbb34^2*spbb45*(23*spaa12*spbb12*spbb13+10*spaa13*spbb13^2+4*spbb13*spaa14*spbb14+12*spbb13*spaa23*spbb23+7*spbb12*spaa24*spbb34))/(spbb14*spbb24^2*spaa25*spbb35^2*spab5125)+
(spbb14*spbb34*(1*spaa12*spbb12^2*spbb35-41/6*spaa12*spbb12*spbb13*spbb25+9*spbb12*spaa13*spbb13*spbb35-13*spaa13*spbb13^2*spbb25-1*spbb12*spaa15*spbb15*spbb35+1*spbb12*spaa23*spbb23*spbb35-41/6*spbb13*spaa23*spbb23*spbb25))/(spbb13*spbb15*spbb24^2*spaa25*spbb35)+
(spbb14*spaa15*spbb34*(1/2*spaa12*spbb12+1/2*spaa14*spbb14))/(spbb24^2*spaa25^2*spbb35)+
(spbb13*spbb25*spbb34*spbb45*(35/6*spaa12*spbb12+14*spaa13*spbb13+35/6*spaa23*spbb23))/(spbb15*spbb24^2*spaa25*spbb35^2)+
(-1/2*spaa12*spbb13*spbb14*spaa15)/(spbb24*spaa25^2*spbb35)+
(spbb15*spbb34^2*(10*spaa12*spbb12+14*spaa13*spbb13+29/6*spaa14*spbb14+1*spaa23*spbb23))/(spbb14*spbb24*spaa25*spbb35^2)+
(-1*spbb12*spbb34)/(spbb13*spbb24)+
(spbb15*(-29/3*spbb23*spbb45+19/2*spbb24*spbb35))/(spbb14*spbb25*spbb35)+
(+10*spaa12*spbb12*spbb14)/(spbb15*spbb24*spaa25)+
(spbb34*(-7/6*spaa12*spbb12-35/6*spaa13*spbb13-35/6*spaa14*spbb14+65/6*spaa23*spbb23))/(spbb24*spaa25*spbb35)+
(-53/6*spaa12*spbb13)/(spaa25*spbb35)+
(-71/6),
(+1/4*spbb12*spaa25*spaa34*spbb34*spbb45)/(spbb14*spab2152^2)+
(-16/9*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb45)/(spaa12*spbb14*spbb24^2*spab5125^2)+
(-5*spbb12^2*spaa13*spaa15*spbb45)/(spbb24^2*spaa34*spab1251)+
(spbb12*spbb15*spbb45*(-1/2*spaa12*spbb12*spaa15+1*spaa12*spbb23*spaa35-14/3*spaa13*spbb13*spaa15-14/3*spaa15^2*spbb15-14/3*spaa15*spaa35*spbb35))/(spbb14*spaa24*spbb24*spbb25*spab2152)+
(+5/6*spbb12*spaa13^2*spbb15*spbb34^2*spaa35)/(spaa12*spbb14*spbb24^2*spaa34*spab3123)+
(-1/2*spbb12*spaa14*spaa23)/(spaa34*spab4154)+
(-16/9*spbb13*spbb25*spbb34*spaa35*spbb45)/(spbb14*spbb24*spbb35*spab5125)+
(-239/36*spbb12*spaa24*spbb25*spbb34*spaa35*spbb45)/(spbb14*spbb24*spaa34*spbb35*spab5125)+
(spbb12*spbb25*spbb34*spaa35*spbb45*(-205/36*spaa12^2*spbb12-31/18*spaa12*spaa13*spbb13-205/36*spaa12*spaa14*spbb14-8/9*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb24^2*spaa34*spbb35*spab5125)+
(+8/9*spaa13*spbb14*spaa15*spbb25)/(spaa12*spbb24^2*spaa34)+
(8/9*spaa23^2*spbb23*spbb24*spbb25+8/9*spaa23*spaa24*spbb24^2*spbb25-1/3*spaa23*spbb24*spbb25*spaa34*spbb34-35/9*spaa23*spbb25^2*spbb34*spaa35+1/3*spbb24*spaa34^2*spbb34*spbb45+11/9*spbb25*spaa34*spbb34*spaa35*spbb45)/(spaa12*spbb14*spbb24*spbb25*spaa34)+
(spbb15*(-83/18*spaa12*spbb15*spbb25*spaa45+1/2*spaa14*spaa15*spbb15^2+1/3*spbb12*spaa14*spaa24*spbb45+101/18*spaa14*spbb15*spaa25*spbb25+1*spaa14*spbb15*spaa45*spbb45-1/3*spaa24^2*spbb24*spbb25+25/6*spaa24*spaa25*spbb25^2+46/9*spaa24*spbb25*spaa45*spbb45))/(spbb14*spaa24*spbb25*spaa34*spbb35)+
(-1/2*spaa12*spbb12+1/2*spaa13*spbb13-1/2*spaa14*spbb14)/(spaa24*spbb24)+
(spbb25*(19/3*spaa12*spbb12+17/18*spaa13*spbb13+19/3*spaa14*spbb14))/(spbb24*spaa34*spbb35)+
(-103/18*spaa14*spbb15)/(spaa34*spbb35)+
(-41/3),
(+1/6*spaa12*spbb12*spbb15*spbb23*spaa35^2*spbb45)/(spbb14*spbb24*spaa34*spab3123^2)+
(-1/6*spbb12*spaa15*spbb15*spbb23*spaa35^2*spbb45^2)/(spbb14*spbb24^2*spaa34*spab3123^2)+
(spaa25*spbb45*(10/3*spaa12^2*spbb12^2*spbb24+4/3*spaa12*spbb12^2*spaa13*spbb34+8/3*spaa12*spbb12*spaa14*spbb14*spbb24+8/3*spaa12*spbb12*spaa23*spbb23*spbb24-4/3*spaa12*spbb13*spbb24^2*spaa34+4/3*spbb12*spaa13*spaa14*spbb14*spbb34+4/3*spbb12*spaa13*spaa23*spbb23*spbb34+2/3*spaa14^2*spbb14^2*spbb24+2/3*spaa23^2*spbb23^2*spbb24-2/3*spaa24^2*spbb24^3))/(spaa12*spbb14*spbb24*spab5125^2)+
(-2/3*spaa13^2*spbb14*spbb23^2*spaa25*spbb45)/(spaa12*spbb24^2*spab5125^2)+
(+13/6*spaa13^2*spbb14*spbb23*spbb34)/(spaa12*spbb24^2*spab1231)+
(spbb45*(-9*spaa12^2*spbb12^3+10/3*spaa12*spbb12^2*spaa13*spbb13-11/2*spaa12*spbb12^2*spaa14*spbb14-37/6*spaa12*spbb12^2*spaa23*spbb23+6*spaa12*spbb12*spbb13*spbb24*spaa34+8/3*spbb12*spaa13^2*spbb13^2+4/3*spbb12*spaa13*spbb13*spaa14*spbb14+4/3*spbb12*spaa13*spbb13*spaa23*spbb23+23/6*spbb12^2*spaa13*spaa24*spbb34-4/3*spbb12*spaa14^2*spbb14^2+4/3*spbb13*spaa14*spbb14*spbb24*spaa34-4/3*spbb12*spaa23^2*spbb23^2+4/3*spbb13*spaa23*spbb23*spbb24*spaa34))/(spbb14*spbb24*spaa34*spbb35*spab5125)+
(spbb12^2*spaa13*spbb34*spbb45*(2/3*spaa12^2*spbb12+5/6*spaa12*spaa13*spbb13+2/3*spaa12*spaa14*spbb14+1/3*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb24^2*spaa34*spbb35*spab5125)+
(-4*spbb12*spaa15*spbb25*spbb34*spaa45*spbb45^2)/(spaa14*spbb14*spbb24^2*spbb35*spab5145)+
(spbb13*spbb25^2*spbb34*spbb45*(-1*spaa13*spaa45+13/6*spaa14*spaa35))/(spaa14*spbb14*spbb24^2*spaa34*spbb35^2)+
(-2*spaa13*spbb15^2*spbb34^2*spaa45^2*spbb45)/(spaa12*spbb13*spbb14*spbb24*spaa34*spbb35*spab3123)+
(+25/12*spbb12*spaa13*spbb15*spaa24*spbb34^2*spaa45*spbb45)/(spaa12*spbb13*spbb14*spbb24*spaa34*spbb35*spab3123)+
(spbb12*spaa13*spbb15*spbb34^2*spbb45*(1/2*spbb12*spaa14*spaa25-5/4*spaa14*spbb14*spaa45-1/12*spaa15*spbb15*spaa45+7/4*spaa25*spbb25*spaa45))/(spaa12*spbb13*spbb14*spbb24^2*spaa34*spbb35*spab3123)+
(spaa13*spbb34*(11/6*spbb23*spaa24*spaa25*spbb25^2-7/3*spbb23*spaa24*spbb25*spaa34*spbb34-7/12*spaa24*spbb25^2*spbb34*spaa45-11/6*spbb23*spaa25*spbb25*spaa34*spbb35+5/6*spaa25*spbb25^2*spbb35*spaa45-1/2*spbb23*spaa34^2*spbb34*spbb35+1/12*spbb25*spaa34*spbb34*spbb35*spaa45-1/3*spbb25*spbb35*spaa45^2*spbb45))/(spaa12*spbb13*spaa14*spbb24^2*spaa34*spbb35)+
(spaa13*(9/2*spaa13^2*spbb13^3+5*spaa13*spbb13^2*spaa14*spbb14+4/3*spaa13*spbb13^2*spaa23*spbb23+49/12*spbb12*spaa13*spbb13*spaa24*spbb34+25/12*spaa13*spbb13^2*spaa34*spbb34+1/2*spbb13*spaa14^2*spbb14^2+5/12*spbb12*spaa14*spbb14*spaa24*spbb34-1/12*spbb13*spaa14*spbb14*spaa34*spbb34-4/3*spbb13*spaa23^2*spbb23^2-5/3*spbb13*spaa23*spbb23*spaa34*spbb34+1/3*spbb12*spaa24*spaa34*spbb34^2-1/3*spbb13*spaa34^2*spbb34^2))/(spaa12*spbb13*spaa14*spbb14*spbb24*spaa34)+
(-1/2*spbb12*spbb34)/(spbb13*spbb24)+
(spbb25*(-19/12*spaa12^2*spbb12^2-7/6*spaa12*spbb12*spaa13*spbb13-1/4*spaa12*spbb12*spaa23*spbb23-9/4*spaa12*spbb12*spaa24*spbb24-1/4*spaa12*spbb13*spbb24*spaa34+59/12*spaa13^2*spbb13^2+37/12*spaa13*spbb13*spaa23*spbb23+2/3*spaa23*spbb23*spaa24*spbb24-2/3*spaa24^2*spbb24^2))/(spaa14*spbb14*spbb24*spaa34*spbb35)+
(spbb15*(-1/2*spaa12*spbb12+9*spaa13*spbb13+7/3*spaa23*spbb23+17/2*spaa24*spbb24))/(spbb14*spaa34*spbb35)+
(spbb25*(7/4*spaa12*spbb12-65/12*spaa13*spbb13-3/2*spaa14*spbb14-5/4*spaa23*spbb23))/(spbb24*spaa34*spbb35)+
(+28/3*spaa14*spbb15)/(spaa34*spbb35)+
(-5/18),
(-358/27*spbb12*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb45)/(spbb14*spbb24^2*spab5125^3)+
(-689/72*spaa12*spbb12*spbb15*spbb23*spaa35^2*spbb45)/(spbb14*spbb24*spaa34*spab3123^2)+
(+689/72*spbb12*spaa15*spbb15*spbb23*spaa35^2*spbb45^2)/(spbb14*spbb24^2*spaa34*spab3123^2)+
(spbb12*spaa12*spbb25*spbb34*spaa35*spbb45*(-643/72*spbb12*spaa24-209/27*spbb13*spaa34))/(spbb14*spbb24*spaa34*spbb35*spab5125^2)+
(spbb12^2*spbb25*spbb34*spaa35*spbb45*(-394/27*spaa12^2*spbb12-1045/72*spaa12*spaa13*spbb13-394/27*spaa12*spaa14*spbb14-10/9*spaa13*spaa24*spbb34))/(spbb14*spbb24^2*spaa34*spbb35*spab5125^2)+
(+5*spbb12^2*spaa13*spaa15*spbb45)/(spbb24^2*spaa34*spab1251)+
(-635/36*spaa12*spbb12*spbb15*spbb25^2*spbb34^2*spaa35)/(spbb14*spbb24^2*spaa34*spbb35^2*spab5125)+
(+29/72*spbb12*spbb15*spaa23*spbb23*spbb34^2)/(spbb13*spbb14*spbb24*spbb35*spab3123)+
(spbb12*spaa13*spbb15*spbb23*spbb34^2*(-581/72*spaa12*spbb12*spaa23-128/9*spaa12*spbb14*spaa34+13/12*spaa23*spaa34*spbb34))/(spaa12*spbb13*spbb14*spbb24^2*spaa34*spbb35*spab3123)+
(spaa12*spbb12*spbb45*(-6445/216*spaa12*spbb12^2+1381/72*spbb12*spaa13*spbb13-553/54*spbb12*spaa14*spbb14-43/8*spbb12*spaa23*spbb23+1159/27*spbb13*spbb24*spaa34))/(spbb14*spbb24*spaa34*spbb35*spab5125)+
(-317/24*spbb12^2*spaa13*spaa24*spbb34*spbb45)/(spbb14*spbb24*spaa34*spbb35*spab5125)+
(spbb12^2*spaa13*spbb34*spbb45*(-3379/108*spaa12^2*spbb12-305/24*spaa12*spaa13*spbb13-1843/108*spaa12*spaa14*spbb14-13/18*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb24^2*spaa34*spbb35*spab5125)+
(spbb23*spbb45*(-581/72*spaa12^2*spbb12^2-1553/72*spaa12*spbb12*spaa13*spbb13-659/72*spaa12*spbb12*spaa14*spbb14-13/36*spaa13*spbb13*spaa14*spbb14-13/12*spaa13*spbb13*spaa23*spbb23+13/12*spbb12*spaa13*spaa24*spbb34-13/12*spaa14^2*spbb14^2))/(spaa12*spbb13*spbb24^2*spaa34*spbb35)+
(spaa13*(-13/12*spaa13*spbb13^3*spbb45-13/36*spaa13*spbb13^2*spbb14*spbb35-13/12*spbb13*spaa14*spbb14^2*spbb35-13/12*spbb13^2*spaa34*spbb34*spbb45-13/12*spbb13*spbb14*spaa34*spbb34*spbb35-13/6*spbb13*spbb14*spaa35*spbb35^2-13/12*spbb14^2*spbb35^2*spaa45))/(spaa12*spbb13*spbb14*spbb24*spaa34*spbb35)+
(spbb12*(23/3*spaa12*spbb12+49/72*spaa14*spbb14-29/72*spaa23*spbb23-29/72*spaa24*spbb24))/(spbb13*spbb24*spaa34)+
(spbb15*(-617/27*spaa12*spbb12*spbb25+5*spbb12*spaa13*spbb35+503/72*spaa15*spbb15*spbb25-123/8*spaa23*spbb23*spbb25-125/9*spaa25*spbb25^2))/(spbb14*spbb25*spaa34*spbb35)+
(spbb25*(5977/216*spaa12*spbb12+133/24*spaa13*spbb13+3253/216*spaa14*spbb14+29/72*spaa23*spbb23))/(spbb24*spaa34*spbb35)+
(+511/108*spaa14*spbb15)/(spaa34*spbb35)+
(-2951/216),
(+22/9*spbb15*spbb25^2*spbb34^3*spaa35^3)/(spbb14*spbb24^2*spab5125^3)+
(+599/72*spbb15*spbb23^2*spbb34*spbb45^2)/(spbb14*spbb24^2*spbb35^3)+
(+5/8*spbb15*spbb23^2*spbb34*spaa35^2*spbb45^2)/(spbb14*spbb24^2*spbb35*spab3123^2)+
(-9/8*spbb15*spbb25*spbb34^2*spaa35^2)/(spbb14*spbb24*spab5125^2)+
(spbb25^2*spbb34^2*spaa35^2*(-7/4*spbb13*spbb45-23/24*spbb14*spbb35))/(spbb14*spbb24^2*spbb35*spab5125^2)+
(+247/36*spbb14^2*spbb23^2)/(spbb13^2*spbb24^2)+
(spaa34^2*spbb34^3*spbb45^2*(-7/9*spbb12*spaa14*spaa25-7/9*spaa14*spbb14*spaa45+5/2*spaa15*spbb15*spaa45))/(spaa12*spbb14*spbb24*spaa35*spbb35^2*spab3123*spab5125)+
(-3/2*spbb12*spaa14*spaa24*spaa34*spbb34^3*spbb45^2)/(spaa12*spbb14*spbb24*spbb35^2*spab3123*spab5125)+
(spbb34^3*spbb45^2*(7/2*spbb12^2*spaa13*spaa14*spaa24+2*spbb12*spaa13*spbb13*spaa14*spaa34-5/2*spaa13*spbb13*spbb23*spaa34^2-113/18*spbb12*spaa14^2*spbb14*spaa34-113/18*spbb12*spaa14*spaa34^2*spbb34))/(spaa12*spbb14*spbb24^2*spbb35^2*spab3123*spab5125)+
(+59/18*spaa13*spbb13*spaa34^2*spbb34^3*spbb45)/(spaa12*spbb14*spbb24*spbb35*spab3123*spab5125)+
(+131/18*spbb12*spaa13*spaa24*spaa34*spbb34^3*spbb45)/(spaa12*spbb14*spbb24*spbb35*spab3123*spab5125)+
(spbb12*spaa13*spbb34^3*spbb45*(5/2*spbb12*spaa13*spaa24+271/36*spaa13*spbb13*spaa34+1/4*spaa14*spbb14*spaa34+79/9*spaa23*spbb23*spaa34))/(spaa12*spbb14*spbb24^2*spbb35*spab3123*spab5125)+
(+13/3*spbb14*spaa23*spbb23^2)/(spbb13*spbb24*spab3123)+
(spbb14*spbb23^2*spbb34*(-4*spaa13*spbb15-7/12*spaa23*spbb25))/(spbb13*spbb24^2*spbb35*spab3123)+
(13/18*spaa12^2*spbb12^2*spbb14*spbb24*spbb35-37/18*spaa12^2*spbb12*spbb13*spbb14*spbb24*spbb25+3*spaa12^2*spbb12*spbb13*spbb15*spbb24^2-145/18*spaa12^2*spbb12*spbb14^2*spbb23*spbb25-317/36*spaa12*spaa13*spbb13^2*spbb14*spbb24*spbb25+25/9*spaa12*spaa13*spbb13^2*spbb15*spbb24^2+217/36*spaa12*spaa13*spbb13*spbb14^2*spbb23*spbb25-22/3*spaa12*spbb12*spaa14*spbb14^2*spbb24*spbb35+263/36*spaa12*spbb13*spaa14*spbb14^2*spbb24*spbb25-35/18*spaa12*spbb13*spaa14*spbb14*spbb15*spbb24^2-193/36*spaa12*spaa14*spbb14^3*spbb23*spbb25+13/18*spaa12*spbb12*spbb14*spaa24*spbb24^2*spbb35-7*spaa12*spbb13*spbb14*spaa24*spbb24^2*spbb25+7*spaa12*spbb13*spbb15*spaa24*spbb24^3-25/2*spaa13^2*spbb13^2*spbb14*spbb25*spbb34+25/4*spaa13^2*spbb13^2*spbb15*spbb24*spbb34-25*spaa13*spbb13*spaa14*spbb14^2*spbb25*spbb34+397/18*spaa13*spbb13*spaa14*spbb14*spbb15*spbb24*spbb34+251/36*spaa13*spbb13*spbb14*spaa24*spbb24*spbb25*spbb34+7/9*spaa13*spbb13*spbb15*spaa24*spbb24^2*spbb34+4*spaa14^2*spbb14^3*spbb24*spbb35-97/36*spaa14^2*spbb14^3*spbb25*spbb34-47/36*spaa14^2*spbb14^2*spbb15*spbb24*spbb34-4*spbb14*spaa24^2*spbb24^3*spbb35+4*spbb15*spaa24^2*spbb24^3*spbb34)/(spbb14*spbb24*spbb35*spab3123*spab5125)+
(spaa13*spbb14*spbb23*spbb25*spbb34*(23/6*spaa12*spbb12+25/4*spaa13*spbb13+385/36*spaa14*spbb14))/(spbb24^2*spbb35*spab3123*spab5125)+
(-37/4*spaa12*spbb12*spbb14*spbb15*spbb24*spbb35+52/9*spaa12*spbb12*spbb15^2*spbb24*spbb34-5*spaa14*spbb14^3*spbb25*spbb35-43/6*spaa14*spbb14^2*spbb15*spbb23*spbb45+19/6*spaa14*spbb14^2*spbb15*spbb24*spbb35+9/4*spaa14*spbb14*spbb15^2*spbb24*spbb34+50/9*spbb14^2*spaa15*spbb15*spbb25*spbb35-85/36*spbb14*spaa15*spbb15^2*spbb23*spbb45+25/6*spbb14*spaa15*spbb15^2*spbb24*spbb35-227/36*spaa15*spbb15^3*spbb24*spbb34+4*spbb14*spbb15*spaa24*spbb24^2*spbb35+1*spbb15^2*spaa24*spbb24^2*spbb34)/(spbb14*spbb15*spbb24*spbb35*spab5125)+
(spbb14*spbb23*spbb25*spbb45*(445/36*spaa12*spbb12+265/36*spaa13*spbb13+445/36*spaa14*spbb14))/(spbb15*spbb24^2*spbb35*spab5125)+
(+205/24*spbb13*spbb45)/(spbb14*spbb35)+
(-461/36*spbb23*spbb45)/(spbb24*spbb35)+
(+76/9),
(+28/9*spbb15*spbb25^2*spbb34^3*spaa35^3)/(spbb14*spbb24^2*spab5125^3)+
(-3/4*spbb15*spbb23^2*spaa35^3*spbb45^2)/(spbb14*spbb24^2*spaa34*spab3123^2)+
(+19/6*spaa13^2*spbb14*spbb23*spbb34)/(spaa12*spbb24^2*spab1231)+
(+599/36*spbb13*spbb23^2*spbb45^3)/(spbb14*spbb24^2*spbb35^3)+
(-5/2*spbb15*spbb25*spbb34^2*spaa35^2)/(spbb14*spbb24*spab5125^2)+
(+17/6*spbb15*spaa24*spbb25^2*spbb34^2*spaa35^2)/(spbb14*spbb24*spaa34*spbb35*spab5125^2)+
(spbb25^2*spbb34^2*spaa35^2*(-5/12*spaa12*spbb12*spbb15-17/6*spaa13*spbb13*spbb15-17/6*spaa15*spbb15^2-13/6*spbb12*spaa23*spbb35))/(spbb14*spbb24^2*spaa34*spbb35*spab5125^2)+
(spbb23*spaa45*spbb45^3*(-61/12*spaa23^2*spbb23*spaa45+55/6*spaa23*spbb23*spaa24*spaa35-61/12*spaa23*spaa25*spbb25*spaa45+49/12*spaa24^2*spbb24*spaa35+49/12*spaa24*spaa25*spbb25*spaa35+95/12*spaa24*spaa34*spbb34*spaa35))/(spaa12*spbb14*spbb24*spaa34*spaa35*spbb35^2*spab5125)+
(-5*spbb12^2*spaa15*spaa24*spaa45*spbb45^3)/(spbb14*spbb24*spaa34*spaa35*spbb35^2*spab5125)+
(-7/6*spbb12*spaa15*spbb23*spaa24^2*spbb45^3)/(spaa12*spbb14*spbb24*spaa34*spbb35^2*spab5125)+
(-95/12*spbb12*spaa15^2*spbb15*spaa24*spaa45*spbb45^3)/(spaa12*spbb14*spbb24*spaa34*spaa35*spbb35^2*spab5125)+
(+25/12*spbb12*spaa15*spbb15*spaa45^2*spbb45^3)/(spbb14*spbb24*spaa34*spaa35*spbb35^2*spab5125)+
(spbb12*spaa15*spbb45^3*(-61/12*spaa12*spbb14*spbb25*spaa45^2-7/6*spbb12*spaa14^2*spbb14*spaa25+47/12*spaa14^2*spbb14^2*spaa45-17/6*spaa14*spbb14*spaa15*spbb15*spaa45+5*spaa15^2*spbb15^2*spaa45+5*spaa15*spbb15*spaa25*spbb25*spaa45))/(spaa12*spbb14*spbb24^2*spaa34*spaa35*spbb35^2*spab5125)+
(spbb45*spbb15*spbb23^2*spaa35^2*(7/4*spbb13*spbb45+1*spbb14*spbb35))/(spbb13*spbb14*spbb24^2*spaa34*spbb35*spab3123)+
(spbb34*spaa35*(-59/12*spaa12^2*spbb12*spbb15*spbb25+5*spaa12*spaa13*spbb13*spbb15*spbb25+19/4*spaa12*spaa13*spbb15^2*spbb23+39/4*spaa12*spbb13*spaa23*spbb25^2+5*spaa13^2*spbb13*spbb15*spbb35-21/4*spaa13*spaa15*spbb15^2*spbb35+5*spaa13*spbb13*spaa23*spbb25*spbb35+107/12*spaa13*spbb15*spaa35*spbb35^2-21/4*spaa15*spbb15*spaa23*spbb25*spbb35+5*spaa23*spbb25*spaa35*spbb35^2))/(spaa12*spbb14*spbb24*spaa34*spbb35*spab5125)+
(spbb12*spbb34*spaa35*spbb45*(-15/4*spaa12^2*spbb12*spbb25-9/4*spaa12*spbb12*spaa13*spbb35+49/12*spaa12*spaa13*spbb15*spbb23-47/12*spaa13^2*spbb13*spbb35-33/4*spaa13*spaa15*spbb15*spbb35))/(spaa12*spbb14*spbb24^2*spaa34*spbb35*spab5125)+
(spbb23*spbb45*(1/2*spaa12^2*spbb12^2+19/4*spaa12*spbb12*spaa13*spbb13+11/3*spaa12*spbb12*spaa14*spbb14-1/2*spaa12*spbb12*spaa23*spbb23-2/3*spaa13^2*spbb13^2+91/12*spaa13*spbb13*spaa14*spbb14-19/6*spbb12*spaa13*spaa24*spbb34+19/6*spaa14^2*spbb14^2))/(spaa12*spbb13*spbb24^2*spaa34*spbb35)+
(spbb45*(61/12*spaa13^2*spbb13^3*spaa35-23/12*spbb12*spaa13*spbb13*spaa15*spbb15*spaa25+43/2*spaa13*spbb13^2*spaa15*spbb15*spaa35-61/12*spbb12*spaa13*spbb13*spaa25^2*spbb25+19/6*spbb12*spaa13*spbb15*spbb23*spaa25^2-203/12*spaa13*spbb13^2*spaa25*spbb25*spaa35+223/6*spaa13*spbb13*spbb15*spbb23*spaa25*spaa35-41/6*spaa13*spbb13^2*spaa35^2*spbb35+19/6*spbb12*spaa15^2*spbb15^2*spaa25+205/12*spbb13*spaa15^2*spbb15^2*spaa35+19/6*spbb12*spaa15*spbb15*spaa25^2*spbb25+37/3*spbb13*spaa15*spbb15*spaa25*spbb25*spaa35-95/12*spbb13*spaa25^2*spbb25^2*spaa35-95/6*spbb13*spaa25*spbb25*spaa35^2*spbb35-35/12*spbb13*spaa35^3*spbb35^2))/(spaa12*spbb13*spbb14*spbb24*spaa34*spaa35*spbb35)+
(spbb12*(-5/3*spaa12*spbb12*spaa14*spbb14-29/6*spaa12*spbb12*spaa24*spbb24-1*spbb12*spaa13*spaa24*spbb34-5/3*spaa14^2*spbb14^2-10/3*spaa14*spbb14*spaa24*spbb24-13/6*spaa23*spbb23*spaa24*spbb24-5/3*spaa24^2*spbb24^2))/(spbb13*spbb24*spaa34*spaa35*spbb35)+
(spbb15*(64/3*spaa12*spbb12+52/3*spaa13*spbb13+34/3*spaa23*spbb23-1/2*spaa24*spbb24))/(spbb14*spaa34*spbb35)+
(spbb25*(-31/12*spaa12*spbb12-29/12*spaa13*spbb13-23/3*spaa14*spbb14+43/12*spaa23*spbb23))/(spbb24*spaa34*spbb35)+
(+5*spaa14*spbb15)/(spaa34*spbb35)+
(-31/3*spaa12*spbb12-49/6*spaa13*spbb13-13/6*spaa14*spbb14-49/6*spaa23*spbb23)/(spaa35*spbb35)+
(-17/4),
(-10*spbb12*spbb14*spaa15^3*spbb15*spbb25*spbb45)/(spbb24^2*spab1251^3)+
(-5*spbb12*spaa15^2*spbb15*spbb45)/(spbb24*spab1251^2)+
(+5*spbb12^2*spaa15^2*spbb45^2)/(spbb24^2*spab1251^2)+
(-2*spbb12*spbb25*spbb34^2*spaa35^2*spbb45)/(spbb14*spbb24^2*spab5125^2)+
(-8*spbb12*spaa15*spbb15*spbb45)/(spbb14*spbb25*spab1251)+
(-10*spbb12^3*spaa15*spbb45^3)/(spbb14*spbb15*spbb24^2*spbb25*spab1251)+
(-18*spbb12^2*spaa15*spbb45^2)/(spbb14*spbb24*spbb25*spab1251)+
(-3/2*spbb15*spbb23*spbb25*spbb34^2*spbb45)/(spbb14*spbb24^2*spbb35^3)+
(-3/4*spbb12*spbb14*spbb23*spbb34)/(spbb13^2*spbb24^2)+
(spbb12*spbb34*spaa35*spbb45*(4*spaa12*spbb13-2*spaa24*spbb34))/(spbb14*spbb24*spaa25*spbb35*spab5125)+
(spbb12*spbb34^2*spaa35*spbb45*(-7*spaa12*spbb12-1*spaa13*spbb13-7*spaa14*spbb14))/(spbb14*spbb24^2*spaa25*spbb35*spab5125)+
(spbb23*(-4/3*spaa12^2*spbb12*spbb13*spbb14*spbb15-11/2*spaa12*spaa13*spbb13^2*spbb14*spbb15+1/2*spaa12*spbb13*spaa14*spbb14^2*spbb15-14/3*spaa12*spbb12*spbb13^2*spaa23*spbb45+25/6*spaa12*spbb12*spbb13*spbb14*spaa23*spbb35-1/2*spaa12*spbb12*spbb14^2*spaa24*spbb35-2*spaa13*spbb13^3*spaa23*spbb45+6*spaa13*spbb13^2*spbb14*spaa23*spbb35+14*spaa13*spbb13*spbb14^2*spaa24*spbb35-17/6*spbb12*spbb13*spaa23^2*spbb34*spbb35-17/6*spbb13^2*spaa23^2*spbb23*spbb45))/(spbb13*spbb15*spaa24*spbb24^2*spaa25*spbb35)+
(spaa12*spbb13*spbb23*spbb45*(7/3*spaa12*spbb12+2*spaa13*spbb13+7/3*spaa23*spbb23))/(spaa24*spbb24^2*spaa25*spbb35^2)+
(spaa12*spbb13*spbb15*spbb34*(2*spaa12*spbb12+2*spaa13*spbb13+9/4*spaa14*spbb14+1/12*spaa23*spbb23))/(spbb14*spaa24*spbb24*spaa25*spbb35^2)+
(-1/4*spbb12*spbb34)/(spbb13*spbb24)+
(spbb15*(17/12*spaa23*spbb23^2*spbb45-17/12*spaa23*spbb23*spbb24*spbb35+11/6*spbb23*spaa24*spbb24*spbb45-29/6*spaa24*spbb24^2*spbb35+2*spbb23*spaa34*spbb34*spbb45-2*spbb24*spaa34*spbb34*spbb35))/(spbb14*spaa24*spbb24*spbb25*spbb35)+
(spbb14*(-10*spaa12*spbb12-10*spaa13*spbb13-17/6*spaa23*spbb23))/(spbb15*spbb24*spaa25)+
(3/4*spaa12*spbb12+3/4*spaa13*spbb13+3/4*spaa14*spbb14-1/4*spaa23*spbb23)/(spaa24*spbb24)+
(spbb34*(7/6*spaa12*spbb12+3/4*spaa13*spbb13+11/4*spaa14*spbb14+67/12*spaa23*spbb23))/(spbb24*spaa25*spbb35)+
(-5/12*spaa12*spbb13)/(spaa25*spbb35)+
(-5/6),
(-28/9*spbb12^2*spaa15^2*spbb15*spbb34*spaa35*spbb45^2)/(spbb14*spbb24^2*spab5125^3)+
(-10*spbb12*spbb14*spaa15^2*spbb25*spbb45)/(spbb24^2*spab1251^2)+
(-20/9*spbb12*spaa15*spbb15*spbb34*spaa45*spbb45^2)/(spbb14*spbb24*spbb35*spab5125^2)+
(+1/12*spbb12^2*spaa15*spaa24*spbb34*spbb45^2)/(spbb14*spbb24*spbb35*spab5125^2)+
(spbb12^2*spaa15*spbb34*spbb45^2*(23/12*spaa12^2*spbb12+7/6*spaa12*spaa13*spbb13+23/12*spaa12*spaa14*spbb14-2/3*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb24^2*spbb35*spab5125^2)+
(+10*spbb12^2*spaa15*spbb45^2)/(spbb15*spbb24^2*spab1251)+
(-1/2*spbb12*spaa13^2*spbb15*spbb34^2*spaa35)/(spaa12*spbb14*spbb24^2*spaa34*spab3123)+
(spbb23^2*spbb34*spbb45^3*(1*spaa23*spaa45-13/6*spaa24*spaa35))/(spaa12*spbb14*spbb24^2*spbb35^2*spab5125)+
(spbb12*spbb45*(5/36*spaa12^3*spbb12^2*spaa25+5/36*spaa12^2*spbb12*spaa13*spbb13*spaa25-13/6*spaa12^2*spbb12*spaa15*spbb15*spaa25-50/9*spaa12^2*spbb13*spaa15*spbb15*spaa35+47/36*spaa12^2*spbb12*spaa23*spbb23*spaa25-1/6*spaa12*spaa13*spbb13*spaa15*spbb15*spaa25+7/6*spaa12*spaa13*spbb13*spaa23*spbb23*spaa25-5/3*spaa12*spbb12*spaa13*spaa25^2*spbb35+1/2*spaa12*spaa15^2*spbb15^2*spaa25+7/6*spaa12*spaa23^2*spbb23^2*spaa25-1/3*spaa13*spaa15*spbb15*spaa25^2*spbb35))/(spaa12*spbb14*spbb24*spaa25*spaa34*spbb35*spab5125)+
(spbb12*spaa15*spbb25*spbb45*(65/6*spaa12^2*spbb12*spaa25+19/2*spaa12^2*spbb13*spaa35+1/6*spaa12*spaa13*spbb13*spaa25-1/2*spaa12*spaa15*spbb15*spaa25+1/3*spaa13*spaa25^2*spbb35))/(spaa12*spbb24^2*spaa25*spaa34*spbb35*spab5125)+
(spbb34*(-65/6*spaa12^3*spbb12^2*spbb13*spbb15^2*spaa35-125/6*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb15*spaa23+2/3*spaa12^2*spbb12*spaa13*spbb13^2*spbb15^2*spaa35-43/3*spaa12^2*spbb12^2*spbb13*spaa15*spbb15^2*spaa23-23/6*spaa12^2*spbb12*spbb13*spaa15*spbb15^3*spaa35-1/2*spaa12^2*spbb12^3*spbb13*spaa23^2*spbb35-19/6*spaa12^2*spbb12^2*spbb13*spbb15*spaa23^2*spbb23+1/6*spaa12*spbb12*spaa13^2*spbb13^3*spbb15*spaa23+1*spaa12*spbb12*spaa13*spbb13^2*spaa15*spbb15^2*spaa23+10*spaa12*spbb12^2*spaa13*spbb13^2*spaa23^2*spbb35-59/6*spaa12*spbb12*spaa13*spbb13^2*spbb15*spaa23^2*spbb23-25/6*spaa12*spbb12*spbb13*spaa15^2*spbb15^3*spaa23-1/2*spaa12*spbb12*spaa15^2*spbb15^4*spaa25+4/3*spaa12*spbb12^2*spbb13*spaa15*spbb15*spaa23^2*spbb35-1*spaa12*spbb12^2*spaa15*spbb15^2*spaa23*spaa25*spbb35-1/2*spaa12*spbb12^2*spbb13*spaa23^3*spbb23*spbb35-25/6*spaa12*spbb12*spbb13*spbb15*spaa23^3*spbb23^2-1/2*spaa12*spbb12^3*spaa23^2*spaa25*spbb35^2+1/3*spbb12*spaa13*spbb13^2*spaa15*spbb15*spaa23^2*spbb35+13/6*spbb12*spaa13*spbb13^2*spaa23^3*spbb23*spbb35-1*spaa13*spbb13^2*spbb15*spaa23^3*spbb23^2+1/3*spbb12*spbb13*spaa15^2*spbb15^2*spaa23^2*spbb35+13/6*spbb12^2*spbb13*spaa15*spaa23^3*spbb35^2-1*spbb13*spbb15*spaa23^4*spbb23^3))/(spaa12*spbb13*spbb14*spbb15*spaa24*spbb24^2*spaa25*spaa34*spbb35)+
(spaa12*spbb12*spbb13*spaa23*(-1/2*spaa12*spbb12*spaa13*spbb13-1/2*spaa12*spbb12*spaa23*spbb23-1/2*spaa13^2*spbb13^2-1/2*spaa13*spbb13*spaa14*spbb14-1*spaa13*spbb13*spaa23*spbb23-1/2*spaa23^2*spbb23^2))/(spbb14*spaa24^2*spbb24^2*spaa25*spaa34*spbb35)+
(-1/2*spbb12*spbb15*spaa25^2*spbb35)/(spbb13*spbb14*spaa24^2*spbb24)+
(spbb12*(-3/2*spaa12*spbb12-3/2*spaa14*spbb14-3/2*spaa23*spbb23-1*spaa24*spbb24))/(spbb13*spbb24*spaa34)+
(463/36*spaa12^3*spbb12^2*spbb15+58/9*spaa12^2*spbb12*spaa15*spbb15^2-23/18*spaa12^2*spbb12^2*spaa23*spbb35-1/2*spaa12^2*spbb12*spbb13*spaa23*spbb25-257/18*spaa12*spbb12*spaa13*spbb15*spaa25*spbb35-13/6*spaa12*spaa15*spbb15^2*spaa25*spbb25+281/36*spaa12*spbb12*spaa23^2*spbb23*spbb35-13/6*spaa12*spbb13*spaa23^2*spbb23*spbb25-1/36*spaa12*spbb12*spaa23*spaa25*spbb25*spbb35+13/3*spbb12*spaa13*spaa23*spaa25*spbb35^2+13/6*spaa13*spbb15*spaa25^2*spbb25*spbb35+13/6*spaa23^3*spbb23^2*spbb35)/(spaa12*spbb14*spaa24*spbb24*spaa34*spbb35)+
(spaa13*(13/6*spaa13*spbb13*spbb15+13/6*spaa15*spbb15^2+13/6*spbb12*spaa23*spbb35+13/3*spbb15*spaa25*spbb25+13/6*spbb15*spaa35*spbb35))/(spaa12*spbb15*spbb24*spaa34)+
(spbb14*(-10*spaa12*spbb12+13/6*spaa13*spbb13-5/3*spaa23*spbb23-5/3*spaa24*spbb24))/(spbb15*spbb24*spaa25)+
(-191/18*spaa12*spbb12-13/6*spaa23*spbb23)/(spaa24*spbb24)+
(47/3*spaa12^2*spbb12^2+275/36*spaa12*spbb12*spaa13*spbb13-26/3*spaa12*spbb12*spaa14*spbb14+61/6*spaa12*spbb12*spaa23*spbb23+5/3*spaa13*spbb13*spaa14*spbb14-10/3*spaa13*spbb13*spaa23*spbb23+247/12*spbb12*spaa13*spaa24*spbb34-1/2*spaa14^2*spbb14^2+1*spaa23^2*spbb23^2)/(spbb24*spaa25*spaa34*spbb35)+
(spaa24*(125/18*spaa12*spbb12-2/3*spaa13*spbb13-1/2*spaa14*spbb14+2*spaa23*spbb23))/(spaa25*spaa34*spbb35)+
(+13/6*spaa14*spbb15)/(spaa34*spbb35)+
(+56/9),
(-8*spbb15*spbb25^2*spbb34^3*spaa35^3)/(spbb14*spbb24^2*spab5125^3)+
(+10*spbb12*spbb14*spaa15^2*spaa24*spbb45)/(spbb24*spaa25*spab1251^2)+
(spbb12*spbb14*spaa15^2*spbb45*(20*spaa12*spbb12+10*spaa23*spbb23))/(spbb24^2*spaa25*spab1251^2)+
(+5*spbb12^2*spaa15*spaa24*spbb45^2)/(spbb15*spbb24*spaa25*spbb25*spab1251)+
(+25*spbb12^2*spaa15*spaa23*spaa24*spbb45)/(spbb15*spbb24*spaa25*spaa34*spab1251)+
(+40*spbb12^2*spaa15*spaa23*spbb35*spbb45)/(spbb15*spbb24*spaa25*spbb25*spab1251)+
(spbb12^2*spaa15*spbb45*(20*spaa12*spbb15*spbb25*spaa35+35*spbb12*spaa13*spaa23*spbb35-35*spaa13*spbb13*spaa23*spbb25-10*spaa23^2*spbb23*spbb25))/(spbb15*spbb24^2*spaa25*spbb25*spaa34*spab1251)+
(-599/36*spbb15*spbb23*spbb25*spbb34^2*spbb45)/(spbb14*spbb24^2*spbb35^3)+
(+37/4*spbb15*spbb25*spbb34^2*spaa35^2)/(spbb14*spbb24*spab5125^2)+
(spbb25^2*spbb34^2*spaa35^2*(17/12*spbb13*spbb45+4/3*spbb14*spbb35))/(spbb14*spbb24^2*spbb35*spab5125^2)+
(+5*spaa15*spbb15^2*spbb24)/(spbb14*spaa25*spbb25^2)+
(-5*spaa13*spbb15*spbb34^2*spaa45^2*spbb45^2)/(spaa12*spbb14*spbb24*spaa35*spbb35^2*spab5125)+
(-401/36*spaa24*spbb25*spbb34^2*spaa45*spbb45^2)/(spaa12*spbb14*spbb24*spbb35^2*spab5125)+
(spbb25*spbb34^2*spbb45^2*(-13/3*spaa13*spbb13*spaa34*spaa45-1/2*spaa13*spbb15*spaa45^2+104/9*spaa14*spbb14*spaa34*spaa45+1/6*spbb13*spaa15*spaa34^2))/(spaa12*spbb14*spbb24^2*spaa34*spbb35^2*spab5125)+
(-1/2*spbb12*spaa13*spbb15*spbb34*spaa35)/(spbb14*spbb24*spaa34*spab3123)+
(spbb12*spaa13*spbb15*spbb34^2*spaa35*(1/2*spaa12*spbb25-1/2*spaa13*spbb35))/(spaa12*spbb14*spbb24^2*spaa34*spbb35*spab3123)+
(spbb12*spbb15*spbb45*(-205/12*spaa12^2*spbb12*spaa15*spaa25-421/18*spaa12^2*spbb13*spaa15*spaa35-2*spaa12^2*spbb23*spaa25*spaa35-57/4*spaa12*spbb13*spaa15^2*spaa23-140/9*spaa12*spaa15^2*spbb15*spaa25+131/36*spaa12*spaa15*spaa23*spbb23*spaa25+1/2*spaa15^2*spaa23*spaa25*spbb35))/(spaa12*spbb14*spbb24*spaa25*spaa34*spbb35*spab5125)+
(spbb12*spaa15*spbb25*spbb45*(397/18*spaa12^2*spbb12*spaa25+7*spaa12^2*spbb13*spaa35+161/9*spaa12*spaa13*spbb13*spaa25+140/9*spaa12*spaa15*spbb15*spaa25-1/2*spaa13*spaa25^2*spbb35))/(spaa12*spbb24^2*spaa25*spaa34*spbb35*spab5125)+
(spbb34*(397/18*spaa12^2*spbb12^2*spaa13*spbb13*spbb15+199/18*spaa12^2*spbb12^2*spaa15*spbb15^2+1/2*spaa12^2*spbb12^2*spbb15*spaa25*spbb25+134/9*spaa12*spbb12*spaa13^2*spbb13^2*spbb15-1/2*spaa12*spbb12*spaa13*spbb13*spaa15*spbb15^2+10*spaa12*spbb12^2*spaa13*spbb13*spaa23*spbb35-349/18*spaa12*spbb12*spaa15^2*spbb15^3-95/9*spaa12*spbb12^2*spaa15*spbb15*spaa23*spbb35-9/2*spaa12*spbb12*spaa15*spbb15^2*spaa25*spbb25+1/2*spaa12*spbb12*spbb15*spaa25^2*spbb25^2-295/18*spbb12*spaa13*spbb13*spaa15*spbb15*spaa23*spbb35+179/9*spbb12*spaa15^2*spbb15^2*spaa23*spbb35-179/9*spaa15^2*spbb15^3*spaa25*spbb25+289/18*spbb12*spaa15*spbb15*spaa23*spaa25*spbb25*spbb35-289/18*spaa15*spbb15^2*spaa25^2*spbb25^2))/(spaa12*spbb13*spbb15*spbb24^2*spaa25*spaa34*spbb35)+
(spbb34*(-143/9*spbb12*spaa13*spbb13*spaa23*spbb35+811/36*spaa13*spbb13*spbb15*spaa35*spbb35+17/2*spaa15^2*spbb15^3+205/18*spbb12*spaa15*spbb15*spaa23*spbb35+569/36*spaa15*spbb15^2*spaa25*spbb25-1/4*spaa15*spbb15^2*spaa35*spbb35-401/36*spbb12*spaa23*spaa25*spbb25*spbb35-401/36*spbb12*spaa23*spaa35*spbb35^2+401/36*spbb15*spaa25^2*spbb25^2+401/18*spbb15*spaa25*spbb25*spaa35*spbb35+401/36*spbb15*spaa35^2*spbb35^2))/(spaa12*spbb13*spbb14*spbb24*spaa34*spbb35)+
(spbb12*(395/18*spaa12*spbb12+397/12*spaa14*spbb14-401/36*spaa23*spbb23))/(spbb13*spbb24*spaa34)+
(spbb15*(1087/36*spaa12^2*spbb12^2+245/6*spaa12*spbb12*spaa13*spbb13+545/12*spaa12*spbb12*spaa23*spbb23+635/18*spaa12*spbb12*spaa24*spbb24+4*spaa13^2*spbb13^2+1015/36*spaa13*spbb13*spaa23*spbb23+221/6*spbb12*spaa13*spaa24*spbb34+182/9*spaa23^2*spbb23^2+911/36*spaa23*spbb23*spaa24*spbb24+61/12*spaa24^2*spbb24^2))/(spbb14*spaa25*spbb25*spaa34*spbb35)+
(+10*spaa12*spbb12*spbb14)/(spbb15*spbb24*spaa25)+
(1181/36*spaa12^2*spbb12^2-353/36*spaa12*spbb12*spaa13*spbb13+241/18*spaa12*spbb12*spaa14*spbb14-529/12*spaa12*spbb12*spaa23*spbb23-4*spaa13^2*spbb13^2-25/2*spaa13*spbb13*spaa14*spbb14-491/12*spaa13*spbb13*spaa23*spbb23+259/36*spbb12*spaa13*spaa24*spbb34-17/2*spaa14^2*spbb14^2-593/18*spaa23^2*spbb23^2)/(spbb24*spaa25*spaa34*spbb35)+
(1921/36*spaa12*spbb15*spbb25*spaa45-5*spaa14^2*spbb14*spbb15-8*spaa14*spaa15*spbb15^2+1051/36*spbb12*spaa14*spaa24*spbb45-2155/36*spaa14*spbb14*spaa24*spbb25-1*spaa14*spbb15*spaa45*spbb45-1391/36*spaa24^2*spbb24*spbb25-859/12*spaa24*spbb25*spaa45*spbb45)/(spaa25*spbb25*spaa34*spbb35)+
(-749/36*spaa14*spbb15)/(spaa34*spbb35)+
(+49/3),
(-5/3*spbb12*spbb14*spaa15^3*spbb15*spbb45)/(spbb24^2*spaa25*spab1251^2)+
(+5/9*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb45)/(spaa12*spbb14*spbb24^2*spab5125^2)+
(+2/3*spbb12*spaa15^2*spbb15*spbb34*spaa35*spbb45)/(spaa14*spbb14*spbb24^2*spaa25*spab5145)+
(+599/216*spaa14*spbb15*spbb25*spbb34^3*spbb45)/(spaa12*spbb14*spbb24^2*spbb35^3)+
(+247/108*spbb12^2*spbb34^2)/(spbb13^2*spbb24^2)+
(+5/6*spaa15*spbb15^2*spbb24)/(spbb14*spaa25*spbb25^2)+
(+5/6*spaa13*spbb15*spbb34^2*spaa45^2*spbb45^2)/(spaa12*spbb14*spbb24*spaa35*spbb35^2*spab5125)+
(+259/54*spaa24*spbb25*spbb34^2*spaa45*spbb45^2)/(spaa12*spbb14*spbb24*spbb35^2*spab5125)+
(spbb25*spbb34^2*spbb45^2*(-437/216*spaa13*spbb13*spaa34*spaa45+1/12*spaa13*spbb15*spaa45^2-95/54*spaa14*spbb14*spaa34*spaa45-1/3*spbb13*spaa15*spaa34^2+1/6*spaa34^2*spbb34*spaa45))/(spaa12*spbb14*spbb24^2*spaa34*spbb35^2*spab5125)+
(-1/3*spbb12*spaa13^2*spbb15*spaa24*spbb34^2)/(spaa12*spbb14*spbb24*spaa34*spbb35*spab3123)+
(spbb12*spaa13^2*spbb15*spbb34^2*(-1/4*spaa12*spbb12-1/3*spaa14*spbb14))/(spaa12*spbb14*spbb24^2*spaa34*spbb35*spab3123)+
(spbb12*spbb45*(-241/36*spaa12^2*spbb12*spaa15*spbb15^2-139/18*spaa12^2*spbb12*spbb15*spaa35*spbb35+883/216*spaa12^2*spbb13*spbb15*spbb25*spaa35+59/9*spaa12*spbb12*spaa13*spbb15*spaa25*spbb35-43/27*spaa12*spbb13*spaa23^2*spbb23*spbb25-763/216*spaa12*spbb13*spaa23*spaa25*spbb25^2+104/27*spaa12*spbb12*spaa23*spaa35*spbb35^2-95/27*spaa12*spbb13*spaa23*spbb25*spaa35*spbb35-377/108*spaa12*spbb15*spaa35^2*spbb35^2-13/36*spbb12*spaa13*spaa23*spaa25*spbb35^2-52/27*spaa23^3*spbb23^2*spbb35-169/108*spaa23^2*spbb23*spaa25*spbb25*spbb35-52/27*spaa23^2*spbb23*spaa35*spbb35^2))/(spaa12*spbb14*spbb15*spbb24*spaa34*spbb35*spab5125)+
(spbb12*spaa13*spbb45*(763/216*spaa12*spbb13*spaa15*spbb15*spbb25-43/27*spaa12*spbb13*spaa23*spbb23*spbb25+377/108*spaa13*spbb13*spaa15*spbb15*spbb35+377/108*spbb12*spaa13*spaa25*spbb35^2-52/27*spaa23^2*spbb23^2*spbb35-91/18*spaa23*spbb23*spaa25*spbb25*spbb35))/(spaa12*spbb15*spbb24^2*spaa34*spbb35*spab5125)+
(+359/108*spbb12*spbb14*spaa24*spbb34)/(spbb13*spbb15*spbb24*spaa25)+
(spbb12*spbb14*spbb34*(7/36*spaa12*spbb12-1/6*spaa14*spbb14+5/18*spaa23*spbb23))/(spbb13*spbb15*spbb24^2*spaa25)+
(spbb45*(-5/6*spaa12^3*spbb12^3*spaa14*spaa24-5/6*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spaa24+1/12*spaa12^2*spbb12^2*spaa13*spbb23*spaa24^2-3/4*spaa12^2*spbb12^2*spaa14*spaa24^2*spbb24+251/216*spaa12*spbb12*spaa13^2*spbb13^2*spaa14*spaa24-1/2*spaa12*spbb12*spaa13^2*spbb13*spbb23*spaa24^2-7/18*spaa12*spbb12*spaa13*spbb13^2*spaa14^2*spaa23+1445/216*spaa12*spbb12*spaa13*spbb13*spaa14*spaa24^2*spbb24-275/216*spaa12*spbb12*spbb13*spaa14^2*spaa23*spaa24*spbb24-527/216*spaa13^3*spbb13^3*spaa14*spaa24-7/18*spaa13^3*spbb13^2*spbb23*spaa24^2-7/18*spaa13^2*spbb13^3*spaa14^2*spaa23+1037/108*spaa13^2*spbb13^2*spaa14*spaa24^2*spbb24-23/12*spaa13^2*spbb13^2*spaa14*spaa24*spaa34*spbb34+7/36*spaa13^2*spbb13*spbb23*spaa24^2*spaa34*spbb34-55/9*spaa13*spbb13^2*spaa14^2*spaa23*spaa24*spbb24+1/18*spaa13*spbb13^2*spaa14^2*spaa23*spaa34*spbb34+1511/216*spaa13*spbb13*spaa14*spaa24^3*spbb24^2+949/72*spaa13*spbb13*spaa14*spaa24^2*spbb24*spaa34*spbb34+371/72*spaa13*spbb13*spaa14*spaa24*spaa34^2*spbb34^2+7/18*spbb13^2*spaa14^3*spaa23^2*spbb24-1589/216*spbb13*spaa14^2*spaa23*spaa24^2*spbb24^2-841/216*spbb13*spaa14^2*spaa23*spaa24*spbb24*spaa34*spbb34+4/9*spbb13*spaa14^2*spaa23*spaa34^2*spbb34^2-13/36*spaa14*spaa24^3*spbb24^2*spaa34*spbb34+521/108*spaa14*spaa24^2*spbb24*spaa34^2*spbb34^2+125/27*spaa14*spaa24*spaa34^3*spbb34^3))/(spaa12*spaa14*spbb14*spaa24*spbb24*spaa25*spbb25*spaa34*spbb35)+
(-1/12*spaa12^2*spbb15^2*spaa45^3*spbb45)/(spaa14*spbb14*spaa24^2*spbb24*spaa25*spaa34*spbb35)+
(spbb25*spbb34*spaa45*spbb45*(-1/6*spaa12*spaa23*spbb23*spaa34-1/6*spaa13^2*spbb13*spaa24+1/6*spaa13*spaa23*spbb23*spaa24))/(spaa12*spaa14*spbb14*spaa24*spbb24^2*spaa34*spbb35)+
(spbb12*spaa15^2*spbb15*spbb45*(-5/3*spaa12*spaa34+5/6*spaa13*spaa24))/(spaa12*spbb24*spaa25*spbb25*spaa34*spab1251)+
(+5/6*spbb12*spaa13*spaa15^2*spbb15*spaa23*spbb23*spbb45)/(spaa12*spbb24^2*spaa25*spbb25*spaa34*spab1251)+
(-2/3*spaa12^3*spbb12^2*spaa14^2*spbb14*spbb15+2/3*spaa12^3*spbb12^2*spaa14*spaa15*spbb15^2-5/4*spaa12^3*spbb12^3*spaa14*spaa24*spbb45+599/108*spaa12^3*spbb12^2*spaa14*spbb15*spaa25*spbb25+7/12*spaa12^3*spbb12*spaa15*spbb15^2*spbb25*spaa45+5/18*spaa12^3*spbb12*spbb15*spaa25*spbb25^2*spaa45-7/12*spaa12^2*spbb12*spaa14^3*spbb14^2*spbb15-7/6*spaa12^2*spbb12^2*spaa14^2*spbb14*spaa24*spbb45+2165/216*spaa12^2*spbb12^2*spaa14^2*spbb15*spaa25*spbb45+2/3*spaa12^2*spbb12*spaa14*spaa15^2*spbb15^3+22/3*spaa12^2*spbb12*spaa14*spaa15*spbb15^2*spaa25*spbb25-11/18*spaa12^2*spbb12^2*spaa14*spaa24*spaa25*spbb25*spbb45+1081/216*spaa12^2*spbb12*spaa14*spbb15*spaa25^2*spbb25^2+7/12*spaa12^2*spaa15^2*spbb15^3*spbb25*spaa45+31/36*spaa12^2*spaa15*spbb15^2*spaa25*spbb25^2*spaa45+5/18*spaa12^2*spbb15*spaa25^2*spbb25^3*spaa45+943/216*spaa12*spbb12*spaa14^3*spbb14*spbb15*spaa25*spbb45+569/72*spaa12*spbb12*spaa14^2*spaa15*spbb15^2*spaa25*spbb45+145/54*spaa12*spbb12^2*spaa14^2*spaa24*spaa25*spbb45^2+1165/108*spaa12*spbb12*spaa14^2*spbb15*spaa25^2*spbb25*spbb45+121/108*spaa12*spaa14*spaa15^2*spbb15^3*spaa25*spbb25+125/216*spaa12*spaa14*spaa15*spbb15^2*spaa25^2*spbb25^2-77/27*spaa12*spbb12*spaa14*spaa24*spaa25^2*spbb25^2*spbb45-13/24*spaa12*spaa14*spbb15*spaa25^3*spbb25^3+377/108*spbb12*spaa14^3*spbb14*spaa24*spaa25*spbb45^2+1069/216*spbb12*spaa14^3*spbb15*spaa25^2*spbb45^2+137/54*spaa14^2*spaa15*spbb15^2*spaa25^2*spbb25*spbb45-169/54*spbb12*spaa14^2*spaa24*spaa25^2*spbb25*spbb45^2+7/72*spaa14^2*spbb15*spaa25^3*spbb25^2*spbb45)/(spaa12*spaa14*spbb15*spaa24*spbb24^2*spaa25*spaa34*spbb35)+
(+1/12*spaa12^2*spbb15*spbb23*spaa45^2*spbb45)/(spaa14*spaa24^2*spbb24^2*spaa25*spbb35)+
(41/24*spaa12^2*spbb12*spbb14-377/108*spaa12*spaa14*spbb14^2-11/24*spaa12*spbb12*spaa23*spbb34-13/36*spaa12*spbb13*spaa23*spbb24+377/108*spaa13*spbb14*spaa24*spbb34+13/36*spaa23^2*spbb23*spbb34)/(spaa12*spbb15*spbb24*spaa25)+
(spaa15*(-7/9*spaa12*spbb12-7/12*spaa13*spbb13-7/36*spaa23*spbb23-7/36*spaa24*spbb24))/(spaa14*spbb24*spaa25)+
(spaa13*(-5/6*spaa13^2*spbb13^2-199/24*spaa13*spbb13*spaa14*spbb14-121/8*spaa13*spbb13*spaa23*spbb23+2195/216*spbb12*spaa13*spaa24*spbb34-2671/108*spaa13*spbb13*spaa24*spbb24-125/27*spaa14^2*spbb14^2-1153/216*spaa14*spbb14*spaa24*spbb24-293/27*spaa23^2*spbb23^2-256/27*spaa23*spbb23*spaa24*spbb24+187/108*spaa24^2*spbb24^2))/(spaa12*spbb24*spaa25*spbb25*spaa34)+
(1111/216*spaa12^2*spbb12^2-5/6*spaa12*spbb12*spaa13*spbb13+134/27*spaa12*spbb12*spaa23*spbb23+58/27*spaa12*spbb13*spbb24*spaa34-5/6*spaa13^2*spbb13^2-4/9*spaa13*spbb13*spaa14*spbb14-161/54*spaa13*spbb13*spaa23*spbb23-13/72*spaa23^2*spbb23^2)/(spaa24*spbb24*spaa25*spbb25)+
(287/216*spaa12^2*spbb12^2-25/18*spaa12*spbb12*spaa13*spbb13-565/36*spaa12*spbb12*spaa14*spbb14+1775/216*spaa12*spbb12*spaa23*spbb23-965/216*spaa13^2*spbb13^2-2215/216*spaa13*spbb13*spaa14*spbb14-677/54*spaa13*spbb13*spaa23*spbb23+355/36*spbb12*spaa13*spaa24*spbb34-109/12*spaa14^2*spbb14^2-125/27*spaa23^2*spbb23^2)/(spbb24*spaa25*spaa34*spbb35)+
(109/72*spaa12*spbb15*spbb25*spaa45-229/36*spaa14^2*spbb14*spbb15-277/36*spaa14*spaa15*spbb15^2+25/54*spbb12*spaa14*spaa24*spbb45-3545/216*spaa14*spbb14*spaa24*spbb25-251/18*spaa14*spbb15*spaa45*spbb45-425/27*spaa24^2*spbb24*spbb25-1507/54*spaa24*spbb25*spaa45*spbb45)/(spaa25*spbb25*spaa34*spbb35)+
(+257/27*spaa14*spbb15)/(spaa34*spbb35)+
(+2189/108)}

==> anc/TwoLoopSpinorRemainders/uubddbg_pmpmp_Nf1.txt <==
rationalSpinorBasis["uubddbg","pmpmp","Nf1"]=
{(-1/3),
(-1/2*spbb15*spbb24)/(spbb14*spbb25),
(-61/180*spbb12^2*spbb45^2)/(spbb15^2*spbb24^2)+
(-61/360*spbb12*spbb45)/(spbb15*spbb24),
(+1/9*spbb12^2*spbb34^2)/(spbb13^2*spbb24^2)+
(-2/9*spbb12*spbb34)/(spbb13*spbb24)+
(+1/36),
(+1*spbb12*spbb34*spaa45*spbb45^2)/(spbb14*spbb24*spbb35*spab5145)+
(-1*spbb12*spaa15*spbb23*spaa34*spbb34*spbb45^2)/(spaa14*spbb14*spbb24^2*spbb35*spab5145)+
(spbb12*spaa34*spbb34*spbb45*(1/3*spaa12*spbb23-1*spaa14*spbb34))/(spaa14*spbb14*spaa24*spbb24^2*spbb35)+
(+1/3*spbb12*spbb34*spbb45)/(spbb14*spbb24*spbb35),
(-2/3*spaa12^3*spbb12^3*spbb14*spbb24-14/3*spaa12^2*spbb12^2*spaa13*spbb13*spbb14*spbb24+4/3*spaa12^2*spbb12^2*spaa13*spbb14^2*spbb23-2/3*spaa12^2*spbb12^2*spaa14*spbb14^2*spbb24-2/3*spaa12^2*spbb12^2*spbb13*spaa23*spbb24^2-2/3*spaa12^2*spbb12^2*spbb14*spaa24*spbb24^2-6*spaa12*spbb12*spaa13^2*spbb13^2*spbb14*spbb24+4*spaa12*spbb12*spaa13^2*spbb13*spbb14^2*spbb23-8/3*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14^2*spbb24+4/3*spaa12*spbb12*spaa13*spaa14*spbb14^3*spbb23-4/3*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb24^2-8/3*spaa12*spbb12*spaa13*spbb13*spbb14*spaa24*spbb24^2+4/3*spaa12*spbb12*spaa13*spbb14^2*spbb23*spaa24*spbb24-2*spaa13^3*spbb13^3*spbb14*spbb24+2*spaa13^3*spbb13^2*spbb14^2*spbb23-2*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb24+2*spaa13^2*spbb13*spaa14*spbb14^3*spbb23-2/3*spaa13^2*spbb13^3*spaa23*spbb24^2-2*spaa13^2*spbb13^2*spbb14*spaa24*spbb24^2+2*spaa13^2*spbb13*spbb14^2*spbb23*spaa24*spbb24)/(spbb14*spbb24*spab5125^3)+
(-2/3*spaa13^2*spbb14^2*spbb23^2*spab2132)/(spbb24^2*spab5125^3)+
(1/3*spaa12^2*spbb12^2*spbb14*spbb24+8/3*spaa12*spbb12*spaa13*spbb13*spbb14*spbb24-1/3*spaa12*spbb12*spaa13*spbb14^2*spbb23+1/3*spaa12*spbb12*spaa14*spbb14^2*spbb24+1/3*spaa12*spbb12*spbb13*spaa23*spbb24^2+1/3*spaa12*spbb12*spbb14*spaa24*spbb24^2+2*spaa13^2*spbb13^2*spbb14*spbb24-1*spaa13^2*spbb13*spbb14^2*spbb23+2/3*spaa13*spbb13*spaa14*spbb14^2*spbb24-1/3*spaa13*spaa14*spbb14^3*spbb23+1/3*spaa13*spbb13^2*spaa23*spbb24^2+2/3*spaa13*spbb13*spbb14*spaa24*spbb24^2-1/3*spaa13*spbb14^2*spbb23*spaa24*spbb24)/(spbb14*spbb24*spab5125^2)+
(-2/3*spaa13^2*spbb14^2*spbb23^2)/(spbb24^2*spab5125^2)+
(2/3*spaa12*spbb12*spbb14-1/3*spaa13*spbb13*spbb14-2/3*spbb12*spaa23*spbb34)/(spbb14*spab5125)+
(+1/2),
(-1/2*spbb13*spbb23^2*spbb45^3)/(spbb14*spbb24^2*spbb35^3),
(+1/2*spbb23*spbb34*spaa35*spbb45)/(spbb24^2*spaa25*spbb35)+
(spbb23*spbb34*spbb45*(1/3*spaa12*spbb12+1/2*spaa13*spbb13+1/3*spaa23*spbb23))/(spbb24^2*spaa25*spbb35^2)+
(spbb13*spbb34*spbb45*(-1/2*spaa12*spbb12-1/2*spaa13*spbb13-1/3*spaa23*spbb23))/(spbb14*spbb24*spaa25*spbb35^2)+
(-1/3*spbb13*spbb45)/(spbb14*spbb35)+
(spbb34*(5/6*spaa12*spbb12+1/2*spaa13*spbb13+5/6*spaa23*spbb23))/(spbb24*spaa25*spbb35)+
(-1/3*spaa12*spbb13)/(spaa25*spbb35)+
(+2/3),
(+1/3*spbb12^2*spaa15*spbb34*spbb45)/(spbb13*spbb24^2*spab1231)+
(-1/2*spbb12*spaa15*spbb25*spbb34*spbb45*spab4154)/(spaa14*spbb14*spbb24^2*spbb35*spab5145)+
(spbb23*spab4154*(1/3*spaa12*spbb25+1/2*spaa13*spbb35))/(spaa14*spaa24*spbb24^2*spbb35)+
(-1/3*spbb14*spbb23)/(spbb13*spbb24)+
(-1/6*spbb23*spbb45*spab1251)/(spaa14*spbb14*spbb24*spbb35)+
(spbb13*spbb45*(-1/2*spaa12*spbb12-1/2*spaa13*spbb13-1/3*spaa23*spbb23-1/6*spaa24*spbb24))/(spbb14*spaa24*spbb24*spbb35)+
(1/2*spaa12*spbb12+1/2*spaa13*spbb13+1/3*spaa23*spbb23)/(spaa24*spbb24)+
(+2/3*spbb23*spbb45)/(spbb24*spbb35)+
(-1/6),
(+1/2*spbb12*spaa15^2*spbb15*spbb34*spaa35*spbb45)/(spbb24^2*spaa25*spab5145^2)+
(+1/2*spbb14^2*spbb23^2)/(spbb13^2*spbb24^2),
(-1*spbb12*spaa15*spbb25*spbb34*spbb45*spab1231)/(spaa14*spbb14*spbb24^2*spbb35*spab5145)+
(+32/9*spbb12*spbb14*spbb23*spbb34)/(spbb13^2*spbb24^2)+
(spbb12*spbb23*spbb34*spbb45*(2/3*spaa13*spbb13-2/3*spaa14*spbb14))/(spbb13*spaa14*spbb14*spbb24^2*spbb35)+
(+14/9*spbb12*spbb34)/(spbb13*spbb24)+
(+2/3*spbb12*spbb34*spbb45)/(spbb14*spbb24*spbb35),
(+2*spbb15*spbb25^2*spbb34^3*spaa35^3)/(spbb14*spbb24^2*spab5125^3)+
(-3*spbb15*spbb25*spbb34^2*spaa35^2)/(spbb14*spbb24*spab5125^2)+
(+1*spbb12*spbb25*spbb34^2*spaa35^2*spbb45)/(spbb14*spbb24^2*spab5125^2)+
(+2*spbb12*spbb34*spaa35*spbb45)/(spbb14*spbb24*spab5125)+
(+3*spbb12^2*spbb34*spaa35*spbb45^2)/(spbb14*spbb15*spbb24^2*spab5125)+
(+3*spbb15*spbb34*spaa35)/(spbb14*spab5125)+
(-1*spaa13*spbb14^2*spbb23)/(spbb15*spbb24^2*spaa25)+
(-1/2*spbb15*spbb24)/(spbb14*spbb25)+
(spbb14*(4*spaa12*spbb12+1*spaa13*spbb13+3*spaa23*spbb23+3*spaa24*spbb24))/(spbb15*spbb24*spaa25)+
(+3),
(+1*spbb12*spaa25*spbb25^2*spbb34^2*spaa35*spbb45)/(spbb14*spbb24^2*spbb35*spab5125^2)+
(+7/6*spbb23*spbb25*spbb34*spaa35*spbb45)/(spbb24^2*spbb35*spab5125)+
(+1*spaa23*spbb23^2*spbb34*spaa35*spbb45)/(spbb24^2*spaa25*spbb35*spab5125)+
(spbb23*spbb34*spbb45*(5/6*spaa12^2*spbb12^2-13/6*spaa12*spbb12*spaa13*spbb13+2/3*spaa12*spbb12*spaa23*spbb23-1/2*spaa13^2*spbb13^2-1*spaa13*spbb13*spaa14*spbb14-7/6*spaa13*spbb13*spaa23*spbb23-1/2*spaa14^2*spbb14^2+1/3*spaa23^2*spbb23^2))/(spbb24^2*spaa25*spbb35^2*spab5125)+
(spbb12*spbb34*spbb45*(-1/6*spaa12*spbb12-8/3*spaa13*spbb13-1/2*spaa14*spbb14-2/3*spaa23*spbb23))/(spbb14*spbb24*spbb35*spab5125)+
(-7/6*spbb13*spbb25*spbb34*spaa35*spbb45)/(spbb14*spbb24*spbb35*spab5125)+
(-2/3*spbb13*spaa23*spbb23*spbb34*spaa35*spbb45)/(spbb14*spbb24*spaa25*spbb35*spab5125)+
(+1*spaa12*spbb12*spbb13*spbb34*spaa35*spbb45)/(spbb14*spbb24*spaa25*spbb35*spab5125)+
(-3/2*spaa13*spbb13^2*spbb34*spaa35*spbb45)/(spbb14*spbb24*spaa25*spbb35*spab5125)+
(spbb13*spbb34*spbb45*(-1*spaa12^2*spbb12^2-2*spaa12*spbb12*spaa13*spbb13-3/2*spaa12*spbb12*spaa14*spbb14-1*spaa13^2*spbb13^2+1*spaa13*spbb13*spaa14*spbb14+1/2*spaa14^2*spbb14^2))/(spbb14*spbb24*spaa25*spbb35^2*spab5125)+
(spbb13*spbb34*spbb45*(3/2*spaa12*spbb12+3/2*spaa13*spbb13-1/3*spaa23*spbb23))/(spbb14*spbb24*spaa25*spbb35^2)+
(+11/6*spbb13*spbb45)/(spbb14*spbb35)+
(-11/6*spbb23*spbb45)/(spbb24*spbb35)+
(+2/3),
(spaa25*spbb45*(2485/27*spaa12^2*spbb12^2*spbb24+994/27*spaa12*spbb12^2*spaa13*spbb34+1988/27*spaa12*spbb12*spaa14*spbb14*spbb24+1988/27*spaa12*spbb12*spaa23*spbb23*spbb24-994/27*spaa12*spbb13*spbb24^2*spaa34+994/27*spbb12*spaa13*spaa14*spbb14*spbb34+994/27*spbb12*spaa13*spaa23*spbb23*spbb34+497/27*spaa14^2*spbb14^2*spbb24+497/27*spaa23^2*spbb23^2*spbb24-497/27*spaa24^2*spbb24^3))/(spaa12*spbb14*spbb24*spab5125^2)+
(-497/27*spaa13^2*spbb14*spbb23^2*spaa25*spbb45)/(spaa12*spbb24^2*spab5125^2)+
(+47/18*spbb12*spaa13^2*spbb15*spbb34^2*spaa35)/(spaa12*spbb14*spbb24^2*spaa34*spab3123)+
(spbb45*(-2438/9*spaa12^2*spbb12^3+3761/54*spaa12*spbb12^2*spaa13*spbb13-2935/18*spaa12*spbb12^2*spaa14*spbb14-9799/54*spaa12*spbb12^2*spaa23*spbb23+497/3*spaa12*spbb12*spbb13*spbb24*spaa34+1988/27*spbb12*spaa13^2*spbb13^2+994/27*spbb12*spaa13*spbb13*spaa14*spbb14+994/27*spbb12*spaa13*spbb13*spaa23*spbb23+3160/27*spbb12^2*spaa13*spaa24*spbb34-994/27*spbb12*spaa14^2*spbb14^2+994/27*spbb13*spaa14*spbb14*spbb24*spaa34-994/27*spbb12*spaa23^2*spbb23^2+994/27*spbb13*spaa23*spbb23*spbb24*spaa34))/(spbb14*spbb24*spaa34*spbb35*spab5125)+
(spbb12^2*spaa13*spbb34*spbb45*(497/27*spaa12^2*spbb12+319/27*spaa12*spaa13*spbb13+497/27*spaa12*spaa14*spbb14+497/54*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb24^2*spaa34*spbb35*spab5125)+
(-497/54*spaa13^2*spbb14*spbb23)/(spaa12*spbb24^2*spaa34)+
(497/54*spaa13^2*spbb13*spbb14+994/27*spbb12*spaa13*spaa23*spbb34-497/27*spaa13*spbb13*spaa23*spbb24+497/27*spaa13*spbb14*spaa24*spbb24+497/27*spaa23^2*spbb23*spbb24-497/27*spaa23*spaa24*spbb24^2)/(spaa12*spbb14*spbb24*spaa34)+
(spbb15*(-4970/27*spaa12*spbb12+4117/54*spaa13*spbb13-4117/54*spaa23*spbb23+2344/27*spaa24*spbb24))/(spbb14*spaa34*spbb35)+
(7811/54*spaa12*spbb12*spbb25-3301/27*spbb12*spaa13*spbb35+2129/27*spaa15*spbb15*spbb25+994/27*spaa23*spbb23*spbb25)/(spbb24*spaa34*spbb35)+
(+3479/27*spaa14*spbb15)/(spaa34*spbb35)+
(+2929/81),
(spaa25*spbb45*(-5/3*spaa12^2*spbb12^2*spbb24-2/3*spaa12*spbb12^2*spaa13*spbb34-4/3*spaa12*spbb12*spaa14*spbb14*spbb24-4/3*spaa12*spbb12*spaa23*spbb23*spbb24+2/3*spaa12*spbb13*spbb24^2*spaa34-2/3*spbb12*spaa13*spaa14*spbb14*spbb34-2/3*spbb12*spaa13*spaa23*spbb23*spbb34-1/3*spaa14^2*spbb14^2*spbb24-1/3*spaa23^2*spbb23^2*spbb24+1/3*spaa24^2*spbb24^3))/(spaa12*spbb14*spbb24*spab5125^2)+
(+1/3*spaa13^2*spbb14*spbb23^2*spaa25*spbb45)/(spaa12*spbb24^2*spab5125^2)+
(-32/9*spaa13^2*spbb14*spbb23*spbb34)/(spaa12*spbb24^2*spab1231)+
(spbb45*(2/3*spaa12*spbb13*spbb25*spaa35^2+4/3*spbb12*spaa13^2*spbb13*spaa25+2/3*spbb12*spaa13*spaa15*spbb15*spaa25-5/6*spaa13*spbb13*spaa15*spbb15*spaa35+4/3*spbb12*spaa13*spaa25*spaa35*spbb35-2/3*spaa15^2*spbb15^2*spaa35-1*spaa15*spbb15*spaa35^2*spbb35-1/2*spaa23*spbb23*spaa25*spbb25*spaa35))/(spaa12*spbb14*spbb24*spaa34*spab5125)+
(spbb23*spaa35^2*spbb45^2*(-5/6*spaa12*spbb12-1/6*spaa13*spbb13-1/6*spaa14*spbb14))/(spaa12*spbb14*spbb24^2*spaa34*spab5125)+
(spaa13*spbb14*spbb23*(32/9*spaa12*spbb12+38/9*spaa13*spbb13+32/9*spaa14*spbb14+32/9*spaa23*spbb23))/(spaa12*spbb13*spbb24^2*spaa34)+
(-2/3*spaa13^2*spbb13^2*spbb14-32/9*spaa13*spbb13*spaa14*spbb14^2-5/6*spbb12*spaa13*spbb13*spaa23*spbb34-1/6*spaa13*spbb13*spbb14*spaa34*spbb34-32/9*spaa14^2*spbb14^3-67/18*spaa14*spbb14^2*spaa24*spbb24-61/18*spaa14*spbb14^2*spaa34*spbb34+1/6*spbb12*spaa23*spaa24*spbb24*spbb34-1/6*spbb12*spaa23*spaa34*spbb34^2-1/6*spbb14*spaa24^2*spbb24^2+1/6*spbb14*spaa34^2*spbb34^2)/(spaa12*spbb13*spbb14*spbb24*spaa34)+
(spbb12*(61/18*spaa12*spbb12-1/6*spaa14*spbb14+61/18*spaa23*spbb23+29/9*spaa24*spbb24))/(spbb13*spbb24*spaa34)+
(-1/2*spbb12*spaa23)/(spbb14*spaa34)+
(+61/18*spbb12*spaa13)/(spbb24*spaa34)+
(+307/54),
(-1*spaa12^3*spbb12^3*spbb14*spbb24-7*spaa12^2*spbb12^2*spaa13*spbb13*spbb14*spbb24+2*spaa12^2*spbb12^2*spaa13*spbb14^2*spbb23-1*spaa12^2*spbb12^2*spaa14*spbb14^2*spbb24-1*spaa12^2*spbb12^2*spbb13*spaa23*spbb24^2-1*spaa12^2*spbb12^2*spbb14*spaa24*spbb24^2-9*spaa12*spbb12*spaa13^2*spbb13^2*spbb14*spbb24+6*spaa12*spbb12*spaa13^2*spbb13*spbb14^2*spbb23-4*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14^2*spbb24+2*spaa12*spbb12*spaa13*spaa14*spbb14^3*spbb23-2*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb24^2-4*spaa12*spbb12*spaa13*spbb13*spbb14*spaa24*spbb24^2+2*spaa12*spbb12*spaa13*spbb14^2*spbb23*spaa24*spbb24-3*spaa13^3*spbb13^3*spbb14*spbb24+3*spaa13^3*spbb13^2*spbb14^2*spbb23-3*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb24+3*spaa13^2*spbb13*spaa14*spbb14^3*spbb23-1*spaa13^2*spbb13^3*spaa23*spbb24^2-3*spaa13^2*spbb13^2*spbb14*spaa24*spbb24^2+3*spaa13^2*spbb13*spbb14^2*spbb23*spaa24*spbb24)/(spbb14*spbb24*spab5125^3)+
(-1*spaa13^2*spbb14^2*spbb23^2*spab2132)/(spbb24^2*spab5125^3)+
(11/6*spaa12^3*spbb12^2*spbb14*spbb24+32/3*spaa12^2*spbb12*spaa13*spbb13*spbb14*spbb24-17/6*spaa12^2*spbb12*spaa13*spbb14^2*spbb23+3/2*spaa12^2*spbb12*spaa14*spbb14^2*spbb24+3/2*spaa12^2*spbb12*spbb13*spaa23*spbb24^2+3/2*spaa12^2*spbb12*spbb14*spaa24*spbb24^2+26/3*spaa12*spaa13^2*spbb13^2*spbb14*spbb24-31/6*spaa12*spaa13^2*spbb13*spbb14^2*spbb23+13/3*spaa12*spaa13*spbb13*spaa14*spbb14^2*spbb24-13/6*spaa12*spaa13*spaa14*spbb14^3*spbb23+13/6*spaa12*spaa13*spbb13^2*spaa23*spbb24^2+13/3*spaa12*spaa13*spbb13*spbb14*spaa24*spbb24^2-13/6*spaa12*spaa13*spbb14^2*spbb23*spaa24*spbb24+4/3*spaa13^3*spbb13^2*spbb14*spbb34+4/3*spaa13^2*spbb13*spaa14*spbb14^2*spbb34+2/3*spaa13^2*spbb13^2*spaa23*spbb24*spbb34+4/3*spaa13^2*spbb13*spbb14*spaa24*spbb24*spbb34)/(spaa12*spbb14*spbb24*spab5125^2)+
(spbb14*spaa13^2*spbb23^2*(-4/3*spaa12*spbb14+2/3*spaa23*spbb34))/(spaa12*spbb24^2*spab5125^2)+
(17/3*spaa12^2*spbb14^2*spbb25^2*spaa45+2/3*spaa12*spaa14^2*spbb14^3*spbb25+29/6*spaa12*spaa14*spbb14^2*spaa15*spbb15*spbb25+13/6*spaa12*spaa14*spbb14^2*spaa24*spbb24*spbb25+20/3*spaa12*spaa14*spbb14^2*spbb25*spaa45*spbb45+11/3*spaa12*spbb14*spaa15*spbb15*spbb25*spaa45*spbb45+3/2*spaa12*spbb14*spaa24^2*spbb24^2*spbb25-29/6*spaa12*spbb14*spaa24*spbb24*spaa25*spbb25^2+41/6*spaa12*spbb14*spaa24*spbb24*spbb25*spaa45*spbb45+16/3*spaa12*spbb14*spbb25*spaa45^2*spbb45^2+2/3*spaa14^3*spbb14^3*spbb45+5/3*spaa14^2*spbb14^2*spaa15*spbb15*spbb45+13/6*spaa14^2*spbb14^2*spaa24*spbb24*spbb45-5/2*spbb12*spaa14^2*spbb14*spaa25*spbb45^2+2/3*spaa14^2*spbb14^2*spaa45*spbb45^2+7/3*spaa14*spbb14*spaa15^2*spbb15^2*spbb45+7/3*spbb12*spaa14*spaa15*spbb15*spaa25*spbb45^2+29/6*spaa14*spbb14*spaa15*spbb15*spaa45*spbb45^2+3/2*spaa14*spbb14*spaa24^2*spbb24^2*spbb45-1*spbb12*spaa14*spaa24*spbb24*spaa25*spbb45^2+3/2*spaa14*spbb14*spaa24*spbb24*spaa45*spbb45^2-1*spbb12*spaa14*spaa25*spaa45*spbb45^3+5/3*spaa15*spbb15*spaa45^2*spbb45^3+5/3*spaa24^2*spbb24^2*spaa25*spbb25*spbb45+7/3*spaa24*spbb24*spaa25^2*spbb25^2*spbb45)/(spaa12*spbb14*spbb24*spaa34*spbb35*spab5125)+
(spbb12^2*spaa15*spbb45^2*(-1/3*spaa12^2*spbb12-1/3*spaa12*spaa13*spbb13-2/3*spaa12*spaa14*spbb14-1/3*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb24^2*spaa34*spbb35*spab5125)+
(spbb23*(1/3*spaa12^2*spbb12*spaa13*spbb15+1*spaa12*spaa13*spaa15*spbb15^2+4/3*spaa12*spbb12*spaa13*spaa23*spbb35-5/3*spaa12*spaa13*spbb13*spaa23*spbb25-2/3*spaa12*spaa23^2*spbb23*spbb25-1/3*spaa13^2*spbb13*spaa23*spbb35-1/3*spaa13^2*spbb15*spaa25*spbb35))/(spaa12*spaa24*spbb24^2*spaa34*spbb35)+
(spaa23*(-5/3*spaa13^2*spbb13^2-3/2*spaa13*spbb13*spaa14*spbb14-5/3*spaa13*spbb13*spaa23*spbb23+2/3*spbb12*spaa13*spaa24*spbb34-7/3*spaa13*spbb13*spaa24*spbb24+4/3*spaa14^2*spbb14^2+5/6*spaa14*spbb14*spaa24*spbb24+7/3*spaa23*spbb23*spaa24*spbb24+2/3*spaa24^2*spbb24^2))/(spaa12*spbb14*spaa24*spbb24*spaa34)+
(2*spaa12^2*spbb12^2*spbb15+10/3*spaa12*spbb12*spaa13*spbb13*spbb15-6*spaa12*spbb12^2*spaa23*spbb35-2*spaa12*spbb12*spbb15*spaa25*spbb25+8/3*spaa13^2*spbb13^2*spbb15-14/3*spbb12*spaa13*spbb13*spaa23*spbb35+10/3*spaa15*spbb15^2*spaa25*spbb25+5*spbb12*spaa23*spaa25*spbb25*spbb35+4*spbb12*spaa23*spaa35*spbb35^2+2/3*spbb15*spaa25^2*spbb25^2)/(spbb14*spaa24*spbb24*spaa34*spbb35)+
(19/3*spaa12*spbb12-5/2*spaa13*spbb13+4/3*spaa14*spbb14+10/3*spaa23*spbb23)/(spaa24*spbb24)+
(-23/2*spaa12*spbb12*spbb25-49/3*spbb12*spaa13*spbb35+61/6*spaa15*spbb15*spbb25-22/3*spaa23*spbb23*spbb25)/(spbb24*spaa34*spbb35)+
(+115/6*spaa14*spbb15)/(spaa34*spbb35)+
(+89/9),
(+2*spbb12*spaa25*spbb25^2*spbb34^2*spaa35*spbb45)/(spbb14*spbb24^2*spbb35*spab5125^2)+
(-2/3*spbb15*spbb25^2*spbb34^3)/(spbb14*spbb24^2*spbb35^3)+
(+7/3*spbb23*spbb25*spbb34*spaa35*spbb45)/(spbb24^2*spbb35*spab5125)+
(+2*spaa23*spbb23^2*spbb34*spaa35*spbb45)/(spbb24^2*spaa25*spbb35*spab5125)+
(spbb23*spbb34*spbb45*(5/3*spaa12^2*spbb12^2-13/3*spaa12*spbb12*spaa13*spbb13+4/3*spaa12*spbb12*spaa23*spbb23-1*spaa13^2*spbb13^2-2*spaa13*spbb13*spaa14*spbb14-7/3*spaa13*spbb13*spaa23*spbb23-1*spaa14^2*spbb14^2+2/3*spaa23^2*spbb23^2))/(spbb24^2*spaa25*spbb35^2*spab5125)+
(spbb12*spbb34*spbb45*(-1/3*spaa12*spbb12-16/3*spaa13*spbb13-1*spaa14*spbb14-4/3*spaa23*spbb23))/(spbb14*spbb24*spbb35*spab5125)+
(-7/3*spbb13*spbb25*spbb34*spaa35*spbb45)/(spbb14*spbb24*spbb35*spab5125)+
(-4/3*spbb13*spaa23*spbb23*spbb34*spaa35*spbb45)/(spbb14*spbb24*spaa25*spbb35*spab5125)+
(+2*spaa12*spbb12*spbb13*spbb34*spaa35*spbb45)/(spbb14*spbb24*spaa25*spbb35*spab5125)+
(-3*spaa13*spbb13^2*spbb34*spaa35*spbb45)/(spbb14*spbb24*spaa25*spbb35*spab5125)+
(spbb13*spbb34*spbb45*(-2*spaa12^2*spbb12^2-4*spaa12*spbb12*spaa13*spbb13-3*spaa12*spbb12*spaa14*spbb14-2*spaa13^2*spbb13^2+2*spaa13*spbb13*spaa14*spbb14+1*spaa14^2*spbb14^2))/(spbb14*spbb24*spaa25*spbb35^2*spab5125)+
(spbb13*spbb34*spbb45*(3*spaa12*spbb12+3*spaa13*spbb13-1*spaa14*spbb14+1/3*spaa23*spbb23))/(spbb14*spbb24*spaa25*spbb35^2)+
(+11/3*spbb13*spbb45)/(spbb14*spbb35)+
(spbb34*(-14/3*spaa12*spbb12-1*spaa13*spbb13-14/3*spaa23*spbb23))/(spbb24*spaa25*spbb35)+
(+11/3*spaa12*spbb13)/(spaa25*spbb35)+
(+4/3),
(+2*spbb12*spbb14*spaa15^2*spbb45*spab2152)/(spbb24^2*spaa25*spab1251^2)+
(spbb12^2*spaa15*spbb45*spab2152*(-1*spaa13*spbb15-2*spaa23*spbb25))/(spbb15*spbb24^2*spaa25*spbb25*spaa34*spab1251)+
(+1/2*spbb12*spbb34*spaa35^2*spbb45*spab2152)/(spbb14*spbb24^2*spaa25*spaa34*spab5125)+
(spaa23*spbb25*spbb34*(1/2*spbb13*spaa15+1/3*spbb23*spaa25))/(spaa24*spbb24^2*spaa25*spbb35)+
(-1*spaa15*spbb15^2*spbb24)/(spbb14*spaa25*spbb25^2)+
(spbb15*(-1/2*spaa12^3*spbb12^3-1*spaa12^2*spbb12^2*spaa13*spbb13-4/3*spaa12^2*spbb12^2*spaa23*spbb23-53/18*spaa12^2*spbb12^2*spaa24*spbb24-1/2*spaa12*spbb12*spaa13^2*spbb13^2-11/6*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-71/18*spaa12*spbb12^2*spaa13*spaa24*spbb34-7/6*spaa12*spbb12*spaa23^2*spbb23^2-53/18*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24-26/9*spaa12*spbb12*spaa24^2*spbb24^2-1/2*spaa13^2*spbb13^2*spaa23*spbb23-1*spbb12*spaa13^2*spbb13*spaa24*spbb34-5/6*spaa13*spbb13*spaa23^2*spbb23^2-13/6*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34-22/9*spbb12*spaa13*spaa24^2*spbb24*spbb34-1/3*spaa23^3*spbb23^3-1*spaa23^2*spbb23^2*spaa24*spbb24-10/9*spaa23*spbb23*spaa24^2*spbb24^2-4/9*spaa24^3*spbb24^3))/(spbb14*spaa24*spbb24*spaa25*spbb25*spaa34*spbb35)+
(-1*spaa12*spbb12-1*spaa13*spbb13-1/2*spaa14*spbb14-5/6*spaa23*spbb23)/(spaa24*spbb24)+
(-5/18*spaa12^2*spbb12^2-5/18*spaa12*spbb12*spaa13*spbb13+13/18*spaa12*spbb12*spaa14*spbb14+5/3*spaa12*spbb12*spaa23*spbb23+3/2*spaa13*spbb13*spaa14*spbb14+1/6*spaa13*spbb13*spaa23*spbb23+5/6*spbb12*spaa13*spaa24*spbb34+3/2*spaa14^2*spbb14^2+7/6*spaa23^2*spbb23^2)/(spbb24*spaa25*spaa34*spbb35)+
(5/3*spaa12*spbb15*spbb25*spaa45-7/9*spaa14^2*spbb14*spbb15-7/9*spaa14*spaa15*spbb15^2+10/9*spbb12*spaa14*spaa24*spbb45-17/18*spaa14*spbb14*spaa24*spbb25-5/18*spaa14*spbb15*spaa45*spbb45-5/6*spaa24^2*spbb24*spbb25+1/3*spaa24*spbb25*spaa45*spbb45)/(spaa25*spbb25*spaa34*spbb35)+
(-7/6*spaa14*spbb15)/(spaa34*spbb35)+
(+5/36),
(spaa25*spbb45*(10/3*spaa12^2*spbb12^2*spbb24+4/3*spaa12*spbb12^2*spaa13*spbb34+8/3*spaa12*spbb12*spaa14*spbb14*spbb24+8/3*spaa12*spbb12*spaa23*spbb23*spbb24-4/3*spaa12*spbb13*spbb24^2*spaa34+4/3*spbb12*spaa13*spaa14*spbb14*spbb34+4/3*spbb12*spaa13*spaa23*spbb23*spbb34+2/3*spaa14^2*spbb14^2*spbb24+2/3*spaa23^2*spbb23^2*spbb24-2/3*spaa24^2*spbb24^3))/(spaa12*spbb14*spbb24*spab5125^2)+
(-2/3*spaa13^2*spbb14*spbb23^2*spaa25*spbb45)/(spaa12*spbb24^2*spab5125^2)+
(+1/6*spaa13^2*spbb14*spbb23*spbb34)/(spaa12*spbb24^2*spab1231)+
(spbb45*(-2/3*spaa12*spbb13*spbb25*spaa35^2-8/3*spbb12*spaa13^2*spbb13*spaa25-4/3*spbb12*spaa13*spaa15*spbb15*spaa25+7/3*spaa13*spbb13*spaa15*spbb15*spaa35-2*spbb12*spaa13*spaa25*spaa35*spbb35+4/3*spaa15^2*spbb15^2*spaa35+2*spaa15*spbb15*spaa35^2*spbb35+1/3*spaa23*spbb23*spaa25*spbb25*spaa35))/(spaa12*spbb14*spbb24*spaa34*spab5125)+
(spbb23*spaa35^2*spbb45^2*(1*spaa12*spbb12+1/3*spaa13*spbb13+1/3*spaa14*spbb14))/(spaa12*spbb14*spbb24^2*spaa34*spab5125)+
(-1*spbb12*spaa15*spbb25*spbb34*spaa45*spbb45^2)/(spaa14*spbb14*spbb24^2*spbb35*spab5145)+
(spaa13*spbb23*(5/6*spaa12*spaa13*spbb13^2*spbb25+7/6*spaa12*spbb13*spaa15*spbb15*spbb25-1/3*spaa12*spbb13*spaa23*spbb23*spbb25+2/3*spaa13^2*spbb13^2*spbb35+1/2*spaa13*spbb13*spaa15*spbb15*spbb35+1/6*spbb12*spaa13*spaa25*spbb35^2-1/6*spaa15^2*spbb15^2*spbb35-1/6*spaa23^2*spbb23^2*spbb35-1/6*spaa23*spbb23*spaa25*spbb25*spbb35-1/3*spaa23*spbb23*spaa35*spbb35^2))/(spaa12*spbb13*spaa14*spbb24^2*spaa34*spbb35)+
(2/3*spaa13^2*spbb13^2*spbb14+1/6*spaa13*spbb13*spaa14*spbb14^2+1/3*spbb12*spaa13*spbb13*spaa23*spbb34+11/6*spaa13*spbb13*spbb14*spaa34*spbb34-1/2*spaa14^2*spbb14^3+5/6*spbb12*spaa14*spbb14*spaa23*spbb34+2/3*spaa14*spbb14^2*spaa24*spbb24-1*spbb12*spaa23*spaa24*spbb24*spbb34-1/3*spbb12*spaa23*spaa34*spbb34^2+7/6*spbb14*spaa24^2*spbb24^2+5/3*spbb14*spaa24*spbb24*spaa34*spbb34+1/2*spbb14*spaa34^2*spbb34^2)/(spaa12*spbb13*spbb14*spbb24*spaa34)+
(-2/3*spaa12*spbb12^2*spaa14-1/6*spbb12*spaa13*spbb23*spaa24-7/6*spbb12*spaa14^2*spbb14-5/6*spbb12*spaa14*spaa23*spbb23+1/2*spbb12*spaa14*spaa24*spbb24+1/6*spaa23*spbb23^2*spaa34)/(spbb13*spaa14*spbb24*spaa34)+
(+1/3*spbb23*spbb45*spab1251)/(spaa14*spbb14*spbb24*spbb35)+
(1/3*spaa13*spbb13*spbb15+1/3*spbb12*spaa23*spbb35-1/3*spbb15*spaa25*spbb25)/(spbb14*spaa34*spbb35)+
(spbb25*(1/2*spaa12*spbb12+1/2*spaa13*spbb13+1/2*spaa14*spbb14-2/3*spaa23*spbb23))/(spbb24*spaa34*spbb35)+
(-1/6*spaa14*spbb15)/(spaa34*spbb35)+
(-17/36),
(+29/9*spbb12*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb45)/(spbb14*spbb24^2*spab5125^3)+
(-47/9*spbb15*spbb23^2*spbb34*spbb45^2)/(spbb14*spbb24^2*spbb35^3)+
(spbb25*spbb34^2*spaa35*spbb45*(61/12*spbb12*spaa24+41/18*spbb13*spaa34))/(spbb14*spbb24*spbb35*spab5125^2)+
(spbb12*spbb25*spbb34^2*spaa35*spbb45*(17/9*spaa12^2*spbb12-1/4*spaa12*spaa13*spbb13+17/9*spaa12*spaa14*spbb14+2/3*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb24^2*spbb35*spab5125^2)+
(spaa13*spbb23*spbb45*(11/9*spaa12*spbb13*spbb25*spaa35^2-67/18*spbb12*spaa13^2*spbb13*spaa25-37/18*spaa13^2*spbb13^2*spaa35+38/9*spbb12*spaa13*spaa15*spbb15*spaa25+5/3*spaa13*spbb13*spaa15*spbb15*spaa35-20/9*spbb12*spaa13*spaa23*spbb23*spaa25+26/9*spbb12*spaa13*spaa25^2*spbb25-4/3*spaa15^2*spbb15^2*spaa35+20/9*spaa23^2*spbb23^2*spaa35+5/9*spaa23*spbb23*spaa35^2*spbb35))/(spaa12*spbb24^2*spaa34*spaa35*spbb35*spab5125)+
(spaa13*spbb23*spbb45^2*spab3123*(5/6*spbb12*spaa14*spaa25-37/18*spaa14*spbb14*spaa45-2*spaa15*spbb15*spaa45))/(spaa12*spbb24^2*spaa34*spaa35*spbb35^2*spab5125)+
(spbb45*(-3/2*spaa12*spaa13*spbb13^2*spbb25*spaa35^2-5/9*spaa12*spbb13*spaa15*spbb15*spbb25*spaa35^2-1*spaa12*spbb13*spaa23*spbb23*spbb25*spaa35^2-5/6*spaa12*spbb13*spbb25*spaa35^3*spbb35-8/3*spbb12*spaa13^2*spbb13*spaa15*spbb15*spaa25-41/36*spaa13^2*spbb13^2*spaa15*spbb15*spaa35-26/9*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa25-37/18*spaa13^2*spbb13^2*spaa23*spbb23*spaa35-8/3*spbb12^2*spaa13^2*spaa25^2*spbb35-5/6*spbb12*spaa13^2*spbb13*spaa25*spaa35*spbb35+7/9*spaa13*spbb13*spaa15^2*spbb15^2*spaa35+7/9*spbb12*spaa13*spaa15*spbb15*spaa25*spaa35*spbb35-11/6*spaa13*spbb13*spaa15*spbb15*spaa35^2*spbb35-25/18*spbb12*spaa13*spaa23^2*spbb23^2*spaa25-37/18*spaa13*spbb13*spaa23^2*spbb23^2*spaa35+4/3*spbb12*spaa13*spaa23*spbb23*spaa25^2*spbb25+1/9*spbb12*spaa13*spaa23*spbb23*spaa25*spaa35*spbb35-20/9*spaa13*spbb13*spaa23*spbb23*spaa25*spbb25*spaa35-5/9*spaa13*spbb13*spaa23*spbb23*spaa35^2*spbb35-67/36*spaa15*spbb15*spaa35^3*spbb35^2+1/6*spaa23^3*spbb23^3*spaa35-61/36*spaa23^2*spbb23^2*spaa25*spbb25*spaa35+1/6*spaa23^2*spbb23^2*spaa35^2*spbb35-5/9*spaa23*spbb23*spaa25^2*spbb25^2*spaa35))/(spaa12*spbb14*spbb24*spaa34*spaa35*spbb35*spab5125)+
(+5/6*spaa12*spbb12^2*spaa15*spbb15*spbb45*spab1231)/(spbb14*spbb24*spaa34*spaa35*spbb35^2*spab5125)+
(spbb45*(-5/6*spaa12^3*spbb12^3-5/3*spaa12^2*spbb12^2*spaa13*spbb13-5/6*spaa12^2*spbb12^2*spaa14*spbb14-5/6*spaa12^2*spbb12*spbb13*spbb24*spaa34+1*spaa12*spbb12*spaa13^2*spbb13^2-5/6*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-19/18*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-1*spaa12*spaa13*spbb13^2*spbb24*spaa34-26/9*spaa12*spbb12*spaa23^2*spbb23^2-19/18*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34+2*spaa13^3*spbb13^3+2*spaa13^2*spbb13^2*spaa23*spbb23))/(spaa12*spbb14*spbb24*spaa34*spaa35*spbb35^2)+
(spbb45*(-19/6*spbb12*spaa13^2*spbb13*spaa25+1/2*spaa13^2*spbb13^2*spaa35-5/2*spbb12*spaa13*spaa15*spbb15*spaa25-22/9*spaa13*spbb13*spaa15*spbb15*spaa35-2*spbb12*spaa13*spaa23*spbb23*spaa25-43/18*spaa13*spbb13*spaa23*spbb23*spaa35-5/2*spbb12*spaa13*spaa25^2*spbb25-19/6*spaa13*spbb13*spaa25*spbb25*spaa35-67/36*spaa15^2*spbb15^2*spaa35-67/36*spaa15*spbb15*spaa25*spbb25*spaa35-67/36*spaa23^2*spbb23^2*spaa35-5/9*spaa23*spbb23*spaa25*spbb25*spaa35))/(spaa12*spbb14*spbb24*spaa34*spaa35*spbb35)+
(spbb12*spbb45*(3*spaa12*spbb12+14/3*spaa13*spbb13-7/4*spaa23*spbb23+41/36*spaa24*spbb24))/(spbb14*spbb24*spaa34*spbb35)+
(spbb45*(11/2*spbb12*spaa14-71/36*spbb23*spaa34))/(spbb24*spaa34*spbb35)+
(-5/3*spaa45*spbb45)/(spaa35*spbb35),
(spaa13*spbb15*spbb23*spbb34*(-1/4*spaa13*spbb13*spbb14-1/4*spaa14*spbb14^2-1/4*spbb12*spaa23*spbb34))/(spbb14*spbb24*spbb35*spab3123^2)+
(-1/4*spaa13*spbb14*spaa15*spbb15*spbb23*spbb25*spbb34)/(spbb24^2*spbb35*spab3123^2)+
(-1/2*spbb12^2*spaa15*spbb34*spbb45)/(spbb13*spbb24^2*spab1231)+
(+1/2*spbb12*spaa15*spbb25*spbb34*spbb45*spab1231)/(spaa14*spbb14*spbb24^2*spbb35*spab5145)+
(+16/9*spbb14^2*spbb23^2)/(spbb13^2*spbb24^2)+
(+1/2*spbb15*spbb25^2*spbb34^3*spaa35)/(spbb14*spbb24^2*spbb35^2*spab3123)+
(spbb15*spbb34^2*(7/4*spbb12*spaa13+1/2*spbb24*spaa34))/(spbb14*spbb24*spbb35*spab3123)+
(-1/2*spbb12^2*spaa13*spbb15*spbb34^3)/(spbb13*spbb14*spbb24^2*spbb35*spab3123)+
(spbb23^2*spbb45*(1/3*spaa13*spbb13-1/3*spaa14*spbb14))/(spbb13*spaa14*spbb24^2*spbb35)+
(-1/2*spbb14*spbb23)/(spbb13*spbb24)+
(-1/3*spbb23*spbb45*spab1251)/(spaa14*spbb14*spbb24*spbb35)+
(-13/12*spbb13*spbb45)/(spbb14*spbb35)+
(+1/2*spbb23*spbb45)/(spbb24*spbb35)+
(-7/6),
(+47/9*spbb15*spbb23^2*spbb34*spbb45^2)/(spbb14*spbb24^2*spbb35^3)+
(+32/9*spbb14*spbb15*spbb23^2*spbb34)/(spbb13^2*spbb24^2*spbb35)+
(+1*spbb13*spbb15*spbb23*spbb34*spaa35*spbb45)/(spbb13*spbb14*spbb24*spbb35*spab3123)+
(-2/3*spbb12*spbb15*spbb23*spbb34^2*spaa35*spbb45)/(spbb13*spbb14*spbb24^2*spbb35*spab3123)+
(-8/3*spbb14*spbb23*spbb35)/(spbb13*spbb24*spbb35)+
(+26/9*spbb14*spbb23^2*spbb45)/(spbb13*spbb24^2*spbb35)+
(-17/9*spaa13*spaa25*spbb25^2*spbb34^2)/(spaa12*spbb24^2*spbb35*spab5125)+
(+26/9*spaa13*spbb25*spbb34^2*spaa45*spbb45)/(spaa12*spbb24^2*spbb35*spab5125)+
(+1*spaa13*spbb25*spbb34^2*spaa35)/(spaa12*spbb24^2*spab5125)+
(-17/9*spaa13*spaa23*spbb23*spbb25*spbb34^2)/(spaa12*spbb24^2*spbb35*spab5125)+
(spaa13*spbb25*spbb34^2*spbb45*(1*spbb12*spaa14*spaa25-17/9*spaa14*spbb14*spaa45-2*spaa15*spbb15*spaa45))/(spaa12*spbb24^2*spaa35*spbb35^2*spab5125)+
(+1*spaa15*spbb15*spaa23*spbb25*spbb34^2)/(spaa12*spbb14*spbb24*spbb35*spab5125)+
(+1*spbb15*spbb25*spbb34^2*spab1231)/(spbb14*spbb24*spbb35^2*spab5125)+
(spbb34*spbb45*(10/9*spaa12*spbb12*spaa13*spbb13-26/9*spaa12*spbb12*spaa23*spbb23-8/9*spaa12*spbb13*spbb24*spaa34+2*spaa13^2*spbb13^2-8/9*spaa13*spbb13*spaa14*spbb14))/(spaa12*spbb14*spbb24*spaa35*spbb35^2)+
(spaa13*spbb34*(-2*spaa13*spbb13*spbb14+8/9*spaa14*spbb14^2+1*spbb12*spaa23*spbb34+17/9*spbb14*spaa34*spbb34))/(spaa12*spbb14*spbb24*spaa35*spbb35)+
(-20/9*spbb13*spbb45)/(spbb14*spbb35)+
(-38/9*spbb23*spbb45)/(spbb24*spbb35)+
(+44/9*spab3123)/(spaa35*spbb35)+
(+4/3),
(+17/9*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb45)/(spaa12*spbb14*spbb24^2*spab5125^2)+
(+2*spbb12^2*spaa13*spaa15*spbb45)/(spbb24^2*spaa34*spab1251)+
(-5/3*spaa25*spaa34*spbb34*spbb45)/(spaa12*spbb14*spab2152)+
(-1/12*spbb12*spaa13^2*spbb15*spbb34^2*spaa35)/(spaa12*spbb14*spbb24^2*spaa34*spab3123)+
(+17/9*spbb13*spbb25*spbb34*spaa35*spbb45)/(spbb14*spbb24*spbb35*spab5125)+
(+193/36*spbb12*spaa24*spbb25*spbb34*spaa35*spbb45)/(spbb14*spbb24*spaa34*spbb35*spab5125)+
(spbb12*spbb25*spbb34*spaa35*spbb45*(32/9*spaa12^2*spbb12+37/36*spaa12*spaa13*spbb13+32/9*spaa12*spaa14*spbb14+17/18*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb24^2*spaa34*spbb35*spab5125)+
(+17/18*spaa13^2*spbb14*spbb23)/(spaa12*spbb24^2*spaa34)+
(-17/18*spaa23^2*spbb23*spbb24*spbb25+1/3*spaa23*spbb24*spbb25*spaa34*spbb34-17/9*spaa23*spbb23*spbb25*spaa35*spbb45+20/9*spaa23*spbb25^2*spbb34*spaa35-2*spbb24*spaa34^2*spbb34*spbb45-23/18*spbb25*spaa34*spbb34*spaa35*spbb45-17/18*spbb25*spaa35^2*spbb35*spbb45)/(spaa12*spbb14*spbb24*spbb25*spaa34)+
(spbb15*(2*spbb12*spaa13*spbb35-4*spaa23*spbb23*spbb25-79/36*spaa25*spbb25^2))/(spbb14*spbb25*spaa34*spbb35)+
(spbb25*(-137/36*spaa12*spbb12-65/36*spaa13*spbb13-137/36*spaa14*spbb14))/(spbb24*spaa34*spbb35)+
(+6*spaa14*spbb15)/(spaa34*spbb35)+
(+220/27),
(-425/27*spbb12*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb45)/(spbb14*spbb24^2*spab5125^3)+
(spbb12*spaa12*spbb25*spbb34*spaa35*spbb45*(-166/9*spbb12*spaa24-341/54*spbb13*spaa34))/(spbb14*spbb24*spaa34*spbb35*spab5125^2)+
(spbb12^2*spbb25*spbb34*spaa35*spbb45*(-461/27*spaa12^2*spbb12-61/18*spaa12*spaa13*spbb13-461/27*spaa12*spaa14*spbb14+14/9*spaa13*spaa24*spbb34))/(spbb14*spbb24^2*spaa34*spbb35*spab5125^2)+
(+5/3*spaa15*spbb15*spaa25*spbb45)/(spaa12*spbb14*spab2152)+
(spaa15*spbb25*spbb45*(-1045/54*spaa12^2*spbb12^2-83/9*spaa12*spbb12*spaa13*spbb13-452/27*spaa12*spbb12*spaa14*spbb14-5/3*spaa12*spbb12*spaa23*spbb23+2*spaa13^2*spbb13^2+83/18*spaa13*spbb13*spaa14*spbb14+2*spaa13*spbb13*spaa23*spbb23-2*spbb12*spaa13*spaa24*spbb34+47/18*spaa14^2*spbb14^2))/(spaa12*spbb24^2*spaa34*spbb35*spab5125)+
(+47/9*spaa13*spbb13*spbb23*spbb25*spbb45*spab3123)/(spbb24^2*spaa34*spbb35^2*spab5125)+
(spbb45*(-262/27*spaa12^3*spbb12^3-668/27*spaa12^2*spbb12^2*spaa13*spbb13-290/9*spaa12^2*spbb12^2*spaa14*spbb14+19/6*spaa12^2*spbb12^2*spaa23*spbb23+374/27*spaa12^2*spbb12*spbb13*spbb24*spaa34-19/3*spaa12*spbb12*spaa13^2*spbb13^2-656/27*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14+47/9*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-337/18*spaa12*spbb12^2*spaa13*spaa24*spbb34+29/9*spaa12*spaa13*spbb13^2*spbb24*spaa34-452/27*spaa12*spbb12*spaa14^2*spbb14^2+47/9*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34+83/18*spaa13^2*spbb13^2*spaa14*spbb14+11/18*spbb12*spaa13^2*spbb13*spaa24*spbb34+65/9*spaa13*spbb13*spaa14^2*spbb14^2+11/18*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34+47/18*spaa14^3*spbb14^3))/(spaa12*spbb14*spbb24*spaa34*spbb35*spab5125)+
(+47/9*spbb13*spaa23*spbb23*spbb25*spbb45*spab3123)/(spbb14*spbb24*spaa34*spbb35^2*spab5125)+
(spbb45*(-2*spbb12*spaa13*spaa15*spbb15*spbb35-4*spbb12*spaa13*spaa25*spbb25*spbb35+2*spaa15^2*spbb15^2*spbb25+7/3*spaa15*spbb15*spbb25*spaa35*spbb35+2*spaa23^2*spbb23^2*spbb25+4*spaa23*spbb23*spbb25*spaa35*spbb35-2*spaa25^2*spbb25^3+2*spbb25*spaa35^2*spbb35^2))/(spaa12*spbb14*spbb24*spbb25*spaa34*spbb35)+
(spbb12*spbb45*(83/54*spaa12*spbb12*spbb25-2*spbb12*spaa13*spbb35-37/6*spaa15*spbb15*spbb25-11/2*spaa23*spbb23*spbb25-46/9*spaa25*spbb25^2))/(spbb14*spbb24*spbb25*spaa34*spbb35)+
(spbb45*(211/27*spbb12*spaa14+109/18*spbb23*spaa34))/(spbb24*spaa34*spbb35),
(-2*spbb12*spbb14*spaa15^3*spbb15*spbb25*spbb45)/(spbb24^2*spab1251^3)+
(-1*spbb12*spaa15^2*spbb15*spbb45)/(spbb24*spab1251^2)+
(+1*spbb12^2*spaa15^2*spbb45^2)/(spbb24^2*spab1251^2)+
(+1/2*spbb12*spbb25*spbb34^2*spaa35^2*spbb45)/(spbb14*spbb24^2*spab5125^2)+
(-1*spbb12*spaa15*spbb15*spbb45)/(spbb14*spbb25*spab1251)+
(-2*spbb12^3*spaa15*spbb45^3)/(spbb14*spbb15*spbb24^2*spbb25*spab1251)+
(-3*spbb12^2*spaa15*spbb45^2)/(spbb14*spbb24*spbb25*spab1251)+
(+1*spbb12*spbb15*spbb34*spaa35*spbb45)/(spbb14*spbb15*spbb24*spab5125)+
(+3/2*spbb12^2*spbb34*spaa35*spbb45^2)/(spbb14*spbb15*spbb24^2*spab5125)+
(spbb14*spbb25*spbb34*(-4/3*spaa12*spbb12-1*spaa13*spbb13-1*spaa14*spbb14-1/3*spaa23*spbb23))/(spbb15*spbb24^2*spaa25*spbb35)+
(spbb13*spbb25*spbb34*spbb45*(1/3*spaa12*spbb12+1/2*spaa13*spbb13+1/3*spaa23*spbb23))/(spbb15*spbb24^2*spaa25*spbb35^2)+
(spbb15*spbb34^2*(1/2*spaa12*spbb12+1/2*spaa13*spbb13+1/3*spaa23*spbb23))/(spbb14*spbb24*spaa25*spbb35^2)+
(spbb15*(-1/3*spbb23*spbb45+1*spbb24*spbb35))/(spbb14*spbb25*spbb35)+
(spbb12*(2*spaa12*spbb14-3/2*spaa23*spbb34))/(spbb15*spbb24*spaa25)+
(spbb34*(2/3*spaa12*spbb12+1/2*spaa13*spbb13+1*spaa14*spbb14+1/3*spaa23*spbb23))/(spbb24*spaa25*spbb35)+
(-1/3*spaa12*spbb13)/(spaa25*spbb35)+
(-1/2),
(+29/9*spbb12^2*spaa15^2*spbb15*spbb34*spaa35*spbb45^2)/(spbb14*spbb24^2*spab5125^3)+
(+4*spbb12*spbb14*spaa15^2*spbb25*spbb45)/(spbb24^2*spab1251^2)+
(+41/18*spbb12*spaa15*spbb15*spbb34*spaa45*spbb45^2)/(spbb14*spbb24*spbb35*spab5125^2)+
(-7/12*spbb12^2*spaa15*spaa24*spbb34*spbb45^2)/(spbb14*spbb24*spbb35*spab5125^2)+
(spbb12^2*spaa15*spbb34*spbb45^2*(-2/3*spaa12^2*spbb12+7/12*spaa12*spaa13*spbb13-2/3*spaa12*spaa14*spbb14+2/3*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb24^2*spbb35*spab5125^2)+
(-4*spbb12^2*spaa15*spbb45^2)/(spbb15*spbb24^2*spab1251)+
(+1/6*spbb15*spbb25^2*spbb34^3*spaa35)/(spbb14*spbb24^2*spbb35^2*spab5125)+
(spbb12*spbb45*(-11/3*spaa12^2*spbb12*spaa15*spbb15^2-29/36*spaa12^2*spbb12*spbb15*spaa35*spbb35+17/9*spaa12^2*spbb13*spbb15*spbb25*spaa35+1/3*spaa12*spbb12*spaa13*spbb15*spaa25*spbb35-1/6*spaa12*spbb13*spaa23^2*spbb23*spbb25-1/6*spaa12*spbb13*spaa23*spaa25*spbb25^2+25/6*spaa12*spbb12*spaa23*spaa35*spbb35^2-1/6*spaa12*spbb13*spaa23*spbb25*spaa35*spbb35-9/2*spaa12*spbb15*spaa35^2*spbb35^2+1/3*spbb12*spaa13*spaa23*spaa25*spbb35^2-25/6*spaa23^3*spbb23^2*spbb35-9/2*spaa23^2*spbb23*spaa25*spbb25*spbb35-25/6*spaa23^2*spbb23*spaa35*spbb35^2))/(spaa12*spbb14*spbb15*spbb24*spaa34*spbb35*spab5125)+
(spbb12*spaa13*spbb45*(1/6*spaa12*spbb13*spaa15*spbb15*spbb25-1/6*spaa12*spbb13*spaa23*spbb23*spbb25+9/2*spaa13*spbb13*spaa15*spbb15*spbb35+9/2*spbb12*spaa13*spaa25*spbb35^2-25/6*spaa23^2*spbb23^2*spbb35-9*spaa23*spbb23*spaa25*spbb25*spbb35))/(spaa12*spbb15*spbb24^2*spaa34*spbb35*spab5125)+
(spbb25*(5/3*spaa12^2*spbb12*spaa15*spbb15^2-29/6*spaa12^2*spbb12*spbb15*spaa35*spbb35+29/6*spaa12*spbb12*spaa13*spbb15*spaa25*spbb35+1*spaa12*spaa15^2*spbb15^3+5/3*spaa12*spaa15*spbb15^2*spaa25*spbb25+25/6*spaa12*spaa15*spbb15^2*spaa35*spbb35-2/3*spaa12*spbb12*spaa23^2*spbb23*spbb35+2/3*spaa12*spbb13*spaa23^2*spbb23*spbb25+29/6*spaa12*spbb12*spaa23*spaa35*spbb35^2+26/3*spaa12*spbb15*spaa35^2*spbb35^2-29/6*spbb12*spaa13*spaa23*spaa25*spbb35^2-25/6*spaa13*spbb15*spaa25*spaa35*spbb35^2-9/2*spaa23*spaa35^2*spbb35^3))/(spaa12*spbb15*spaa24*spbb24^2*spaa34*spbb35)+
(spbb45*(1/3*spbb12*spaa13*spbb13*spaa23+28/3*spbb12*spaa13*spbb14*spaa24-26/3*spaa13*spbb13*spbb14*spaa34-25/6*spaa14*spbb14^2*spaa34-1/3*spbb12*spaa23^2*spbb23-9/2*spbb14*spaa23*spbb23*spaa34-9/2*spbb14*spaa34^2*spbb34))/(spaa12*spbb14*spbb15*spbb24*spaa34)+
(spbb15*(-1*spaa12^2*spbb12^2-2*spaa12*spbb12*spaa13*spbb13-5/3*spaa12*spbb12*spaa23*spbb23+13/9*spaa12*spbb12*spaa24*spbb24-1*spaa13^2*spbb13^2-5/3*spaa13*spbb13*spaa23*spbb23+13/36*spbb12*spaa13*spaa24*spbb34-2/3*spaa23^2*spbb23^2-13/12*spaa23*spbb23*spaa24*spbb24-11/9*spaa24^2*spbb24^2))/(spbb14*spaa24*spbb24*spaa34*spbb35)+
(-79/6*spbb12*spbb45)/(spbb15*spbb24)+
(2*spaa12*spbb12+2*spaa13*spbb13+1*spaa14*spbb14+5/3*spaa23*spbb23)/(spaa24*spbb24)+
(spbb25*(-1/3*spaa12*spbb12+3/4*spaa13*spbb13-4/3*spaa14*spbb14+19/6*spaa23*spbb23))/(spbb24*spaa34*spbb35)+
(-5/9*spaa14*spbb15)/(spaa34*spbb35)+
(-65/18),
(-47/18*spaa12*spbb12*spbb15*spbb23*spaa35^2*spbb45)/(spbb14*spbb24*spaa34*spab3123^2)+
(+47/18*spbb12*spaa15*spbb15*spbb23*spaa35^2*spbb45^2)/(spbb14*spbb24^2*spaa34*spab3123^2)+
(spaa25*spbb45*(-85/9*spaa12^2*spbb12^2*spbb24-34/9*spaa12*spbb12^2*spaa13*spbb34-68/9*spaa12*spbb12*spaa14*spbb14*spbb24-68/9*spaa12*spbb12*spaa23*spbb23*spbb24+34/9*spaa12*spbb13*spbb24^2*spaa34-34/9*spbb12*spaa13*spaa14*spbb14*spbb34-34/9*spbb12*spaa13*spaa23*spbb23*spbb34-17/9*spaa14^2*spbb14^2*spbb24-17/9*spaa23^2*spbb23^2*spbb24+17/9*spaa24^2*spbb24^3))/(spaa12*spbb14*spbb24*spab5125^2)+
(+17/9*spaa13^2*spbb14*spbb23^2*spaa25*spbb45)/(spaa12*spbb24^2*spab5125^2)+
(+32/9*spaa13^2*spbb14*spbb23*spbb34)/(spaa12*spbb24^2*spab1231)+
(spbb45*(179/6*spaa12^2*spbb12^3-46/9*spaa12*spbb12^2*spaa13*spbb13+227/12*spaa12*spbb12^2*spaa14*spbb14+665/36*spaa12*spbb12^2*spaa23*spbb23-17*spaa12*spbb12*spbb13*spbb24*spaa34-68/9*spbb12*spaa13^2*spbb13^2-34/9*spbb12*spaa13*spbb13*spaa14*spbb14-34/9*spbb12*spaa13*spbb13*spaa23*spbb23-427/36*spbb12^2*spaa13*spaa24*spbb34+34/9*spbb12*spaa14^2*spbb14^2-34/9*spbb13*spaa14*spbb14*spbb24*spaa34+34/9*spbb12*spaa23^2*spbb23^2-34/9*spbb13*spaa23*spbb23*spbb24*spaa34))/(spbb14*spbb24*spaa34*spbb35*spab5125)+
(spbb12^2*spaa13*spbb34*spbb45*(4/9*spaa12^2*spbb12+35/36*spaa12*spaa13*spbb13+4/9*spaa12*spaa14*spbb14-17/18*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb24^2*spaa34*spbb35*spab5125)+
(spaa13*spbb23*spbb45*(43/12*spaa12^2*spbb12^2*spbb13+89/12*spaa12*spbb12*spaa13*spbb13^2-7/18*spaa12*spbb12*spbb13*spaa14*spbb14+47/9*spaa12*spbb12*spbb13*spaa23*spbb23+32/9*spaa12*spbb12^2*spaa24*spbb34-2*spaa13^2*spbb13^3-193/36*spaa13*spbb13^2*spaa14*spbb14-2*spaa13*spbb13^2*spaa23*spbb23+17/2*spbb12*spaa13*spbb13*spaa24*spbb34-143/36*spbb13*spaa14^2*spbb14^2+32/9*spbb12*spaa14*spbb14*spaa24*spbb34+32/9*spbb12*spaa23*spbb23*spaa24*spbb34))/(spaa12*spbb13*spbb24^2*spaa34*spbb35*spab3123)+
(+47/9*spaa13*spbb13*spbb23*spbb25*spbb45)/(spbb24^2*spaa34*spbb35^2)+
(-47/9*spbb13*spaa23*spbb25^2*spbb34)/(spbb14*spbb24*spaa34*spbb35^2)+
(spaa13*spbb45*(-43/12*spaa12^2*spbb12^2*spbb13^2-79/36*spaa12*spbb12*spaa13*spbb13^3+7/18*spaa12*spbb12*spbb13^2*spaa14*spbb14-257/36*spaa12*spbb12^2*spbb13*spaa24*spbb34-68/9*spaa12*spbb12*spbb13^2*spaa34*spbb34+193/36*spaa13*spbb13^3*spaa14*spbb14+5/12*spbb12*spaa13*spbb13^2*spaa24*spbb34+143/36*spbb13^2*spaa14^2*spbb14^2+5/12*spbb12*spbb13*spaa14*spbb14*spaa24*spbb34-32/9*spbb12^2*spaa24^2*spbb34^2-269/36*spbb12*spbb13*spaa24*spaa34*spbb34^2-47/12*spbb13^2*spaa34^2*spbb34^2))/(spaa12*spbb13*spbb14*spbb24*spaa34*spbb35*spab3123)+
(spbb45*(-71/12*spaa13^2*spbb13^2-77/18*spaa13*spbb13*spaa14*spbb14-47/12*spaa13*spbb13*spaa23*spbb23+277/36*spbb12*spaa13*spaa24*spbb34-37/6*spaa13*spbb13*spaa24*spbb24-13/36*spaa14^2*spbb14^2+55/36*spaa14*spbb14*spaa24*spbb24+17/9*spaa23*spbb23*spaa24*spbb24-17/9*spaa24^2*spbb24^2))/(spaa12*spbb14*spbb24*spaa34*spbb35)+
(spbb15*(469/18*spaa12*spbb12-95/36*spaa13*spbb13+131/12*spaa23*spbb23-17/9*spaa24*spbb24))/(spbb14*spaa34*spbb35)+
(spbb25*(-247/12*spaa12*spbb12+26/9*spaa13*spbb13-25/4*spaa14*spbb14-49/9*spaa23*spbb23))/(spbb24*spaa34*spbb35)+
(+157/36*spaa14*spbb15)/(spaa34*spbb35)+
(-26/27),
(+425/27*spbb12*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb45)/(spbb14*spbb24^2*spab5125^3)+
(+47/18*spaa12*spbb12*spbb15*spbb23*spaa35^2*spbb45)/(spbb14*spbb24*spaa34*spab3123^2)+
(-47/18*spbb12*spaa15*spbb15*spbb23*spaa35^2*spbb45^2)/(spbb14*spbb24^2*spaa34*spab3123^2)+
(spbb12*spaa12*spbb25*spbb34*spaa35*spbb45*(194/9*spbb12*spaa24+509/54*spbb13*spaa34))/(spbb14*spbb24*spaa34*spbb35*spab5125^2)+
(spbb12^2*spbb25*spbb34*spaa35*spbb45*(461/27*spaa12^2*spbb12+13/2*spaa12*spaa13*spbb13+461/27*spaa12*spaa14*spbb14+14/9*spaa13*spaa24*spbb34))/(spbb14*spbb24^2*spaa34*spbb35*spab5125^2)+
(-2*spbb12^2*spaa13*spaa15*spbb45)/(spbb24^2*spaa34*spab1251)+
(+47/9*spaa12*spbb12*spbb15*spbb25^2*spbb34^2*spaa35)/(spbb14*spbb24^2*spaa34*spbb35^2*spab5125)+
(+1/18*spbb12*spbb15*spaa23*spbb23*spbb34^2)/(spbb13*spbb14*spbb24*spbb35*spab3123)+
(spbb12*spaa13*spbb15*spbb23*spbb34^2*(47/18*spaa12*spbb12*spaa23+32/9*spaa12*spbb14*spaa34-1/3*spaa23*spaa34*spbb34))/(spaa12*spbb13*spbb14*spbb24^2*spaa34*spbb35*spab3123)+
(spaa12*spbb12*spbb45*(-2/27*spaa12*spbb12^2-11*spbb12*spaa13*spbb13+101/54*spbb12*spaa14*spbb14-11/2*spbb12*spaa23*spbb23-470/27*spbb13*spbb24*spaa34))/(spbb14*spbb24*spaa34*spbb35*spab5125)+
(+407/18*spbb12^2*spaa13*spaa24*spbb34*spbb45)/(spbb14*spbb24*spaa34*spbb35*spab5125)+
(spbb12^2*spaa13*spbb34*spbb45*(551/27*spaa12^2*spbb12+47/9*spaa12*spaa13*spbb13+455/27*spaa12*spaa14*spbb14+17/18*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb24^2*spaa34*spbb35*spab5125)+
(spbb23*spbb45*(47/18*spaa12^2*spbb12^2+47/9*spaa12*spbb12*spaa13*spbb13+53/18*spaa12*spbb12*spaa14*spbb14-11/18*spaa13*spbb13*spaa14*spbb14+1/3*spaa13*spbb13*spaa23*spbb23-1/3*spbb12*spaa13*spaa24*spbb34+1/3*spaa14^2*spbb14^2))/(spaa12*spbb13*spbb24^2*spaa34*spbb35)+
(spaa13*(1/3*spaa13*spbb13^3*spbb45-11/18*spaa13*spbb13^2*spbb14*spbb35+1/3*spbb13*spaa14*spbb14^2*spbb35+1/3*spbb13^2*spaa34*spbb34*spbb45+1/3*spbb13*spbb14*spaa34*spbb34*spbb35+2/3*spbb13*spbb14*spaa35*spbb35^2+1/3*spbb14^2*spbb35^2*spaa45))/(spaa12*spbb13*spbb14*spbb24*spaa34*spbb35)+
(spbb12*(-8/3*spaa12*spbb12-7/18*spaa14*spbb14-1/18*spaa23*spbb23-1/18*spaa24*spbb24))/(spbb13*spbb24*spaa34)+
(spbb15*(-127/54*spaa12*spbb12*spbb25-2*spbb12*spaa13*spbb35-41/18*spaa15*spbb15*spbb25-3/2*spaa23*spbb23*spbb25-16/9*spaa25*spbb25^2))/(spbb14*spbb25*spaa34*spbb35)+
(spbb25*(-142/27*spaa12*spbb12-23/9*spaa13*spbb13-256/27*spaa14*spbb14+1/18*spaa23*spbb23))/(spbb24*spaa34*spbb35)+
(+503/54*spaa14*spbb15)/(spaa34*spbb35)+
(+847/54),
(-26/9*spbb15*spbb25^2*spbb34^3*spaa35^3)/(spbb14*spbb24^2*spab5125^3)+
(-47/18*spbb15*spbb23^2*spbb34*spbb45^2)/(spbb14*spbb24^2*spbb35^3)+
(-1/2*spbb15*spbb23^2*spbb34*spaa35^2*spbb45^2)/(spbb14*spbb24^2*spbb35*spab3123^2)+
(+11/3*spbb15*spbb25*spbb34^2*spaa35^2)/(spbb14*spbb24*spab5125^2)+
(spbb25^2*spbb34^2*spaa35^2*(1/2*spbb13*spbb45+1/3*spbb14*spbb35))/(spbb14*spbb24^2*spbb35*spab5125^2)+
(-16/9*spbb14^2*spbb23^2)/(spbb13^2*spbb24^2)+
(spaa34^2*spbb34^3*spbb45^2*(-5/9*spbb12*spaa14*spaa25-5/9*spaa14*spbb14*spaa45-1*spaa15*spbb15*spaa45))/(spaa12*spbb14*spbb24*spaa35*spbb35^2*spab3123*spab5125)+
(+1/2*spbb12*spaa14*spaa24*spaa34*spbb34^3*spbb45^2)/(spaa12*spbb14*spbb24*spbb35^2*spab3123*spab5125)+
(spbb34^3*spbb45^2*(-1*spbb12^2*spaa13*spaa14*spaa24-1/2*spbb12*spaa13*spbb13*spaa14*spaa34+1*spaa13*spbb13*spbb23*spaa34^2+13/9*spbb12*spaa14^2*spbb14*spaa34+13/9*spbb12*spaa14*spaa34^2*spbb34))/(spaa12*spbb14*spbb24^2*spbb35^2*spab3123*spab5125)+
(-4/9*spaa13*spbb13*spaa34^2*spbb34^3*spbb45)/(spaa12*spbb14*spbb24*spbb35*spab3123*spab5125)+
(-35/18*spbb12*spaa13*spaa24*spaa34*spbb34^3*spbb45)/(spaa12*spbb14*spbb24*spbb35*spab3123*spab5125)+
(spbb12*spaa13*spbb34^3*spbb45*(-1/2*spbb12*spaa13*spaa24-13/9*spaa13*spbb13*spaa34-22/9*spaa23*spbb23*spaa34))/(spaa12*spbb14*spbb24^2*spbb35*spab3123*spab5125)+
(-4/3*spbb14*spaa23*spbb23^2)/(spbb13*spbb24*spab3123)+
(spbb14*spbb23^2*spbb34*(1*spaa13*spbb15+1/3*spaa23*spbb25))/(spbb13*spbb24^2*spbb35*spab3123)+
(-1/18*spaa12^2*spbb12^2*spbb14*spbb24*spbb35-10/9*spaa12^2*spbb12*spbb13*spbb14*spbb24*spbb25-1*spaa12^2*spbb12*spbb13*spbb15*spbb24^2+43/18*spaa12^2*spbb12*spbb14^2*spbb23*spbb25+25/18*spaa12*spaa13*spbb13^2*spbb14*spbb24*spbb25+1/18*spaa12*spaa13*spbb13^2*spbb15*spbb24^2-13/9*spaa12*spaa13*spbb13*spbb14^2*spbb23*spbb25+7/3*spaa12*spbb12*spaa14*spbb14^2*spbb24*spbb35-79/18*spaa12*spbb13*spaa14*spbb14^2*spbb24*spbb25+29/18*spaa12*spbb13*spaa14*spbb14*spbb15*spbb24^2+16/9*spaa12*spaa14*spbb14^3*spbb23*spbb25-1/18*spaa12*spbb12*spbb14*spaa24*spbb24^2*spbb35+3/2*spaa12*spbb13*spbb14*spaa24*spbb24^2*spbb25-5/2*spaa12*spbb13*spbb15*spaa24*spbb24^3+4*spaa13^2*spbb13^2*spbb14*spbb25*spbb34-2*spaa13^2*spbb13^2*spbb15*spbb24*spbb34+6*spaa13*spbb13*spaa14*spbb14^2*spbb25*spbb34-115/18*spaa13*spbb13*spaa14*spbb14*spbb15*spbb24*spbb34-32/9*spaa13*spbb13*spbb14*spaa24*spbb24*spbb25*spbb34+5/9*spaa13*spbb13*spbb15*spaa24*spbb24^2*spbb34-3/2*spaa14^2*spbb14^3*spbb24*spbb35+11/18*spaa14^2*spbb14^3*spbb25*spbb34+8/9*spaa14^2*spbb14^2*spbb15*spbb24*spbb34+3/2*spbb14*spaa24^2*spbb24^3*spbb35-3/2*spbb15*spaa24^2*spbb24^3*spbb34)/(spbb14*spbb24*spbb35*spab3123*spab5125)+
(spaa13*spbb14*spbb23*spbb25*spbb34*(-5/6*spaa12*spbb12-2*spaa13*spbb13-47/18*spaa14*spbb14))/(spbb24^2*spbb35*spab3123*spab5125)+
(3*spaa12*spbb12*spbb14*spbb15*spbb24*spbb35-65/18*spaa12*spbb12*spbb15^2*spbb24*spbb34+2*spaa14*spbb14^3*spbb25*spbb35+8/3*spaa14*spbb14^2*spbb15*spbb23*spbb45-7/6*spaa14*spbb14^2*spbb15*spbb24*spbb35-8/3*spaa14*spbb14*spbb15^2*spbb24*spbb34+11/18*spbb14^2*spaa15*spbb15*spbb25*spbb35+25/9*spbb14*spaa15*spbb15^2*spbb23*spbb45-11/3*spbb14*spaa15*spbb15^2*spbb24*spbb35+61/18*spaa15*spbb15^3*spbb24*spbb34-3/2*spbb14*spbb15*spaa24*spbb24^2*spbb35-8/3*spbb15^2*spaa24*spbb24^2*spbb34)/(spbb14*spbb15*spbb24*spbb35*spab5125)+
(spbb14*spbb23*spbb25*spbb45*(-59/18*spaa12*spbb12-23/18*spaa13*spbb13-59/18*spaa14*spbb14))/(spbb15*spbb24^2*spbb35*spab5125)+
(-19/6*spbb13*spbb45)/(spbb14*spbb35)+
(+61/18*spbb23*spbb45)/(spbb24*spbb35)+
(-19/9),
(+4*spbb15*spbb25^2*spbb34^3*spaa35^3)/(spbb14*spbb24^2*spab5125^3)+
(+4*spbb12*spbb14*spaa15^3*spbb15*spbb45)/(spbb24^2*spaa25*spab1251^2)+
(-6*spbb15*spbb25*spbb34^2*spaa35^2)/(spbb14*spbb24*spab5125^2)+
(-1/3*spbb15*spaa24*spbb25^2*spbb34^2*spaa35^2)/(spbb14*spbb24*spaa34*spbb35*spab5125^2)+
(spbb25^2*spbb34^2*spaa35^2*(-2/3*spaa12*spbb12*spbb15+1/3*spaa13*spbb13*spbb15+1/3*spaa15*spbb15^2-1/3*spbb12*spaa23*spbb35))/(spbb14*spbb24^2*spaa34*spbb35*spab5125^2)+
(+4/3*spbb15*spaa24*spbb25^2*spbb34*spaa35^2)/(spbb14*spbb24*spaa34^2*spbb35*spab5125)+
(spbb15*spbb25*spbb34*spaa35*(-7/3*spaa12*spbb12-1*spaa13*spbb13-4/3*spaa14*spbb14-2*spaa23*spbb23))/(spbb14*spbb24*spaa34*spbb35*spab5125)+
(+4/3*spbb13*spaa23*spbb25^2*spbb34*spaa35)/(spbb14*spbb24*spaa34*spbb35*spab5125)+
(spbb25^2*spbb34*spaa35*(2/3*spaa12^2*spbb12^2*spbb15^2+1/3*spaa12*spbb12^2*spbb15*spaa23*spbb35-1*spbb12*spaa13*spbb13*spbb15*spaa23*spbb35-1/3*spaa13*spbb13*spbb15^2*spaa35*spbb35-4/3*spbb12*spaa15*spbb15^2*spaa23*spbb35-1*spbb12^2*spaa23^2*spbb35^2))/(spbb14*spbb15*spbb24^2*spaa34^2*spbb35^2*spab5125)+
(+1*spbb15*spbb34*spaa35)/(spbb14*spab5125)+
(-2*spaa15*spbb15^2*spbb24)/(spbb14*spaa25*spbb25^2)+
(+1*spbb14*spaa25*spbb25)/(spbb15*spbb24*spaa25)+
(-3*spbb14^2*spaa15*spbb25)/(spbb15*spbb24^2*spaa25)+
(+1*spbb12*spaa15*spbb25*spaa35*spbb45)/(spbb24^2*spaa34*spab1251)+
(+2/3*spbb12*spaa15^2*spbb15*spbb25*spbb45)/(spbb24^2*spaa34*spbb35*spab1251)+
(+4/3*spbb12*spaa15*spbb15*spbb34*spaa35^2*spbb45)/(spbb14*spbb24^2*spaa25*spaa34*spab1251)+
(+1*spbb12*spbb14*spaa15^2*spaa24*spbb25*spbb45)/(spbb24^2*spaa25*spaa34*spbb35*spab1251)+
(+1/3*spbb12*spaa15^2*spbb15*spaa23*spbb34*spaa35*spbb45)/(spaa12*spbb14*spbb24^2*spaa25*spaa34*spab1251)+
(spbb12*spaa15*spbb45*(2/3*spaa12^4*spbb12^3*spbb15+1/3*spaa12^3*spbb12^3*spaa23*spbb35-2*spaa12^3*spbb12^2*spbb15*spaa35*spbb35+2*spaa12^2*spbb12^2*spaa13*spbb15*spaa25*spbb35-2*spaa12^2*spbb12*spaa15*spbb15^2*spaa25*spbb25-2*spaa12^2*spbb12*spaa15*spbb15^2*spaa35*spbb35-2/3*spaa12^2*spbb12*spbb13*spaa23^2*spbb23*spbb25+4/3*spaa12*spbb12*spaa13*spaa15*spbb15^2*spaa25*spbb35-2/3*spaa12*spaa15^2*spbb15^3*spaa25*spbb25-1*spaa12*spaa15^2*spbb15^3*spaa35*spbb35-2/3*spaa12*spaa15*spbb15^2*spaa25^2*spbb25^2+1/3*spbb12*spaa13^2*spbb15*spaa25^2*spbb35^2))/(spaa12*spbb14*spbb24^2*spaa25*spaa34^2*spbb35^2*spab1251)+
(spbb12^2*spaa15*spbb15*spaa23*(-1*spaa12^2*spbb12-1/3*spaa12*spaa13*spbb13-1/3*spaa12*spaa14*spbb14+1/3*spaa12*spaa23*spbb23+1/3*spaa13*spaa24*spbb34))/(spbb14*spbb24*spaa25*spaa34^2*spbb35*spab1251)+
(-1/3*spaa12^3*spbb12^3*spbb15*spaa35)/(spbb14*spbb24*spaa25*spaa34^2*spbb35*spab1251)+
(-1/3*spaa12^2*spbb12^2*spbb15*spaa35*spab3123)/(spbb14*spbb24*spaa25*spaa34^2*spbb35*spab1251)+
(spaa12^2*spbb12^2*spbb15*(-2/3*spaa12^2*spbb12^2-2*spaa12*spbb12*spaa13*spbb13-4/3*spaa12*spbb12*spaa14*spbb14-2*spaa13^2*spbb13^2-10/3*spaa13*spbb13*spaa14*spbb14-4/3*spaa14^2*spbb14^2))/(spbb14*spbb24*spaa25*spaa34^2*spbb35^2*spab1251)+
(spbb12*spaa15*(1/3*spaa12^2*spbb12^2*spbb15*spbb45+1/3*spaa12^2*spbb12*spbb15^2*spbb24-2/3*spaa12*spbb12*spaa14*spbb14*spbb15*spbb45+8/3*spaa12*spbb12^2*spaa24*spbb45^2-7/3*spaa12*spbb12*spbb15*spaa25*spbb25*spbb45-3*spaa12*spbb12*spbb15*spaa45*spbb45^2-1/3*spaa12*spbb15^2*spbb24*spaa45*spbb45-2/3*spbb12*spaa24*spaa25*spbb25*spbb45^2-1/3*spbb15*spaa25^2*spbb25^2*spbb45-1/3*spbb15*spaa25*spbb25*spaa45*spbb45^2))/(spbb14*spbb24*spaa25*spbb25*spaa34*spbb35*spab1251)+
(+4/3*spbb12*spaa14*spaa15^2*spbb15^3*spbb34*spbb45)/(spbb14*spbb24*spaa25*spbb25*spaa34*spbb35^2*spab1251)+
(spbb13*spbb45*(-2/3*spaa12^2*spbb12^2-2*spaa12*spbb12*spaa13*spbb13-4/3*spaa12*spbb12*spaa14*spbb14-2/3*spaa12*spbb12*spaa23*spbb23-2/3*spaa12*spbb13*spbb24*spaa34-2/3*spaa13*spbb13*spaa23*spbb23-2/3*spaa23^2*spbb23^2))/(spbb14*spbb24*spaa25*spaa34*spbb35^2)+
(-1/3*spbb12*spaa13*spaa25*spbb45)/(spaa12*spbb14*spbb24*spaa34)+
(spbb15*(4/9*spaa12^2*spbb12^2+19/9*spaa12*spbb12*spaa13*spbb13-23/9*spaa12*spbb12*spaa23*spbb23-37/9*spaa12*spbb12*spaa24*spbb24+1/3*spaa13^2*spbb13^2-20/9*spbb12*spaa13*spaa24*spbb34-1*spaa23^2*spbb23^2-14/9*spaa23*spbb23*spaa24*spbb24-5/9*spaa24^2*spbb24^2))/(spbb14*spaa25*spbb25*spaa34*spbb35)+
(-7/3*spaa12^2*spbb12^2-1/3*spaa12*spbb12*spaa13*spbb13+5/3*spaa12*spbb12*spaa14*spbb14+1*spaa12*spbb12*spaa23*spbb23-1/3*spaa13^2*spbb13^2+10/3*spaa13*spbb13*spaa14*spbb14-1/3*spaa13*spbb13*spaa23*spbb23+5/3*spbb12*spaa13*spaa24*spbb34+11/3*spaa14^2*spbb14^2+2/3*spaa23^2*spbb23^2)/(spbb24*spaa25*spaa34*spbb35)+
(4*spaa12*spbb15*spbb25*spaa45-2*spaa14^2*spbb14*spbb15-10/3*spaa14*spaa15*spbb15^2+5/3*spbb12*spaa14*spaa24*spbb45-2/3*spaa14*spbb14*spaa24*spbb25-5/3*spaa14*spbb15*spaa45*spbb45)/(spaa25*spbb25*spaa34*spbb35)+
(-46/9*spaa14*spbb15)/(spaa34*spbb35)+
(-10/3),
(+8*spbb15*spbb25^2*spbb34^3*spaa35^3)/(spbb14*spbb24^2*spab5125^3)+
(-4*spbb12*spbb14*spaa15^2*spaa24*spbb45)/(spbb24*spaa25*spab1251^2)+
(spbb12*spbb14*spaa15^2*spbb45*(-8*spaa12*spbb12-4*spaa23*spbb23))/(spbb24^2*spaa25*spab1251^2)+
(+2*spbb12*spaa15^2*spaa24*spbb45^2)/(spaa12*spbb24*spaa25*spbb25*spab1251)+
(+10*spbb12*spaa15^2*spaa23*spaa24*spbb45)/(spaa12*spbb24*spaa25*spaa34*spab1251)+
(+16*spbb12*spaa15^2*spaa23*spbb35*spbb45)/(spaa12*spbb24*spaa25*spbb25*spab1251)+
(spbb12*spaa15^2*spbb45*(8*spaa12*spbb15*spbb25*spaa35+14*spbb12*spaa13*spaa23*spbb35-14*spaa13*spbb13*spaa23*spbb25-4*spaa23^2*spbb23*spbb25))/(spaa12*spbb24^2*spaa25*spbb25*spaa34*spab1251)+
(+47/9*spbb15*spbb23*spbb25*spbb34^2*spbb45)/(spbb14*spbb24^2*spbb35^3)+
(-40/3*spbb15*spbb25*spbb34^2*spaa35^2*spbb35)/(spbb14*spbb24*spbb35*spab5125^2)+
(+4/3*spbb15*spbb23*spbb25*spbb34^2*spaa35^2*spbb45)/(spbb14*spbb24^2*spbb35*spab5125^2)+
(spbb25*spbb34*(-26/9*spaa12^3*spbb12^2*spbb14*spaa34+5/3*spaa12^2*spbb12^2*spaa13*spbb13*spaa23-121/9*spaa12^2*spbb12*spaa13*spbb13*spbb14*spaa34-40*spaa12^2*spbb12^2*spaa23^2*spbb23+62/9*spaa12^2*spbb12^2*spaa23*spaa34*spbb34-10/9*spaa12^2*spbb12*spbb14*spaa34^2*spbb34+10/3*spaa12*spbb12*spaa13^2*spbb13^2*spaa23-59/9*spaa12*spaa13^2*spbb13^2*spbb14*spaa34-431/9*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23+74/3*spaa12*spbb12*spaa13*spbb13*spaa23*spaa34*spbb34+10*spaa12*spaa13*spbb13*spbb14*spaa34^2*spbb34+40*spaa12*spbb12^2*spaa14*spaa23^2*spbb34-44*spaa12*spbb12*spaa23^3*spbb23^2-35/9*spaa12*spbb12*spaa23*spaa34^2*spbb34^2+8*spaa12*spbb14*spaa34^3*spbb34^2+5/3*spaa13^3*spbb13^3*spaa23-152/9*spaa13^2*spbb13^2*spaa23^2*spbb23+59/9*spaa13^2*spbb13^2*spaa23*spaa34*spbb34+182/9*spbb12*spaa13*spbb13*spaa14*spaa23^2*spbb34-284/9*spaa13*spbb13*spaa23^3*spbb23^2-16*spaa13*spbb13*spaa23*spaa34^2*spbb34^2+13*spbb12*spaa14*spaa23^3*spbb23*spbb34-24*spbb12*spaa14*spaa23^2*spaa34*spbb34^2-13*spaa23^4*spbb23^3-13*spaa23*spaa34^3*spbb34^3))/(spaa12*spbb15*spbb24^2*spaa25*spaa34*spbb35*spab5125)+
(spbb25*spaa13*spbb13*spbb34*spbb45^2*(-2*spaa23*spaa25*spbb25*spaa45^2-26/9*spaa23*spaa34*spbb34*spaa45^2-44/9*spaa23*spaa45^3*spbb45+5/3*spbb23*spaa24^2*spaa35^2+11/3*spaa24*spaa25*spbb25*spaa35*spaa45+41/9*spaa24*spaa34*spbb34*spaa35*spaa45+59/9*spaa24*spaa35*spaa45^2*spbb45))/(spaa12*spbb15*spbb24^2*spaa25*spaa34*spaa35*spbb35^2*spab5125)+
(spbb34*(-4/3*spaa12^3*spbb12^3*spbb15*spaa23-22/3*spaa12^3*spbb12^2*spbb15^2*spaa35-116/9*spaa12^2*spbb12^2*spaa13*spbb13*spbb15*spaa23-22/3*spaa12^2*spbb12*spaa13*spbb13*spbb15^2*spaa35+395/9*spaa12^2*spbb12^3*spaa23^2*spbb35+383/9*spaa12^2*spbb12^2*spbb15*spaa23^2*spbb23+14/3*spaa12^2*spbb12^2*spbb15*spaa23*spaa25*spbb25-6*spaa12^2*spbb12*spbb15^2*spaa23*spbb23*spaa35+6*spaa12^2*spbb12*spbb15^2*spaa25*spbb25*spaa35+28/3*spaa12^2*spbb15^3*spbb23*spaa35^2-104/9*spaa12*spbb12*spaa13^2*spbb13^2*spbb15*spaa23+491/9*spaa12*spbb12^2*spaa13*spbb13*spaa23^2*spbb35+43*spaa12*spbb12*spaa13*spbb13*spbb15*spaa23^2*spbb23+104/9*spaa12*spaa13*spbb13*spbb15^2*spaa23*spbb23*spaa35+476/9*spaa12*spbb12^2*spaa23^3*spbb23*spbb35+476/9*spaa12*spbb12*spbb15*spaa23^3*spbb23^2-67/3*spaa12*spbb12^2*spaa23^2*spaa25*spbb25*spbb35-16/3*spaa12*spbb15^2*spaa23*spbb23*spaa25*spbb25*spaa35+197/9*spbb12*spaa13^2*spbb13^2*spaa23^2*spbb35+197/9*spaa13^2*spbb13^2*spbb15*spaa23^2*spbb23+314/9*spbb12*spaa13*spbb13*spaa23^3*spbb23*spbb35+314/9*spaa13*spbb13*spbb15*spaa23^3*spbb23^2-197/9*spbb12^2*spaa15*spaa23^3*spbb35^2+13*spbb12*spaa23^4*spbb23^2*spbb35+13*spbb15*spaa23^4*spbb23^3+80/9*spbb12*spaa23^3*spbb23*spaa25*spbb25*spbb35))/(spaa12*spbb14*spbb15*spbb24*spaa25*spaa34*spbb35*spab5125)+
(+5/3*spaa12*spbb12*spaa15*spbb15^2*spbb34*spab1231)/(spbb14*spbb24*spaa25*spaa34*spbb35^2*spab5125)+
(-2*spaa15*spbb15^2*spbb24)/(spbb14*spaa25*spbb25^2)+
(spbb34*spbb45*(44/9*spaa23^3*spbb23^2*spaa45-41/3*spaa23^2*spbb23^2*spaa24*spaa35+44/9*spaa23^2*spbb23*spaa24*spbb24*spaa45+26/9*spaa23^2*spbb23*spaa25*spbb25*spaa45+4*spaa23^2*spbb23*spaa34*spbb34*spaa45-17*spaa23*spbb23*spaa24^2*spbb24*spaa35-10*spaa23*spbb23*spaa24*spaa25*spbb25*spaa35-100/9*spaa23*spbb23*spaa24*spaa34*spbb34*spaa35+2*spaa23*spaa24*spbb24*spaa34*spbb34*spaa45+2*spaa23*spaa34^2*spbb34^2*spaa45-5/3*spaa24^3*spbb24^2*spaa35-5/3*spaa24^2*spbb24*spaa25*spbb25*spaa35-11/3*spaa24^2*spbb24*spaa34*spbb34*spaa35-64/9*spbb23*spaa24^2*spaa35^2*spbb45-2*spaa24*spaa34^2*spbb34^2*spaa35))/(spaa12*spbb14*spbb24*spaa25*spaa34*spaa35*spbb35^2)+
(spbb45*(188/9*spbb12*spaa13^2*spbb13^2*spaa23+11*spbb12*spaa13^2*spbb13*spbb14*spaa24-50/3*spaa13^2*spbb13^2*spbb14*spaa34-50/3*spaa13*spbb13*spaa14*spbb14^2*spaa34-38/3*spbb12*spaa13*spbb13*spaa23^2*spbb23+49/3*spbb12*spaa13*spbb14*spaa23*spbb23*spaa24+230/9*spaa13*spbb13^2*spaa23*spbb24*spaa34-275/9*spaa13*spbb13*spbb14*spaa23*spbb23*spaa34-22*spaa13*spbb14^2*spbb23*spaa24*spaa34-19/3*spaa13*spbb13*spbb14*spaa34^2*spbb34-11/3*spaa14*spbb14^2*spaa34^2*spbb34-82/3*spbb12*spaa23^3*spbb23^2-163/9*spbb13*spaa23^2*spbb23*spbb24*spaa34+212/9*spbb14*spaa23^2*spbb23^2*spaa34+5/3*spbb13*spaa23*spbb24*spaa34^2*spbb34+68/9*spbb14*spaa23*spbb23*spaa34^2*spbb34+34/3*spbb14*spaa34^3*spbb34^2))/(spaa12*spbb14*spbb15*spbb24*spaa34*spaa35*spbb35)+
(spbb15*(-358/9*spaa12^2*spbb12^2+3*spaa12*spbb12*spaa13*spbb13-808/9*spaa12*spbb12*spaa23*spbb23-767/9*spaa12*spbb12*spaa24*spbb24-1*spaa13^2*spbb13^2+56/9*spaa13*spbb13*spaa23*spbb23+4*spbb12*spaa13*spaa24*spbb34-52*spaa23^2*spbb23^2-877/9*spaa23*spbb23*spaa24*spbb24-409/9*spaa24^2*spbb24^2))/(spbb14*spaa25*spbb25*spaa34*spbb35)+
(spbb14*(62/3*spaa12*spbb12*spaa13*spbb13-7/9*spaa12*spbb12*spaa23*spbb23-43/9*spaa12*spbb12*spaa24*spbb24+89/9*spaa13^2*spbb13^2-12*spaa13*spbb13*spaa23*spbb23-256/9*spbb12*spaa13*spaa24*spbb34-7/9*spaa23^2*spbb23^2+500/9*spaa23*spbb23*spaa24*spbb24+310/9*spaa24^2*spbb24^2))/(spbb15*spbb24*spaa25*spaa35*spbb35)+
(7/3*spaa12^2*spbb12^2-20/3*spaa12*spbb12*spaa13*spbb13+4/3*spaa12*spbb12*spaa14*spbb14+89/3*spaa12*spbb12*spaa23*spbb23+107/9*spaa13^2*spbb13^2+1*spaa13*spbb13*spaa14*spbb14-415/9*spaa13*spbb13*spaa23*spbb23-181/3*spbb12*spaa13*spaa24*spbb34-1*spaa14^2*spbb14^2+67/9*spaa23^2*spbb23^2)/(spbb24*spaa25*spaa34*spbb35)+
(-323/9*spaa12*spbb15*spbb25*spaa45+2*spaa14^2*spbb14*spbb15+4*spaa14*spaa15*spbb15^2+47/9*spbb12*spaa14*spaa24*spbb45+434/9*spaa14*spbb14*spaa24*spbb25+1*spaa14*spbb15*spaa45*spbb45+14/9*spaa24^2*spbb24*spbb25+109/3*spaa24*spbb25*spaa45*spbb45)/(spaa25*spbb25*spaa34*spbb35)+
(+856/9*spaa14*spbb15)/(spaa34*spbb35)+
(-353/9*spaa12*spbb12+6*spaa13*spbb13-310/9*spaa14*spbb14+244/9*spaa23*spbb23)/(spaa35*spbb35)+
(+688/9),
(+2/3*spbb12*spbb14*spaa15^3*spbb15*spbb45)/(spbb24^2*spaa25*spab1251^2)+
(-5/9*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb45)/(spaa12*spbb14*spbb24^2*spab5125^2)+
(-1/6*spbb12*spaa15^2*spbb15*spbb34*spaa35*spbb45)/(spaa14*spbb14*spbb24^2*spaa25*spab5145)+
(+47/54*spbb13*spaa14*spbb15*spbb25*spbb34^2*spbb45)/(spbb14*spaa24*spbb24^2*spbb35^3)+
(-16/27*spbb12^2*spbb34^2)/(spbb13^2*spbb24^2)+
(-1/3*spaa15*spbb15^2*spbb24)/(spbb14*spaa25*spbb25^2)+
(+23/27*spbb12*spbb15*spbb34)/(spbb13*spbb15*spbb24)+
(+1/9*spbb12^2*spbb34*spbb45)/(spbb13*spbb15*spbb24^2)+
(+2/3*spbb14*spbb25)/(spbb15*spbb24)+
(spbb14*spbb25*spbb34*(-1/9*spaa23*spaa45+7/9*spaa24*spaa35))/(spbb15*spaa24*spbb24^2*spaa25)+
(-1/3*spaa13*spbb15*spbb34^2*spaa45^2*spbb45^2)/(spaa12*spbb14*spbb24*spaa35*spbb35^2*spab5125)+
(-28/27*spaa24*spbb25*spbb34^2*spaa45*spbb45^2)/(spaa12*spbb14*spbb24*spbb35^2*spab5125)+
(spbb25*spbb34^2*spbb45^2*(-1/6*spbb12*spaa14*spaa25+17/54*spaa14*spbb14*spaa45-29/54*spaa15*spbb15*spaa45-47/54*spaa25*spbb25*spaa45))/(spaa12*spbb14*spbb24^2*spbb35^2*spab5125)+
(spbb12*spaa25*spbb45*(22/27*spaa12^2*spbb12*spbb25+59/27*spaa12*spbb12*spaa13*spbb35+91/54*spaa12*spaa13*spbb15*spbb23+91/54*spaa12*spaa15*spbb15*spbb25+67/27*spaa12*spbb25*spaa35*spbb35+5/18*spaa13*spaa15*spbb15*spbb35))/(spaa12*spbb14*spbb24*spaa34*spbb35*spab5125)+
(+113/54*spbb12*spaa15*spaa24*spbb25*spbb45)/(spbb24*spaa34*spbb35*spab5125)+
(spbb12*spaa15*spbb25*spbb45*(13/27*spaa12^2*spbb12*spaa25+1/6*spaa12^2*spbb13*spaa35-11/27*spaa12*spaa13*spbb13*spaa25-11/27*spaa12*spaa15*spbb15*spaa25-5/18*spaa13*spaa25^2*spbb35))/(spaa12*spbb24^2*spaa25*spaa34*spbb35*spab5125)+
(spbb45*(1/3*spaa12^3*spbb12^3*spaa14*spaa24+2/3*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spaa24+1/3*spaa12^2*spbb12^2*spaa14*spaa24^2*spbb24-7/9*spaa12*spbb12*spaa13^2*spbb13^2*spaa14*spaa24+1/6*spaa12*spbb12*spaa13^2*spbb13*spbb23*spaa24^2+1/18*spaa12*spbb12*spaa13*spbb13^2*spaa14^2*spaa23+43/54*spaa12*spbb12*spaa13*spbb13*spaa14*spaa24^2*spbb24-7/54*spaa12*spbb12*spbb13*spaa14^2*spaa23*spaa24*spbb24+1/18*spaa13^3*spbb13^2*spbb23*spaa24^2+1/18*spaa13^2*spbb13^3*spaa14^2*spaa23-173/54*spaa13^2*spbb13^2*spaa14*spaa24^2*spbb24+1/3*spaa13^2*spbb13^2*spaa14*spaa24*spaa34*spbb34-1/9*spaa13^2*spbb13*spbb23*spaa24^2*spaa34*spbb34+17/27*spaa13*spbb13^2*spaa14^2*spaa23*spaa24*spbb24-97/54*spaa13*spbb13^2*spaa14^2*spaa23*spaa34*spbb34+7/54*spaa13*spbb13*spaa14*spaa24^3*spbb24^2-85/27*spaa13*spbb13*spaa14*spaa24^2*spbb24*spaa34*spbb34+1/6*spaa13*spbb13*spaa14*spaa24*spaa34^2*spbb34^2+22/27*spbb13^2*spaa14^3*spaa23^2*spbb24-7/54*spbb13*spaa14^2*spaa23*spaa24^2*spbb24^2-10/27*spbb13*spaa14^2*spaa23*spaa24*spbb24*spaa34*spbb34-50/27*spbb13*spaa14^2*spaa23*spaa34^2*spbb34^2-13/18*spaa14*spaa24^2*spbb24*spaa34^2*spbb34^2-1/6*spaa14*spaa24*spaa34^3*spbb34^3))/(spaa12*spaa14*spbb14*spaa24*spbb24*spaa25*spbb25*spaa34*spbb35)+
(-47/54*spaa23^2*spbb23^2*spaa34*spbb34^2*spbb45)/(spaa12*spbb14*spaa24*spbb24^2*spaa25*spbb25*spbb35)+
(+1/3*spbb12*spaa15^2*spbb15*spaa34*spbb45)/(spbb24*spaa25*spbb25*spaa34*spab1251)+
(-1/3*spbb12^2*spaa15^2*spaa23*spbb25*spbb45)/(spbb24^2*spaa25*spbb25*spaa34*spab1251)+
(spbb23*(-41/54*spaa12^4*spbb12^2*spaa34+44/9*spaa12^3*spbb12^2*spaa13*spaa24+31/27*spaa12^3*spbb12*spaa13*spbb13*spaa34+59/54*spaa12^3*spbb12*spaa23*spbb23*spaa34+131/54*spaa12^2*spbb12*spaa13^2*spbb13*spaa24+103/54*spaa12^2*spaa13^2*spbb13^2*spaa34+41/18*spaa12^2*spbb12*spaa13*spaa14*spbb14*spaa24+8/3*spaa12^2*spaa13*spbb13*spaa14*spbb14*spaa34+137/54*spaa12^2*spbb12*spaa13*spaa23*spbb23*spaa24+203/54*spaa12^2*spaa13*spbb13*spaa23*spbb23*spaa34+47/54*spaa12^2*spaa14^2*spbb14^2*spaa34+50/27*spaa12^2*spaa23^2*spbb23^2*spaa34-133/54*spaa12*spaa13^3*spbb13^2*spaa24-125/27*spaa12*spaa13^2*spbb13*spaa14*spbb14*spaa24-130/27*spaa12*spaa13^2*spbb13*spaa23*spbb23*spaa24+119/27*spaa12*spbb12*spaa13^2*spaa24^2*spbb34-115/54*spaa12*spaa13*spaa14^2*spbb14^2*spaa24-127/54*spaa12*spaa13*spaa23^2*spbb23^2*spaa24-7/18*spaa13^3*spbb13*spaa24^2*spbb34-23/54*spaa13^2*spaa14*spbb14*spaa24^2*spbb34-7/18*spaa13^2*spaa23*spbb23*spaa24^2*spbb34))/(spaa12*spaa14*spaa24*spbb24^2*spaa25*spaa34*spbb35)+
(spaa12*spaa45*(-116/27*spaa12*spbb12+1/2*spaa13*spbb13+1/2*spaa23*spbb23))/(spaa14*spaa24*spbb24*spaa25)+
(spaa13*(-38/27*spaa13^2*spbb13^2-32/27*spaa13*spbb13*spaa14*spbb14-1/9*spaa13*spbb13*spaa23*spbb23-37/27*spbb12*spaa13*spaa24*spbb34+40/27*spaa13*spbb13*spaa24*spbb24+1/6*spaa14^2*spbb14^2-2/9*spaa14*spbb14*spaa24*spbb24+71/27*spaa23^2*spbb23^2+121/54*spaa23*spbb23*spaa24*spbb24-7/18*spaa24^2*spbb24^2))/(spaa12*spbb24*spaa25*spbb25*spaa34)+
(-179/54*spaa12^2*spbb12^2+61/18*spaa12*spbb12*spaa13*spbb13+47/54*spaa12*spbb12*spaa14*spbb14-1/27*spaa12*spbb12*spaa23*spbb23-47/54*spaa12*spbb13*spbb24*spaa34+103/54*spaa13^2*spbb13^2+50/27*spaa13*spbb13*spaa14*spbb14+68/27*spaa13*spbb13*spaa23*spbb23+59/18*spaa23^2*spbb23^2)/(spaa24*spbb24*spaa25*spbb25)+
(-113/27*spaa12^2*spbb12^2-4/9*spaa12*spbb12*spaa13*spbb13-1/6*spaa12*spbb12*spaa14*spbb14+16/9*spaa12*spbb12*spaa23*spbb23+7/3*spaa13^2*spbb13^2+58/9*spaa13*spbb13*spaa14*spbb14-19/9*spaa13*spbb13*spaa23*spbb23-11/18*spbb12*spaa13*spaa24*spbb34+181/54*spaa14^2*spbb14^2+41/27*spaa23^2*spbb23^2)/(spbb24*spaa25*spaa34*spbb35)+
(-49/54*spaa12*spbb15*spbb25*spaa45-145/27*spaa14^2*spbb14*spbb15-89/27*spaa14*spaa15*spbb15^2+521/54*spbb12*spaa14*spaa24*spbb45-371/54*spaa14*spbb14*spaa24*spbb25-515/54*spaa14*spbb15*spaa45*spbb45-29/54*spaa24^2*spbb24*spbb25-2/27*spaa24*spbb25*spaa45*spbb45)/(spaa25*spbb25*spaa34*spbb35)+
(-137/18*spaa14*spbb15)/(spaa34*spbb35)+
(-263/216)}

==> anc/TwoLoopSpinorRemainders/uubddbg_pmpmp_Nf2.txt <==
rationalSpinorBasis["uubddbg","pmpmp","Nf2"]=
{(+1/108),
(+4/9*spbb12^2*spaa15^2*spbb15*spbb34*spaa35*spbb45^2)/(spbb14*spbb24^2*spab5125^3)+
(-2/9*spbb12*spaa15*spbb15*spbb34*spaa35*spbb45)/(spbb14*spbb24*spab5125^2)+
(+4/9*spbb15*spbb34*spaa35)/(spbb14*spab5125),
(spaa25*spbb45*(-200/27*spaa12^2*spbb12^2*spbb24-80/27*spaa12*spbb12^2*spaa13*spbb34-160/27*spaa12*spbb12*spaa14*spbb14*spbb24-160/27*spaa12*spbb12*spaa23*spbb23*spbb24+80/27*spaa12*spbb13*spbb24^2*spaa34-80/27*spbb12*spaa13*spaa14*spbb14*spbb34-80/27*spbb12*spaa13*spaa23*spbb23*spbb34-40/27*spaa14^2*spbb14^2*spbb24-40/27*spaa23^2*spbb23^2*spbb24+40/27*spaa24^2*spbb24^3))/(spaa12*spbb14*spbb24*spab5125^2)+
(+40/27*spaa13^2*spbb14*spbb23^2*spaa25*spbb45)/(spaa12*spbb24^2*spab5125^2)+
(spbb45*(40/27*spaa12*spbb13*spbb25*spaa35^2+160/27*spbb12*spaa13^2*spbb13*spaa25+80/27*spbb12*spaa13*spaa15*spbb15*spaa25-140/27*spaa13*spbb13*spaa15*spbb15*spaa35+40/9*spbb12*spaa13*spaa25*spaa35*spbb35-80/27*spaa15^2*spbb15^2*spaa35-40/9*spaa15*spbb15*spaa35^2*spbb35-20/27*spaa23*spbb23*spaa25*spbb25*spaa35))/(spaa12*spbb14*spbb24*spaa34*spab5125)+
(spbb23*spaa35^2*spbb45^2*(-20/9*spaa12*spbb12-20/27*spaa13*spbb13-20/27*spaa14*spbb14))/(spaa12*spbb14*spbb24^2*spaa34*spab5125)+
(+40/27*spaa13^2*spbb14*spbb23)/(spaa12*spbb24^2*spaa34)+
(40/27*spaa13^2*spbb13*spbb14+40/27*spaa13*spaa14*spbb14^2-100/27*spbb12*spaa13*spaa23*spbb34+20/9*spaa13*spbb13*spaa23*spbb24+80/27*spaa13*spbb14*spaa24*spbb24-20/27*spaa23^2*spbb23*spbb24+40/27*spaa23*spaa24*spbb24^2)/(spaa12*spbb14*spbb24*spaa34)+
(-40/27*spbb12*spaa23)/(spbb14*spaa34)+
(+40/27*spbb12*spaa13)/(spbb24*spaa34)+
(-20/81)}

==> anc/TwoLoopSpinorRemainders/uubggg_pmmpp_Nf0.txt <==
rationalSpinorBasis["uubggg","pmmpp","Nf0"]=
{(-1/4),
(+5/4*spbb12*spbb35)/(spbb13*spbb25)+
(-7/8),
(+1/8*spbb12*spbb34)/(spbb13*spbb24)+
(-3/4),
(-5/2*spbb12^2*spbb34^2)/(spbb14^2*spbb23^2)+
(-2*spbb12*spbb34)/(spbb14*spbb23),
(spaa15*spbb15*(-4/3*spaa12^2*spbb12^2*spbb13*spbb23-5/3*spaa12*spbb12*spaa13*spbb13^2*spbb23+1*spaa12*spbb12*spbb13^2*spaa14*spbb24-2*spaa12*spbb12*spbb13*spaa14*spbb14*spbb23-1/3*spaa12*spbb12*spbb13*spaa23*spbb23^2-1/3*spaa12*spbb12*spbb14*spbb23^2*spaa24-2/3*spaa13^2*spbb13^3*spbb23+1/3*spaa13*spbb13^3*spaa14*spbb24-4/3*spaa13*spbb13^2*spaa14*spbb14*spbb23-2/3*spaa13*spbb13^2*spaa23*spbb23^2-2/3*spaa13*spbb13*spbb14*spbb23^2*spaa24+1*spbb13^2*spaa14^2*spbb14*spbb24-1*spbb13*spaa14^2*spbb14^2*spbb23-1/3*spbb13^2*spaa14*spaa23*spbb23*spbb24-1/3*spaa14*spbb14^2*spbb23^2*spaa24))/(spbb13*spbb23*spab5125^3)+
(-1/3*spbb13^2*spaa14^2*spaa15*spbb15*spbb24^2)/(spbb23^2*spab5125^3)+
(spaa15*spbb15*(25/12*spaa12*spbb12*spbb13*spbb23+5/6*spaa13*spbb13^2*spbb23-5/4*spbb13^2*spaa14*spbb24+7/4*spbb13*spaa14*spbb14*spbb23+5/12*spbb13*spaa23*spbb23^2+5/12*spbb14*spbb23^2*spaa24))/(spbb13*spbb23*spab5125^2)+
(-1/4*spbb13^2*spaa15^2*spbb25^2)/(spbb23^2*spab5125^2)+
(1*spaa12*spbb12*spbb13*spbb23+3/2*spaa13*spbb13^2*spbb23+1/2*spbb13^2*spaa14*spbb24+1*spbb13*spaa14*spbb14*spbb23+13/12*spbb13*spaa23*spbb23^2+13/12*spbb14*spbb23^2*spaa24)/(spbb13*spbb23*spab5125)+
(+35/12),
(-5*spbb13^2*spaa23*spbb24)/(spbb14^2*spbb23*spaa24)+
(-5*spbb12*spbb13^2*spaa15*spbb45)/(spbb14^2*spbb23^2*spaa24)+
(-5*spbb13^2*spaa14*spbb24)/(spbb14*spbb23^2*spaa24)+
(+1/3*spbb14*spbb23)/(spbb13*spbb24)+
(-5*spbb13*spab2132)/(spbb14*spbb23*spaa24)+
(+5*spbb13*spaa14)/(spbb23*spaa24)+
(+19/6),
(+2*spaa12*spbb12^2*spbb34)/(spaa13*spbb13*spbb14*spbb23)+
(+5*spaa12^2*spbb12^2*spbb24)/(spaa13^2*spbb13*spbb14*spbb23)+
(-5*spaa12^2*spbb12^2*spbb24^2)/(spaa13^2*spbb14^2*spbb23^2)+
(spbb12^2*spbb34*(-20*spaa12*spbb24-15*spaa13*spbb34))/(spaa13*spbb14^2*spbb23^2)+
(-13*spbb12*spbb34)/(spbb14*spbb23)+
(-11/2),
(-20*spbb14*spbb24*spbb25*spbb34*spbb35^2)/(spbb13*spbb23^2*spbb45^3)+
(+10*spbb25^2*spbb34^2)/(spbb23^2*spbb45^2)+
(-4*spbb15*spbb34)/(spbb13*spbb45)+
(+12*spbb25*spbb34)/(spbb23*spbb45),
(-10/3*spbb12*spbb13*spbb25*spbb35)/(spbb15^2*spbb23^2)+
(+2/3*spbb12^2*spbb35^2)/(spbb13*spbb15*spbb23*spbb25),
(+5/2*spaa12^2*spbb12^2)/(spaa13^2*spbb13^2)+
(-5/2*spbb24^2*spaa45*spab1231^2)/(spaa13*spaa14*spbb14^2*spbb23^2*spaa35)+
(spaa15*(1/4*spaa12^2*spbb12^3*spaa13+1/2*spaa12*spbb12^2*spaa13^2*spbb13+35/12*spaa12*spbb12^2*spaa13*spaa24*spbb24-5/2*spaa12*spbb12^2*spaa14*spaa23*spbb24+1/4*spbb12*spaa13^3*spbb13^2+35/6*spbb12*spaa13^2*spbb13*spaa24*spbb24+35/12*spaa13^2*spbb13^2*spbb24*spaa34-65/12*spbb12*spaa13*spbb13*spaa14*spaa23*spbb24+1/3*spbb12*spaa13*spaa24^2*spbb24^2+2/3*spaa13*spbb13*spaa24*spbb24^2*spaa34+1/3*spaa13*spbb13*spbb24*spaa34^2*spbb34-1/6*spbb12*spaa14*spaa23*spaa24*spbb24^2-1/6*spbb13*spaa14*spaa23*spbb24^2*spaa34+1/6*spaa24^2*spbb24^3*spaa34+1/3*spaa24*spbb24^2*spaa34^2*spbb34+1/6*spbb24*spaa34^3*spbb34^2))/(spaa13*spaa14*spbb14*spaa23*spbb23^2*spaa35)+
(-1/4*spbb12^2*spaa13^2*spaa25^2*spbb35+1/4*spbb12*spaa13*spaa15*spbb15*spaa25^2*spbb25-5*spbb12*spaa13*spaa15*spbb15*spaa25*spaa35*spbb35+1/4*spbb12*spaa13*spaa23^2*spbb23^2*spaa25+1/2*spbb12*spaa13*spaa23*spbb23*spaa25^2*spbb25+31/12*spbb12*spaa13*spaa23*spbb23*spaa25*spaa35*spbb35+1/4*spbb12*spaa13*spaa25^3*spbb25^2-61/12*spbb12*spaa13*spaa25^2*spbb25*spaa35*spbb35+7/3*spbb12*spaa13*spaa25*spaa35^2*spbb35^2+5/2*spaa15^3*spbb15^3*spaa35+15/2*spaa15^2*spbb15^2*spaa25*spbb25*spaa35+23/3*spaa15*spbb15*spaa25^2*spbb25^2*spaa35-5*spaa23^3*spbb23^3*spaa35-15/2*spaa23^2*spbb23^2*spaa25*spbb25*spaa35-23/3*spaa23^2*spbb23^2*spaa35^2*spbb35-8*spaa23*spbb23*spaa25*spbb25*spaa35^2*spbb35-1/3*spaa23*spbb23*spaa35^3*spbb35^2+5/2*spaa25^3*spbb25^3*spaa35-1/3*spaa25^2*spbb25^2*spaa35^2*spbb35-1/2*spaa25*spbb25*spaa35^3*spbb35^2+7/3*spaa35^4*spbb35^3)/(spaa13*spbb13*spaa14*spbb14*spaa23*spbb23*spaa35)+
(-5/2*spaa12^3*spbb12^2*spbb25*spaa35)/(spaa13^2*spbb13*spaa14*spbb14*spaa23*spbb23)+
(spaa35*(43/6*spaa12*spbb14*spbb25-1/6*spaa24*spbb24*spbb45+15/2*spaa25*spbb25*spbb45))/(spaa13*spbb14*spaa23*spbb23)+
(-2*spaa12*spbb13*spbb25*spaa35^2-1/3*spbb12*spaa13^2*spbb13*spaa25-1/3*spaa13^2*spbb13^2*spaa35-1/3*spbb12*spaa13*spaa15*spbb15*spaa25-1/3*spaa13*spbb13*spaa15*spbb15*spaa35-13/3*spbb12*spaa13*spaa23*spbb23*spaa25+5*spaa13*spbb13*spaa23*spbb23*spaa35-17/4*spbb12*spaa13*spaa25^2*spbb25-1/4*spaa15^2*spbb15^2*spaa35-31/6*spaa15*spbb15*spaa35^2*spbb35-1/6*spaa23^2*spbb23^2*spaa35+23/3*spaa25^2*spbb25^2*spaa35)/(spaa14*spbb14*spaa23*spbb23*spaa35)+
(+113/12*spbb12*spbb34)/(spbb14*spbb23)+
(9*spaa12*spbb12-1/4*spaa13*spbb13+29/12*spaa14*spbb14+9*spaa24*spbb24)/(spaa23*spbb23)+
(+9/2*spbb12*spaa15)/(spbb23*spaa35)+
(+115/8),
(+1*spbb12*spaa25*spbb25^2*spbb34^2*spbb35*spaa45^2)/(spbb13*spbb23^2*spab5125^3)+
(+7/4*spbb12*spaa25*spbb25*spbb34*spbb35*spaa45)/(spbb13*spbb23*spab5125^2)+
(+5/4*spbb12*spbb13*spaa15*spbb25*spbb34*spbb35*spaa45)/(spbb13*spbb23^2*spab5125^2)+
(+3*spbb12*spbb13*spaa15^2*spbb35)/(spbb23^2*spaa25*spab5125)+
(+3/2*spbb12*spaa15*spbb35)/(spbb23*spab5125)+
(+4*spbb12*spaa25*spbb35)/(spbb13*spab5125)+
(-5*spbb13^2*spaa14*spbb24)/(spbb15*spbb23^2*spaa25)+
(+3/4*spbb15*spbb23)/(spbb13*spbb25)+
(-5*spaa13*spbb13^2)/(spbb15*spbb23*spaa25)+
(-5*spbb13*spaa15)/(spbb23*spaa25)+
(+13/4),
(-5/2*spbb24*spaa45*spbb45*spab1231^2)/(spaa13*spaa14*spbb14^2*spaa23*spbb23^2)+
(spbb24*spaa45*(5/2*spaa12*spbb14*spbb24*spaa34-5/2*spaa13*spaa14*spbb14^2-21/4*spaa13*spbb14*spaa24*spbb24-11/4*spaa13*spbb14*spaa34*spbb34-5/2*spaa23*spaa24*spbb24^2-5/2*spaa23*spbb24*spaa34*spbb34))/(spaa13*spbb14*spaa23*spbb23^2*spaa35)+
(spbb14*(5/2*spaa12*spbb12*spbb23+5/2*spaa13*spbb13*spbb23-5/2*spbb12*spaa14*spbb34+5/2*spaa23*spbb23^2))/(spbb13*spaa24*spbb24^2)+
(-9/4*spaa23^3*spbb23^2*spbb24^2*spaa45-25/72*spaa23^2*spbb23^2*spbb24*spaa25*spbb25*spaa35+1/2*spaa23^2*spbb23*spbb24^2*spaa25*spbb25*spaa45+187/72*spaa23^2*spbb23^2*spbb24*spaa34*spbb34*spaa35-27/4*spaa23^2*spbb23*spbb24^2*spaa34*spbb34*spaa45+5*spaa23^2*spbb23*spbb24^2*spaa45^2*spbb45+1/2*spaa23*spbb23*spbb24*spaa25^2*spbb25^2*spaa35+1/4*spaa23*spbb24^2*spaa25^2*spbb25^2*spaa45-367/72*spaa23*spbb23^2*spaa25*spbb25*spaa35^2*spbb45+9/2*spaa23*spbb23*spbb24*spaa25*spbb25*spaa35^2*spbb35+1*spaa23*spbb23*spbb24*spaa25*spbb25*spaa35*spaa45*spbb45+1/4*spaa23*spbb24^2*spaa25*spbb25*spaa45^2*spbb45-17/4*spaa23*spbb24^2*spaa34^2*spbb34^2*spaa45+367/72*spaa23*spbb23^2*spaa34*spbb34*spaa35^2*spbb45+19/4*spaa23*spbb24^2*spaa34*spbb34*spaa45^2*spbb45-1/4*spbb23^2*spaa24*spaa35^3*spbb45^2+1/2*spbb23*spaa25^2*spbb25^2*spaa35^2*spbb45+1/4*spbb24*spaa25^2*spbb25^2*spaa35*spaa45*spbb45+1/4*spbb23*spaa25*spbb25*spaa35^3*spbb35*spbb45+1/2*spbb23*spaa25*spbb25*spaa35^2*spaa45*spbb45^2+11/4*spbb24*spaa25*spbb25*spaa35*spaa45^2*spbb45^2-11/4*spbb24*spaa34*spbb34*spaa35*spaa45^2*spbb45^2+5/2*spbb24*spaa35*spaa45^3*spbb45^3)/(spaa13*spbb13*spaa14*spbb14*spaa23*spbb23*spbb24*spaa35)+
(spaa35*(5*spbb23*spbb45-17/4*spbb24*spbb35))/(spaa13*spbb14*spbb23)+
(349/72*spaa23^2*spbb23^2*spbb24*spaa35-7/4*spaa23^2*spbb23*spbb24^2*spaa45+4*spaa23*spbb23*spbb24*spaa25*spbb25*spaa35+3/4*spaa23*spbb24^2*spaa25*spbb25*spaa45+5*spaa23*spbb23*spbb24*spaa34*spbb34*spaa35-17/4*spaa23*spbb24^2*spaa34*spbb34*spaa45+385/72*spaa23*spbb23^2*spaa35^2*spbb45+19/4*spaa23*spbb24^2*spaa45^2*spbb45-1/4*spbb23*spaa25*spbb25*spaa35^2*spbb45-11/4*spbb24*spaa35*spaa45^2*spbb45^2)/(spaa14*spbb14*spaa23*spbb23*spbb24*spaa35)+
(-5*spaa12*spbb12*spbb13-5*spaa13*spbb13^2-5*spbb13*spaa23*spbb23-5*spbb12*spaa24*spbb34)/(spbb14*spbb23*spaa24)+
(-1/4*spaa12*spbb12+1/4*spaa14*spbb14-1/4*spaa24*spbb24)/(spaa23*spbb23)+
(spaa45*(5*spaa12*spbb12+5*spaa14*spbb14+17/4*spaa24*spbb24))/(spbb23*spaa24*spaa35)+
(5/2*spaa12*spbb12+5/2*spaa13*spbb13+5*spaa14*spbb14+5/2*spaa23*spbb23)/(spaa24*spbb24)+
(+295/72),
(-5*spbb13^2*spaa23*spbb24)/(spbb14^2*spbb23*spaa24)+
(-5*spbb12*spbb13^2*spaa15*spbb45)/(spbb14^2*spbb23^2*spaa24)+
(spbb12*spbb13*spaa15*(21/4*spaa12*spbb12+5*spaa14*spbb14+5*spaa24*spbb24))/(spbb14*spbb23^2*spaa24*spaa35)+
(spbb12^2*spaa15*spaa25*(1/4*spaa12*spbb12+1/4*spaa14*spbb14))/(spbb14*spbb23^2*spaa24*spaa35^2)+
(-1/4*spbb14*spbb24*spaa45^2)/(spbb13*spbb23*spaa35^2)+
(spbb14*(-1*spbb12*spaa15-25/12*spbb23*spaa35))/(spbb13*spbb24*spaa35)+
(+5*spbb13*spaa23)/(spbb14*spaa24)+
(+1/2*spbb12*spaa15)/(spbb23*spaa35)+
(-7/6),
(spaa25*spbb35*(20/9*spaa12^2*spbb12^2*spbb23+16/9*spaa12*spbb12*spaa13*spbb13*spbb23-8/9*spaa12*spbb12^2*spaa14*spbb34+16/9*spaa12*spbb12*spbb23*spaa24*spbb24+8/9*spaa12*spbb14*spbb23^2*spaa34+4/9*spaa13^2*spbb13^2*spbb23-8/9*spbb12*spaa13*spbb13*spaa14*spbb34-8/9*spbb12*spaa14*spaa24*spbb24*spbb34-4/9*spaa23^2*spbb23^3+4/9*spbb23*spaa24^2*spbb24^2))/(spaa12*spbb13*spbb23*spab5125^2)+
(-4/9*spbb13*spaa14^2*spbb24^2*spaa25*spbb35)/(spaa12*spbb23^2*spab5125^2)+
(spbb35*(-1/18*spaa12*spbb14*spbb25*spaa45^2+16/9*spbb12*spaa14^2*spbb14*spaa25+8/9*spbb12*spaa14*spaa15*spbb15*spaa25-37/18*spaa14*spbb14*spaa15*spbb15*spaa45+5/6*spbb12*spaa14*spaa25*spaa45*spbb45-8/9*spaa15^2*spbb15^2*spaa45-4/3*spaa15*spbb15*spaa45^2*spbb45+5/18*spaa24*spbb24*spaa25*spbb25*spaa45))/(spaa12*spbb13*spbb23*spaa34*spab5125)+
(spbb24*spbb35^2*spaa45^2*(-1/6*spaa12*spbb12-2/9*spaa13*spbb13-2/9*spaa14*spbb14))/(spaa12*spbb13*spbb23^2*spaa34*spab5125)+
(spaa14*spbb24*(1/18*spaa12*spbb12*spaa24+1/18*spaa12*spbb13*spaa34-7/9*spaa14*spbb14*spaa24-2/9*spaa24^2*spbb24-2/9*spaa24*spaa34*spbb34))/(spaa12*spaa23*spbb23^2*spaa34)+
(-5*spaa12*spbb12^2*spbb34)/(spaa13*spbb13*spbb14*spbb23)+
(spaa24*(4/9*spaa13^2*spbb13^2+7/6*spaa13*spbb13*spaa14*spbb14+8/9*spaa13*spbb13*spaa23*spbb23-1/18*spbb12*spaa13*spaa24*spbb34+4/9*spaa13*spbb13*spaa24*spbb24+5/9*spaa14^2*spbb14^2+4/9*spaa23^2*spbb23^2-13/18*spaa23*spbb23*spaa24*spbb24))/(spaa12*spbb13*spaa23*spbb23*spaa34)+
(spbb12*(-5*spaa12^2*spbb12^2-5*spaa12*spbb12*spaa14*spbb14-91/18*spaa12*spbb12*spaa24*spbb24-5*spbb12*spaa13*spaa24*spbb34-1/3*spaa14*spbb14*spaa24*spbb24+5*spaa23^2*spbb23^2+9/2*spaa23*spbb23*spaa24*spbb24-1/18*spaa24^2*spbb24^2))/(spbb13*spaa23*spbb23*spbb24*spaa34)+
(-5*spbb13*spbb24)/(spbb14*spbb23)+
(-5*spaa12*spbb12^2*spaa13+25/18*spbb12*spaa13*spaa24*spbb24+1*spaa13*spbb13*spbb24*spaa34+1*spaa24*spbb24^2*spaa34+13/9*spbb24*spaa34^2*spbb34)/(spaa23*spbb23*spbb24*spaa34)+
(+4*spbb12*spaa14)/(spbb23*spaa34)+
(+5*spbb12*spaa13)/(spbb24*spaa34)+
(+164/27),
(-1/4*spbb12*spbb24*spbb34*spaa45^2)/(spbb13*spbb23^2*spaa35^2)+
(spbb12^2*(17/12*spaa12*spbb14*spaa15*spbb24-25/12*spaa12*spbb24^2*spaa25-5/12*spbb14*spaa15^2*spbb45+7/12*spaa15*spbb24*spaa25*spbb45))/(spaa13*spbb13*spbb14*spbb23*spbb24*spaa35)+
(+5/2*spaa12*spbb12^2*spaa15*spaa23*spbb24)/(spaa13^2*spbb13*spbb14*spbb23*spaa35)+
(+5/2*spaa12^2*spbb12^2*spaa24*spbb24^2)/(spaa13^2*spbb14^2*spbb23^2*spaa24)+
(spbb12^2*spbb34*(10*spaa12*spbb24+15/2*spaa13*spbb34))/(spaa13*spbb14^2*spbb23^2)+
(-5*spbb12*spbb13*spbb34*spaa45*spbb45)/(spbb14^2*spbb23^2*spaa24)+
(-5*spbb13^2*spaa14*spbb24)/(spbb14*spbb23^2*spaa24)+
(-35/12*spbb12*spbb34)/(spbb14*spbb23)+
(+5*spbb13*spaa14)/(spbb23*spaa24)+
(-11/3),
(spaa25*spbb35*(-10/3*spaa12^2*spbb12^2*spbb23-8/3*spaa12*spbb12*spaa13*spbb13*spbb23+4/3*spaa12*spbb12^2*spaa14*spbb34-8/3*spaa12*spbb12*spbb23*spaa24*spbb24-4/3*spaa12*spbb14*spbb23^2*spaa34-2/3*spaa13^2*spbb13^2*spbb23+4/3*spbb12*spaa13*spbb13*spaa14*spbb34+4/3*spbb12*spaa14*spaa24*spbb24*spbb34+2/3*spaa23^2*spbb23^3-2/3*spbb23*spaa24^2*spbb24^2))/(spaa12*spbb13*spbb23*spab5125^2)+
(+2/3*spbb13*spaa14^2*spbb24^2*spaa25*spbb35)/(spaa12*spbb23^2*spab5125^2)+
(spbb35*(-1/6*spaa12*spbb14*spbb25*spaa45^2-8/3*spbb12*spaa14^2*spbb14*spaa25-4/3*spbb12*spaa14*spaa15*spbb15*spaa25+17/6*spaa14*spbb14*spaa15*spbb15*spaa45-3/2*spbb12*spaa14*spaa25*spaa45*spbb45+4/3*spaa15^2*spbb15^2*spaa45+2*spaa15*spbb15*spaa45^2*spbb45-1/6*spaa24*spbb24*spaa25*spbb25*spaa45))/(spaa12*spbb13*spbb23*spaa34*spab5125)+
(spbb24*spbb35^2*spaa45^2*(1/2*spaa12*spbb12+1/3*spaa13*spbb13+1/3*spaa14*spbb14))/(spaa12*spbb13*spbb23^2*spaa34*spab5125)+
(-5*spbb24^2*spaa45*spab1231^2)/(spaa13*spaa14*spbb14^2*spbb23^2*spaa35)+
(spbb24*(-5*spaa12^2*spbb12^2*spaa13^2*spaa24*spaa45+10*spaa12^2*spbb12^2*spaa13*spaa14*spaa23*spaa45-5*spaa12^2*spbb12^2*spaa14^2*spaa23*spaa35-10*spaa12*spbb12*spaa13^3*spbb13*spaa24*spaa45+15*spaa12*spbb12*spaa13^2*spbb13*spaa14*spaa23*spaa45-11/2*spaa12*spbb12*spaa13^2*spaa14*spbb14*spaa24*spaa45-5*spaa12*spbb12*spaa13*spbb13*spaa14^2*spaa23*spaa35+16/3*spaa12*spbb12*spaa13*spaa14^2*spbb14*spaa23*spaa45-5*spaa13^4*spbb13^2*spaa24*spaa45+5*spaa13^3*spbb13^2*spaa14*spaa23*spaa45-11/2*spaa13^3*spbb13*spaa14*spbb14*spaa24*spaa45+11/2*spaa13^2*spbb13*spaa14^2*spbb14*spaa23*spaa45-1/3*spaa13^2*spaa14^2*spbb14^2*spaa24*spaa45-1/3*spaa13*spbb13*spaa14^3*spbb14*spaa23*spaa35+2/3*spaa13*spaa14^3*spbb14^2*spaa23*spaa45+1/3*spaa13*spaa14^3*spbb14^2*spaa25*spaa34))/(spaa12*spaa13*spaa14*spbb14*spaa23*spbb23^2*spaa34*spaa35)+
(-5*spaa12^3*spbb12^3*spaa13*spaa23*spaa45-5*spaa12^2*spbb12^3*spaa13^2*spaa24*spaa25+15*spaa12^2*spbb12^3*spaa13*spaa14*spaa23*spaa25-5*spaa12^2*spbb12^2*spaa13*spaa23^2*spbb23*spaa45-5*spaa12^2*spbb12^3*spaa14*spaa15*spaa23^2-11/2*spaa12*spbb12^2*spaa13^2*spaa14*spbb14*spaa24*spaa25-5*spaa12*spbb12^2*spaa13^2*spaa23*spbb23*spaa24*spaa25+31/3*spaa12*spbb12^2*spaa13*spaa14^2*spbb14*spaa23*spaa25+91/6*spaa12*spbb12^2*spaa13*spaa14*spaa23^2*spbb23*spaa25-5*spaa12*spbb12^2*spaa14^2*spbb14*spaa15*spaa23^2-5*spaa12*spbb12^2*spaa14*spaa15*spaa23^3*spbb23-1/3*spbb12*spaa13^2*spaa14^2*spbb14^2*spaa24*spaa25-31/6*spbb12*spaa13^2*spaa14*spbb14*spaa23*spbb23*spaa24*spaa25+2/3*spbb12*spaa13*spaa14^3*spbb14^2*spaa23*spaa25-1/3*spaa13*spaa14^3*spbb14^3*spaa25*spaa34+65/6*spbb12*spaa13*spaa14^2*spbb14*spaa23^2*spbb23*spaa25-2/3*spaa13*spaa14^2*spbb14^2*spaa23*spbb23*spaa25*spaa34+3/2*spbb12*spaa13*spaa14*spaa23^3*spbb23^2*spaa25-7/3*spaa13*spaa14*spbb14*spaa23^2*spbb23^2*spaa25*spaa34-5/6*spaa13*spaa14*spbb14*spaa23*spbb23*spaa25*spaa34^2*spbb34-5*spbb12*spaa14^2*spbb14*spaa15*spaa23^3*spbb23)/(spaa12*spaa13*spbb13*spaa14*spbb14*spaa23*spbb23*spaa34*spaa35)+
(-5*spaa12*spbb12*spbb25*spaa35)/(spaa13*spbb14*spbb23*spaa34)+
(7/6*spbb12*spaa13^2*spbb13*spaa25-1/2*spaa13^2*spbb13^2*spaa35+7/6*spbb12*spaa13*spaa15*spbb15*spaa25-5/3*spaa13*spbb13*spaa15*spbb15*spaa35+1/3*spbb12*spaa13*spaa23*spbb23*spaa25+1/3*spaa13*spbb13*spaa23*spbb23*spaa35+7/6*spbb12*spaa13*spaa25^2*spbb25-7/6*spaa15^2*spbb15^2*spaa35-7/6*spaa15*spbb15*spaa25*spbb25*spaa35+3/2*spaa23^2*spbb23^2*spaa35)/(spaa12*spbb14*spbb23*spaa34*spaa35)+
(-15*spaa12^2*spbb12^2-15*spaa12*spbb12*spaa13*spbb13-10*spaa12*spbb12*spaa23*spbb23-5*spaa13^2*spbb13^2-5*spaa13*spbb13*spaa23*spbb23)/(spaa14*spbb14*spaa23*spbb23)+
(spbb12*(-8/3*spaa12*spbb12-11/2*spaa13*spbb13+4/3*spaa23*spbb23-23/6*spaa24*spbb24))/(spbb14*spbb23*spaa34)+
(-11*spaa12*spbb12-11/2*spaa13*spbb13-1/3*spaa14*spbb14)/(spaa23*spbb23)+
(spaa45*(-7/2*spbb12*spaa13-17/6*spbb24*spaa34))/(spbb23*spaa34*spaa35)+
(+73/18),
(spaa15*spbb15*(32/9*spaa12^2*spbb12^2*spbb13*spbb23+40/9*spaa12*spbb12*spaa13*spbb13^2*spbb23-8/3*spaa12*spbb12*spbb13^2*spaa14*spbb24+16/3*spaa12*spbb12*spbb13*spaa14*spbb14*spbb23+8/9*spaa12*spbb12*spbb13*spaa23*spbb23^2+8/9*spaa12*spbb12*spbb14*spbb23^2*spaa24+16/9*spaa13^2*spbb13^3*spbb23-8/9*spaa13*spbb13^3*spaa14*spbb24+32/9*spaa13*spbb13^2*spaa14*spbb14*spbb23+16/9*spaa13*spbb13^2*spaa23*spbb23^2+16/9*spaa13*spbb13*spbb14*spbb23^2*spaa24-8/3*spbb13^2*spaa14^2*spbb14*spbb24+8/3*spbb13*spaa14^2*spbb14^2*spbb23+8/9*spbb13^2*spaa14*spaa23*spbb23*spbb24+8/9*spaa14*spbb14^2*spbb23^2*spaa24))/(spbb13*spbb23*spab5125^3)+
(+8/9*spbb13^2*spaa14^2*spaa15*spbb15*spbb24^2)/(spbb23^2*spab5125^3)+
(spaa15*(4/9*spaa12*spbb12^2*spbb13*spaa14*spbb15-5/18*spaa12*spbb12^3*spaa24*spbb35-26/9*spaa12*spbb12^2*spbb13*spaa24*spbb25-40/9*spaa12*spbb12*spbb13^2*spbb25*spaa34-16/9*spaa13*spbb13^3*spbb25*spaa34+8/9*spbb12*spbb13*spaa14^2*spbb14*spbb15-2/3*spbb12^2*spbb13*spaa14*spaa24*spbb45+2/3*spbb12^2*spaa14*spbb14*spaa24*spbb35+8/9*spbb12*spbb13*spaa14*spbb14*spaa24*spbb25-8/9*spbb13^2*spaa14*spbb14*spbb25*spaa34))/(spbb13*spbb23*spaa34*spab5125^2)+
(spbb12^2*spaa14*spaa15*spbb35*(1/6*spaa12*spbb12+2/3*spaa13*spbb13+2/3*spaa14*spbb14))/(spbb23^2*spaa34*spab5125^2)+
(-7/2*spaa12*spaa14*spbb14^2*spbb25*spaa45^2+59/6*spaa12*spbb14*spaa15*spbb15*spbb25*spaa45^2-7/2*spaa12*spbb14*spaa24*spbb24*spbb25*spaa45^2-7/2*spaa12*spbb14*spbb25*spaa45^3*spbb45-95/18*spbb12*spaa14^2*spbb14*spaa15*spbb15*spaa25-79/9*spaa14^2*spbb14^2*spaa15*spbb15*spaa45-47/18*spbb12^2*spaa14^2*spaa25^2*spbb45+19/2*spaa14*spbb14*spaa15^2*spbb15^2*spaa45+41/6*spbb12*spaa14*spaa15*spbb15*spaa25*spaa45*spbb45-89/18*spaa14*spbb14*spaa15*spbb15*spaa45^2*spbb45+95/18*spbb12*spaa14*spaa24*spbb24*spaa25^2*spbb25+221/18*spaa14*spbb14*spaa24*spbb24*spaa25*spbb25*spaa45+7/2*spaa15*spbb15*spaa45^3*spbb45^2+7/2*spaa24^2*spbb24^2*spaa25*spbb25*spaa45+19/2*spaa24*spbb24*spaa25^2*spbb25^2*spaa45)/(spaa12*spbb13*spbb23*spaa34*spaa35*spab5125)+
(spbb24*spbb35*spaa45^2*(-5/6*spaa12^2*spbb12^2-2/3*spaa12*spbb12*spaa13*spbb13-1/3*spaa12*spbb12*spaa14*spbb14-1/3*spaa13^2*spbb13^2-1/3*spaa13*spbb13*spaa14*spbb14))/(spaa12*spbb13*spbb23^2*spaa34*spaa35*spab5125)+
(-5*spaa12^2*spbb12^3*spbb34)/(spaa13^2*spbb13^2*spbb14*spbb23)+
(spaa14*spaa15^2*spbb15*(2/3*spbb12*spaa13+1/3*spbb24*spaa34))/(spaa12*spaa13*spbb23^2*spaa34*spaa35)+
(10/3*spaa13^2*spbb13^2*spaa14*spaa35-277/9*spaa13^2*spbb13*spaa14*spbb14*spaa45-7/2*spaa13^2*spbb13*spaa34*spbb34*spaa45+121/18*spaa13^2*spbb13*spaa35*spbb35*spaa45+12*spaa13^2*spbb14*spbb35*spaa45^2+104/9*spaa13*spbb13*spaa14^2*spbb14*spaa35-95/3*spaa13*spaa14^2*spbb14^2*spaa45+95/18*spaa13*spbb13*spaa14*spaa34*spbb34*spaa35-25*spaa13*spaa14*spbb14*spaa34*spbb34*spaa45+19/2*spaa13*spaa34*spbb34*spaa35*spbb35*spaa45+7/2*spaa13*spaa35^2*spbb35^2*spaa45+1/3*spaa14^3*spbb14^2*spaa35)/(spaa12*spaa13*spbb13*spbb23*spaa34*spaa35)+
(spbb12*spaa15*(1/3*spaa14*spbb14^2+15*spbb12*spaa23*spbb34))/(spaa13*spbb13*spbb14*spbb23*spaa35)+
(spbb12*(377/18*spbb12*spaa14*spaa25+34/9*spaa15*spbb15*spaa45-73/9*spaa24*spbb24*spaa45-27/2*spaa25*spbb25*spaa45))/(spbb13*spbb23*spaa34*spaa35)+
(+5*spbb12*spbb34)/(spbb14*spbb23)+
(spaa45*(631/18*spbb12*spaa13+701/18*spbb24*spaa34))/(spbb23*spaa34*spaa35)+
(+52/3),
(+4/3*spbb15*spbb25^2*spbb34^3*spaa45^3)/(spbb13*spbb23^2*spab5125^3)+
(+2*spbb15*spbb25*spbb34^2*spaa45^2)/(spbb13*spbb23*spab5125^2)+
(+3*spbb12*spbb25*spbb34^2*spbb35*spaa45^2)/(spbb13*spbb23^2*spab5125^2)+
(-6*spbb12^2*spbb34*spbb35^2*spaa45)/(spbb13*spbb15*spbb23^2*spab5125)+
(+8*spbb15*spbb34*spaa45)/(spbb13*spab5125)+
(+4*spbb13^2*spaa15*spbb25)/(spbb15*spbb23^2*spaa25)+
(-1/2*spbb13^2*spaa15^2)/(spbb23^2*spaa25^2)+
(-1/2*spbb12^2*spaa15^2)/(spbb23^2*spaa35^2)+
(-1/2*spbb12^2*spaa15*spaa25)/(spbb13*spbb23*spaa35^2)+
(spbb12*(5/3*spaa12*spbb12+1/6*spaa14*spbb14+3/2*spaa23*spbb23+5/3*spaa24*spbb24))/(spbb13*spbb25*spaa35)+
(-6*spbb12*spbb35)/(spbb15*spbb23)+
(spaa15*(-3/2*spbb12*spaa25-3*spbb13*spaa35))/(spbb23*spaa25*spaa35)+
(+31/6),
(spaa12*spaa34*(-2/9*spaa12*spbb12*spbb14-2/9*spaa14*spbb14^2-2/9*spbb12*spaa23*spbb34-2/9*spbb14*spaa24*spbb24))/(spaa23*spab3123^2)+
(spaa25*spbb35*(-1750/27*spaa12^2*spbb12^2*spbb23-1400/27*spaa12*spbb12*spaa13*spbb13*spbb23+700/27*spaa12*spbb12^2*spaa14*spbb34-1400/27*spaa12*spbb12*spbb23*spaa24*spbb24-700/27*spaa12*spbb14*spbb23^2*spaa34-350/27*spaa13^2*spbb13^2*spbb23+700/27*spbb12*spaa13*spbb13*spaa14*spbb34+700/27*spbb12*spaa14*spaa24*spbb24*spbb34+350/27*spaa23^2*spbb23^3-350/27*spbb23*spaa24^2*spbb24^2))/(spaa12*spbb13*spbb23*spab5125^2)+
(+350/27*spbb13*spaa14^2*spbb24^2*spaa25*spbb35)/(spaa12*spbb23^2*spab5125^2)+
(+1/4*spbb12*spaa24*spaa25*spbb45)/(spbb13*spaa23*spab2152)+
(7/18*spaa13^2*spbb13^3*spbb45-2/9*spaa13^2*spbb13^2*spbb14*spbb35+7/18*spaa13*spbb13^2*spaa14*spbb14*spbb45-2/9*spaa13*spbb13*spaa14*spbb14^2*spbb35+7/18*spaa13*spbb13^2*spaa15*spbb15*spbb45-2/9*spaa13*spbb13*spbb14*spaa15*spbb15*spbb35+1/18*spaa13*spbb13^2*spaa34*spbb34*spbb45-1/18*spaa13*spbb13*spbb14*spaa34*spbb34*spbb35-1/18*spaa13*spbb14^2*spbb35^2*spaa45-5/18*spbb13*spaa14*spbb14*spaa34*spbb34*spbb45-5/18*spbb13^2*spaa14*spaa35*spbb45^2)/(spbb13*spaa23*spbb23*spbb45*spab3123)+
(+5*spbb12*spaa14^2*spbb15*spbb34^2*spaa45)/(spaa12*spbb13*spbb23^2*spaa34*spab4124)+
(spaa45*(-700/27*spaa12*spbb13*spaa15*spbb15*spbb25+1400/27*spaa12*spbb13*spaa23*spbb23*spbb25+1375/108*spaa12*spbb13*spbb25*spaa35*spbb35-1355/36*spaa13*spbb13*spaa15*spbb15*spbb35+1400/27*spaa13*spbb13*spaa23*spbb23*spbb35-3145/216*spbb12*spaa13*spaa25*spbb35^2-970/27*spaa15*spbb15*spaa35*spbb35^2+1400/27*spaa23^2*spbb23^2*spbb35+1355/36*spaa23*spbb23*spaa25*spbb25*spbb35+12575/216*spaa23*spbb23*spaa35*spbb35^2))/(spaa12*spbb13*spbb23*spaa34*spab5125)+
(spbb24*spbb35^3*spaa45*(-5*spbb12*spaa13*spaa25+1375/216*spaa13*spbb13*spaa35+310/27*spaa15*spbb15*spaa35+1375/216*spaa35^2*spbb35))/(spaa12*spbb13*spbb23^2*spaa34*spbb45*spab5125)+
(spaa14*spbb24*(1/12*spaa12^2*spbb12*spbb15+43/216*spaa12*spaa15*spbb15^2-2509/216*spaa12*spbb12*spaa23*spbb35+481/72*spaa12*spbb15*spaa25*spbb25+493/72*spaa12*spbb15*spaa35*spbb35-485/27*spaa23*spaa25*spbb25*spbb35-835/72*spaa23*spaa35*spbb35^2))/(spaa12*spaa23*spbb23^2*spaa34*spbb45)+
(spaa24*(1355/36*spaa13^2*spbb13^2+970/27*spaa13*spbb13*spaa14*spbb14+1750/27*spaa13*spbb13*spaa23*spbb23-1145/27*spbb12*spaa13*spaa24*spbb34+1135/24*spaa13*spbb13*spaa24*spbb24-175/27*spaa14^2*spbb14^2+1105/216*spaa14*spbb14*spaa24*spbb24+5/4*spaa23^2*spbb23^2+4175/216*spaa23*spbb23*spaa24*spbb24-1375/216*spaa24^2*spbb24^2))/(spaa12*spbb13*spaa23*spbb23*spaa34)+
(spaa24*(-925/36*spaa12*spbb12^2*spbb45-1105/216*spaa12*spbb12*spbb14*spbb25-1012/27*spbb12*spaa14*spbb14*spbb45-1081/216*spaa14*spbb14^2*spbb25-6925/216*spbb12*spaa24*spbb24*spbb45+1399/216*spbb14*spaa24*spbb24*spbb25+283/24*spbb12*spaa25*spbb25*spbb45))/(spbb13*spaa23*spbb23*spaa34*spbb45)+
(-2299/54*spaa12*spbb12-1357/36*spaa13*spbb13-7621/216*spaa14*spbb14-3413/72*spaa24*spbb24)/(spaa23*spbb23)+
(745/108*spaa12*spbb12*spbb25+163/24*spbb12*spaa13*spbb35+2503/216*spaa15*spbb15*spbb25+23/216*spaa25*spbb25^2)/(spbb23*spaa34*spbb45)+
(+310/27*spaa13*spbb15)/(spaa34*spbb45)+
(-260879/2592),
(+2/3*spbb12*spaa25*spbb25^2*spbb34^2*spbb35*spaa45^2)/(spbb13*spbb23^2*spab5125^3)+
(-11/3*spbb12*spaa25*spbb25*spbb34*spbb35*spaa45)/(spbb13*spbb23*spab5125^2)+
(spbb12*spbb25*spbb34*spbb35^2*spaa45*(1/6*spbb14*spaa15+25/6*spbb24*spaa25))/(spbb13*spbb23^2*spbb45*spab5125^2)+
(spbb12*spbb35*(20*spbb12*spaa15*spaa25+13/6*spbb13*spaa15*spaa35-85/6*spbb23*spaa25*spaa35))/(spbb13*spbb23*spaa35*spab5125)+
(spbb12*spbb24*spbb35^2*spaa45*(23/6*spbb14*spaa15-97/6*spbb24*spaa25))/(spbb13*spbb23^2*spaa35*spbb45*spab5125)+
(+2/3*spbb12^3*spaa15^2*spaa25)/(spbb13*spbb23^2*spaa35^3)+
(-32*spbb12*spaa15*spbb24*spbb35)/(spbb23^2*spaa35*spbb45)+
(spbb12*spaa15*spbb24*(-4/3*spaa12*spbb12-4/3*spaa13*spbb13-4*spaa14*spbb14))/(spbb23^2*spaa35^2*spbb45)+
(-40*spbb24^2*spbb35*spab4154)/(spbb23^2*spaa35*spbb45^2)+
(spbb12*spbb14*spaa15*(7/3*spaa12*spbb12-1/3*spaa13*spbb13+4*spaa14*spbb14-5/3*spaa23*spbb23))/(spbb13*spbb23*spaa35^2*spbb45)+
(+40*spbb14*spaa24*spbb24*spbb25*spbb34)/(spbb13*spbb23*spaa35*spbb45^2)+
(11/6*spaa12*spbb12^2*spbb45-4*spaa12*spbb12*spbb14*spbb25+11/6*spbb12*spaa14*spbb14*spbb45-4*spaa14*spbb14^2*spbb25+11/6*spbb12*spaa24*spbb24*spbb45+8*spbb14*spaa24*spbb24*spbb25-7/3*spbb12*spaa25*spbb25*spbb45)/(spbb13*spbb25*spaa35*spbb45)+
(spbb24*(28*spaa12*spbb12-4*spaa13*spbb13+4*spaa14*spbb14+32*spaa24*spbb24))/(spbb23*spaa35*spbb45)+
(+4*spaa13*spbb14)/(spaa35*spbb45)+
(-3/2),
(-4/3*spbb12*spaa25*spbb25^2*spbb34^2*spbb35*spaa45^2)/(spbb13*spbb23^2*spab5125^3)+
(-8/3*spbb12*spaa25*spbb25*spbb34*spbb35*spaa45)/(spbb13*spbb23*spab5125^2)+
(spbb12*spbb25*spbb34*spbb35^2*spaa45*(-1/3*spbb14*spaa15+5/3*spbb24*spaa25))/(spbb13*spbb23^2*spbb45*spab5125^2)+
(spbb12*spbb35*(10*spbb12*spaa15*spaa25+17/3*spbb13*spaa15*spaa35-35/3*spbb23*spaa25*spaa35))/(spbb13*spbb23*spaa35*spab5125)+
(spbb12*spbb24*spbb35^2*spaa45*(7/3*spbb14*spaa15-23/3*spbb24*spaa25))/(spbb13*spbb23^2*spaa35*spbb45*spab5125)+
(+2/3*spbb12^3*spaa15^2*spaa25)/(spbb13*spbb23^2*spaa35^3)+
(-16*spbb12*spaa15*spbb24*spbb35)/(spbb23^2*spaa35*spbb45)+
(spbb12*spaa15*spbb24*(-5/6*spaa12*spbb12-5/6*spaa13*spbb13-2*spaa14*spbb14))/(spbb23^2*spaa35^2*spbb45)+
(-20*spbb24^2*spbb35*spab4154)/(spbb23^2*spaa35*spbb45^2)+
(spbb12*spbb14*spaa15*(11/6*spaa12*spbb12+2/3*spaa13*spbb13+2*spaa14*spbb14-1/6*spaa23*spbb23))/(spbb13*spbb23*spaa35^2*spbb45)+
(+20*spbb14*spaa24*spbb24*spbb25*spbb34)/(spbb13*spbb23*spaa35*spbb45^2)+
(11/6*spaa12*spbb12^2*spbb45-2*spaa12*spbb12*spbb14*spbb25+11/6*spbb12*spaa14*spbb14*spbb45-2*spaa14*spbb14^2*spbb25+11/6*spbb12*spaa24*spbb24*spbb45+4*spbb14*spaa24*spbb24*spbb25-5/6*spbb12*spaa25*spbb25*spbb45)/(spbb13*spbb25*spaa35*spbb45)+
(spbb24*(13*spaa12*spbb12-3*spaa13*spbb13+2*spaa14*spbb14+16*spaa24*spbb24))/(spbb23*spaa35*spbb45)+
(+3*spaa13*spbb14)/(spaa35*spbb45)+
(-11/3),
(-1/4*spbb12*spaa24*spaa25*spaa34*spbb34*spbb45)/(spbb13*spaa23*spab2152^2)+
(-16/9*spaa25*spbb25^2*spbb34^2*spbb35*spaa45^2)/(spaa12*spbb13*spbb23^2*spab5125^2)+
(-5*spaa12*spbb12^2*spaa13*spbb13)/(spbb14*spbb23*spaa34*spab1251)+
(-5*spbb12^2*spaa14*spbb34*spab1231)/(spbb14*spbb23^2*spaa34*spab1251)+
(spbb12*spbb15*spbb45*(-11/3*spaa12*spaa45+14/3*spaa14*spaa25))/(spbb13*spaa23*spbb25*spab2152)+
(-16/9*spaa25*spbb25*spbb34*spbb35*spaa45)/(spaa12*spbb13*spbb23*spab5125)+
(spaa45*spbb12*spbb25*spbb34*spbb35*(-175/36*spaa12*spaa45+8/9*spaa14*spaa25))/(spaa12*spbb13*spbb23^2*spaa34*spab5125)+
(spbb24*(37/36*spaa12*spbb12*spaa14*spbb14*spaa24+37/36*spaa12*spbb13*spaa14*spbb14*spaa34+5*spaa12*spbb12*spaa24^2*spbb24+10*spaa12*spbb12*spaa24*spaa34*spbb34+5*spaa12*spbb13*spaa34^2*spbb34-8/9*spaa14^2*spbb14^2*spaa24-1/3*spaa14*spbb14*spaa24^2*spbb24-1/3*spaa14*spbb14*spaa24*spaa34*spbb34))/(spaa12*spbb14*spaa23*spbb23^2*spaa34)+
(spaa14*spaa24*(8/9*spaa14*spbb14^2*spbb25-1/3*spbb12*spaa15*spbb15*spbb45+1/3*spbb14*spaa15*spbb15*spbb25+1/3*spbb14*spaa24*spbb24*spbb25+5/9*spbb12*spaa25*spbb25*spbb45+1/3*spbb14*spaa25*spbb25^2))/(spaa12*spbb13*spaa23*spbb23*spbb25*spaa34)+
(spbb12*(-1/3*spaa12^2*spbb12^2*spbb25+1*spaa12*spbb12^2*spaa13*spbb35+5*spaa12*spbb12*spaa15*spbb15*spbb25-20/3*spaa12*spbb12*spaa23*spbb23*spbb25-1/3*spaa12*spbb12*spaa25*spbb25^2+5*spbb12*spaa13*spaa15*spbb15*spbb35+1*spbb12*spaa13*spaa23*spbb23*spbb35+29/36*spbb12*spaa13*spaa25*spbb25*spbb35+187/36*spaa15*spbb15*spaa25*spbb25^2-19/3*spaa23^2*spbb23^2*spbb25-19/3*spaa23*spbb23*spaa25*spbb25^2))/(spbb13*spaa23*spbb23*spbb24*spbb25*spaa34)+
(+5*spbb12*spab3123)/(spbb14*spbb23*spaa34)+
(14/3*spaa12*spbb12^2*spaa13*spbb25+1*spbb12*spaa13^2*spbb13*spbb25-1*spbb12*spaa13^2*spbb15*spbb23+53/9*spbb12*spaa13*spaa25*spbb25^2-107/36*spaa13*spbb13*spbb25^2*spaa35-73/36*spaa13*spbb15*spbb23*spbb25*spaa35+37/36*spaa25*spbb25^3*spaa35-143/36*spbb25^2*spaa35^2*spbb35)/(spaa23*spbb23*spbb24*spbb25*spaa34)+
(+29/36*spbb12*spaa14)/(spbb23*spaa34)+
(+14/3*spbb12*spaa13)/(spbb24*spaa34)+
(+437/108),
(+28/9*spbb12*spaa25*spbb25^2*spbb34^2*spbb35*spaa45^2)/(spbb13*spbb23^2*spab5125^3)+
(-10*spaa12*spbb12^2*spbb13^2*spaa15^2*spbb45)/(spbb14*spbb23^2*spaa25*spab1251^2)+
(+8/9*spbb12*spaa25*spbb25*spbb34*spbb35*spaa45)/(spbb13*spbb23*spab5125^2)+
(spaa45*spbb12^2*spbb25*spbb34*spbb35*(115/36*spaa12*spaa45+2/3*spaa14*spaa25))/(spbb13*spbb23^2*spaa34*spab5125^2)+
(-15*spaa12*spbb12^2*spbb13*spaa15*spbb45)/(spbb14*spbb23*spaa25*spbb25*spab1251)+
(spbb12^2*spbb13*spaa14*spaa15*spbb45*(5*spaa12*spbb12*spaa13-5*spaa12*spbb24*spaa34+15*spaa13*spaa34*spbb34))/(spaa13*spbb14*spbb23^2*spaa25*spbb25*spaa34*spab1251)+
(+55/9*spbb12*spaa15*spaa25*spbb35^2)/(spaa12*spbb13*spbb23*spab5125)+
(+55/9*spbb12^2*spaa15*spaa24*spbb35)/(spbb13*spbb23*spaa34*spab5125)+
(+193/36*spbb12^2*spaa15*spaa23*spbb35*spaa45)/(spbb13*spbb23*spaa34*spaa35*spab5125)+
(spbb12^2*spaa15*spbb35*spaa45*(211/36*spaa12^2*spbb12*spaa25+15/2*spaa12^2*spbb13*spaa35+193/36*spaa12*spaa13*spbb13*spaa25+1/3*spaa12*spaa15*spbb15*spaa25-1/3*spaa13*spaa25^2*spbb35))/(spaa12*spbb13*spbb23^2*spaa25*spaa34*spaa35*spab5125)+
(spaa15*(11/2*spaa12^3*spbb12^3*spaa23*spaa35-1*spaa12^3*spbb12^2*spbb15*spaa35^2+1/2*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spaa35-1*spaa12^2*spbb12*spaa13*spbb13*spbb15*spaa35^2-1/2*spaa12^2*spbb12^3*spaa15*spaa23^2+445/36*spaa12^2*spbb12^2*spaa23*spaa25*spbb25*spaa35+817/36*spaa12^2*spbb12^2*spaa23*spaa35^2*spbb35-4/3*spaa12^2*spbb12*spbb15*spaa25*spbb25*spaa35^2-4/3*spaa12^2*spbb12*spbb15*spaa35^3*spbb35-5*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spaa35+31/3*spaa12*spbb12*spaa13*spbb13*spaa23*spaa35^2*spbb35+181/36*spaa12*spbb12^2*spaa15*spaa23^2*spaa25*spbb25+733/36*spaa12*spbb12^2*spaa15*spaa23^2*spaa35*spbb35+4/3*spaa12*spbb12*spaa23*spaa25^2*spbb25^2*spaa35+8/3*spaa12*spbb12*spaa23*spaa25*spbb25*spaa35^2*spbb35+4/3*spaa12*spbb12*spaa23*spaa35^3*spbb35^2-1/3*spaa12*spbb15*spaa25^2*spbb25^2*spaa35^2-1/3*spaa12*spbb15*spaa25*spbb25*spaa35^3*spbb35-1/3*spbb12*spaa15*spaa23^2*spaa25^2*spbb25^2-1/3*spbb12*spaa15*spaa23^2*spaa25*spbb25*spaa35*spbb35+1/3*spaa23*spaa25^3*spbb25^3*spaa35+2/3*spaa23*spaa25^2*spbb25^2*spaa35^2*spbb35+1/3*spaa23*spaa25*spbb25*spaa35^3*spbb35^2))/(spaa12*spaa13*spbb14*spaa23*spbb23^2*spaa25*spaa34*spaa35)+
(+5*spbb12*spaa15*spbb15*spbb35)/(spbb13*spaa25*spbb25^2)+
(spbb15*(-373/36*spaa12^2*spbb12^2*spaa13*spaa15*spaa23*spaa45-5*spaa12^2*spbb12^2*spaa15^2*spaa23*spaa34+2/3*spaa12*spbb12*spaa13^2*spaa15*spbb15*spaa25*spaa45+139/36*spaa12*spbb12*spaa13^2*spaa23*spbb23*spaa25*spaa45-229/36*spaa12*spbb12*spaa13*spaa15^2*spbb15*spaa23*spaa45-128/9*spaa12*spbb12*spaa13*spaa15*spaa23^2*spbb23*spaa45-5*spaa12*spbb12*spaa15^2*spaa23^2*spbb23*spaa34+1/3*spaa13^2*spaa15^2*spbb15^2*spaa25*spaa45+34/9*spaa13^2*spaa15*spbb15*spaa23*spbb23*spaa25*spaa45+2/3*spaa13^2*spaa15*spbb15*spaa25*spaa35*spbb35*spaa45+55/18*spaa13^2*spaa23^2*spbb23^2*spaa25*spaa45+55/18*spaa13^2*spaa23*spbb23*spaa25*spaa35*spbb35*spaa45-2/3*spaa13*spaa15^3*spbb15^2*spaa23*spaa45-1/3*spaa13*spaa15^3*spbb15^2*spaa24*spaa35-37/9*spaa13*spaa15^2*spbb15*spaa23^2*spbb23*spaa45+49/9*spaa13*spaa15^2*spbb15*spaa23*spaa35*spbb35*spaa45-1/3*spaa13*spaa15^2*spbb15*spaa24*spaa35^2*spbb35-55/18*spaa13*spaa15*spaa23^3*spbb23^2*spaa45+55/18*spaa13*spaa15*spaa23^2*spbb23*spaa35*spbb35*spaa45+55/9*spaa13*spaa15*spaa23*spaa35^2*spbb35^2*spaa45))/(spaa12*spaa13*spbb13*spaa23*spbb23*spaa25*spbb25*spaa34*spaa35)+
(spaa15*spaa23*(-49/36*spaa12^2*spbb12^3*spaa13+15*spaa12*spbb12^2*spaa13^2*spbb13+191/36*spaa12*spbb12^2*spaa13*spaa23*spbb23-241/36*spaa12*spbb12^2*spaa13*spaa24*spbb24+11*spaa12*spbb12^2*spaa14*spaa23*spbb24-2/3*spbb12*spaa13*spaa23^2*spbb23^2-1/3*spbb12*spaa13*spaa24^2*spbb24^2-1*spbb12*spaa14*spaa23^2*spbb23*spbb24-1/3*spaa23^2*spbb23^2*spbb24*spaa34-1/3*spaa23*spbb23*spaa24*spbb24^2*spaa34))/(spaa12*spaa13*spbb14*spbb23*spaa25*spbb25*spaa34*spaa35)+
(spaa12*spaa35*(6*spaa12*spbb12-1/3*spaa23*spbb23-1/3*spaa24*spbb24))/(spaa13*spaa23*spbb23*spaa25)+
(spaa15*(-52/9*spbb12*spaa13^2*spbb13*spaa24+1/3*spaa13^2*spbb13^2*spaa34+1/3*spbb12*spaa13*spaa14*spbb14*spaa24+58/9*spaa13*spbb13*spaa14*spbb14*spaa34-52/9*spbb12*spaa13*spaa23*spbb23*spaa24-1/3*spaa13*spbb13*spaa23*spbb23*spaa34+1/3*spbb12*spaa13*spaa24^2*spbb24-1/3*spaa13*spbb13*spaa24*spbb24*spaa34-55/9*spaa14*spbb14*spaa24*spbb24*spaa34-49/9*spaa23*spbb23*spaa24*spbb24*spaa34-49/9*spaa24^2*spbb24^2*spaa34))/(spaa12*spbb23*spaa25*spbb25*spaa34*spaa35)+
(6*spaa13^2*spbb13^2*spaa34*spaa35+293/36*spaa13*spbb13*spaa14*spbb14*spaa34*spaa35-139/36*spaa13*spbb13*spaa14*spbb15*spaa35^2-10*spaa13*spbb13*spbb14*spaa15*spaa34^2+17/3*spaa13*spbb13*spaa34^2*spbb34*spaa35-353/36*spaa14^2*spbb14^2*spaa34*spaa35-11/4*spaa14^2*spbb14*spbb15*spaa35^2+103/18*spaa14*spbb14^2*spaa15*spaa34^2+2/3*spaa14*spbb14*spaa34^2*spbb34*spaa35+7/3*spaa14*spbb15*spaa34*spbb34*spaa35^2-301/36*spaa14*spbb14*spaa34*spaa35*spaa45*spbb45+10/9*spaa14*spbb15*spaa35^2*spaa45*spbb45-17/4*spbb14*spaa15*spaa34^2*spaa45*spbb45-1/3*spaa34^3*spbb34^2*spaa35-10*spaa34^2*spbb34*spaa35*spaa45*spbb45+43/12*spaa34*spaa35*spaa45^2*spbb45^2)/(spaa23*spbb23*spaa25*spbb25*spaa34*spaa35)+
(+8/3*spaa34*spbb45)/(spaa23*spbb25)+
(35/18*spbb12*spaa13*spaa24-133/36*spaa13*spbb13*spaa34+89/9*spaa14*spbb14*spaa34+7/36*spaa23*spbb23*spaa34+34/9*spaa24*spbb24*spaa34)/(spaa25*spbb25*spaa34)+
(-13/18*spbb12*spaa13)/(spbb25*spaa35)+
(+40/3),
(-5*spbb12*spbb13^2*spaa15^2*spbb45*spab2152)/(spbb14*spbb23^2*spaa25*spab1251^2)+
(spbb12^2*spbb13*spaa15*spbb45*spab2152*(5/2*spaa13*spaa14*spbb15+15/2*spaa13*spaa34*spbb35+5/2*spaa14*spaa34*spbb45))/(spaa13*spbb14*spbb15*spbb23^2*spaa25*spbb25*spaa34*spab1251)+
(-1*spbb12*spbb34*spbb35*spaa45^2*spab2152)/(spbb13*spbb23^2*spaa25*spaa34*spab5125)+
(spbb24*spaa45*(-1/4*spbb12*spaa13^2*spbb14^2*spaa24^2-1/4*spaa13^2*spbb13*spbb14^2*spaa24*spaa34+5*spaa13*spbb13^2*spaa23^2*spbb24*spaa34-7/4*spbb12*spaa13*spbb14*spaa23*spaa24^2*spbb24+3/4*spaa13*spbb13*spbb14*spaa23*spaa24*spbb24*spaa34-5*spaa13*spbb13*spbb14*spaa23*spaa34^2*spbb34-3/4*spaa13*spbb14^2*spaa24^2*spbb24*spaa34-3/4*spaa13*spbb14^2*spaa24*spaa34^2*spbb34-5/2*spbb12*spaa23^2*spaa24^2*spbb24^2))/(spaa13*spbb14*spbb15*spaa23*spbb23^2*spaa25*spaa34*spaa35)+
(+5/2*spbb14*spbb23*spaa34*spbb34)/(spbb13*spaa24*spbb24^2)+
(-5/2*spbb12*spaa15*spbb15*spbb35)/(spbb13*spaa25*spbb25^2)+
(spbb12*(5/2*spaa12^2*spbb12^2*spaa13*spaa15*spbb15*spaa35+11/4*spaa12^2*spbb12^2*spaa13*spaa23*spbb23*spaa35+41/4*spaa12^2*spbb12^2*spaa13*spaa35^2*spbb35+5/2*spaa12^2*spbb12*spaa15*spbb15*spbb25*spaa35^2+5/2*spaa12^2*spbb12*spaa23*spbb23*spbb25*spaa35^2+5*spaa12^2*spbb12*spbb25*spaa35^3*spbb35-1/4*spaa12*spbb12^2*spaa13^2*spaa15*spbb15*spaa25-1/4*spaa12*spbb12^2*spaa13^2*spaa23*spbb23*spaa25-6*spaa12*spbb12^2*spaa13^2*spaa25*spaa35*spbb35+7/4*spaa12*spbb12*spaa13*spaa15^2*spbb15^2*spaa35+17/2*spaa12*spbb12*spaa13*spaa15*spbb15*spaa35^2*spbb35+403/72*spaa12*spbb12*spaa13*spaa23^2*spbb23^2*spaa35+979/72*spaa12*spbb12*spaa13*spaa23*spbb23*spaa35^2*spbb35+39/4*spaa12*spbb12*spaa13*spaa35^3*spbb35^2+5/2*spaa12*spaa23^2*spbb23^2*spbb25*spaa35^2+5/2*spaa12*spaa23*spbb23*spbb25*spaa35^3*spbb35+1/2*spbb12^2*spaa13^3*spaa25^2*spbb35-1/4*spbb12*spaa13^2*spaa15^2*spbb15^2*spaa25-9/4*spbb12*spaa13^2*spaa15*spbb15*spaa25*spaa35*spbb35-1/4*spbb12*spaa13^2*spaa23^2*spbb23^2*spaa25-15/4*spbb12*spaa13^2*spaa23*spbb23*spaa25*spaa35*spbb35-5*spbb12*spaa13^2*spaa25*spaa35^2*spbb35^2-3/4*spaa13*spaa15^3*spbb15^3*spaa35-3/2*spaa13*spaa15^2*spbb15^2*spaa35^2*spbb35-3/4*spaa13*spaa15*spbb15*spaa35^3*spbb35^2+205/72*spaa13*spaa23^3*spbb23^3*spaa35+421/72*spaa13*spaa23^2*spbb23^2*spaa35^2*spbb35+3*spaa13*spaa23*spbb23*spaa35^3*spbb35^2))/(spaa13*spbb13*spaa23*spbb23*spbb24*spaa25*spbb25*spaa34*spaa35)+
(5*spaa12*spbb13*spbb25*spaa35^2-17/4*spbb12*spaa13^2*spbb13*spaa25-17/4*spaa13^2*spbb13^2*spaa35-27/4*spbb12*spaa13*spaa25*spaa35*spbb35-17/4*spaa13*spbb13*spaa35^2*spbb35+5/2*spaa23*spbb23*spaa35^2*spbb35+5/2*spaa25*spbb25*spaa35^2*spbb35)/(spaa13*spbb15*spbb23*spaa25*spaa35)+
(spbb34*spaa34*(-5/2*spbb12*spbb34-5/2*spbb13*spbb24))/(spbb14*spbb23*spaa24*spbb24)+
(spbb24*(-5*spaa13^2*spbb13^2*spaa34+5/2*spbb12*spaa13*spaa23*spbb23*spaa24+5*spbb12*spaa13*spaa24^2*spbb24+5/2*spbb12*spaa13*spaa24*spaa34*spbb34-5*spaa13*spbb13*spaa34^2*spbb34-5/2*spaa23^2*spbb23^2*spaa34-5/2*spaa23*spbb23*spaa24*spbb24*spaa34-5/2*spaa23*spbb23*spaa34^2*spbb34+5/2*spaa24^2*spbb24^2*spaa34))/(spaa13*spbb14*spbb23*spaa25*spbb25*spaa34)+
(spaa12*spaa35*(-15/2*spaa23*spbb23+5/2*spaa24*spbb24))/(spaa13*spaa23*spbb23*spaa25)+
(-9/4*spbb12*spaa13^2*spbb13*spaa15*spbb15*spaa35-29/4*spbb12*spaa13^2*spbb13*spaa35^2*spbb35-1/4*spbb12^2*spaa13*spaa15^2*spbb15*spaa23-3*spbb12*spaa13*spaa15^2*spbb15^2*spaa35+5/2*spbb12^2*spaa13*spaa15*spaa23*spaa35*spbb35-43/4*spbb12*spaa13*spaa15*spbb15*spaa35^2*spbb35-21/4*spbb12*spaa13*spaa35^3*spbb35^2-3/4*spbb12^2*spaa15^2*spaa23^2*spbb25-3*spbb12*spaa15^2*spbb15*spaa23*spbb25*spaa35-1/2*spaa15^2*spbb15^2*spbb25*spaa35^2-1/4*spbb12*spaa15*spaa23*spaa25*spbb25^2*spaa35+11/4*spbb12*spaa15*spaa23*spbb25*spaa35^2*spbb35+3/2*spaa15*spbb15*spaa25*spbb25^2*spaa35^2+3/2*spaa15*spbb15*spbb25*spaa35^3*spbb35+1/4*spaa25^2*spbb25^3*spaa35^2+19/4*spaa25*spbb25^2*spaa35^3*spbb35+2*spbb25*spaa35^4*spbb35^2)/(spaa23*spbb23*spbb24*spaa25*spbb25*spaa34*spaa35)+
(spaa35*spbb45*(5/2*spaa12*spbb12+1/2*spaa13*spbb13+5/2*spaa14*spbb14-1/2*spaa24*spbb24))/(spaa23*spbb24*spaa25*spbb25)+
(spaa35*(-259/72*spaa12*spbb12-5*spaa13*spbb13-1/2*spaa14*spbb14-169/72*spaa23*spbb23))/(spbb24*spaa25*spaa34)+
(-13/2*spbb12*spaa13*spaa24+6*spaa13*spbb13*spaa34+11/4*spaa14*spbb14*spaa34-205/72*spaa23*spbb23*spaa34-19/4*spaa24*spbb24*spaa34)/(spaa25*spbb25*spaa34)+
(+1/4*spbb12*spaa13)/(spbb25*spaa35)+
(+13/9),
(spbb35*(60*spaa12^2*spbb13*spbb15*spbb23^3*spaa35^2+90*spaa12*spaa13^2*spbb13^3*spbb23^2*spaa35+60*spaa12*spaa13*spbb13^2*spaa15*spbb15*spbb23^2*spaa35+90*spaa12*spaa13*spbb13^2*spaa23*spbb23^3*spaa35+180*spaa12*spaa13*spbb13^2*spbb23^2*spaa35^2*spbb35+30*spaa12*spbb13*spaa15^2*spbb15^2*spbb23^2*spaa35+30*spaa12*spbb13*spaa15*spbb15*spaa23*spbb23^3*spaa35+60*spaa12*spbb13*spaa15*spbb15*spbb23^2*spaa35^2*spbb35-30*spaa12*spbb15*spaa23*spbb23^4*spaa25*spaa35+90*spaa12*spbb13*spbb23^2*spaa35^3*spbb35^2+30*spaa13^2*spbb13^3*spaa15^2*spbb15*spbb23-30*spbb12*spaa13*spbb13^2*spaa15^3*spbb15*spbb35+30*spaa13*spbb13^2*spaa15^3*spbb15^2*spbb23+120*spaa13*spbb13^2*spaa15^2*spbb15*spbb23*spaa35*spbb35+30*spaa13*spbb13^2*spaa15*spaa23^2*spbb23^3-60*spaa13*spbb13^2*spaa15*spaa23*spbb23^2*spaa35*spbb35-30*spbb12*spbb13*spaa15^3*spbb15*spaa23*spbb23*spbb35+30*spbb12*spbb13*spaa15^2*spaa23^2*spbb23^2*spbb35-30*spbb12*spaa15^2*spbb15*spaa23*spbb23^2*spaa25*spbb35-30*spaa15^2*spbb15^2*spaa23*spbb23^3*spaa25+30*spbb13*spaa15*spaa23^3*spbb23^4+60*spbb12*spaa15*spaa23^2*spbb23^3*spaa25*spbb35+30*spaa15*spbb15*spaa23^2*spbb23^4*spaa25+30*spbb12*spaa15*spaa23*spbb23^2*spaa25^2*spbb25*spbb35))/(spaa12*spbb13*spbb23^2*spab4124^3)+
(160*spaa12^3*spbb12^4*spbb14*spaa15*spbb23-110*spaa12^3*spbb12^4*spbb23*spbb24*spaa25-270*spaa12^3*spbb12^3*spbb14*spbb23^2*spaa35+170*spaa12^2*spbb12^4*spbb14*spaa15^2*spbb35-665*spaa12^2*spbb12^4*spaa15^2*spbb15*spbb34-200*spaa12^2*spbb12^3*spbb13*spbb14*spaa15^2*spbb25+50*spaa12^2*spbb12^4*spaa15*spbb23*spaa25*spbb45-250*spaa12^2*spbb12^3*spbb14*spaa15*spbb23*spaa25*spbb25-160*spaa12^2*spbb12^2*spbb13*spbb14*spaa15*spbb23*spbb25*spaa35-180*spaa12^2*spbb12^3*spaa23*spbb23^2*spbb24*spaa25-120*spaa12^2*spbb12^2*spbb14*spaa23*spbb23^3*spaa35-110*spaa12^2*spbb12^3*spbb23*spbb24*spaa25^2*spbb25+50*spaa12^2*spbb12^2*spbb14*spbb23^2*spaa25*spbb25*spaa35+120*spaa12^2*spbb12*spbb13*spbb14*spbb23^2*spbb25*spaa35^2-370*spaa12*spbb12^3*spbb14*spaa15^3*spbb15*spbb35-5*spaa12*spbb12^3*spaa15^3*spbb15^2*spbb34-320*spaa12*spbb12^2*spbb13*spbb14*spaa15^3*spbb15*spbb25+460*spaa12*spbb12^4*spaa15^2*spaa25*spbb35*spbb45-595*spaa12*spbb12^3*spaa15^2*spbb15*spaa25*spbb25*spbb34-535*spaa12*spbb12^2*spbb13*spbb14*spaa15^2*spaa25*spbb25^2+30*spaa12*spbb12*spbb13^2*spbb14*spaa15^2*spbb25^2*spaa35+170*spaa12*spbb12^3*spaa15*spbb23*spaa25^2*spbb25*spbb45-245*spaa12*spbb12^2*spbb14*spaa15*spbb23*spaa25^2*spbb25^2+90*spaa12*spbb12*spbb13*spbb14*spaa15*spbb23*spaa25*spbb25^2*spaa35-5*spaa12*spbb12^2*spaa23^2*spbb23^3*spbb24*spaa25-55*spaa12*spbb12^2*spaa23*spbb23^2*spbb24*spaa25^2*spbb25+60*spaa12*spbb12^2*spaa23*spbb23^3*spaa25*spaa35*spbb45+5*spaa12*spbb12*spbb14*spaa23*spbb23^3*spaa25*spbb25*spaa35+115*spaa12*spbb12*spbb14*spbb23^2*spaa25^2*spbb25^2*spaa35+125*spbb12^2*spbb14*spaa15^4*spbb15^2*spbb35-15*spbb12^2*spaa15^4*spbb15^3*spbb34-100*spbb12*spbb13*spbb14*spaa15^4*spbb15^2*spbb25-125*spbb12^3*spaa15^3*spbb15*spaa25*spbb35*spbb45-130*spbb12^2*spaa15^3*spbb15^2*spaa25*spbb25*spbb34-235*spbb12*spbb13*spbb14*spaa15^3*spbb15*spaa25*spbb25^2+25*spbb13^2*spbb14*spaa15^3*spbb15*spbb25^2*spaa35+225*spbb12^3*spaa15^2*spaa25^2*spbb25*spbb35*spbb45-150*spbb12^2*spaa15^2*spbb15*spaa25^2*spbb25^2*spbb34-225*spbb12*spbb13*spbb14*spaa15^2*spaa25^2*spbb25^3+75*spbb13^2*spbb14*spaa15^2*spaa25*spbb25^3*spaa35+90*spbb12^2*spaa15*spbb23*spaa25^3*spbb25^2*spbb45-90*spbb12*spbb14*spaa15*spbb23*spaa25^3*spbb25^3+75*spbb13*spbb14*spaa15*spbb23*spaa25^2*spbb25^3*spaa35-25*spbb12*spaa23^2*spbb23^4*spaa25*spaa35*spbb45+25*spbb14*spbb23^2*spaa25^3*spbb25^3*spaa35)/(spbb13*spbb23^2*spaa35^2*spbb45*spab4124^2)+
(spbb12*spaa15^2*spbb35*(-2*spaa12*spbb12^2*spaa25+2*spbb13*spaa15*spbb15*spaa35+2*spbb15*spbb23*spaa25*spaa35))/(spaa12*spbb13*spbb23^2*spaa35^2*spab5125)+
(-5*spaa12^2*spbb12^3*spbb34)/(spaa13^2*spbb13^2*spbb14*spbb23)+
(-1247/2*spaa23^4*spbb23^5*spbb34*spbb35-7654/3*spaa23^3*spbb23^5*spaa24*spbb34*spbb45-19479/2*spaa23^3*spbb23^4*spaa24*spbb25*spbb34^2-383/3*spaa23^3*spbb23^5*spaa25*spbb35*spbb45-1729*spaa23^3*spbb23^4*spaa25*spbb25*spbb34*spbb35-3748/3*spaa23^3*spbb23^4*spaa34*spbb34^2*spbb35+19013/6*spaa23^3*spbb23^3*spbb25*spbb34^2*spbb35*spaa45-3913*spaa23^2*spbb23^4*spaa24^2*spbb24*spbb34*spbb45-47389/3*spaa23^2*spbb23^3*spaa24^2*spbb24*spbb25*spbb34^2-553*spaa23^2*spbb23^5*spaa24*spaa25*spbb45^2-5962*spaa23^2*spbb23^4*spaa24*spaa25*spbb25*spbb34*spbb45-32465/2*spaa23^2*spbb23^3*spaa24*spaa25*spbb25^2*spbb34^2-11686/3*spaa23^2*spbb23^4*spaa24*spaa34*spbb34^2*spbb45-81251/6*spaa23^2*spbb23^3*spaa24*spbb25*spaa34*spbb34^3+28637/2*spaa23^2*spbb23^2*spaa24*spbb25^2*spbb34^3*spaa45-668*spaa23^2*spbb23^4*spaa25^2*spbb25*spbb35*spbb45-2046*spaa23^2*spbb23^3*spaa25^2*spbb25^2*spbb34*spbb35+5281/2*spaa23^2*spbb23^2*spaa25*spbb25^2*spbb34^2*spbb35*spaa45-4085/6*spaa23^2*spbb23^3*spaa34^2*spbb34^3*spbb35+3315/2*spaa23^2*spbb23^2*spbb25*spaa34*spbb34^3*spbb35*spaa45-2595/2*spaa23^2*spbb23*spbb25^2*spbb34^3*spbb35*spaa45^2-2666*spaa23*spbb23^3*spaa24^3*spbb24^2*spbb34*spbb45-8037*spaa23*spbb23^2*spaa24^3*spbb24^2*spbb25*spbb34^2-728*spaa23*spbb23^4*spaa24^2*spbb24*spaa25*spbb45^2-6364*spaa23*spbb23^3*spaa24^2*spbb24*spaa25*spbb25*spbb34*spbb45-14934*spaa23*spbb23^2*spaa24^2*spbb24*spaa25*spbb25^2*spbb34^2-12128/3*spaa23*spbb23^3*spaa24^2*spbb24*spaa34*spbb34^2*spbb45-11907*spaa23*spbb23^2*spaa24^2*spbb24*spbb25*spaa34*spbb34^3+44491/6*spaa23*spbb23*spaa24^2*spbb24*spbb25^2*spbb34^3*spaa45-1631*spaa23*spbb23^4*spaa24*spaa25^2*spbb25*spbb45^2-5950*spaa23*spbb23^3*spaa24*spaa25^2*spbb25^2*spbb34*spbb45-49781/6*spaa23*spbb23^2*spaa24*spaa25^2*spbb25^3*spbb34^2+10039/2*spaa23*spbb23*spaa24*spaa25*spbb25^3*spbb34^3*spaa45-4355/3*spaa23*spbb23^3*spaa24*spaa34^2*spbb34^3*spbb45-3965*spaa23*spbb23^2*spaa24*spbb25*spaa34^2*spbb34^4+3550*spaa23*spbb23*spaa24*spbb25^2*spaa34*spbb34^4*spaa45-3110/3*spaa23*spaa24*spbb25^3*spbb34^4*spaa45^2-873*spaa23*spbb23^3*spaa25^3*spbb25^2*spbb35*spbb45-1319*spaa23*spbb23^2*spaa25^3*spbb25^3*spbb34*spbb35+4631/6*spaa23*spbb23*spaa25^2*spbb25^3*spbb34^2*spbb35*spaa45-1925/6*spaa23*spaa25*spbb25^3*spbb34^3*spbb35*spaa45^2-75*spaa23*spbb23^2*spaa34^3*spbb34^4*spbb35+110*spaa23*spbb23*spbb25*spaa34^2*spbb34^4*spbb35*spaa45-35*spaa23*spbb25^2*spaa34*spbb34^4*spbb35*spaa45^2-4085/6*spbb23^2*spaa24^4*spbb24^3*spbb34*spbb45-4070/3*spbb23*spaa24^4*spbb24^3*spbb25*spbb34^2-908/3*spbb23^3*spaa24^3*spbb24^2*spaa25*spbb45^2-6776/3*spbb23^2*spaa24^3*spbb24^2*spaa25*spbb25*spbb34*spbb45-10798/3*spbb23*spaa24^3*spbb24^2*spaa25*spbb25^2*spbb34^2-4190/3*spbb23^2*spaa24^3*spbb24^2*spaa34*spbb34^2*spbb45-8350/3*spbb23*spaa24^3*spbb24^2*spbb25*spaa34*spbb34^3+4085/6*spaa24^3*spbb24^2*spbb25^2*spbb34^3*spaa45-968*spbb23^3*spaa24^2*spbb24*spaa25^2*spbb25*spbb45^2-3246*spbb23^2*spaa24^2*spbb24*spaa25^2*spbb25^2*spbb34*spbb45-3588*spbb23*spaa24^2*spbb24*spaa25^2*spbb25^3*spbb34^2+1955/2*spaa24^2*spbb24*spaa25*spbb25^3*spbb34^3*spaa45-4625/6*spbb23^2*spaa24^2*spbb24*spaa34^2*spbb34^3*spbb45-4610/3*spbb23*spaa24^2*spbb24*spbb25*spaa34^2*spbb34^4+4295/6*spaa24^2*spbb24*spbb25^2*spaa34*spbb34^4*spaa45-998*spbb23^3*spaa24*spaa25^3*spbb25^2*spbb45^2-7138/3*spbb23^2*spaa24*spaa25^3*spbb25^3*spbb34*spbb45-10343/6*spbb23*spaa24*spaa25^3*spbb25^4*spbb34^2+695/2*spaa24*spaa25^2*spbb25^4*spbb34^3*spaa45-75*spbb23^2*spaa24*spaa34^3*spbb34^4*spbb45-130*spbb23*spaa24*spbb25*spaa34^3*spbb34^5+55*spaa24*spbb25^2*spaa34^2*spbb34^5*spaa45-998/3*spbb23^2*spaa25^4*spbb25^3*spbb35*spbb45-757/2*spbb23*spaa25^4*spbb25^4*spbb34*spbb35+305/6*spaa25^3*spbb25^4*spbb34^2*spbb35*spaa45-20*spbb23*spaa34^4*spbb34^5*spbb35+20*spbb25*spaa34^3*spbb34^5*spbb35*spaa45)/(spaa12*spbb13*spbb23^2*spaa35^2*spbb35^2*spbb45*spab4124)+
(spaa12*spbb13*(-18116/3*spaa12*spbb12*spbb25-13246/3*spaa13*spbb15*spbb23-13096/3*spaa15*spbb15*spbb25-34207/6*spaa25*spbb25^2))/(spaa35*spbb35^2*spab4124)+
(spaa45*spbb35^2*spbb24^2*spbb14*(-20*spaa23*spbb23-20*spaa24*spbb24-20*spaa25*spbb25))/(spbb13*spbb23^2*spaa35*spbb45^2*spab4124)+
(spbb34*(60*spaa13^2*spbb13^2*spaa23*spbb23^2-90*spaa13^2*spbb13^2*spbb23*spaa34*spbb34-90*spbb12*spaa13*spbb13*spaa14*spaa23*spbb23*spbb34+20*spbb12*spaa13*spbb13*spaa14*spaa34*spbb34^2+30*spaa13*spbb13*spaa23^2*spbb23^3+60*spaa13*spbb13*spaa23*spbb23^2*spaa34*spbb34+20*spbb12^2*spaa14^2*spaa23*spbb34^2-5950/3*spbb12*spaa14*spaa23^2*spbb23^2*spbb34-16375/6*spbb12*spaa14*spaa23*spbb23*spaa24*spbb24*spbb34-55*spbb12*spaa14*spaa23*spbb23*spaa34*spbb34^2-4295/6*spbb12*spaa14*spaa24^2*spbb24^2*spbb34-55*spbb12*spaa14*spaa24*spbb24*spaa34*spbb34^2-20*spbb12*spaa14*spaa34^2*spbb34^3-65735/6*spaa23^3*spbb23^4-128797/6*spaa23^2*spbb23^3*spaa24*spbb24-7445/6*spaa23^2*spbb23^3*spaa34*spbb34-39881/3*spaa23*spbb23^2*spaa24^2*spbb24^2-6005/3*spaa23*spbb23^2*spaa24*spbb24*spaa34*spbb34-75*spaa23*spbb23^2*spaa34^2*spbb34^2-8350/3*spbb23*spaa24^3*spbb24^3-4925/6*spbb23*spaa24^2*spbb24^2*spaa34*spbb34-75*spbb23*spaa24*spbb24*spaa34^2*spbb34^2))/(spaa12*spbb13*spbb23^2*spaa35*spbb45*spab4124)+
(-486*spaa13^2*spbb13^3*spbb45-67/2*spaa13^2*spbb13^2*spbb14*spbb35-90921/2*spaa13*spbb13^2*spaa14*spbb14*spbb45+73337/3*spaa13*spbb13*spaa14*spbb14^2*spbb35+12440/3*spaa13*spbb13^2*spaa15*spbb15*spbb45-42*spaa13*spbb13*spbb14*spaa15*spbb15*spbb35-192379/6*spaa13*spbb13^2*spaa34*spbb34*spbb45+147313/3*spaa13*spbb13*spbb14*spaa34*spbb34*spbb35+65974/3*spaa13*spbb14^2*spbb35^2*spaa45-43728*spbb13*spaa14^2*spbb14^2*spbb45+22066*spaa14^2*spbb14^3*spbb35-150862/3*spbb13*spaa14*spbb14*spaa15*spbb15*spbb45+180005/6*spaa14*spbb14^2*spaa15*spbb15*spbb35+4877/2*spbb13*spaa14*spbb14*spaa34*spbb34*spbb45-9248*spaa14*spbb14^2*spaa34*spbb34*spbb35-122705/6*spbb13^2*spaa14*spaa35*spbb45^2-36043/3*spbb13*spaa15^2*spbb15^2*spbb45+32752/3*spbb14*spaa15^2*spbb15^2*spbb35-92917/6*spbb13*spaa34^2*spbb34^2*spbb45+11359*spbb14*spaa34^2*spbb34^2*spbb35)/(spbb13*spaa35*spbb35*spbb45*spab4124)+
(-10145/6*spaa12^2*spbb12^3*spbb24*spbb34+2939/3*spaa12^2*spbb12^2*spbb13*spbb24^2-4267/6*spaa12*spbb12^3*spaa13*spbb34^2+2201/6*spaa12*spbb12^2*spaa14*spbb14*spbb24*spbb34+565*spaa12*spbb12*spbb13*spaa14*spbb14*spbb24^2-4027/6*spaa12*spbb12^2*spaa23*spbb23*spbb24*spbb34-4447/6*spaa12*spbb12^2*spbb24*spaa34*spbb34^2+2918/3*spbb12^2*spaa13*spaa14*spbb14*spbb34^2+40*spbb12^2*spaa13*spaa23*spbb23*spbb34^2-40*spbb12^2*spaa13*spaa34*spbb34^3-2905/2*spbb12*spaa14^2*spbb14^2*spbb24*spbb34+3410/3*spbb13*spaa14^2*spbb14^2*spbb24^2+2117/2*spbb13*spaa14*spbb14*spbb24^2*spaa34*spbb34+40*spbb12*spaa23^2*spbb23^2*spbb24*spbb34-30*spbb12*spbb24*spaa34^2*spbb34^3)/(spbb14*spbb23^2*spaa35*spbb45*spab4124)+
(4013/2*spaa12*spaa13*spbb13*spbb14*spbb24^2*spaa34-5*spaa12*spaa14*spbb14^2*spbb24^2*spaa34-5*spaa12*spbb13*spaa23*spbb24^3*spaa34-31/3*spaa12*spbb14*spaa24*spbb24^3*spaa34-16/3*spaa12*spbb14*spbb24^2*spaa34^2*spbb34-4207/6*spbb12^2*spaa13^2*spaa23*spbb34^2-4011/2*spbb12*spaa13^2*spbb14*spaa24*spbb24*spbb34+1*spbb12*spaa13^2*spbb14*spaa34*spbb34^2+13/3*spaa13*spaa14*spbb14^2*spaa24*spbb24^2+1/3*spaa13*spaa14*spbb14^2*spbb24*spaa34*spbb34-4327/6*spbb12*spaa13*spaa23*spaa24*spbb24^2*spbb34-4177/6*spbb12*spaa13*spaa23*spbb24*spaa34*spbb34^2+28/3*spaa13*spbb14*spaa24^2*spbb24^3+13/3*spaa13*spbb14*spaa24*spbb24^2*spaa34*spbb34+5*spaa23*spaa24^2*spbb24^4+5*spaa23*spaa24*spbb24^3*spaa34*spbb34)/(spaa13*spbb14*spaa23*spbb23^2*spaa35*spbb45)+
(-16/3*spaa12*spbb12*spaa14*spbb14^2-15*spaa12*spbb12^2*spaa23*spbb34-14/3*spaa12*spbb12*spbb14*spaa34*spbb34+1/3*spaa12*spbb14^2*spbb23*spaa34-1/3*spaa14^2*spbb14^3+5*spaa14*spbb14^2*spaa24*spbb24-5*spbb12*spaa23*spaa24*spbb24*spbb34+5*spbb14*spaa24^2*spbb24^2+5*spbb14*spaa24*spbb24*spaa34*spbb34)/(spaa13*spbb13*spbb14*spaa23*spbb23)+
(spbb14*(-46839/2*spaa12^2*spbb12^2-46849/2*spaa12*spbb12*spaa14*spbb14-132677/6*spaa12*spbb12*spaa23*spbb23-46851/2*spaa12*spbb12*spaa24*spbb24-46851/2*spbb12*spaa13*spaa24*spbb34+76657/6*spaa23^2*spbb23^2+28807/3*spaa23*spbb23*spaa24*spbb24))/(spbb13*spaa23*spbb23*spaa35*spbb45)+
(+4447/6*spbb12*spbb34)/(spbb14*spbb23)+
(46839/2*spaa12*spbb12-1/3*spaa14*spbb14+12073/6*spaa24*spbb24)/(spaa23*spbb23)+
(66787/3*spaa12*spbb12*spbb24-5629/3*spbb12*spaa13*spbb34+153895/6*spaa14*spbb14*spbb24+2939/6*spaa24*spbb24^2)/(spbb23*spaa35*spbb45)+
(260333/6*spaa12*spbb14*spbb25-35731/3*spaa14*spbb14*spbb45-137845/6*spaa15*spbb15*spbb45+44917/3*spaa24*spbb24*spbb45+22519/2*spaa25*spbb25*spbb45)/(spaa35*spbb35*spbb45)+
(-61301/6),
(-2/9*spaa12^2*spbb12*spbb15*spaa34*spbb34*spaa35)/(spaa23*spab3123^3)+
(spaa12*spbb12*spbb15*spaa35*(-5/18*spaa12^2*spbb12+1/3*spaa12*spaa13*spbb13-5/18*spaa12*spaa14*spbb14-5/18*spaa12*spaa24*spbb24-1/3*spaa13*spaa24*spbb34))/(spaa13*spbb13*spaa23*spab3123^2)+
(spbb15*spbb35*(15*spbb12^2*spaa15^2*spaa25-30*spbb12*spbb13*spaa15^2*spaa35-30*spbb12*spaa15*spbb23*spaa25*spaa35+15*spbb13*spaa15*spbb23*spaa35^2+15*spbb23^2*spaa25*spaa35^2))/(spbb13*spbb23*spaa35*spab4124^2)+
(+15*spbb12^2*spaa15^3*spbb15*spbb35)/(spbb23^2*spaa35*spab4124^2)+
(-17/9*spbb12^2*spaa15^2*spaa25*spbb35^3)/(spaa12*spbb13*spbb23^2*spab5125^2)+
(+1/3*spbb12^2*spaa15*spaa23*spbb35*spaa45)/(spbb13*spbb23*spaa34*spaa35*spab3123)+
(spbb12*spbb15*(79/18*spaa12^2*spbb12*spaa45+85/18*spaa12*spaa14*spbb14*spaa45+13/3*spaa12*spaa15*spbb15*spaa45+1/18*spaa12*spaa24*spbb24*spaa45-1/3*spaa14^2*spbb14*spaa25-1/3*spaa14*spaa24*spbb24*spaa25))/(spbb13*spaa23*spbb23*spaa34*spab3123)+
(-1*spbb12*spaa14*spaa15*spbb15*spbb34)/(spaa23*spbb23^2*spab3123)+
(+10*spaa14*spbb15*spbb34^2*spaa45)/(spaa12*spbb13*spbb23*spab4124)+
(+10*spbb12*spaa13*spaa14*spbb15*spbb34^3*spaa45)/(spaa12*spbb13*spbb23^2*spaa35*spbb45*spab4124)+
(+79/36*spbb12^2*spaa15*spaa23*spbb35^2)/(spbb13*spbb23*spaa34*spbb45*spab5125)+
(+11/36*spbb12*spaa15^2*spbb15*spaa23*spbb35^2)/(spaa12*spbb13*spbb23*spaa34*spbb45*spab5125)+
(-79/36*spbb12*spbb14*spaa15*spbb35^2)/(spbb13*spbb23*spbb45*spab5125)+
(spbb12*spaa15^2*spbb35^2*(113/18*spaa12*spbb12*spbb15+11/36*spaa13*spbb13*spbb15-23/36*spbb12*spaa23*spbb35))/(spaa12*spbb13*spbb23^2*spaa34*spbb45*spab5125)+
(spaa15*(11/12*spaa13^2*spaa14*spbb14^3*spaa34*spbb35-25/4*spaa13^2*spaa14*spbb14^2*spbb15*spaa34*spbb34-16/3*spaa13^2*spaa14*spbb14*spbb15^2*spbb34*spaa35-1/3*spaa13*spaa14^2*spbb14^3*spaa34*spbb45-17/18*spaa13*spaa14^2*spbb14^2*spbb15*spaa35*spbb45-49/12*spaa13*spaa14*spbb14^2*spaa34^2*spbb34*spbb45-53/12*spaa13*spaa14*spbb14*spbb15*spaa34*spbb34*spaa35*spbb45-61/12*spaa14^2*spbb14^2*spaa34*spaa35*spbb45^2-1/36*spaa14^2*spbb14*spbb15*spaa35^2*spbb45^2+16/3*spaa14*spbb14^2*spaa15*spaa34^2*spbb45^2+5*spaa14*spbb14*spaa34^2*spbb34*spaa35*spbb45^2+5*spaa14*spbb15*spaa34*spbb34*spaa35^2*spbb45^2+1/4*spaa14*spbb14*spaa34*spaa35*spaa45*spbb45^3+5*spaa34^2*spbb34*spaa35*spaa45*spbb45^3+5*spaa34*spaa35*spaa45^2*spbb45^4))/(spaa12*spaa13*spbb14*spaa23*spbb23^2*spaa34*spaa35*spbb45)+
(spaa25*(16/3*spbb12*spaa13^2*spbb13*spbb14*spaa24+79/4*spaa13^2*spbb13^2*spbb14*spaa34+79/18*spbb12*spaa13*spaa14*spbb14^2*spaa24+131/12*spaa13*spbb13*spaa14*spbb14^2*spaa34+5*spaa13*spbb13^2*spaa23*spbb24*spaa34+79/4*spaa13*spbb13*spbb14*spaa23*spbb23*spaa34+10*spaa13*spbb14^2*spbb23*spaa24*spaa34+39/4*spaa13*spbb13*spbb14*spaa34^2*spbb34+11/18*spaa14^2*spbb14^3*spaa34+5*spbb13*spaa23^2*spbb23*spbb24*spaa34+5*spbb13*spaa23*spbb24*spaa34^2*spbb34))/(spaa12*spbb13*spbb14*spaa23*spbb23*spaa34*spaa35)+
(-5*spaa12^2*spbb12^3*spaa13*spaa23+31/3*spaa12*spbb12^2*spaa13^2*spbb14*spaa24-593/36*spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa23-293/18*spaa12*spbb12^2*spaa13*spaa23^2*spbb23-95/18*spaa12*spbb12^2*spaa14*spaa23^2*spbb24+131/12*spbb12*spaa13^2*spaa14*spbb14^2*spaa24+293/18*spbb12*spaa13^2*spbb14*spaa23*spbb23*spaa24+10*spaa13^2*spbb14^2*spbb23*spaa24*spaa34-221/36*spbb12*spaa13*spaa14^2*spbb14^2*spaa23+5/18*spaa13*spaa14^2*spbb14^3*spaa34-35*spbb12*spaa13*spaa14*spbb14*spaa23^2*spbb23+118/9*spaa13*spaa14*spbb14^2*spaa23*spbb23*spaa34-15/4*spbb12*spaa13*spaa23^3*spbb23^2+15/4*spaa13*spbb14*spaa23^2*spbb23^2*spaa34-5/9*spbb12*spaa14^2*spbb14*spaa23^2*spbb24+5/18*spaa14^2*spbb14^2*spaa23*spbb24*spaa34-5*spbb12*spaa14*spaa23^3*spbb23*spbb24)/(spaa13*spbb13*spaa23*spbb23*spaa34*spaa35*spbb45)+
(spaa35*spbb45*(-19/4*spaa14*spbb14-5*spaa24*spbb24))/(spaa13*spbb14*spaa23*spbb23)+
(-5*spbb12*spbb34)/(spbb14*spbb23)+
(-131/12*spaa12*spbb12-15*spaa13*spbb13-127/12*spaa14*spbb14+19/4*spaa24*spbb24)/(spaa23*spbb23)+
(-3/4*spaa12^2*spbb12^2*spbb25+55/12*spaa12*spbb12^2*spaa13*spbb35+985/36*spaa12*spbb12*spaa15*spbb15*spbb25+17/4*spaa12*spbb12*spaa25*spbb25^2+250/9*spbb12*spaa13*spaa15*spbb15*spbb35+349/18*spbb12*spaa13*spaa25*spbb25*spbb35+173/36*spbb12*spaa13*spaa35*spbb35^2+208/9*spaa15^2*spbb15^2*spbb25+208/9*spaa15*spbb15*spaa25*spbb25^2)/(spbb23*spaa34*spaa35*spbb35*spbb45)+
(-437/36*spaa13*spbb15)/(spaa34*spbb45)+
(-265/18*spaa12*spbb14*spbb25-503/36*spaa14*spbb14*spbb45+253/9*spaa15*spbb15*spbb45+3/4*spaa24*spbb24*spbb45+5*spaa25*spbb25*spbb45)/(spaa35*spbb35*spbb45)+
(+25/12),
(spbb35*spbb34*spaa34*(-30*spaa23*spbb23*spbb24*spbb34*spbb35*spaa45^2-30*spbb23^2*spaa24*spaa34*spbb34^2*spaa35+60*spbb23*spbb24*spaa25*spbb35*spaa45^2*spbb45-30*spbb24^2*spaa25*spbb35^2*spaa45^2-30*spbb23*spaa34*spbb34^2*spaa35*spbb35*spaa45+30*spbb24*spaa34*spbb34^2*spbb35*spaa45^2-30*spbb24*spbb34*spaa35*spbb35^2*spaa45^2))/(spaa12*spbb13*spbb23^2*spab4124^3)+
(+29/9*spbb12^3*spaa15^2*spaa25*spbb35^3)/(spbb13*spbb23^2*spab5125^3)+
(-10*spaa12^2*spbb12^4*spbb13*spaa15^2-140*spaa12^2*spbb12^4*spaa15*spbb23*spaa25+60*spaa12*spbb12^3*spaa13*spbb23^2*spaa25^2+25*spaa12*spbb12^3*spbb13*spaa15^3*spbb15-65*spaa12*spbb12^3*spbb13*spaa15^2*spaa23*spbb23+165*spaa12*spbb12^3*spbb13*spaa15^2*spaa25*spbb25-100*spaa12*spbb12^3*spaa15^2*spbb15*spbb23*spaa25-220*spaa12*spbb12^3*spaa15*spaa23*spbb23^2*spaa25-55*spaa12*spbb12^3*spaa15*spbb23*spaa25^2*spbb25+75*spbb12^2*spaa13*spaa15*spbb15*spbb23^2*spaa25^2+30*spbb12^2*spaa13*spaa23*spbb23^3*spaa25^2+35*spbb12^2*spaa13*spbb23^2*spaa25^3*spbb25-35*spbb12*spaa13*spbb15*spbb23^3*spaa25^2*spaa35+15*spbb12^2*spbb13*spaa15^4*spbb15^2+45*spbb12^2*spbb13^2*spaa15^3*spaa23*spbb25-15*spbb12^2*spbb13*spaa15^3*spbb15*spaa23*spbb23+60*spbb12^2*spbb13*spaa15^3*spbb15*spaa25*spbb25-70*spbb12*spbb13^2*spaa15^3*spbb15*spbb25*spaa35-30*spbb12^2*spbb13*spaa15^2*spaa23^2*spbb23^2+45*spbb12^2*spbb13*spaa15^2*spaa23*spbb23*spaa25*spbb25-120*spbb12^2*spaa15^2*spbb15*spaa23*spbb23^2*spaa25+35*spbb12*spbb13^2*spaa15^2*spaa23*spbb23*spbb25*spaa35+45*spbb12^2*spbb13*spaa15^2*spaa25^2*spbb25^2-105*spbb12*spbb13^2*spaa15^2*spaa25*spbb25^2*spaa35+25*spbb13^3*spaa15^2*spbb25^2*spaa35^2-60*spbb12^2*spaa15*spaa23^2*spbb23^3*spaa25-65*spbb12^2*spaa15*spaa23*spbb23^2*spaa25^2*spbb25+70*spbb12*spbb13*spaa15*spaa23*spbb23^2*spaa25*spbb25*spaa35-35*spbb12*spbb13*spaa15*spbb23*spaa25^2*spbb25^2*spaa35+50*spbb13^2*spaa15*spbb23*spaa25*spbb25^2*spaa35^2+25*spbb13*spbb23^2*spaa25^2*spbb25^2*spaa35^2)/(spbb13*spbb23^2*spaa35^2*spab4124^2)+
(spbb12^2*spaa15*spbb35^2*(29/36*spaa12^2*spbb12*spbb34+25/6*spaa12^2*spbb13*spbb24+155/36*spaa12*spaa13*spbb13*spbb34+4*spaa12*spaa14*spbb14*spbb34-115/36*spaa12*spaa23*spbb23*spbb34-2/3*spaa13*spaa24*spbb34^2))/(spaa12*spbb13*spbb23^2*spbb45*spab5125^2)+
(spbb35*(-50/3*spaa23*spbb23^2*spaa34*spbb34*spaa35^2*spaa45-83/3*spaa23*spbb23*spbb24*spaa34*spbb34*spaa35*spaa45^2-47/3*spaa23*spbb24^2*spaa34*spbb34*spaa45^3+143/3*spaa23*spbb23^2*spaa35^3*spbb35*spaa45+151/3*spaa23*spbb23*spbb24*spaa35^2*spbb35*spaa45^2+53/3*spaa23*spbb24^2*spaa35*spbb35*spaa45^3+14/3*spbb23^2*spaa24*spaa34*spbb34*spaa35^3-15*spbb23^2*spaa24*spaa35^4*spbb35+33*spbb23*spaa25*spbb25*spaa35^3*spbb35*spaa45+18*spbb24*spaa25*spbb25*spaa35^2*spbb35*spaa45^2-217/36*spbb23*spaa34^2*spbb34^2*spaa35^2*spaa45-35/6*spbb24*spaa34^2*spbb34^2*spaa35*spaa45^2+197/6*spbb23*spaa34*spbb34*spaa35^3*spbb35*spaa45+107/6*spbb24*spaa34*spbb34*spaa35^2*spbb35*spaa45^2))/(spaa12*spbb13*spbb23^2*spaa34*spaa35^2*spab5125)+
(177/2*spaa23^4*spbb23^5*spbb34*spbb35+644/3*spaa23^3*spbb23^5*spaa24*spbb34*spbb45+6313/6*spaa23^3*spbb23^4*spaa24*spbb25*spbb34^2+45*spaa23^3*spbb23^5*spaa25*spbb35*spbb45+1327/3*spaa23^3*spbb23^4*spaa25*spbb25*spbb34*spbb35+117*spaa23^3*spbb23^4*spaa34*spbb34^2*spbb35-3467/6*spaa23^3*spbb23^3*spbb25*spbb34^2*spbb35*spaa45+178*spaa23^2*spbb23^4*spaa24^2*spbb24*spbb34*spbb45+4078/3*spaa23^2*spbb23^3*spaa24^2*spbb24*spbb25*spbb34^2+70*spaa23^2*spbb23^5*spaa24*spaa25*spbb45^2+979*spaa23^2*spbb23^4*spaa24*spaa25*spbb25*spbb34*spbb45+5349/2*spaa23^2*spbb23^3*spaa24*spaa25*spbb25^2*spbb34^2+547/3*spaa23^2*spbb23^4*spaa24*spaa34*spbb34^2*spbb45+6751/6*spaa23^2*spbb23^3*spaa24*spbb25*spaa34*spbb34^3-3977/2*spaa23^2*spbb23^2*spaa24*spbb25^2*spbb34^3*spaa45+135*spaa23^2*spbb23^4*spaa25^2*spbb25*spbb35*spbb45+796*spaa23^2*spbb23^3*spaa25^2*spbb25^2*spbb34*spbb35-1863/2*spaa23^2*spbb23^2*spaa25*spbb25^2*spbb34^2*spbb35*spaa45-13/2*spaa23^2*spbb23^3*spaa34^2*spbb34^3*spbb35-261/2*spaa23^2*spbb23^2*spbb25*spaa34*spbb34^3*spbb35*spaa45+511/2*spaa23^2*spbb23*spbb25^2*spbb34^3*spbb35*spaa45^2+66*spaa23*spbb23^3*spaa24^3*spbb24^2*spbb34*spbb45+429*spaa23*spbb23^2*spaa24^3*spbb24^2*spbb25*spbb34^2+5*spaa23*spbb23^4*spaa24^2*spbb24*spaa25*spbb45^2+626*spaa23*spbb23^3*spaa24^2*spbb24*spaa25*spbb25*spbb34*spbb45+2058*spaa23*spbb23^2*spaa24^2*spbb24*spaa25*spbb25^2*spbb34^2+236/3*spaa23*spbb23^3*spaa24^2*spbb24*spaa34*spbb34^2*spbb45+532*spaa23*spbb23^2*spaa24^2*spbb24*spbb25*spaa34*spbb34^3-3755/6*spaa23*spbb23*spaa24^2*spbb24*spbb25^2*spbb34^3*spaa45+140*spaa23*spbb23^4*spaa24*spaa25^2*spbb25*spbb45^2+1314*spaa23*spbb23^3*spaa24*spaa25^2*spbb25^2*spbb34*spbb45+14249/6*spaa23*spbb23^2*spaa24*spaa25^2*spbb25^3*spbb34^2-2627/2*spaa23*spbb23*spaa24*spaa25*spbb25^3*spbb34^3*spaa45-127/3*spaa23*spbb23^3*spaa24*spaa34^2*spbb34^3*spbb45+28*spaa23*spbb23^2*spaa24*spbb25*spaa34^2*spbb34^4-188*spaa23*spbb23*spaa24*spbb25^2*spaa34*spbb34^4*spaa45+353/3*spaa23*spaa24*spbb25^3*spbb34^4*spaa45^2+135*spaa23*spbb23^3*spaa25^3*spbb25^2*spbb35*spbb45+619*spaa23*spbb23^2*spaa25^3*spbb25^3*spbb34*spbb35-1195/2*spaa23*spbb23*spaa25^2*spbb25^3*spbb34^2*spbb35*spaa45+237/2*spaa23*spaa25*spbb25^3*spbb34^3*spbb35*spaa45^2-55*spaa23*spbb23^2*spaa34^3*spbb34^4*spbb35+70*spaa23*spbb23*spbb25*spaa34^2*spbb34^4*spbb35*spaa45-15*spaa23*spbb25^2*spaa34*spbb34^4*spbb35*spaa45^2+85/6*spbb23^2*spaa24^4*spbb24^3*spbb34*spbb45+100/3*spbb23*spaa24^4*spbb24^3*spbb25*spbb34^2-20*spbb23^3*spaa24^3*spbb24^2*spaa25*spbb45^2+403/3*spbb23^2*spaa24^3*spbb24^2*spaa25*spbb25*spbb34*spbb45+1016/3*spbb23*spaa24^3*spbb24^2*spaa25*spbb25^2*spbb34^2+40/3*spbb23^2*spaa24^3*spbb24^2*spaa34*spbb34^2*spbb45+110/3*spbb23*spaa24^3*spbb24^2*spbb25*spaa34*spbb34^3-85/6*spaa24^3*spbb24^2*spbb25^2*spbb34^3*spaa45+5*spbb23^3*spaa24^2*spbb24*spaa25^2*spbb25*spbb45^2+448*spbb23^2*spaa24^2*spbb24*spaa25^2*spbb25^2*spbb34*spbb45+881*spbb23*spaa24^2*spbb24*spaa25^2*spbb25^3*spbb34^2-931/6*spaa24^2*spbb24*spaa25*spbb25^3*spbb34^3*spaa45-215/6*spbb23^2*spaa24^2*spbb24*spaa34^2*spbb34^3*spbb45-200/3*spbb23*spaa24^2*spbb24*spbb25*spaa34^2*spbb34^4+5/6*spaa24^2*spbb24*spbb25^2*spaa34*spbb34^4*spaa45+70*spbb23^3*spaa24*spaa25^3*spbb25^2*spbb45^2+1649/3*spbb23^2*spaa24*spaa25^3*spbb25^3*spbb34*spbb45+1505/2*spbb23*spaa24*spaa25^3*spbb25^4*spbb34^2-1607/6*spaa24*spaa25^2*spbb25^4*spbb34^3*spaa45-55*spbb23^2*spaa24*spaa34^3*spbb34^4*spbb45-90*spbb23*spaa24*spbb25*spaa34^3*spbb34^5+35*spaa24*spbb25^2*spaa34^2*spbb34^5*spaa45+45*spbb23^2*spaa25^4*spbb25^3*spbb35*spbb45+1061/6*spbb23*spaa25^4*spbb25^4*spbb34*spbb35-761/6*spaa25^3*spbb25^4*spbb34^2*spbb35*spaa45-20*spbb23*spaa34^4*spbb34^5*spbb35+20*spbb25*spaa34^3*spbb34^5*spbb35*spaa45)/(spaa12*spbb13*spbb23^2*spaa35^2*spbb35^2*spbb45*spab4124)+
(15*spaa13^4*spbb13^4*spbb23+35/2*spbb12*spaa13^3*spbb13^3*spaa14*spbb34+60*spaa13^3*spbb13^3*spaa23*spbb23^2+1627/36*spaa13^3*spbb13^3*spbb23*spaa34*spbb34+313/6*spbb12*spaa13^2*spbb13^2*spaa14*spaa23*spbb23*spbb34+85/2*spbb12*spaa13^2*spbb13^2*spaa14*spaa34*spbb34^2+90*spaa13^2*spbb13^2*spaa23^2*spbb23^3+1571/12*spaa13^2*spbb13^2*spaa23*spbb23^2*spaa34*spbb34+1357/18*spaa13^2*spbb13^2*spbb23*spaa34^2*spbb34^2-1/3*spbb12^2*spaa13*spbb13*spaa14^2*spaa23*spbb34^2+311/6*spbb12*spaa13*spbb13*spaa14*spaa23^2*spbb23^2*spbb34+259/3*spbb12*spaa13*spbb13*spaa14*spaa23*spbb23*spaa34*spbb34^2-46/3*spbb12*spaa13*spbb13*spaa14*spaa34^2*spbb34^3+60*spaa13*spbb13*spaa23^3*spbb23^4+505/4*spaa13*spbb13*spaa23^2*spbb23^3*spaa34*spbb34+1273/9*spaa13*spbb13*spaa23*spbb23^2*spaa34^2*spbb34^2+3787/36*spaa13*spbb13*spbb23*spaa34^3*spbb34^3-1/3*spbb12^2*spaa14^2*spaa23^2*spbb23*spbb34^2-79/3*spbb12^2*spaa14^2*spaa23*spaa34*spbb34^3+103/6*spbb12*spaa14*spaa23^3*spbb23^3*spbb34+597/2*spbb12*spaa14*spaa23^2*spbb23^2*spaa34*spbb34^2+1523/6*spbb12*spaa14*spaa23*spbb23*spaa24*spbb24*spaa34*spbb34^2-26/3*spbb12*spaa14*spaa23*spbb23*spaa34^2*spbb34^3-5/6*spbb12*spaa14*spaa24^2*spbb24^2*spaa34*spbb34^2-106/3*spbb12*spaa14*spaa24*spbb24*spaa34^2*spbb34^3-61/3*spbb12*spaa14*spaa34^3*spbb34^4+15*spaa23^4*spbb23^5+39613/36*spaa23^3*spbb23^4*spaa34*spbb34+3157/2*spaa23^2*spbb23^3*spaa24*spbb24*spaa34*spbb34-1123/9*spaa23^2*spbb23^3*spaa34^2*spbb34^2+1666/3*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa34*spbb34-770/3*spaa23*spbb23^2*spaa24*spbb24*spaa34^2*spbb34^2-521/36*spaa23*spbb23^2*spaa34^3*spbb34^3+110/3*spbb23*spaa24^3*spbb24^3*spaa34*spbb34-395/6*spbb23*spaa24^2*spbb24^2*spaa34^2*spbb34^2-55*spbb23*spaa24*spbb24*spaa34^3*spbb34^3)/(spaa12*spbb13*spbb23^2*spaa34*spaa35*spbb45*spab4124)+
(spaa12*spbb12^2*spbb34*(-5*spaa12*spbb12-5*spaa23*spbb23))/(spaa13*spbb13*spbb14*spaa23*spbb23^2)+
(spbb12*spbb34*(10*spaa12^2*spbb12^2*spbb24+10*spaa12*spbb12^2*spaa13*spbb34+20*spaa12*spbb12*spaa23*spbb23*spbb24-10*spaa12*spbb12*spaa24*spbb24^2+10*spbb12*spaa13*spaa23*spbb23*spbb34-15*spbb12*spaa13*spaa24*spbb24*spbb34-10*spbb12*spaa13*spaa34*spbb34^2+10*spaa23^2*spbb23^2*spbb24-5*spaa23*spbb23*spaa24*spbb24^2))/(spbb14*spbb23^2*spaa35*spbb45*spab4124)+
(spbb12*spbb34*(-6*spaa12^2*spbb12^2-2*spaa12*spbb12*spaa13*spbb13-4/3*spaa12*spbb12*spaa14*spbb14-1*spaa13^2*spbb13^2-4/3*spaa13*spbb13*spaa14*spbb14-1/3*spaa14^2*spbb14^2))/(spbb13*spaa23*spbb23^2*spaa35*spbb45)+
(spbb12^2*spaa15*spbb35*(-319/3*spaa12^2*spbb12^2-505/6*spaa12*spbb12*spaa15*spbb15-431/6*spaa12*spbb12*spaa25*spbb25-53/3*spaa12*spbb12*spaa35*spbb35+205/6*spbb12*spaa13*spaa25*spbb35+67/3*spaa15^2*spbb15^2+172/3*spaa15*spbb15*spaa25*spbb25-209/6*spaa15*spbb15*spaa35*spbb35+35*spaa25^2*spbb25^2-69/2*spaa35^2*spbb35^2))/(spbb13*spbb23^2*spaa34*spaa35*spbb45*spab4124)+
(spaa12*spbb23*(613/3*spaa12*spbb12*spbb15+30*spaa15*spbb15^2-864*spbb13*spaa23*spbb25-147/2*spbb15*spaa25*spbb25))/(spaa35*spbb35^2*spab4124)+
(-1017*spaa12^3*spbb12^4*spbb35+2245/2*spaa12^3*spbb12^3*spbb13*spbb25+132043/36*spaa12^2*spbb12^3*spaa13*spbb13*spbb35-10105/3*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb25-145/6*spaa12^2*spbb12^3*spaa15*spbb15*spbb35-1543/3*spaa12^2*spbb12^2*spbb13*spaa15*spbb15*spbb25-77075/36*spaa12^2*spbb12^3*spaa23*spbb23*spbb35+7701/2*spaa12^2*spbb12^2*spbb13*spaa23*spbb23*spbb25-1179/2*spaa12^2*spbb12*spbb13^2*spbb25^2*spaa35-37133/36*spaa12*spbb12^2*spaa13^2*spbb13^2*spbb35-8047/6*spaa12*spbb12*spaa13^2*spbb13^3*spbb25+4141/3*spaa12*spbb12^2*spaa13*spbb13*spaa15*spbb15*spbb35-6433/6*spaa12*spbb12*spaa13*spbb13^2*spaa15*spbb15*spbb25+62593/18*spaa12*spbb12^2*spaa13*spbb13*spaa23*spbb23*spbb35-3361/3*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb23*spbb25+785*spaa12*spbb12^3*spaa13*spaa25*spbb35^2+89/2*spaa12*spaa13*spbb13^3*spbb25^2*spaa35-65/3*spaa12*spbb12^2*spaa15^2*spbb15^2*spbb35-401/6*spaa12*spbb12*spbb13*spaa15^2*spbb15^2*spbb25+511/3*spaa12*spbb13^2*spaa15*spbb15*spbb25^2*spaa35-83819/36*spaa12*spbb12^2*spaa23^2*spbb23^2*spbb35+12443/3*spaa12*spbb12*spbb13*spaa23^2*spbb23^2*spbb25-2062*spaa12*spbb13^2*spaa23*spbb23*spbb25^2*spaa35-3767/3*spbb12*spaa13^3*spbb13^3*spbb35-50*spaa13^3*spbb13^4*spbb25-2485/2*spbb12*spaa13^2*spbb13^2*spaa15*spbb15*spbb35-46/3*spbb12*spaa13^2*spbb13^2*spaa23*spbb23*spbb35+425/6*spaa13^2*spbb13^3*spaa23*spbb23*spbb25-2225/2*spbb12^2*spaa13^2*spbb13*spaa25*spbb35^2-401/6*spbb12*spaa13*spbb13*spaa15^2*spbb15^2*spbb35+65/3*spbb12^2*spaa13*spaa15*spbb15*spaa25*spbb35^2+109/3*spbb12*spaa13*spbb13*spaa23^2*spbb23^2*spbb35+2112*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb25+4693/6*spbb12^2*spaa13*spaa23*spbb23*spaa25*spbb35^2-1204*spbb12*spaa23^3*spbb23^3*spbb35+11947/6*spbb13*spaa23^3*spbb23^3*spbb25)/(spbb13*spbb23*spaa34*spaa35*spbb35*spbb45*spab4124)+
(-34189/36*spaa12^2*spbb12^2*spbb15+460/9*spaa12*spbb12*spaa15*spbb15^2+3577/36*spaa12*spbb12^2*spaa23*spbb35-847/18*spaa12*spbb12*spbb15*spaa25*spbb25-487/36*spaa15^2*spbb15^3-9241/9*spbb12*spaa15*spbb15*spaa23*spbb35-1903/18*spaa15*spbb15^2*spaa25*spbb25-32555/18*spbb12*spaa23*spaa25*spbb25*spbb35-3649/3*spbb12*spaa23*spaa35*spbb35^2-4099/36*spbb15*spaa25^2*spbb25^2)/(spbb13*spaa34*spaa35*spbb35*spbb45)+
(-20081/36*spaa12^2*spbb12^2*spbb25-54653/36*spaa12*spbb12^2*spaa13*spbb35+1999/18*spaa12*spbb12*spaa15*spbb15*spbb25-4811/18*spaa12*spbb12*spaa25*spbb25^2-25001/18*spbb12*spaa13*spaa15*spbb15*spbb35-27335/18*spbb12*spaa13*spaa25*spbb25*spbb35-3953/3*spbb12*spaa13*spaa35*spbb35^2+4075/36*spaa15^2*spbb15^2*spbb25+1883/9*spaa15*spbb15*spaa25*spbb25^2+6643/36*spaa25^2*spbb25^3)/(spbb23*spaa34*spaa35*spbb35*spbb45)+
(-19888/3*spaa12*spbb15*spbb25*spaa35-5461/3*spaa13^2*spbb13*spbb15+2485/2*spaa13*spaa15*spbb15^2-34447/6*spbb12*spaa13*spaa23*spbb35)/(spaa34*spaa35*spbb35*spbb45)+
(-10243/2*spaa12*spbb14*spbb25-12889/3*spaa14*spbb14*spbb45-19429/6*spaa15*spbb15*spbb45-2609/6*spaa24*spbb24*spbb45+19975/6*spaa25*spbb25*spbb45)/(spaa35*spbb35*spbb45)+
(+9719/4),
(+2/9*spaa12^2*spbb12*spbb15*spaa34*spbb34*spaa35)/(spaa23*spab3123^3)+
(-278/27*spbb12^3*spaa15^2*spaa25*spbb35^3)/(spbb13*spbb23^2*spab5125^3)+
(spaa12*spbb12*spbb15*spaa35*(5/18*spaa12^2*spbb12-1/3*spaa12*spaa13*spbb13+5/18*spaa12*spaa14*spbb14+5/18*spaa12*spaa24*spbb24+1/3*spaa13*spaa24*spbb34))/(spaa13*spbb13*spaa23*spab3123^2)+
(+43/3*spbb12^2*spaa15*spaa25*spbb35^2)/(spbb13*spbb23*spab5125^2)+
(-97/216*spbb12^2*spaa15*spaa23*spbb34*spbb35^2)/(spbb13*spbb23*spbb45*spab5125^2)+
(spbb12^2*spaa15*spbb34*spbb35^2*(-193/216*spaa12^2*spbb12+47/216*spaa12*spaa13*spbb13-4/9*spaa12*spaa14*spbb14+10/9*spaa13*spaa24*spbb34))/(spaa12*spbb13*spbb23^2*spbb45*spab5125^2)+
(+5*spbb12^2*spaa14^2*spaa15*spbb45)/(spaa13*spbb23^2*spaa34*spab1251)+
(-1/3*spbb12^2*spaa15*spaa23*spbb35*spaa45)/(spbb13*spbb23*spaa34*spaa35*spab3123)+
(spbb12*spbb34*(-5/3*spaa23^2*spbb23*spaa34*spaa45+14/3*spaa23^2*spbb25*spaa45^2-5/3*spaa23*spaa24*spbb24*spaa34*spaa45-4/3*spaa23*spbb23*spaa25*spaa34^2-7/18*spaa23*spaa34^2*spbb34*spaa45-89/18*spaa23*spaa34*spaa45^2*spbb45-1/3*spaa24*spbb24*spaa25*spaa34^2-1/3*spaa25*spaa34^3*spbb34-5/18*spaa25*spaa34^2*spaa45*spbb45))/(spbb13*spaa23*spbb23*spaa34*spaa35*spab3123)+
(+1*spbb12*spaa15*spaa34*spbb34*spab4154)/(spaa23*spbb23^2*spaa35*spab3123)+
(-5*spaa14*spbb15*spbb34^2*spaa35*spbb35)/(spaa12*spbb13*spbb23*spbb45*spab4124)+
(+5*spbb12*spaa14*spaa15*spbb15*spbb34^2*spbb35)/(spaa12*spbb13*spbb23^2*spbb45*spab4124)+
(spbb12*spaa25*spbb35*spaa45*(92/3*spaa12*spbb24+3671/216*spaa13*spbb34))/(spaa12*spbb13*spbb23*spaa35*spab5125)+
(-4775/216*spbb12^2*spaa15*spaa23*spbb35*spaa45)/(spbb13*spbb23*spaa34*spaa35*spab5125)+
(-4/9*spbb12^2*spaa15*spaa23*spbb35*spab4154)/(spbb13*spbb23*spaa34*spaa35*spbb45*spab5125)+
(-559/18*spbb12^2*spaa15*spaa23*spbb34*spbb35)/(spbb13*spbb23*spaa35*spbb45*spab5125)+
(+131/6*spaa12*spbb12^2*spbb14*spaa15*spbb35)/(spbb13*spbb23*spaa35*spbb45*spab5125)+
(+7/18*spbb12^2*spaa13*spaa15*spaa23*spaa25*spbb35^2)/(spaa12*spbb13*spbb23*spaa34*spaa35*spbb45*spab5125)+
(-31/9*spbb12^2*spaa13*spaa15*spaa23*spbb35)/(spbb23*spaa34*spaa35*spbb45*spab5125)+
(spbb12^2*spaa15*spbb35*(-95/18*spaa12^3*spbb12^2-157/18*spaa12^2*spbb12*spaa13*spbb13+79/18*spaa12^2*spbb12*spaa14*spbb14-23/6*spaa12*spaa13^2*spbb13^2+4/9*spaa12*spaa13*spbb13*spaa14*spbb14-7/18*spaa13^2*spbb13*spaa24*spbb34))/(spaa12*spbb13*spbb23^2*spaa34*spaa35*spbb45*spab5125)+
(spaa15*(-67/18*spaa12^2*spbb12^2*spaa13^2*spbb15+14/3*spaa12^2*spbb12^2*spaa13*spaa23*spbb25-31/9*spaa12^2*spbb12*spaa13*spbb15*spbb25*spaa35+5/18*spaa12^2*spbb15*spbb25^2*spaa35^2+2*spaa12*spbb12*spaa13^3*spbb13*spbb15-85/18*spaa12*spbb12*spaa13^2*spaa15*spbb15^2+32/9*spaa12*spbb12^2*spaa13^2*spaa23*spbb35-131/9*spaa12*spbb12*spaa13^2*spbb15*spaa35*spbb35-13/18*spaa12*spaa13*spaa15*spbb15^2*spbb25*spaa35-49/9*spaa12*spaa13*spbb15*spbb25*spaa35^2*spbb35+103/18*spaa13^4*spbb13^2*spbb15+103/18*spaa13^3*spbb13*spaa15*spbb15^2+7/18*spbb12*spaa13^3*spbb13*spaa23*spbb35+100/9*spbb12*spaa13^3*spbb15*spaa25*spbb35-103/18*spaa13^2*spaa15*spbb15^2*spaa35*spbb35+10/9*spbb12*spaa13^2*spaa23*spaa35*spbb35^2-103/18*spaa13^2*spbb15*spaa35^2*spbb35^2))/(spaa12*spaa13*spaa23*spbb23^2*spaa34*spaa35*spbb45)+
(8*spaa12^3*spbb12^3*spaa13^2*spbb15+8*spaa12^3*spbb12^2*spaa13*spbb15*spbb25*spaa35+5*spaa12^3*spbb12^2*spaa23*spbb25^2*spaa35+229/18*spaa12^2*spbb12^2*spaa13^2*spaa15*spbb15^2-6971/216*spaa12^2*spbb12^3*spaa13^2*spaa23*spbb35+11975/216*spaa12^2*spbb12^2*spaa13^2*spbb15*spaa35*spbb35+7/2*spaa12^2*spbb12*spaa13*spaa15*spbb15^2*spbb25*spaa35+5/18*spaa12^2*spbb12^2*spaa13*spaa23^2*spbb23*spbb25-4031/216*spaa12^2*spbb12^2*spaa13*spaa23*spbb25*spaa35*spbb35+235/18*spaa12^2*spbb12*spaa13*spbb15*spbb25*spaa35^2*spbb35-5/18*spaa12^2*spaa15*spbb15^2*spbb25^2*spaa35^2-7427/216*spaa12*spbb12^2*spaa13^3*spbb15*spaa25*spbb35+85/18*spaa12*spbb12*spaa13^2*spaa15^2*spbb15^3+260/9*spaa12*spbb12*spaa13^2*spaa15*spbb15^2*spaa35*spbb35-4457/108*spaa12*spbb12^2*spaa13^2*spaa23^2*spbb23*spbb35-7529/108*spaa12*spbb12^2*spaa13^2*spaa23*spaa35*spbb35^2+205/6*spaa12*spbb12*spaa13^2*spbb15*spaa35^2*spbb35^2+13/18*spaa12*spaa13*spaa15^2*spbb15^3*spbb25*spaa35+49/9*spaa12*spaa13*spaa15*spbb15^2*spbb25*spaa35^2*spbb35+5/18*spaa12*spbb12*spaa13*spaa23^3*spbb23^2*spbb25-3539/216*spaa12*spbb12*spaa13*spaa23^2*spbb23*spbb25*spaa35*spbb35-10*spaa12*spbb12*spaa13*spaa23*spbb25*spaa35^2*spbb35^2+5*spaa12*spaa13*spbb15*spbb25*spaa35^3*spbb35^2-97/18*spbb12*spaa13^3*spaa15*spbb15^2*spaa25*spbb35+4835/216*spbb12^2*spaa13^3*spaa23*spaa25*spbb35^2-145/9*spbb12*spaa13^3*spbb15*spaa25*spaa35*spbb35^2+103/18*spaa13^2*spaa15^2*spbb15^3*spaa35*spbb35+193/18*spaa13^2*spaa15*spbb15^2*spaa35^2*spbb35^2-3671/216*spbb12*spaa13^2*spaa23^3*spbb23^2*spbb35-4751/216*spbb12*spaa13^2*spaa23^2*spbb23*spaa35*spbb35^2-10*spbb12*spaa13^2*spaa23*spaa35^2*spbb35^3+5*spaa13^2*spbb15*spaa35^3*spbb35^3)/(spaa12*spaa13*spbb13*spaa23*spbb23*spbb25*spaa34*spaa35*spbb45)+
(spaa13*(5*spaa13^3*spbb13^2*spbb15+77/18*spaa13^2*spbb13*spaa15*spbb15^2-5*spbb12*spaa13^2*spbb13*spaa23*spbb35+15*spaa13^2*spbb13^2*spaa23*spbb25-14/3*spbb12*spaa13^2*spbb15*spaa25*spbb35+35*spaa13^2*spbb13*spbb15*spaa25*spbb25-13/18*spaa13*spaa15^2*spbb15^3+20*spaa13*spaa15*spbb15^2*spaa25*spbb25-3671/216*spbb12*spaa13*spaa23^2*spbb23*spbb35+15*spaa13*spbb13*spaa23^2*spbb23*spbb25-25*spbb12*spaa13*spaa23*spaa25*spbb25*spbb35+40*spaa13*spbb13*spaa23*spaa25*spbb25^2+25*spaa13*spbb15*spaa25^2*spbb25^2+5*spaa23^3*spbb23^2*spbb25+15*spaa23^2*spbb23*spaa25*spbb25^2+10*spaa23*spaa25^2*spbb25^3))/(spaa12*spaa23*spbb23*spbb25*spaa34*spaa35*spbb45)+
(-79/18*spaa12*spaa13*spbb13*spbb15*spbb25*spaa35-5*spaa12*spaa15*spbb15^2*spbb25*spaa35-12*spaa12*spbb13*spaa23*spbb25^2*spaa35-10*spaa12*spbb15*spaa25*spbb25^2*spaa35+5*spaa12*spbb15*spbb25*spaa35^2*spbb35-3*spaa13^3*spbb13^2*spbb15-4*spaa13^2*spbb13*spaa15*spbb15^2-4811/216*spbb12*spaa13^2*spbb13*spaa23*spbb35+25/18*spbb12*spaa13^2*spbb15*spaa25*spbb35-365/18*spaa13^2*spbb13*spbb15*spaa35*spbb35+5*spaa13*spaa15*spbb15^2*spaa25*spbb25-10*spaa13*spaa15*spbb15^2*spaa35*spbb35+61/18*spbb12*spaa13*spaa23*spaa25*spbb25*spbb35+1/18*spbb12*spaa13*spaa23*spaa35*spbb35^2+10*spaa13*spbb15*spaa25^2*spbb25^2-25*spaa13*spbb15*spaa25*spbb25*spaa35*spbb35+5*spaa23*spaa25^2*spbb25^3-5*spaa23*spaa25*spbb25^2*spaa35*spbb35)/(spaa23*spbb23*spaa34*spaa35*spbb35*spbb45)+
(spaa34*spbb45*(-118/9*spaa12*spbb12-1*spaa13*spbb13-157/18*spaa14*spbb14-82/9*spaa24*spbb24))/(spaa23*spbb25*spaa35*spbb35)+
(-4463/216*spbb24*spaa34)/(spbb25*spaa35)+
(spaa23*(137/18*spaa12*spbb12*spbb25-5675/216*spbb12*spaa13*spbb35+4*spaa15*spbb15*spbb25-3*spaa23*spbb23*spbb25))/(spaa34*spaa35*spbb35*spbb45)+
(-161/9*spaa12*spbb14*spbb25-35/3*spaa14*spbb14*spbb45+3*spaa15*spbb15*spbb45-187/18*spaa24*spbb24*spbb45+2*spaa25*spbb25*spbb45)/(spaa35*spbb35*spbb45)+
(-169/6),
(+278/27*spbb12^3*spaa15^2*spaa25*spbb35^3)/(spbb13*spbb23^2*spab5125^3)+
(-1/4*spbb12*spbb23*spaa25*spaa34*spbb34*spbb45)/(spbb13*spbb24*spab2152^2)+
(-15*spbb15*spbb24^2*spbb34*spbb35*spaa45^3)/(spbb13*spbb23^2*spaa35*spab4124^2)+
(-49/3*spbb12^2*spaa15*spaa25*spbb35^2)/(spbb13*spbb23*spab5125^2)+
(+97/216*spbb12^2*spaa15*spaa23*spbb34*spbb35^2)/(spbb13*spbb23*spbb45*spab5125^2)+
(spbb12^2*spaa15*spbb34*spbb35^2*(-239/216*spaa12^2*spbb12-47/216*spaa12*spaa13*spbb13-14/9*spaa12*spaa14*spbb14+8/9*spaa13*spaa24*spbb34))/(spaa12*spbb13*spbb23^2*spbb45*spab5125^2)+
(spbb12*spbb34*spbb45*(-5/4*spaa12*spaa23*spaa45+1/4*spaa12*spaa24*spaa35-14/3*spaa15*spaa23*spaa24))/(spaa12*spbb13*spaa23*spbb24*spab2152)+
(+15*spbb15*spbb24*spbb34*spaa45^2)/(spbb13*spbb23*spaa35*spab4124)+
(spbb15*spbb24*spbb34^2*spaa45^2*(5*spaa12*spbb25+10*spaa13*spbb35))/(spaa12*spbb13*spbb23^2*spaa35*spbb45*spab4124)+
(spbb12*spaa25*spbb35*spaa45*(-98/3*spaa12*spbb24-4103/216*spaa13*spbb34))/(spaa12*spbb13*spbb23*spaa35*spab5125)+
(+232/9*spbb12^2*spaa15*spaa23*spbb34*spbb35)/(spbb13*spbb23*spaa35*spbb45*spab5125)+
(-232/9*spaa12*spbb12^2*spbb14*spaa15*spbb35)/(spbb13*spbb23*spaa35*spbb45*spab5125)+
(+11/18*spbb12^2*spaa15^2*spaa23^2*spbb35^2)/(spaa12*spbb13*spbb23*spaa34*spaa35*spbb45*spab5125)+
(-3701/216*spbb12^2*spaa15*spaa23*spbb35^2)/(spbb13*spbb23*spaa34*spbb45*spab5125)+
(spbb12^2*spaa15*spbb35^2*(-15/4*spaa12^2*spbb12*spaa35+89/18*spaa12*spbb12*spaa13*spaa25+1/36*spaa12*spaa13*spbb13*spaa35-157/18*spaa12*spaa15*spbb15*spaa35+11/18*spaa13^2*spbb13*spaa25))/(spaa12*spbb13*spbb23^2*spaa34*spaa35*spbb45*spab5125)+
(spaa15*spbb25*(-11/12*spaa12^2*spbb12^2*spaa23+11/12*spaa12^2*spbb12*spbb14*spaa34-23/36*spaa12*spbb12*spaa13*spbb13*spaa23+11/12*spaa12*spaa13*spbb13*spbb14*spaa34-11/18*spaa12*spbb12*spaa23*spaa24*spbb24-101/18*spaa12*spbb12*spaa23*spaa34*spbb34+11/18*spaa12*spbb14*spaa24*spbb24*spaa34+11/18*spaa12*spbb14*spaa34^2*spbb34-5/18*spaa13^2*spbb13^2*spaa23-53/9*spaa13*spbb13*spaa23*spaa34*spbb34-5*spbb12*spaa14*spaa23^2*spbb34-11/18*spaa23*spaa24*spbb24*spaa34*spbb34-11/18*spaa23*spaa34^2*spbb34^2))/(spaa12*spaa23*spbb23^2*spaa34*spaa35*spbb45)+
(spaa15*(-5*spbb12^2*spaa14*spaa15*spbb15*spbb45^2-34/9*spbb12^2*spaa14*spaa25*spbb25*spbb45^2-5*spbb12^2*spaa14*spaa45*spbb45^3-17/18*spbb12*spaa15^2*spbb15^2*spbb25*spbb45+11/18*spbb14*spaa15^2*spbb15^2*spbb25^2-1/18*spbb12*spaa15*spbb15*spaa25*spbb25^2*spbb45+11/18*spbb14*spaa15*spbb15*spaa25*spbb25^3-11/9*spbb12*spaa15*spbb15*spbb25*spaa45*spbb45^2-37/9*spbb14*spaa15*spbb15*spbb25^2*spaa45*spbb45+5/18*spbb14*spaa24^2*spbb24^2*spbb25^2+11/9*spbb12*spaa24*spbb24*spaa25*spbb25^2*spbb45+5/9*spbb14*spaa24*spbb24*spaa25*spbb25^3+3971/216*spbb12*spaa24*spbb24*spbb25*spaa45*spbb45^2+5/9*spbb14*spaa24*spbb24*spbb25^2*spaa45*spbb45+11/18*spbb12*spaa25^2*spbb25^3*spbb45+5/18*spbb14*spaa25^2*spbb25^4+107/18*spbb12*spaa25*spbb25^2*spaa45*spbb45^2-181/18*spbb14*spaa25*spbb25^3*spaa45*spbb45-95/18*spbb12*spbb25*spaa45^2*spbb45^3+5/18*spbb14*spbb25^2*spaa45^2*spbb45^2))/(spaa12*spbb13*spbb23*spbb24*spbb25*spaa34*spaa35*spbb45)+
(-11/12*spaa12^2*spbb12^3*spaa13*spbb15*spbb24-11/9*spaa12^2*spbb12^3*spaa23*spbb24*spbb25-22/9*spaa12^2*spbb12^2*spbb15*spbb24^2*spaa34-1*spaa12*spbb12^3*spaa13^2*spbb15*spbb34+20/9*spaa12*spbb12^3*spaa13*spaa23*spbb23*spbb45-6305/216*spaa12*spbb12^3*spaa13*spaa23*spbb24*spbb35-79/36*spaa12*spbb12^2*spaa13*spbb15*spbb24*spaa34*spbb34-2/9*spaa12*spbb12^2*spaa23^2*spbb23*spbb24*spbb25-5933/216*spaa12*spbb12^2*spaa23*spaa24*spbb24^2*spbb25-8885/216*spaa12*spbb12^2*spaa23*spbb24^2*spaa34*spbb35-77/36*spaa12*spbb12*spbb15*spaa24*spbb24^3*spaa34-29/12*spaa12*spbb12*spbb15*spbb24^2*spaa34^2*spbb34+17/3*spbb12^3*spaa13^2*spaa23*spbb34*spbb35+1/3*spbb12^2*spaa13^2*spbb15*spaa34*spbb34^2+65/9*spbb12^2*spaa13*spaa23^2*spbb23^2*spbb45-6683/108*spbb12^2*spaa13*spaa23^2*spbb23*spbb24*spbb35-247/36*spbb12^2*spaa13*spaa23*spbb24*spaa34*spbb34*spbb35-5/18*spbb12*spaa13*spbb15*spbb24*spaa34^2*spbb34^2-3529/54*spbb12^2*spaa14*spaa23^2*spbb24^2*spbb35+6*spbb12*spaa23^3*spbb23^2*spbb24*spbb25+12*spbb12*spaa23^2*spbb23*spaa24*spbb24^2*spbb25-34/9*spbb12*spaa23*spaa24^2*spbb24^3*spbb25-181/12*spbb12*spaa23*spaa24*spbb24^3*spaa34*spbb35-227/36*spbb12*spaa23*spbb24^2*spaa34^2*spbb34*spbb35-11/18*spbb15*spaa24^2*spbb24^4*spaa34-11/9*spbb15*spaa24*spbb24^3*spaa34^2*spbb34-11/18*spbb15*spbb24^2*spaa34^3*spbb34^2)/(spbb13*spaa23*spbb23*spbb24*spbb25*spaa34*spaa35*spbb45)+
(11/12*spaa12*spbb12*spbb24+1*spbb12*spaa13*spbb34+11/12*spaa24*spbb24^2+11/12*spbb24*spaa34*spbb34)/(spaa23*spbb23*spbb24)+
(6149/216*spaa12*spbb12^2*spaa13-61/12*spbb12*spaa13^2*spbb13-7043/216*spbb12*spaa13*spaa24*spbb24-8495/216*spaa13*spbb13*spbb24*spaa34+10397/216*spbb12*spaa14*spaa23*spbb24-223/36*spaa24*spbb24^2*spaa34-403/36*spbb24*spaa34^2*spbb34)/(spbb23*spaa34*spaa35*spbb45)+
(+6*spbb25*spaa35)/(spbb24*spaa34)+
(-5*spbb24*spaa34)/(spbb25*spaa35)+
(+2/3*spaa13*spbb15)/(spaa34*spbb45)+
(-9845/216*spaa12*spbb14*spbb25-9845/216*spaa14*spbb14*spbb45-5*spaa15*spbb15*spbb45-5*spaa25*spbb25*spbb45)/(spaa35*spbb35*spbb45)+
(+1789/54),
(+5*spbb12*spbb13^2*spaa15^3*spbb15*spbb25*spbb45)/(spbb14*spbb23^2*spab1251^3)+
(-1*spbb12*spbb25*spbb34^2*spbb35*spaa45^2)/(spbb13*spbb23^2*spab5125^2)+
(+2*spbb12*spbb15*spbb34*spbb35*spaa45)/(spbb13*spbb15*spbb23*spab5125)+
(+3*spbb12^2*spbb34*spbb35^2*spaa45)/(spbb13*spbb15*spbb23^2*spab5125)+
(spbb24*spaa45*(-10*spaa12^3*spbb12^3-31/4*spaa12^2*spbb12^2*spaa13*spbb13-41/4*spaa12^2*spbb12^2*spaa14*spbb14-20*spaa12^2*spbb12^2*spaa24*spbb24-2*spaa12*spbb12*spaa13^2*spbb13^2-39/4*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-15*spaa12*spbb12^2*spaa13*spaa24*spbb34-1/4*spaa12*spbb12*spaa14^2*spbb14^2-10*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24-10*spaa12*spbb12*spaa24^2*spbb24^2+1/4*spaa13^3*spbb13^3-3/2*spaa13^2*spbb13^2*spaa14*spbb14-2*spbb12*spaa13^2*spbb13*spaa24*spbb34-7/4*spaa13*spbb13*spaa14^2*spbb14^2-19/2*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34-15/2*spbb12*spaa13*spaa24^2*spbb24*spbb34))/(spaa13*spbb15*spbb23^2*spaa25*spaa35*spab1251)+
(+5/2*spaa12^2*spbb12^2*spaa15*spbb24*spbb25)/(spaa13^2*spbb14*spbb23^2*spab1251)+
(-1/4*spbb13*spbb14*spaa15^2*spaa45)/(spbb23^2*spaa25^2*spaa35)+
(+1/4*spbb12^2*spaa15^3*spaa23)/(spaa13*spbb23^2*spaa25*spaa35^2)+
(+25/2*spaa12*spbb12^2*spbb13*spaa14*spbb24*spbb45)/(spaa13*spbb14*spbb15*spbb23^2*spab1251)+
(spaa12*spbb12^2*spbb13*spaa14*spbb24*spbb45*(5/2*spaa12*spbb12-5/2*spaa13*spbb13))/(spaa13*spbb14*spbb15*spbb23^2*spab1251^2)+
(spbb12*spbb13*spaa15*spbb45*(-15/2*spaa12*spbb12+5/2*spaa13*spbb13))/(spbb14*spbb23*spab1251^2)+
(spbb12*(5/2*spaa12^3*spbb12^2*spaa35-15/2*spaa12^2*spbb12^2*spaa13*spaa25-20*spaa12^2*spbb12*spaa13*spbb13*spaa35-10*spaa12^2*spbb12*spaa23*spbb23*spaa35-13/2*spaa12^2*spbb12*spaa25*spbb25*spaa35-5/2*spaa12^2*spbb13*spbb25*spaa35^2+33/2*spaa12*spbb12*spaa13^2*spbb13*spaa25-7/2*spaa12*spbb12*spaa13*spaa23*spbb23*spaa25-35/2*spaa12*spaa13*spbb13*spaa23*spbb23*spaa35+9*spaa12*spbb12*spaa13*spaa25^2*spbb25-10*spaa12*spaa23^2*spbb23^2*spaa35-20*spaa12*spaa23*spbb23*spaa25*spbb25*spaa35-10*spaa12*spaa25^2*spbb25^2*spaa35+5*spaa13^3*spbb13^2*spaa25+25/2*spaa13^2*spbb13*spaa23*spbb23*spaa25+25/2*spbb12*spaa13^2*spaa25^2*spbb35+15/2*spaa13*spaa23^2*spbb23^2*spaa25+15*spaa13*spaa23*spbb23*spaa25^2*spbb25+15/2*spaa13*spaa25^3*spbb25^2))/(spaa13*spbb15*spbb23*spaa25*spaa35*spab1251)+
(+5/2*spaa12^3*spbb12^2*spbb25*spaa35)/(spaa13^2*spbb15*spbb23*spaa25*spab1251)+
(spaa12^2*spbb12^2*spbb24*(-5*spbb13*spaa23-5/2*spbb14*spaa24))/(spaa13^2*spbb13*spbb14*spbb15*spbb23*spaa25)+
(-1/4*spbb14*spbb24*spaa45^2)/(spbb13*spbb23*spaa35^2)+
(spaa12*spbb12*(29/4*spaa12*spbb12*spbb13*spbb14+43/4*spbb13*spaa14*spbb14^2+5*spbb13^2*spaa23*spbb24+17/2*spbb13*spbb14*spaa23*spbb23+1*spbb14^2*spbb23*spaa24+11*spbb13*spbb14*spaa34*spbb34))/(spaa13*spbb13*spbb14*spbb15*spbb23*spaa25)+
(spbb12*(4*spaa12*spbb12*spbb24-3/2*spbb12*spaa13*spbb34+5*spaa14*spbb14*spbb24+1/2*spaa23*spbb23*spbb24+4*spaa24*spbb24^2))/(spbb13*spbb24*spbb25*spaa35)+
(-15/2*spbb12*spbb34)/(spbb14*spbb23)+
(7/2*spaa12*spbb12^2*spaa25+111/4*spbb12*spaa13*spbb13*spaa25+2*spaa13*spbb13^2*spaa35-43/4*spbb12*spbb13*spaa15*spaa23+25/2*spbb12*spaa25^2*spbb25+67/2*spbb13*spaa25*spbb25*spaa35)/(spbb15*spbb23*spaa25*spaa35)+
(spaa15*(45/2*spbb12*spaa25+5/4*spbb13*spaa35))/(spbb23*spaa25*spaa35)+
(+3/2*spbb12*spaa13)/(spbb25*spaa35)+
(-75/2),
(spbb15*spbb35*(60*spaa12^2*spbb12^2*spbb13*spaa15^2+45*spaa12^2*spbb12^2*spaa15*spbb23*spaa25-30*spaa12^2*spbb12*spbb13*spaa15*spbb23*spaa35-30*spaa12^2*spbb12*spbb23^2*spaa25*spaa35+30*spaa12*spbb12*spbb13*spaa15^3*spbb15+60*spaa12*spbb12*spaa15^2*spbb15*spbb23*spaa25-15*spaa12*spbb13*spaa15^2*spbb15*spbb23*spaa35+30*spaa12*spbb12*spaa15*spbb23*spaa25^2*spbb25-30*spaa12*spaa15*spbb15*spbb23^2*spaa25*spaa35-15*spaa12*spbb23^2*spaa25^2*spbb25*spaa35+15*spbb12*spbb13*spaa15^3*spaa23*spbb35-15*spbb12*spaa15^3*spbb15*spaa25*spbb35-15*spbb12*spaa15^2*spaa25^2*spbb25*spbb35))/(spaa12*spbb13*spbb23*spab4124^3)+
(+15*spbb12*spaa13*spbb13*spaa15^3*spbb15*spbb35^2)/(spaa12*spbb23^2*spab4124^3)+
(+22/9*spbb12^3*spaa15^2*spaa25*spbb35^3)/(spbb13*spbb23^2*spab5125^3)+
(-271/72*spbb12^2*spaa15*spaa25*spbb35^2)/(spbb13*spbb23*spab5125^2)+
(-19/72*spbb12^2*spbb13*spaa15^2*spbb35^2)/(spbb13*spbb23^2*spab5125^2)+
(+5/2*spaa12^2*spbb12^3*spbb34)/(spaa13^2*spbb13^2*spbb14*spbb23)+
(+5/2*spab5125^2)/(spaa35^2*spbb35^2)+
(+10*spbb12*spaa13*spbb14*spbb25*spbb34^2*spbb35*spaa45)/(spbb13*spbb23^2*spaa35*spbb45^2*spab4124)+
(+5*spbb12^2*spaa15*spbb35^2)/(spbb15*spbb23^2*spab5125)+
(-15/2*spbb23*spab5125)/(spbb23*spaa35*spbb35)+
(-5/2*spbb12*spaa15*spab5125)/(spbb23*spaa35^2*spbb35)+
(spaa15*(-113/12*spaa12*spbb14^2*spbb24^2*spaa34^2*spbb35+10*spbb12*spaa13^3*spbb13*spbb14*spbb15*spbb34-157/12*spbb12*spaa13^2*spaa14*spbb14^2*spbb15*spbb34-23/12*spaa13^2*spbb13*spaa14*spbb14^3*spbb25+5*spbb12^2*spaa13^2*spbb15*spaa23*spbb34^2+15*spbb12*spaa13^2*spbb14*spbb15*spaa34*spbb34^2-10*spaa13^2*spbb13*spbb14^2*spbb25*spaa34*spbb34-23/12*spaa13*spaa14^2*spbb14^4*spbb25+107/12*spaa13*spaa14^2*spbb14^3*spbb15*spbb24-21*spbb12*spaa13*spaa14*spbb14*spbb15*spaa23*spbb24*spbb34+83/12*spaa13*spaa14*spbb14^3*spbb24*spaa34*spbb35-1*spaa13*spaa14*spbb14^2*spbb15*spbb24*spaa34*spbb34+5*spbb12*spaa13*spbb15*spaa23*spbb24*spaa34*spbb34^2-173/12*spaa13*spbb14^2*spbb24*spaa34^2*spbb34*spbb35+16*spaa13*spbb14*spbb15*spbb24*spaa34^2*spbb34^2+175/12*spaa14^2*spbb14^2*spbb15*spaa23*spbb24^2-5/2*spaa14^2*spbb14^3*spbb24*spaa34*spbb45-5*spbb12*spaa14*spbb15*spaa23^2*spbb24^2*spbb34+121/12*spaa14*spbb14*spbb15*spaa23*spaa24*spbb24^3+15/2*spaa14*spbb14*spbb15*spaa23*spbb24^2*spaa34*spbb34+83/12*spaa14*spbb14^2*spaa24*spbb24^2*spaa34*spbb45+5/2*spbb15*spaa23*spaa24^2*spbb24^4-11*spbb14*spaa23*spaa24*spbb24^3*spaa34*spbb35+15/2*spbb15*spaa23*spaa24*spbb24^3*spaa34*spbb34+5*spbb15*spaa23*spbb24^2*spaa34^2*spbb34^2+29/12*spbb14*spaa24^2*spbb24^3*spaa34*spbb45+161/12*spbb14*spaa24*spbb24^2*spaa34^2*spbb34*spbb45))/(spaa13*spbb14*spaa23*spbb23^2*spaa35*spbb45*spab4124)+
(+1*spbb12*spaa13*spaa15*spbb34*spbb35*spab4154)/(spaa12*spbb23^2*spaa35*spbb45*spab4124)+
(-16*spbb12*spaa13*spaa15*spaa25*spbb35*spaa45*spbb45*spab4154)/(spaa12*spaa23*spbb23^2*spaa35*spab4124*spab5125)+
(+5*spbb12*spaa13*spaa15*spbb34*spbb35*spaa45*spab4154)/(spaa12*spbb23^2*spaa35*spab4124*spab5125)+
(+23/2*spbb12*spaa13*spbb13*spaa15*spaa45*spbb45*spab4154)/(spaa23*spbb23^2*spaa35*spab4124*spab5125)+
(-23/12*spaa12*spbb12*spaa13*spbb14^2*spaa15*spbb25*spbb35*spaa45)/(spaa23*spbb23^2*spaa35*spbb45*spab4124*spab5125)+
(-7/12*spaa12*spbb12*spaa13*spbb14*spaa15*spbb15*spbb25*spbb34*spaa45)/(spaa23*spbb23^2*spaa35*spbb45*spab4124*spab5125)+
(+5*spbb12*spaa13*spaa14*spbb14^2*spaa15*spbb35*spaa45)/(spaa23*spbb23^2*spaa35*spab4124*spab5125)+
(-15/2*spaa12*spbb12*spaa13*spaa15*spbb15^2*spbb24*spbb34*spaa45)/(spaa23*spbb23^2*spaa35*spbb45*spab4124*spab5125)+
(spbb12*spaa13*spaa15*spaa45*(-15/2*spaa12^4*spbb12^3*spbb14*spbb45+15/2*spaa12^4*spbb12^2*spbb14*spbb15*spbb24-15*spaa12^3*spbb12^2*spaa14*spbb14^2*spbb45+15/2*spaa12^3*spbb12*spaa14*spbb14^2*spbb15*spbb24-15/2*spaa12^3*spbb12^2*spbb14*spaa24*spbb24*spbb45+15/2*spaa12^3*spbb12*spbb14*spbb15*spaa24*spbb24^2-15/2*spaa12^3*spbb12^3*spaa25*spbb45^2-30*spaa12^3*spbb12^2*spbb14*spaa45*spbb45^2-9*spaa12^2*spbb12*spaa14^2*spbb14^3*spbb45-9*spaa12^2*spbb12*spaa14*spbb14^2*spaa24*spbb24*spbb45-175/12*spaa12^2*spbb12*spaa14*spbb14^2*spaa45*spbb45^2-265/12*spaa12^2*spbb12^2*spbb14*spaa15*spaa24*spbb45^2-15*spaa12^2*spbb12^2*spaa25*spaa45*spbb45^3-10*spaa12^2*spbb12*spbb14*spaa45^2*spbb45^3+15/2*spaa12*spaa14^2*spbb14^3*spaa45*spbb45^2+15/2*spaa12*spbb12*spaa14*spbb14^2*spaa15*spaa24*spbb45^2+5/2*spaa12*spaa14*spbb14^2*spaa45^2*spbb45^3+5*spaa12*spbb12^2*spaa15*spaa24*spaa25*spbb45^3-15/2*spaa12*spbb12*spaa25*spaa45^2*spbb45^4-10*spaa12*spbb14*spaa45^3*spbb45^4-10*spaa14*spbb14^2*spaa15*spaa24*spaa45*spbb45^3-10*spbb12*spbb14*spaa15^2*spaa24^2*spbb45^3-10*spbb12*spaa15*spaa24*spaa25*spaa45*spbb45^4-10*spbb14*spaa15*spaa24*spaa45^2*spbb45^4))/(spaa12*spaa23*spbb23^2*spaa35^2*spbb45*spab4124^2*spab5125)+
(-30*spaa12^5*spbb12^5*spbb14-60*spaa12^4*spbb12^4*spaa13*spbb13*spbb14+30*spaa12^4*spbb12^5*spaa23*spbb34-30*spaa12^4*spbb12^4*spbb14*spaa34*spbb34-30*spaa12^4*spbb12^3*spbb14^2*spbb23*spaa34-30*spaa12^3*spbb12^3*spaa13^2*spbb13^2*spbb14-115/12*spaa12^3*spbb12^3*spaa13*spbb13*spaa14*spbb14^2+60*spaa12^3*spbb12^4*spaa13*spbb13*spaa23*spbb34-85/3*spaa12^3*spbb12^3*spaa13*spbb13*spbb14*spaa34*spbb34-245/12*spaa12^3*spbb12^2*spaa13*spbb13*spbb14^2*spbb23*spaa34-15*spaa12^3*spbb12^4*spaa14*spbb14*spaa23*spbb34-30*spaa12^3*spbb12^4*spaa23*spaa34*spbb34^2-15/2*spaa12^3*spbb12^3*spbb14*spaa34^2*spbb34^2+15*spaa12^3*spbb12^2*spbb14^2*spbb23*spaa34^2*spbb34+15/2*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spaa14*spbb14^2+30*spaa12^2*spbb12^3*spaa13^2*spbb13^2*spaa23*spbb34-65/12*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spbb14*spaa34*spbb34-15/2*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb14^2*spbb23*spaa34+35/2*spaa12^2*spbb12^2*spaa13*spbb13*spaa14^2*spbb14^3-215/6*spaa12^2*spbb12^3*spaa13*spbb13*spaa14*spbb14*spaa23*spbb34-35/2*spaa12^2*spbb12*spaa13*spbb13*spaa14*spbb14^3*spbb23*spaa34-355/12*spaa12^2*spbb12^3*spaa13*spbb13*spaa23*spaa34*spbb34^2-35*spaa12^2*spbb12^2*spaa13*spbb13*spbb14*spaa34^2*spbb34^2+25/2*spaa12^2*spbb12*spaa13*spbb13*spbb14^2*spbb23*spaa34^2*spbb34-30*spaa12^2*spbb12^3*spaa14^2*spbb14^2*spaa23*spbb34+15*spaa12^2*spbb12^4*spaa14*spaa23^2*spbb34^2+75/2*spaa12^2*spbb12^3*spaa23*spaa34^2*spbb34^3-35/2*spaa12^2*spbb12^2*spbb14*spaa34^3*spbb34^3+10*spaa12*spbb12*spaa13^3*spbb13^3*spbb14*spaa34*spbb34+5/2*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa14*spbb14*spaa23*spbb34-40*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa23*spaa34*spbb34^2+25*spaa12*spbb12*spaa13^2*spbb13^2*spbb14*spaa34^2*spbb34^2-10*spaa12*spaa13^2*spbb13^2*spbb14^2*spbb23*spaa34^2*spbb34-35*spaa12*spbb12^2*spaa13*spbb13*spaa14^2*spbb14^2*spaa23*spbb34+635/12*spaa12*spbb12^3*spaa13*spbb13*spaa14*spaa23^2*spbb34^2-20*spaa12*spbb12^2*spaa13*spbb13*spaa23*spaa34^2*spbb34^3+75/2*spaa12*spbb12*spaa13*spbb13*spbb14*spaa34^3*spbb34^3+135/2*spaa12*spbb12^3*spaa14^2*spbb14*spaa23^2*spbb34^2-10*spaa12*spbb12^3*spaa14*spaa23^2*spaa34*spbb34^3-20*spaa12*spbb12^2*spaa23*spaa34^3*spbb34^4+15*spaa12*spbb12*spbb14*spaa34^4*spbb34^4-10*spbb12^2*spaa13^2*spbb13^2*spaa14*spaa23^2*spbb34^2+10*spaa13^2*spbb13^2*spbb14*spaa34^3*spbb34^3+35/2*spbb12^2*spaa13*spbb13*spaa14^2*spbb14*spaa23^2*spbb34^2-35*spbb12^2*spaa13*spbb13*spaa14*spaa23^2*spaa34*spbb34^3+15/2*spbb12*spaa13*spbb13*spaa23*spaa34^3*spbb34^4-25/2*spaa13*spbb13*spbb14*spaa34^4*spbb34^4-30*spbb12^3*spaa14^2*spaa23^3*spbb34^3-5*spbb12^2*spaa14*spaa23^2*spaa34^2*spbb34^4+25/2*spbb12*spaa23*spaa34^4*spbb34^5-25/2*spbb14*spaa34^5*spbb34^5)/(spbb13*spaa23*spbb23*spaa35*spbb45*spab4124^2*spab5125)+
(spaa13^2*spbb14^2*spaa34^2*spbb34^2*spaa45*(-10*spaa13*spbb13^2-10*spbb13*spaa14*spbb14-10*spbb13*spaa23*spbb23+15/2*spbb12*spaa24*spbb34))/(spbb13*spaa23*spbb23*spaa35^2*spbb45*spab4124^2*spab5125)+
(spbb24*spaa25*(31/12*spaa12^4*spbb12^4+19/6*spaa12^3*spbb12^3*spaa13*spbb13+1*spaa12^3*spbb12^3*spaa14*spbb14+19/6*spaa12^3*spbb12^3*spaa23*spbb23+19/12*spaa12^2*spbb12^2*spaa13^2*spbb13^2+19/6*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23-6*spaa12^2*spbb12^3*spaa13*spaa24*spbb34+19/12*spaa12^2*spbb12^2*spaa23^2*spbb23^2-10*spaa12*spbb12*spaa13^3*spbb13^3-20*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23-15/2*spaa12*spbb12^2*spaa13^2*spbb13*spaa24*spbb34-10*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^2-15/2*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa24*spbb34+10*spaa13^4*spbb13^4+30*spaa13^3*spbb13^3*spaa23*spbb23-20*spbb12*spaa13^3*spbb13^2*spaa24*spbb34+30*spaa13^2*spbb13^2*spaa23^2*spbb23^2-30*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa24*spbb34+10*spaa13*spbb13*spaa23^3*spbb23^3-10*spbb12*spaa13*spaa23^2*spbb23^2*spaa24*spbb34))/(spaa12*spbb13*spbb23*spaa35^2*spbb45*spab4124*spab5125)+
(-8369/72*spaa12^5*spbb12^4*spbb14-3341/36*spaa12^4*spbb12^3*spaa14*spbb14^2+1033/12*spaa12^4*spbb12^4*spaa23*spbb34+2851/12*spaa12^4*spbb12^3*spbb13*spaa23*spbb24-39415/36*spaa12^4*spbb12^3*spbb14*spaa24*spbb24-751/3*spaa12^4*spbb12^2*spbb13*spbb14*spbb24*spaa34-847/72*spaa12^3*spbb12^3*spaa13*spbb14*spaa24*spbb34-1109/72*spaa12^3*spbb12^2*spaa14^2*spbb14^3-14749/24*spaa12^3*spbb12^2*spaa14*spbb14^2*spaa24*spbb24-1091/12*spaa12^3*spbb12*spbb13*spaa14*spbb14^2*spbb24*spaa34+203/3*spaa12^3*spbb12^3*spaa23^2*spbb23*spbb34+139*spaa12^3*spbb12^2*spbb13*spaa23^2*spbb23*spbb24+54413/72*spaa12^3*spbb12^3*spaa23*spaa24*spbb24*spbb34-2285/12*spaa12^3*spbb12^2*spbb13*spaa23*spaa24*spbb24^2-953/12*spaa12^3*spbb12*spbb13^2*spaa23*spbb24^2*spaa34-10991/24*spaa12^3*spbb12^2*spbb14*spaa24^2*spbb24^2+139/12*spaa12^3*spbb12*spbb13*spbb14*spaa24*spbb24^2*spaa34+10*spaa12^3*spbb13^2*spbb14*spbb24^2*spaa34^2-1543/36*spaa12^2*spbb12^2*spaa13*spaa14*spbb14^2*spaa24*spbb34+403/12*spaa12^2*spbb12^3*spaa13*spaa23*spaa24*spbb34^2+16105/36*spaa12^2*spbb12^2*spaa13*spbb14*spaa24^2*spbb24*spbb34-129*spaa12^2*spbb12*spaa14^2*spbb14^3*spaa24*spbb24-10*spaa12^2*spbb13*spaa14^2*spbb14^3*spbb24*spaa34-311/2*spaa12^2*spbb12*spaa14*spbb14^2*spaa24^2*spbb24^2+545/12*spaa12^2*spbb12^2*spaa23^3*spbb23^2*spbb34+35/2*spaa12^2*spbb12*spbb13*spaa23^3*spbb23^2*spbb24+2465/12*spaa12^2*spbb12^2*spaa23^2*spbb23*spaa24*spbb24*spbb34+35*spaa12^2*spbb12*spbb13*spaa23^2*spbb23*spaa24*spbb24^2+4891/18*spaa12^2*spbb12^2*spaa23*spaa24^2*spbb24^2*spbb34-53/2*spaa12^2*spbb12*spbb14*spaa24^3*spbb24^3+10*spaa12^2*spbb13*spbb14*spaa24^2*spbb24^3*spaa34+17/2*spaa12*spbb12^2*spaa13^2*spbb14*spaa24^2*spbb34^2-913/72*spaa12*spbb12*spaa13*spaa14^2*spbb14^3*spaa24*spbb34+2267/24*spaa12*spbb12*spaa13*spaa14*spbb14^2*spaa24^2*spbb24*spbb34+15/2*spaa12*spbb12^2*spaa13*spaa23^2*spbb23*spaa24*spbb34^2-60*spaa12*spbb12^2*spaa13*spaa23*spaa24^2*spbb24*spbb34^2+3143/24*spaa12*spbb12*spaa13*spbb14*spaa24^3*spbb24^2*spbb34-10*spaa12*spaa14^3*spbb14^4*spaa24*spbb24-20*spaa12*spaa14^2*spbb14^3*spaa24^2*spbb24^2-10*spaa12*spaa14*spbb14^2*spaa24^3*spbb24^3+10*spaa12*spbb12*spaa23^4*spbb23^3*spbb34+5/2*spaa12*spbb12*spaa23^3*spbb23^2*spaa24*spbb24*spbb34+10*spaa12*spbb12*spaa23^2*spbb23*spaa24^2*spbb24^2*spbb34+1715/72*spaa12*spbb12*spaa23*spaa24^3*spbb24^3*spbb34+1*spbb12*spaa13^2*spaa14*spbb14^2*spaa24^2*spbb34^2-19*spbb12*spaa13^2*spbb14*spaa24^3*spbb24*spbb34^2+10*spaa13*spaa14^2*spbb14^3*spaa24^2*spbb24*spbb34+20*spaa13*spaa14*spbb14^2*spaa24^3*spbb24^2*spbb34-20*spbb12*spaa13*spaa23*spaa24^3*spbb24^2*spbb34^2+10*spaa13*spbb14*spaa24^4*spbb24^3*spbb34)/(spaa12*spbb13*spaa23*spbb23*spaa35*spbb45*spab4124*spab5125)+
(9599/72*spaa12^4*spbb12^3*spaa13*spbb14^2+2729/12*spaa12^4*spbb12^3*spbb14*spaa23*spbb24+90*spaa12^4*spbb12^2*spbb14^2*spbb24*spaa34-23621/36*spaa12^3*spbb12^2*spaa13*spaa14*spbb14^3-269/6*spaa12^3*spbb12^3*spaa13*spbb14*spaa23*spbb34-1301/12*spaa12^3*spbb12^2*spaa13*spbb14^2*spaa34*spbb34-3335/12*spaa12^3*spbb12^3*spaa23^2*spbb24*spbb34+1841/6*spaa12^3*spbb12^2*spbb13*spaa23^2*spbb24^2+94*spaa12^3*spbb12^2*spbb14*spaa23*spbb24*spaa34*spbb34+754/3*spaa12^3*spbb12*spbb13*spbb14*spaa23*spbb24^2*spaa34+83/2*spaa12^3*spbb12*spbb14^2*spbb24*spaa34^2*spbb34+5/2*spaa12^3*spbb13*spbb14^2*spbb24^2*spaa34^2+345/2*spaa12^2*spbb12^2*spaa13^2*spbb14^2*spaa24*spbb34-4225/72*spaa12^2*spbb12*spaa13*spaa14^2*spbb14^4+407/12*spaa12^2*spbb12^3*spaa13*spaa23^2*spbb34^2-2191/12*spaa12^2*spbb12^2*spaa13*spbb14*spaa23*spaa34*spbb34^2+83/2*spaa12^2*spbb12*spaa13*spbb14^2*spaa34^2*spbb34^2-71/2*spaa12^2*spbb12^2*spaa23^3*spbb23*spbb24*spbb34+1073/12*spaa12^2*spbb12*spbb13*spaa23^3*spbb23*spbb24^2-377/2*spaa12^2*spbb12*spbb13*spaa23^2*spaa24*spbb24^3+845/12*spaa12^2*spbb12^2*spaa23^2*spbb24*spaa34*spbb34^2-9/4*spaa12^2*spbb12*spbb13*spaa23^2*spbb24^2*spaa34*spbb34-141/4*spaa12^2*spbb13^2*spaa23^2*spbb24^3*spaa34+77/6*spaa12^2*spbb13*spbb14*spaa23*spaa24*spbb24^3*spaa34+613/12*spaa12^2*spbb12*spbb14*spaa23*spbb24*spaa34^2*spbb34^2-212/3*spaa12^2*spbb13*spbb14*spaa23*spbb24^2*spaa34^2*spbb34-97/2*spaa12^2*spbb14^2*spbb24*spaa34^3*spbb34^2+100*spaa12*spbb12*spaa13^2*spaa14*spbb14^3*spaa24*spbb34+1831/12*spaa12*spbb12^2*spaa13^2*spbb14*spaa23*spaa24*spbb34^2+30*spaa12*spbb12^2*spaa13*spaa23^3*spbb23*spbb34^2+14*spaa12*spbb12^2*spaa13*spaa23^2*spaa34*spbb34^3+19/2*spaa12*spbb12*spaa13*spbb14*spaa23*spaa34^2*spbb34^3-77/2*spaa12*spaa13*spbb14^2*spaa34^3*spbb34^3+15*spaa12*spbb12*spaa23^4*spbb23^2*spbb24*spbb34+10*spaa12*spbb13*spaa23^4*spbb23^2*spbb24^2+217/2*spaa12*spbb12*spaa23^3*spbb23*spaa24*spbb24^2*spbb34+97/12*spaa12*spbb13*spaa23^3*spbb23*spaa24*spbb24^3-26*spaa12*spbb12*spaa23^3*spbb23*spbb24*spaa34*spbb34^2+50*spaa12*spbb13*spaa23^3*spbb23*spbb24^2*spaa34*spbb34-23/12*spaa12*spbb13*spaa23^2*spaa24^2*spbb24^4-87*spaa12*spbb12*spaa23^2*spbb24*spaa34^2*spbb34^3+86*spaa12*spbb13*spaa23^2*spbb24^2*spaa34^2*spbb34^2+46*spaa12*spbb14*spaa23*spbb24*spaa34^3*spbb34^3-25*spbb12*spaa13^3*spbb14^2*spaa24^2*spbb34^2+35*spbb12^2*spaa13^2*spaa23^2*spaa24*spbb34^3-25*spbb12*spaa13*spaa23^3*spbb23*spaa24*spbb24*spbb34^2-10*spbb12*spaa13*spaa23^3*spbb23*spaa34*spbb34^3-10*spbb12*spaa13*spaa23^2*spaa34^2*spbb34^4-10*spaa23^4*spbb23^2*spbb24*spaa34*spbb34^2-20*spaa23^3*spbb23*spbb24*spaa34^2*spbb34^3-10*spaa23^2*spbb24*spaa34^3*spbb34^4)/(spaa12*spaa13*spbb13*spbb14*spaa23*spbb23*spaa35*spbb45*spab4124)+
(spaa25*(-25*spbb12*spaa13*spaa14*spbb14*spbb34-40*spbb12*spaa13*spaa23*spbb23*spbb34-65*spbb12*spaa13*spaa24*spbb24*spbb34-5*spbb12*spaa13*spaa34*spbb34^2+40*spaa14^2*spbb14^2*spbb24+60*spaa14*spbb14*spbb24*spaa34*spbb34+20*spaa23^2*spbb23^2*spbb24-10*spaa23*spbb23*spaa24*spbb24^2+60*spaa23*spbb23*spbb24*spaa34*spbb34-30*spaa24^2*spbb24^3+40*spbb24*spaa34^2*spbb34^2))/(spaa12*spaa13*spbb13*spbb14*spbb23*spaa35)+
(-703/12*spaa12^2*spbb12^2*spbb14-1215/4*spaa12*spbb12*spaa14*spbb14^2+673/2*spaa12*spbb12^2*spaa23*spbb34-627/2*spaa12*spbb12*spbb14*spaa24*spbb24-1915/4*spaa12*spbb12*spbb14*spaa34*spbb34-659/6*spaa12*spbb14^2*spbb23*spaa34+119/4*spaa14^2*spbb14^3+475/12*spaa14*spbb14^2*spaa24*spbb24+287/2*spbb12*spaa23*spaa24*spbb24*spbb34+1087/12*spbb12*spaa23*spaa34*spbb34^2-937/12*spbb14*spaa24*spbb24*spaa34*spbb34-505/12*spbb14*spaa34^2*spbb34^2)/(spaa13*spbb13*spbb14*spaa23*spbb23)+
(spbb14*(-11011/24*spaa12^2*spbb12^2-4195/72*spaa12*spbb12*spaa14*spbb14-323/3*spaa12*spbb12*spaa23*spbb23-1343/9*spaa12*spbb12*spaa24*spbb24+1937/72*spbb12*spaa13*spaa24*spbb34+27/2*spaa14^2*spbb14^2+17*spaa14*spbb14*spaa24*spbb24+399/2*spaa23^2*spbb23^2-2801/72*spaa23*spbb23*spaa24*spbb24+7/2*spaa24^2*spbb24^2))/(spbb13*spaa23*spbb23*spaa35*spbb45)+
(+1939/12*spbb12*spbb34)/(spbb14*spbb23)+
(-22253/72*spaa12*spbb12+67/4*spaa13*spbb13+33*spaa14*spbb14+1469/12*spaa24*spbb24)/(spaa23*spbb23)+
(spbb24*(7303/12*spaa12*spbb12+301/6*spaa13*spbb13-9/4*spaa14*spbb14+1679/72*spaa24*spbb24))/(spbb23*spaa35*spbb45)+
(+428/3*spaa13*spbb14)/(spaa35*spbb45)+
(+22157/72),
(+30*spbb15*spbb24^2*spbb34*spbb35^2*spaa45^4*spbb45)/(spbb13*spbb23^2*spab4124^4)+
(-40*spbb15*spbb24*spbb34*spbb35*spaa45^3*spbb45)/(spbb13*spbb23*spab4124^3)+
(spbb15*spbb34*spaa45^2*(10*spaa12*spbb13*spbb25+10*spaa13*spbb13*spbb35+10*spaa15*spbb15*spbb35-10*spaa23*spbb23*spbb35))/(spbb13*spbb23*spaa24*spab4124^2)+
(+10*spbb15*spaa23*spbb24*spbb34*spbb35^2*spaa45^2)/(spbb13*spbb23*spaa24*spbb45*spab4124^2)+
(spbb15*spbb24*spbb34*spbb35^2*spaa45^2*(10*spaa12*spbb12+10*spaa13*spbb13-10*spaa14*spbb14))/(spbb13*spbb23^2*spaa24*spbb45*spab4124^2)+
(-2*spbb12*spaa25*spbb25^2*spbb34^2*spaa45^2)/(spbb13*spbb23^2*spaa35*spab5125^2)+
(+5/4*spbb12*spaa23*spbb24*spbb34*spaa45)/(spbb13*spbb23*spaa35^2*spbb45)+
(spbb12*spbb24*spbb34*spaa45*(-3/4*spaa12*spbb12-3/4*spaa13*spbb13-2*spaa14*spbb14))/(spbb13*spbb23^2*spaa35^2*spbb45)+
(spbb14*spbb24^2*spbb35^2*spaa45*(20*spaa12*spbb12+40*spaa14*spbb14+40*spaa24*spbb24))/(spbb13*spbb23^2*spaa35*spbb45^2*spab4124)+
(spaa45*(-30*spaa13*spbb13*spbb14*spbb35^2-10*spbb13^2*spaa14*spbb45^2-30*spbb14*spaa15*spbb15*spbb35^2-10*spbb13*spaa34*spbb34*spbb35*spbb45+10*spbb14*spaa34*spbb34*spbb35^2-10*spbb14*spaa35*spbb35^3))/(spbb13*spbb23*spaa24*spbb45*spab4124)+
(-20*spbb12*spbb14*spaa15*spbb35^3*spaa45)/(spbb13*spbb23^2*spaa24*spbb45*spab4124)+
(-2*spbb12*spaa25*spbb25*spbb34*spaa45)/(spbb13*spbb23*spaa35*spab5125)+
(spbb12*spbb25*spbb34*spbb35*spaa45*(2*spbb14*spaa15-6*spbb24*spaa25))/(spbb13*spbb23^2*spaa35*spbb45*spab5125)+
(spbb12*(-7/2*spaa12^2*spbb12*spbb24^2+127/12*spaa12*spaa13*spbb14*spbb23*spbb24-1*spaa12*spaa14*spbb14*spbb24^2-1*spaa12*spaa24*spbb24^3-5/12*spaa13^2*spbb14*spbb23*spbb34-103/12*spaa13*spaa14*spbb14*spbb24*spbb34+77/12*spaa13*spaa24*spbb24^2*spbb34+17/12*spaa13*spbb24*spaa34*spbb34^2+1*spaa14*spaa23*spbb24^2*spbb34))/(spaa13*spbb13*spbb23*spbb24*spaa35*spbb45)+
(-5/2*spaa12^2*spbb12^2*spaa23*spbb24^2)/(spaa13^2*spbb13*spbb14*spbb23*spaa35*spbb45)+
(spbb12*(113/12*spaa12*spbb24+5/12*spaa13*spbb34))/(spbb23*spaa35*spbb45)+
(-4*spbb12*spaa14*spbb24*spbb34)/(spbb23^2*spaa35*spbb45)+
(spbb34*(10*spaa14*spbb15-10*spaa24*spbb25))/(spbb23*spaa24*spbb45)+
(+10*spbb25*spbb34*spbb35*spaa45)/(spbb23^2*spaa24*spbb45)+
(-5/2*spaa12^2*spbb12^2*spaa24*spbb24^2)/(spaa13^2*spbb14^2*spbb23^2*spaa24)+
(spbb12^2*spbb34*(-10*spaa12*spbb24-15/2*spaa13*spbb34))/(spaa13*spbb14^2*spbb23^2)+
(+5*spbb12*spbb13*spbb34*spaa45*spbb45)/(spbb14^2*spbb23^2*spaa24)+
(-5*spbb13^2*spaa14*spbb24)/(spbb14*spbb23^2*spaa24)+
(+1*spaa12*spbb12*spbb24)/(spaa13*spbb14*spbb23)+
(-13/2*spbb12*spbb34)/(spbb14*spbb23)+
(-5*spbb13*spaa14)/(spbb23*spaa24)+
(-101/3),
(spbb35*(-90*spaa12^2*spbb13*spbb15*spbb23^3*spaa35^2-90*spaa12*spaa13^2*spbb13^3*spbb23^2*spaa35+60*spaa12*spaa13*spbb13^2*spaa15*spbb15*spbb23^2*spaa35-90*spaa12*spaa13*spbb13^2*spaa23*spbb23^3*spaa35-180*spaa12*spaa13*spbb13^2*spbb23^2*spaa35^2*spbb35+120*spaa12*spbb13*spaa15^2*spbb15^2*spbb23^2*spaa35+60*spaa12*spbb13*spaa15*spbb15*spaa23*spbb23^3*spaa35+90*spaa12*spaa15*spbb15^2*spbb23^3*spaa25*spaa35+240*spaa12*spbb13*spaa15*spbb15*spbb23^2*spaa35^2*spbb35-30*spaa12*spbb15*spbb23^3*spaa25^2*spbb25*spaa35-90*spaa12*spbb13*spbb23^2*spaa35^3*spbb35^2+90*spbb12*spaa13^2*spbb13^3*spaa15^2*spbb35+120*spbb12*spaa13*spbb13^2*spaa15^3*spbb15*spbb35+120*spbb12*spaa13*spbb13^2*spaa15^2*spaa23*spbb23*spbb35+30*spaa13*spbb13^2*spaa15^2*spbb15*spaa23*spbb23^2+120*spbb12*spaa13*spbb13^2*spaa15^2*spaa35*spbb35^2-60*spaa13*spbb13^2*spaa15^2*spbb15*spbb23*spaa35*spbb35-30*spaa13*spbb13^2*spaa15*spaa23^2*spbb23^3+60*spaa13*spbb13^2*spaa15*spaa23*spbb23^2*spaa35*spbb35+120*spbb12^2*spbb13*spaa15^3*spaa23*spbb35^2+180*spbb12*spbb13*spaa15^3*spbb15*spaa23*spbb23*spbb35+30*spbb13*spaa15^3*spbb15^2*spaa23*spbb23^2+30*spbb12^2*spaa15^3*spbb15*spaa25*spbb35^2+60*spbb12^2*spaa15^2*spaa23*spbb23*spaa25*spbb35^2+60*spbb12*spaa15^2*spbb15*spaa23*spbb23^2*spaa25*spbb35+30*spaa15^2*spbb15^2*spaa23*spbb23^3*spaa25+30*spbb12^2*spaa15^2*spaa25^2*spbb25*spbb35^2-30*spbb13*spaa15*spaa23^3*spbb23^4-60*spbb12*spaa15*spaa23^2*spbb23^3*spaa25*spbb35-30*spaa15*spbb15*spaa23^2*spbb23^4*spaa25-30*spbb12*spaa15*spaa23*spbb23^2*spaa25^2*spbb25*spbb35))/(spaa12*spbb13*spbb23^2*spab4124^3)+
(-8*spbb12^3*spaa15^2*spaa25*spbb35^3)/(spbb13*spbb23^2*spab5125^3)+
(spbb12^2*spaa14*spbb13*(-10*spaa12^2*spbb12*spbb24-20*spaa12*spbb12*spaa13*spbb34-10*spaa13*spaa23*spbb23*spbb34-10*spaa14*spaa23*spbb24*spbb34))/(spbb14*spbb23^2*spaa34*spab1251^2)+
(-190*spaa12^3*spbb12^5*spaa15*spaa45+120*spaa12^3*spbb12^4*spbb24*spaa45^2+360*spaa12^2*spbb12^5*spaa14*spaa15*spaa25-150*spaa12^2*spbb12^4*spaa14*spbb24*spaa25*spaa45-305*spaa12^2*spbb12^4*spaa15^2*spbb15*spaa45-10*spaa12^2*spbb12^4*spaa15*spaa25*spbb25*spaa45+40*spaa12^2*spbb12^3*spbb14*spaa15*spbb25*spaa45^2+90*spaa12^2*spbb12^3*spaa24*spbb24^2*spaa45^2+410*spaa12^2*spbb12^3*spbb24*spaa25*spbb25*spaa45^2+120*spaa12^2*spbb12^2*spbb14*spbb24*spbb25*spaa45^3+30*spaa12*spbb12^4*spaa14^2*spbb24*spaa25^2+150*spaa12*spbb12^4*spaa14*spaa15^2*spbb15*spaa25+300*spaa12*spbb12^4*spaa14*spaa15*spaa25^2*spbb25-210*spaa12*spbb12^3*spaa14*spaa24*spbb24^2*spaa25*spaa45-450*spaa12*spbb12^3*spaa14*spbb24*spaa25^2*spbb25*spaa45-130*spaa12*spbb12^3*spaa15^3*spbb15^2*spaa45-230*spaa12*spbb12^3*spaa15^2*spbb15*spaa25*spbb25*spaa45-150*spaa12*spbb12^2*spbb14*spaa15^2*spbb15*spbb25*spaa45^2+55*spaa12*spbb12^3*spaa15*spaa25^2*spbb25^2*spaa45+270*spaa12*spbb12^2*spbb14*spaa15*spaa25*spbb25^2*spaa45^2+200*spaa12*spbb12*spbb14^2*spaa15*spbb25^2*spaa45^3+120*spaa12*spbb12^2*spaa24^2*spbb24^3*spaa45^2+30*spaa12*spbb12^2*spaa24*spbb24^2*spaa25*spbb25*spaa45^2-120*spaa12*spbb12*spbb14*spaa24*spbb24^2*spbb25*spaa45^3-65*spaa12*spbb12^2*spbb24*spaa25^2*spbb25^2*spaa45^2-40*spaa12*spbb12*spbb14*spbb24*spaa25*spbb25^2*spaa45^3+30*spbb12^3*spaa14^2*spaa24*spbb24^2*spaa25^2+30*spbb12^3*spaa14^2*spbb24*spaa25^3*spbb25-30*spbb12^2*spaa14*spaa24^2*spbb24^3*spaa25*spaa45+30*spbb12^2*spaa14*spbb24*spaa25^3*spbb25^2*spaa45-15*spbb12^2*spaa15^4*spbb15^3*spaa45-100*spbb12^2*spaa15^3*spbb15^2*spaa25*spbb25*spaa45-70*spbb12*spbb14*spaa15^3*spbb15^2*spbb25*spaa45^2-150*spbb12^2*spaa15^2*spbb15*spaa25^2*spbb25^2*spaa45-160*spbb12*spbb14*spaa15^2*spbb15*spaa25*spbb25^2*spaa45^2-25*spbb14^2*spaa15^2*spbb15*spbb25^2*spaa45^3-65*spbb12^2*spaa15*spaa25^3*spbb25^3*spaa45-115*spbb12*spbb14*spaa15*spaa25^2*spbb25^3*spaa45^2-50*spbb14^2*spaa15*spaa25*spbb25^3*spaa45^3-30*spbb12*spaa24^2*spbb24^3*spaa25*spbb25*spaa45^2-30*spbb12*spaa24*spbb24^2*spaa25^2*spbb25^2*spaa45^2-25*spbb12*spbb24*spaa25^3*spbb25^3*spaa45^2-25*spbb14*spbb24*spaa25^2*spbb25^3*spaa45^3)/(spbb13*spbb23^2*spaa34*spaa35^2*spab4124^2)+
(spbb12^2*spaa15*spbb35^2*(11/3*spbb12*spaa15*spaa25-21/4*spbb13*spaa15*spaa35+27/4*spbb23*spaa25*spaa35))/(spbb13*spbb23^2*spaa35*spab5125^2)+
(spbb12^2*(15*spaa12^3*spbb12^2*spaa23*spbb23*spbb25+15*spaa12^3*spbb12^2*spbb25*spaa35*spbb35-20*spaa12^3*spbb12*spbb13*spbb25^2*spaa35+20*spaa12^2*spbb12^2*spaa13*spaa23*spbb23*spbb35-20*spaa12^2*spbb12^2*spaa13*spaa25*spbb25*spbb35+20*spaa12^2*spbb12^2*spaa13*spaa35*spbb35^2-10*spaa12^2*spbb12*spaa23^2*spbb23^2*spbb25-25*spaa12^2*spbb12*spaa23*spbb23*spaa25*spbb25^2-5*spaa12^2*spbb12*spaa23*spbb23*spbb25*spaa35*spbb35+10*spaa12^2*spbb13*spaa23*spbb23*spbb25^2*spaa35-10*spaa12^2*spbb12*spaa25^2*spbb25^3+20*spaa12^2*spbb13*spaa25*spbb25^3*spaa35+5*spaa12^2*spbb12*spbb25*spaa35^2*spbb35^2+20*spaa12^2*spbb13*spbb25^2*spaa35^2*spbb35-25*spaa12*spbb12^2*spaa13^2*spaa25*spbb35^2-10*spaa12*spbb12*spaa13*spaa23*spbb23*spaa25*spbb25*spbb35+5*spaa12*spbb12*spaa13*spaa25^2*spbb25^2*spbb35+10*spbb12*spaa13^2*spaa25^2*spbb25*spbb35^2))/(spaa13*spbb14*spbb15*spbb23^2*spaa25*spbb25*spaa34*spab1251)+
(spbb35*(41/4*spaa12^2*spaa13*spbb13^3*spbb24^2+41/4*spaa12^2*spbb13^2*spaa14*spbb14*spbb24^2+41/4*spaa12^2*spbb13^2*spaa23*spbb23*spbb24^2+41/4*spaa12^2*spbb13^2*spaa24*spbb24^3+57/4*spaa12*spaa13^2*spbb13^3*spbb24*spbb34+623/24*spaa12*spaa13*spbb13^2*spaa14*spbb14*spbb24*spbb34+457/24*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24*spbb34+131/4*spaa12*spaa13*spbb13^2*spaa24*spbb24^2*spbb34+281/24*spaa12*spbb13*spaa14^2*spbb14^2*spbb24*spbb34+329/24*spaa12*spbb13*spaa14*spbb14*spaa24*spbb24^2*spbb34+631/12*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34*spbb34^2+115/24*spaa12*spbb13*spaa23^2*spbb23^2*spbb24*spbb34+163/24*spaa12*spbb13*spaa23*spbb23*spaa24*spbb24^2*spbb34+2*spaa12*spbb13*spaa24^2*spbb24^3*spbb34+49/8*spaa13^3*spbb13^3*spbb34^2+109/4*spaa13^2*spbb13^2*spaa14*spbb14*spbb34^2+235/24*spaa13^2*spbb13^2*spaa23*spbb23*spbb34^2-129/8*spbb12*spaa13^2*spbb13*spaa24*spbb34^3+243/8*spaa13^2*spbb13^2*spaa24*spbb24*spbb34^2+11/2*spaa13*spbb13*spaa14^2*spbb14^2*spbb34^2+631/24*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34^3+11/2*spaa13*spbb13*spaa14*spbb14*spaa24*spbb24*spbb34^2+103/2*spaa13*spbb13*spaa14*spbb14*spaa34*spbb34^3+13/24*spaa13*spbb13*spaa23^2*spbb23^2*spbb34^2+235/24*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34^3+65/8*spbb12*spaa13*spaa24^2*spbb24*spbb34^3-125/8*spaa14^3*spbb14^3*spbb34^2-181/12*spaa14^2*spbb14^2*spaa24*spbb24*spbb34^2-75/4*spaa14^2*spbb14^2*spaa34*spbb34^3+13/24*spaa14*spbb14*spaa24^2*spbb24^2*spbb34^2+109/4*spaa14*spbb14*spaa24*spbb24*spaa34*spbb34^3-25/8*spaa23^3*spbb23^3*spbb34^2-25/8*spaa23^2*spbb23^2*spaa24*spbb24*spbb34^2))/(spaa12*spbb13*spbb23^2*spaa25*spbb45^2*spab5125)+
(+5*spaa15*spbb15^2*spbb23)/(spbb13*spaa25*spbb25^2)+
(spbb12*(5*spaa12^4*spbb12^3*spaa13*spbb13*spbb23*spbb35+5*spaa12^4*spbb12^2*spaa13*spbb13*spbb15*spbb23^2-150*spaa12^4*spbb12^4*spaa15*spbb35^2+5*spaa12^4*spbb12^3*spaa23*spbb23^2*spbb35+5*spaa12^4*spbb12^2*spbb15*spaa23*spbb23^3+10*spaa12^3*spbb12^2*spaa13^2*spbb13^2*spbb23*spbb35+10*spaa12^3*spbb12*spaa13^2*spbb13^2*spbb15*spbb23^2-1475/6*spaa12^3*spbb12^3*spaa13*spbb13*spaa15*spbb35^2+20*spaa12^3*spbb12^2*spaa13*spbb13*spaa23*spbb23^2*spbb35+20*spaa12^3*spbb12*spaa13*spbb13*spbb15*spaa23*spbb23^3-259/6*spaa12^3*spbb12^3*spaa15*spaa23*spbb23*spbb35^2-110*spaa12^3*spbb12^3*spaa15*spaa25*spbb25*spbb35^2+10*spaa12^3*spbb12^2*spaa23^2*spbb23^3*spbb35+10*spaa12^3*spbb12*spbb15*spaa23^2*spbb23^4+5*spaa12^2*spbb12*spaa13^3*spbb13^3*spbb23*spbb35+5*spaa12^2*spaa13^3*spbb13^3*spbb15*spbb23^2-125/6*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spaa15*spbb35^2+15*spaa12^2*spbb12*spaa13^2*spbb13^2*spaa23*spbb23^2*spbb35+15*spaa12^2*spaa13^2*spbb13^2*spbb15*spaa23*spbb23^3+36*spaa12^2*spbb12^2*spaa13*spbb13*spaa15*spaa23*spbb23*spbb35^2+15*spaa12^2*spbb12*spaa13*spbb13*spaa23^2*spbb23^3*spbb35+15*spaa12^2*spaa13*spbb13*spbb15*spaa23^2*spbb23^4-340/3*spaa12^2*spbb12^3*spaa15^2*spaa23*spbb35^3+701/6*spaa12^2*spbb12^2*spaa15*spaa23^2*spbb23^2*spbb35^2-30*spaa12^2*spbb12^2*spaa15*spaa23*spbb23*spaa25*spbb25*spbb35^2+5*spaa12^2*spbb12*spaa23^3*spbb23^4*spbb35+5*spaa12^2*spbb15*spaa23^3*spbb23^5+55*spaa12*spbb12*spaa13^3*spbb13^3*spaa15*spbb35^2+60*spaa12*spbb12*spaa13^2*spbb13^2*spaa15*spaa23*spbb23*spbb35^2-25*spaa12*spbb12^2*spaa13*spbb13*spaa15^2*spaa23*spbb35^3+15*spaa12*spbb12*spaa13*spbb13*spaa15*spaa23^2*spbb23^2*spbb35^2-55*spaa12*spbb12^2*spaa15^2*spaa23^2*spbb23*spbb35^3+10*spaa12*spbb12*spaa15*spaa23^3*spbb23^3*spbb35^2-20*spaa13^4*spbb13^4*spaa15*spbb35^2-60*spaa13^3*spbb13^3*spaa15*spaa23*spbb23*spbb35^2-20*spbb12*spaa13^2*spbb13^2*spaa15^2*spaa23*spbb35^3-60*spaa13^2*spbb13^2*spaa15*spaa23^2*spbb23^2*spbb35^2-40*spbb12*spaa13*spbb13*spaa15^2*spaa23^2*spbb23*spbb35^3-20*spaa13*spbb13*spaa15*spaa23^3*spbb23^3*spbb35^2-20*spbb12*spaa15^2*spaa23^3*spbb23^2*spbb35^3))/(spaa12*spbb13*spbb23^2*spaa34*spaa35^2*spbb35^2*spbb45*spab4124)+
(spbb24*(-25/8*spaa12^3*spbb12^3*spaa14*spbb14+135/8*spaa12^3*spbb12^3*spaa24*spbb24+59/4*spaa12^3*spbb12^2*spbb13*spbb24*spaa34-20/3*spaa12^2*spbb12^2*spaa14*spbb14*spaa24*spbb24+20*spaa12^2*spbb12^2*spaa23*spbb23*spaa24*spbb24+159/8*spaa12^2*spbb12*spbb13*spaa23*spbb23*spbb24*spaa34+40/3*spaa12^2*spbb12^2*spaa24^2*spbb24^2-635/24*spaa12^2*spbb12*spbb13*spaa24*spbb24^2*spaa34-757/24*spaa12^2*spbb13^2*spbb24^2*spaa34^2+631/24*spaa12*spbb12*spaa14^2*spbb14^2*spaa24*spbb24+41/8*spaa12*spbb13*spaa14^2*spbb14^2*spbb24*spaa34+653/12*spaa12*spbb12*spaa14*spbb14*spaa24^2*spbb24^2+217/8*spaa12*spbb13*spaa14*spbb14*spaa24*spbb24^2*spaa34+225/8*spaa12*spbb12*spaa24^3*spbb24^3+22*spaa12*spbb13*spaa24^2*spbb24^3*spaa34-25/8*spaa14^4*spbb14^4+491/24*spaa14^3*spbb14^3*spaa24*spbb24+1207/24*spaa14^2*spbb14^2*spaa24^2*spbb24^2+641/24*spaa14*spbb14*spaa24^3*spbb24^3))/(spaa13*spbb13*spbb23^2*spaa25*spaa34*spaa35*spbb45^2)+
(spbb12^2*(-10*spaa12^3*spbb12^2+50*spaa12^2*spbb12*spaa13*spbb13+20*spaa12^2*spbb12*spaa23*spbb23-45*spaa12^2*spbb12*spaa24*spbb24+40*spaa12*spaa13^2*spbb13^2+65*spaa12*spaa13*spbb13*spaa23*spbb23+10*spaa12*spbb12*spaa13*spaa24*spbb34+5*spaa12*spaa23^2*spbb23^2-10*spaa12*spaa23*spbb23*spaa24*spbb24-5*spaa12*spaa24^2*spbb24^2+35*spaa13^2*spbb13*spaa24*spbb34+15*spaa13*spaa23*spbb23*spaa24*spbb34-5*spaa13*spaa24^2*spbb24*spbb34))/(spaa13*spbb14*spbb15*spbb23^2*spaa25*spaa34)+
(515/12*spaa12^4*spbb12^4*spaa13*spbb23-20/3*spaa12^4*spbb12^4*spaa14*spbb24+595/12*spaa12^4*spbb12^3*spbb23*spbb24*spaa34-67/4*spaa12^3*spbb12^3*spaa13^2*spbb13*spbb23+25/8*spaa12^3*spbb12^4*spaa13*spaa14*spbb34+32/3*spaa12^3*spbb12^3*spaa13*spbb13*spaa14*spbb24+2185/24*spaa12^3*spbb12^3*spaa13*spaa23*spbb23^2-2185/24*spaa12^3*spbb12^2*spaa13*spbb13*spbb23*spbb24*spaa34-25/8*spaa12^3*spbb12^3*spaa14^2*spbb14*spbb24+173/6*spaa12^3*spbb12^2*spbb13*spaa14*spbb24^2*spaa34+1705/24*spaa12^3*spbb12^2*spaa23*spbb23^2*spbb24*spaa34-268/3*spaa12^3*spbb12*spbb13*spbb23*spbb24^2*spaa34^2-763/24*spaa12^2*spbb12^2*spaa13^3*spbb13^2*spbb23+197/24*spaa12^2*spbb12^3*spaa13^2*spbb13*spaa14*spbb34+443/24*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spaa14*spbb24-76/3*spaa12^2*spbb12^2*spaa13^2*spbb13*spaa23*spbb23^2-269/6*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb23*spbb24*spaa34+241/12*spaa12^2*spbb12^2*spaa13*spbb13*spaa14^2*spbb14*spbb24+2161/24*spaa12^2*spbb12*spaa13*spbb13^2*spaa14*spbb24^2*spaa34+385/8*spaa12^2*spbb12^2*spaa13*spaa23^2*spbb23^3-2281/24*spaa12^2*spbb12*spaa13*spbb13*spaa23*spbb23^2*spbb24*spaa34-733/24*spaa12^2*spaa13*spbb13^2*spbb23*spbb24^2*spaa34^2+631/24*spaa12^2*spbb12*spbb13*spaa14^2*spbb14*spbb24^2*spaa34+367/8*spaa12^2*spbb13^2*spaa14*spbb24^3*spaa34^2+225/8*spaa12^2*spbb12*spaa23^2*spbb23^3*spbb24*spaa34-1169/24*spaa12^2*spbb13*spaa23*spbb23^2*spbb24^2*spaa34^2-165/8*spaa12*spbb12*spaa13^4*spbb13^3*spbb23-241/24*spaa12*spbb12^2*spaa13^3*spbb13^2*spaa14*spbb34+22/3*spaa12*spbb12*spaa13^3*spbb13^3*spaa14*spbb24-283/12*spaa12*spbb12*spaa13^3*spbb13^2*spaa23*spbb23^2-93/8*spaa12*spaa13^3*spbb13^3*spbb23*spbb24*spaa34-133/6*spaa12*spbb12^2*spaa13^2*spbb13*spaa14^2*spbb14*spbb34+479/6*spaa12*spbb12*spaa13^2*spbb13^2*spaa14^2*spbb14*spbb24+151/24*spaa12*spaa13^2*spbb13^3*spaa14*spbb24^2*spaa34-641/24*spaa12*spbb12*spaa13^2*spbb13*spaa23^2*spbb23^3-283/12*spaa12*spaa13^2*spbb13^2*spaa23*spbb23^2*spbb24*spaa34+195/4*spaa12*spbb12*spaa13*spbb13*spaa14^3*spbb14^2*spbb24+373/8*spaa12*spaa13*spbb13^2*spaa14^2*spbb14*spbb24^2*spaa34-641/24*spaa12*spaa13*spbb13*spaa23^2*spbb23^3*spbb24*spaa34+307/12*spaa12*spbb13*spaa14^3*spbb14^2*spbb24^2*spaa34+49/8*spbb12*spaa13^4*spbb13^3*spaa14*spbb34-49/8*spaa13^4*spbb13^4*spaa14*spbb24-97/4*spbb12*spaa13^3*spbb13^2*spaa14^2*spbb14*spbb34+145/8*spaa13^3*spbb13^3*spaa14^2*spbb14*spbb24-109/4*spbb12*spaa13^2*spbb13*spaa14^3*spbb14^2*spbb34+103/2*spaa13^2*spbb13^2*spaa14^3*spbb14^2*spbb24+25/8*spbb12*spaa13*spaa14^4*spbb14^3*spbb34+193/8*spaa13*spbb13*spaa14^4*spbb14^3*spbb24-25/8*spaa14^5*spbb14^4*spbb24)/(spaa12*spaa13*spbb13*spbb23^2*spaa25*spbb25*spaa34*spaa35*spbb45)+
(spbb12^2*(-151/36*spaa12*spbb12*spaa13*spbb13-331/36*spaa12*spbb12*spaa14*spbb14+25*spaa12*spbb12*spaa23*spbb23-1*spaa13*spbb13*spaa14*spbb14-151/36*spaa13*spbb13*spaa23*spbb23-151/36*spbb12*spaa13*spaa24*spbb34-151/36*spaa14^2*spbb14^2))/(spbb13*spbb14*spbb23*spbb25*spaa34*spaa35)+
(5*spaa12^2*spbb12^3*spaa24-5*spaa12*spbb12^2*spaa13*spbb13*spaa24+5*spaa12*spbb12^2*spbb13*spaa14*spaa23-15*spbb12*spaa13^2*spbb13^2*spaa24+15*spbb12*spaa13*spbb13^2*spaa14*spaa23-15*spaa13*spbb13^2*spaa14*spbb14*spaa34-15*spbb13^2*spaa14*spaa23*spbb24*spaa34-15*spbb13*spaa14*spbb14*spaa34^2*spbb34-5*spbb13*spaa34^3*spbb34^2)/(spbb13*spaa34*spaa35*spbb35*spab4124)+
(183/2*spaa12^4*spbb12^5*spbb34+727/2*spaa12^4*spbb12^4*spbb13*spbb24+1073/2*spaa12^3*spbb12^4*spaa13*spbb13*spbb34-583/2*spaa12^3*spbb12^3*spaa13*spbb13^2*spbb24-395/3*spaa12^3*spbb12^4*spaa14*spbb14*spbb34+50*spaa12^3*spbb12^3*spbb13*spaa14*spbb14*spbb24-431/6*spaa12^3*spbb12^4*spaa23*spbb23*spbb34+2291/6*spaa12^3*spbb12^3*spbb13*spaa23*spbb23*spbb24+540*spaa12^3*spbb12^2*spbb13^2*spbb24^2*spaa34+730*spaa12^2*spbb12^3*spaa13^2*spbb13^2*spbb34-1260*spaa12^2*spbb12^2*spaa13^2*spbb13^3*spbb24+159*spaa12^2*spbb12^3*spaa13*spbb13*spaa14*spbb14*spbb34-160*spaa12^2*spbb12^2*spaa13*spbb13^2*spaa14*spbb14*spbb24+500*spaa12^2*spbb12^3*spaa13*spbb13*spaa23*spbb23*spbb34-1195*spaa12^2*spbb12^2*spaa13*spbb13^2*spaa23*spbb23*spbb24+703/2*spaa12^2*spbb12^4*spaa13*spaa24*spbb34^2-135*spaa12^2*spbb12*spaa13*spbb13^3*spbb24^2*spaa34+65*spaa12^2*spbb12^3*spaa14^2*spbb14^2*spbb34-5*spaa12^2*spbb12^2*spbb13*spaa14^2*spbb14^2*spbb24+5*spaa12^2*spbb12*spbb13^2*spaa14*spbb14*spbb24^2*spaa34-90*spaa12^2*spbb12^3*spaa23^2*spbb23^2*spbb34-105*spaa12^2*spbb12^2*spbb13*spaa23^2*spbb23^2*spbb24-70*spaa12^2*spbb12*spbb13^2*spaa23*spbb23*spbb24^2*spaa34+105*spaa12^2*spbb13^3*spbb24^3*spaa34^2+115*spaa12*spbb12^2*spaa13^3*spbb13^3*spbb34-435*spaa12*spbb12*spaa13^3*spbb13^4*spbb24-250*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa14*spbb14*spbb34+30*spaa12*spbb12*spaa13^2*spbb13^3*spaa14*spbb14*spbb24+115*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa23*spbb23*spbb34-775*spaa12*spbb12*spaa13^2*spbb13^3*spaa23*spbb23*spbb24-415/6*spaa12*spbb12^3*spaa13^2*spbb13*spaa24*spbb34^2-330*spaa12*spaa13^2*spbb13^4*spbb24^2*spaa34-5*spaa12*spbb12^2*spaa13*spbb13*spaa14^2*spbb14^2*spbb34-365/3*spaa12*spbb12^3*spaa13*spaa14*spbb14*spaa24*spbb34^2-30*spaa12*spaa13*spbb13^3*spaa14*spbb14*spbb24^2*spaa34-5*spaa12*spbb12^2*spaa13*spbb13*spaa23^2*spbb23^2*spbb34-385*spaa12*spbb12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb24+1039/6*spaa12*spbb12^3*spaa13*spaa23*spbb23*spaa24*spbb34^2-360*spaa12*spaa13*spbb13^3*spaa23*spbb23*spbb24^2*spaa34-5*spaa12*spbb12^2*spaa23^3*spbb23^3*spbb34-45*spaa12*spbb12*spbb13*spaa23^3*spbb23^3*spbb24-60*spaa12*spbb13^2*spaa23^2*spbb23^2*spbb24^2*spaa34-60*spbb12*spaa13^4*spbb13^4*spbb34+60*spaa13^4*spbb13^5*spbb24+30*spbb12*spaa13^3*spbb13^3*spaa14*spbb14*spbb34-150*spbb12*spaa13^3*spbb13^3*spaa23*spbb23*spbb34+150*spaa13^3*spbb13^4*spaa23*spbb23*spbb24+20*spbb12^2*spaa13^3*spbb13^2*spaa24*spbb34^2-120*spbb12*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spbb34+120*spaa13^2*spbb13^3*spaa23^2*spbb23^2*spbb24-40*spbb12^2*spaa13^2*spbb13*spaa23*spbb23*spaa24*spbb34^2+50*spbb12^3*spaa13^2*spaa24^2*spbb34^3-30*spbb12*spaa13*spbb13*spaa23^3*spbb23^3*spbb34+30*spaa13*spbb13^2*spaa23^3*spbb23^3*spbb24+30*spbb12^2*spaa13*spaa23^2*spbb23^2*spaa24*spbb34^2)/(spaa12*spbb13*spbb14*spbb23^2*spaa34*spaa35*spbb45*spab4124)+
(-30*spaa12^4*spbb12^4*spbb24-2447/3*spaa12^3*spbb12^4*spaa13*spbb34+80/3*spaa12^3*spbb12^3*spaa14*spbb14*spbb24-5*spaa12^3*spbb12^3*spaa24*spbb24^2-1615/24*spaa12^2*spbb12^3*spaa13*spaa14*spbb14*spbb34-1173/2*spaa12^2*spbb12^3*spaa13*spaa24*spbb24*spbb34-1319/6*spaa12^2*spbb12^3*spaa13*spaa34*spbb34^2+2747/24*spaa12^2*spbb12^2*spaa14^2*spbb14^2*spbb24+263/4*spaa12^2*spbb12^2*spaa14*spbb14*spaa24*spbb24^2-1550/3*spaa12*spbb12^3*spaa13^2*spaa24*spbb34^2+376/3*spaa12*spbb12^2*spaa13*spaa14^2*spbb14^2*spbb34-63/2*spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa24*spbb24*spbb34+8305/24*spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa34*spbb34^2-1535/6*spaa12*spbb12^2*spaa13*spaa24^2*spbb24^2*spbb34+1175/6*spaa12*spbb12^2*spaa13*spaa34^2*spbb34^3+92/3*spaa12*spbb12*spaa14^3*spbb14^3*spbb24+257/12*spaa12*spbb12*spaa14^2*spbb14^2*spaa24*spbb24^2-49/8*spaa12*spbb12*spaa14*spbb14*spaa24^2*spbb24^3+18*spbb12^2*spaa13^2*spaa14*spbb14*spaa24*spbb34^2-50*spbb12^2*spaa13^2*spaa24^2*spbb24*spbb34^2+10*spbb12^2*spaa13^2*spaa24*spaa34*spbb34^3-817/12*spbb12*spaa13*spaa14^3*spbb14^3*spbb34-185/6*spbb12*spaa13*spaa14^2*spbb14^2*spaa24*spbb24*spbb34-63/4*spbb12*spaa13*spaa14^2*spbb14^2*spaa34*spbb34^2-10*spbb12*spaa13*spaa14*spbb14*spaa24^2*spbb24^2*spbb34-335/8*spbb12*spaa13*spaa14*spbb14*spaa34^2*spbb34^3-20*spbb12*spaa13*spaa24^3*spbb24^3*spbb34-20*spbb12*spaa13*spaa34^3*spbb34^4-491/24*spaa14^4*spbb14^4*spbb24-1207/24*spaa14^3*spbb14^3*spaa24*spbb24^2-641/24*spaa14^2*spbb14^2*spaa24^2*spbb24^3)/(spaa12*spaa13*spbb13*spbb14*spbb23^2*spaa34*spaa35*spbb45)+
(-30*spaa13^3*spbb13^3*spbb14-191/8*spaa13^2*spbb13^2*spaa14*spbb14^2-90*spbb12*spaa13^2*spbb13^2*spaa23*spbb34+60*spaa13^2*spbb13^2*spbb14*spaa34*spbb34-97/4*spaa13*spbb13*spaa14^2*spbb14^3-30*spbb12*spaa13*spbb13*spaa14*spbb14*spaa23*spbb34-289/8*spaa13*spbb13*spaa14*spbb14^2*spaa34*spbb34-10*spbb12*spaa13*spbb13*spaa23*spaa34*spbb34^2-30*spaa13*spbb13*spbb14*spaa34^2*spbb34^2+55/6*spaa14^3*spbb14^4-465/8*spbb12*spaa14^2*spbb14^2*spaa23*spbb34+953/24*spaa14^2*spbb14^3*spaa24*spbb24+1855/12*spaa14^2*spbb14^3*spaa34*spbb34-60*spbb12^2*spaa14*spaa23^2*spbb34^2-42*spbb12*spaa14*spbb14*spaa23*spaa24*spbb24*spbb34-146/3*spbb12*spaa14*spbb14*spaa23*spaa34*spbb34^2+79/24*spaa14*spbb14^2*spaa24^2*spbb24^2+1093/12*spaa14*spbb14^2*spaa24*spbb24*spaa34*spbb34+191/3*spaa14*spbb14^2*spaa34^2*spbb34^2-20*spbb12*spaa23*spaa24^2*spbb24^2*spbb34+20*spbb12*spaa23*spaa24*spbb24*spaa34*spbb34^2-20*spbb12*spaa23*spaa34^2*spbb34^3-25/8*spbb14*spaa24^2*spbb24^2*spaa34*spbb34-25/8*spbb14*spaa24*spbb24*spaa34^2*spbb34^2)/(spaa12*spbb13*spbb14*spbb23*spaa34*spaa35*spbb45)+
(20*spaa12^2*spbb12^3*spbb45+175/8*spaa12^2*spbb12^2*spbb14*spbb25+1609/12*spaa12*spbb12*spaa14*spbb14^2*spbb25+2519/24*spaa12*spbb12*spbb14*spaa24*spbb24*spbb25+5*spaa12*spbb12^2*spaa25*spbb25*spbb45+461/6*spaa12*spbb12*spbb14*spaa25*spbb25^2+1169/24*spaa12*spbb14^2*spbb25^2*spaa45+929/12*spaa14^2*spbb14^3*spbb25+1169/24*spaa14*spbb14^2*spaa24*spbb24*spbb25)/(spaa13*spbb13*spbb14*spbb23*spaa34*spbb45)+
(spbb12*(529/6*spaa12^2*spbb12^2+3407/12*spaa12*spbb12*spaa14*spbb14+3507/4*spaa12*spbb12*spaa23*spbb23+28265/72*spaa12*spbb12*spaa24*spbb24-22853/72*spbb12*spaa13*spaa24*spbb34+549/8*spaa14^2*spbb14^2+2657/24*spaa14*spbb14*spaa24*spbb24+5945/24*spaa23^2*spbb23^2+18803/36*spaa23*spbb23*spaa24*spbb24+1249/24*spaa24^2*spbb24^2))/(spbb13*spbb23*spaa34*spaa35*spbb45)+
(spbb12*(653/2*spaa12*spbb12-3503/36*spaa13*spbb13+605/6*spaa23*spbb23+1190/3*spaa24*spbb24))/(spbb14*spbb23*spaa34)+
(50195/36*spaa12*spbb12^2*spaa13+41929/72*spbb12*spaa13^2*spbb13+3879/8*spbb12*spaa13*spaa24*spbb24+13247/72*spaa13*spbb13*spbb24*spaa34+253/72*spbb12*spaa14*spaa23*spbb24+1225/24*spaa24*spbb24^2*spaa34+223/8*spbb24*spaa34^2*spbb34)/(spbb23*spaa34*spaa35*spbb45)+
(+18407/36*spaa13*spbb15)/(spaa34*spbb45)+
(+36509/72*spaa13*spbb14)/(spaa35*spbb45)+
(-4163/24),
(spaa45^2*spbb34*spaa14*spbb24*spbb35*spbb45*(5*spbb13*spaa34*spbb34+5*spbb14*spbb35*spaa45))/(spaa12*spbb13*spbb23^2*spab4124^3)+
(-5/3*spbb12^2*spaa14^2*spaa15^2*spbb15*spbb45)/(spaa13*spbb23^2*spaa34*spab1251^2)+
(-5/3*spaa12^2*spbb12^4*spbb13*spaa15^2-55/3*spaa12^2*spbb12^4*spaa15*spbb23*spaa25+5*spaa12*spbb12^3*spaa13*spbb23^2*spaa25^2+25/6*spaa12*spbb12^3*spbb13*spaa15^3*spbb15-65/6*spaa12*spbb12^3*spbb13*spaa15^2*spaa23*spbb23+45/2*spaa12*spbb12^3*spbb13*spaa15^2*spaa25*spbb25-20/3*spaa12*spbb12^3*spaa15^2*spbb15*spbb23*spaa25-80/3*spaa12*spbb12^3*spaa15*spaa23*spbb23^2*spaa25-25/6*spaa12*spbb12^3*spaa15*spbb23*spaa25^2*spbb25-5/2*spbb12^2*spaa13*spaa15*spbb15*spbb23^2*spaa25^2+5*spbb12^2*spaa13*spaa23*spbb23^3*spaa25^2+5/6*spbb12^2*spaa13*spbb23^2*spaa25^3*spbb25-5/6*spbb12*spaa13*spbb15*spbb23^3*spaa25^2*spaa35+5/2*spbb12^2*spbb13*spaa15^4*spbb15^2+15/2*spbb12^2*spbb13^2*spaa15^3*spaa23*spbb25-5/2*spbb12^2*spbb13*spaa15^3*spbb15*spaa23*spbb23+10*spbb12^2*spbb13*spaa15^3*spbb15*spaa25*spbb25-20/3*spbb12*spbb13^2*spaa15^3*spbb15*spbb25*spaa35-5*spbb12^2*spbb13*spaa15^2*spaa23^2*spbb23^2+15/2*spbb12^2*spbb13*spaa15^2*spaa23*spbb23*spaa25*spbb25-5*spbb12^2*spaa15^2*spbb15*spaa23*spbb23^2*spaa25+5/6*spbb12*spbb13^2*spaa15^2*spaa23*spbb23*spbb25*spaa35+15/2*spbb12^2*spbb13*spaa15^2*spaa25^2*spbb25^2-25/2*spbb12*spbb13^2*spaa15^2*spaa25*spbb25^2*spaa35+25/6*spbb13^3*spaa15^2*spbb25^2*spaa35^2-10*spbb12^2*spaa15*spaa23^2*spbb23^3*spaa25-35/6*spbb12^2*spaa15*spaa23*spbb23^2*spaa25^2*spbb25+5/3*spbb12*spbb13*spaa15*spaa23*spbb23^2*spaa25*spbb25*spaa35-35/6*spbb12*spbb13*spaa15*spbb23*spaa25^2*spbb25^2*spaa35+25/3*spbb13^2*spaa15*spbb23*spaa25*spbb25^2*spaa35^2+25/6*spbb13*spbb23^2*spaa25^2*spbb25^2*spaa35^2)/(spbb13*spbb23^2*spaa35^2*spab4124^2)+
(spbb35^3*spaa35*spaa15*spbb34*spbb25*(5/9*spbb13*spaa35+5/9*spbb14*spaa45))/(spaa12*spbb13*spbb23^2*spbb45*spab5125^2)+
(spbb12^2*spaa14*spaa15*(5/6*spaa12^2*spbb12*spaa23*spbb23*spbb25-5/3*spaa12^2*spbb12*spaa25*spbb25^2+5/6*spaa12^2*spbb12*spbb25*spaa35*spbb35-5/3*spaa12^2*spbb13*spbb25^2*spaa35-10/3*spaa12*spbb12*spaa13*spaa25*spbb25*spbb35-5/6*spaa12*spaa23*spbb23*spaa25*spbb25^2+5/6*spaa12*spaa23*spbb23*spbb25*spaa35*spbb35-5/6*spaa12*spaa25^2*spbb25^3+5/6*spaa12*spbb25*spaa35^2*spbb35^2-5/6*spbb12*spaa13^2*spaa25*spbb35^2))/(spaa13^2*spbb13*spbb23^2*spaa25*spbb25*spaa34*spab1251)+
(spbb35*(235/72*spaa12^2*spaa13*spbb13^3*spbb24^2*spaa34+221/72*spaa12^2*spbb13^2*spaa14*spbb14*spbb24^2*spaa34+325/72*spaa12^2*spbb13^2*spaa23*spbb23*spbb24^2*spaa34-25/72*spaa12^2*spbb13^2*spaa24*spbb24^3*spaa34-161/72*spaa12*spaa13^3*spbb13^4*spbb24-47/36*spaa12*spaa13^2*spbb13^3*spaa14*spbb14*spbb24-71/24*spaa12*spaa13^2*spbb13^3*spaa23*spbb23*spbb24-91/16*spaa12*spaa13^2*spbb13^3*spaa24*spbb24^2+4/3*spaa12*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb24+9/4*spaa12*spaa13*spbb13^2*spaa14*spbb14*spaa24*spbb24^2+38/9*spaa12*spaa13*spbb13^2*spaa14*spbb14*spbb24*spaa34*spbb34-127/72*spaa12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb24-445/72*spaa12*spaa13*spbb13^2*spaa23*spbb23*spaa24*spbb24^2+1/24*spaa12*spaa13*spbb13^2*spaa24^2*spbb24^3+29/72*spaa12*spbb13*spaa14^3*spbb14^3*spbb24+239/48*spaa12*spbb13*spaa14^2*spbb14^2*spaa24*spbb24^2+17/3*spaa12*spbb13*spaa14^2*spbb14^2*spbb24*spaa34*spbb34+107/24*spaa12*spbb13*spaa14*spbb14*spaa24^2*spbb24^3+485/36*spaa12*spbb13*spaa14*spbb14*spaa24*spbb24^2*spaa34*spbb34+227/36*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34^2*spbb34^2-25/24*spaa12*spbb13*spaa23^3*spbb23^3*spbb24-259/144*spaa12*spbb13*spaa23^2*spbb23^2*spaa24*spbb24^2-7/8*spaa12*spbb13*spaa23*spbb23*spaa24^2*spbb24^3-17/144*spaa12*spbb13*spaa24^3*spbb24^4-7/9*spaa13^4*spbb13^4*spbb34-46/9*spaa13^3*spbb13^3*spaa14*spbb14*spbb34-3/4*spaa13^3*spbb13^3*spaa23*spbb23*spbb34+175/72*spbb12*spaa13^3*spbb13^2*spaa24*spbb34^2-46/9*spaa13^3*spbb13^3*spaa24*spbb24*spbb34-5/3*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spbb34-373/72*spbb12*spaa13^2*spbb13*spaa14*spbb14*spaa24*spbb34^2-5/3*spaa13^2*spbb13^2*spaa14*spbb14*spaa24*spbb24*spbb34-323/36*spaa13^2*spbb13^2*spaa14*spbb14*spaa34*spbb34^2+5/6*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spbb34-25/8*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa24*spbb34^2+49/36*spbb12^2*spaa13^2*spaa24^2*spbb34^3-215/72*spbb12*spaa13^2*spbb13*spaa24^2*spbb24*spbb34^2+8/3*spaa13*spbb13*spaa14^3*spbb14^3*spbb34-23/36*spbb12*spaa13*spaa14^2*spbb14^2*spaa24*spbb34^2+8/3*spaa13*spbb13*spaa14^2*spbb14^2*spaa24*spbb24*spbb34+125/36*spaa13*spbb13*spaa14^2*spbb14^2*spaa34*spbb34^2-17/12*spbb12*spaa13*spaa14*spbb14*spaa24^2*spbb24*spbb34^2-13/12*spbb12*spaa13*spaa14*spbb14*spaa24*spaa34*spbb34^3+29/36*spaa13*spbb13*spaa23^3*spbb23^3*spbb34-4/9*spbb12*spaa13*spaa23^2*spbb23^2*spaa24*spbb34^2-5/4*spbb12*spaa13*spaa23*spbb23*spaa24^2*spbb24*spbb34^2-1/36*spaa14^3*spbb14^3*spaa24*spbb24*spbb34-5/6*spaa14^2*spbb14^2*spaa24^2*spbb24^2*spbb34-1/36*spaa14^2*spbb14^2*spaa24*spbb24*spaa34*spbb34^2-29/36*spaa14*spbb14*spaa24^3*spbb24^3*spbb34-19/12*spaa14*spbb14*spaa24^2*spbb24^2*spaa34*spbb34^2))/(spaa12*spbb13*spbb23^2*spaa25*spaa34*spbb45^2*spab5125)+
(spaa12^2*spbb12^2*(5/6*spaa12*spbb12*spbb13*spbb14*spaa15-5/6*spaa12*spbb12^2*spaa25*spbb34+5/2*spaa12*spbb12*spbb13*spbb24*spaa25+5/2*spaa12*spbb13^2*spbb24*spaa35-5/6*spbb13*spbb14*spaa15^2*spbb15-5/3*spbb13*spaa15*spbb15*spbb24*spaa25+5/6*spbb12*spbb23*spaa25^2*spbb45))/(spaa13^2*spbb13^2*spbb14*spaa23*spbb23^2*spaa25)+
(spbb12*(5/6*spaa12^3*spbb12^2*spbb24+5/6*spaa12^2*spbb12^2*spaa13*spbb34+5/6*spaa12^2*spbb12*spaa23*spbb23*spbb24-5/2*spaa12*spbb12*spaa13*spaa24*spbb24*spbb34-5/6*spaa12*spbb12*spaa13*spaa34*spbb34^2-5/3*spbb12*spaa13^2*spaa24*spbb34^2-5/6*spaa13*spaa23*spbb23*spaa24*spbb24*spbb34+5/6*spaa13*spaa23*spbb23*spaa34*spbb34^2-5/6*spaa13*spaa24^2*spbb24^2*spbb34+5/6*spaa13*spaa34^2*spbb34^3))/(spaa13*spaa14*spbb14^2*spaa23*spbb23^2)+
(-5/6*spbb14*spbb23*spaa34*spbb34)/(spbb13*spaa24*spbb24^2)+
(spbb12*spbb15*(-5/6*spaa12*spbb23+5/6*spaa14*spbb34))/(spbb13*spaa25*spbb25^2)+
(-11/4*spaa23^4*spbb23^5*spbb34*spbb35-211/18*spaa23^3*spbb23^5*spaa24*spbb34*spbb45+517/12*spaa23^3*spbb23^4*spaa24*spbb25*spbb34^2-47/18*spaa23^3*spbb23^5*spaa25*spbb35*spbb45+11*spaa23^3*spbb23^4*spaa25*spbb25*spbb34*spbb35-97/18*spaa23^3*spbb23^4*spaa34*spbb34^2*spbb35-955/36*spaa23^3*spbb23^3*spbb25*spbb34^2*spbb35*spaa45-77/6*spaa23^2*spbb23^4*spaa24^2*spbb24*spbb34*spbb45+1427/18*spaa23^2*spbb23^3*spaa24^2*spbb24*spbb25*spbb34^2-41/3*spaa23^2*spbb23^5*spaa24*spaa25*spbb45^2+73/6*spaa23^2*spbb23^4*spaa24*spaa25*spbb25*spbb34*spbb45+2221/12*spaa23^2*spbb23^3*spaa24*spaa25*spbb25^2*spbb34^2-259/18*spaa23^2*spbb23^4*spaa24*spaa34*spbb34^2*spbb45+1735/36*spaa23^2*spbb23^3*spaa24*spbb25*spaa34*spbb34^3-737/4*spaa23^2*spbb23^2*spaa24*spbb25^2*spbb34^3*spaa45-17/6*spaa23^2*spbb23^4*spaa25^2*spbb25*spbb35*spbb45+99/2*spaa23^2*spbb23^3*spaa25^2*spbb25^2*spbb34*spbb35-341/4*spaa23^2*spbb23^2*spaa25*spbb25^2*spbb34^2*spbb35*spaa45-305/36*spaa23^2*spbb23^3*spaa34^2*spbb34^3*spbb35-55/12*spaa23^2*spbb23^2*spbb25*spaa34*spbb34^3*spbb35*spaa45+365/12*spaa23^2*spbb23*spbb25^2*spbb34^3*spbb35*spaa45^2-3/2*spaa23*spbb23^3*spaa24^3*spbb24^2*spbb34*spbb45+39*spaa23*spbb23^2*spaa24^3*spbb24^2*spbb25*spbb34^2-39/2*spaa23*spbb23^4*spaa24^2*spbb24*spaa25*spbb45^2+65/6*spaa23*spbb23^3*spaa24^2*spbb24*spaa25*spbb25*spbb34*spbb45+389/2*spaa23*spbb23^2*spaa24^2*spbb24*spaa25*spbb25^2*spbb34^2-61/9*spaa23*spbb23^3*spaa24^2*spbb24*spaa34*spbb34^2*spbb45+39*spaa23*spbb23^2*spaa24^2*spbb24*spbb25*spaa34*spbb34^3-2765/36*spaa23*spbb23*spaa24^2*spbb24*spbb25^2*spbb34^3*spaa45-52/3*spaa23*spbb23^4*spaa24*spaa25^2*spbb25*spbb45^2+139/2*spaa23*spbb23^3*spaa24*spaa25^2*spbb25^2*spbb34*spbb45+8155/36*spaa23*spbb23^2*spaa24*spaa25^2*spbb25^3*spbb34^2-1873/12*spaa23*spbb23*spaa24*spaa25*spbb25^3*spbb34^3*spaa45-130/9*spaa23*spbb23^3*spaa24*spaa34^2*spbb34^3*spbb45-25/2*spaa23*spbb23^2*spaa24*spbb25*spaa34^2*spbb34^4-115/6*spaa23*spbb23*spaa24*spbb25^2*spaa34*spbb34^4*spaa45+155/9*spaa23*spaa24*spbb25^3*spbb34^4*spaa45^2+13/6*spaa23*spbb23^3*spaa25^3*spbb25^2*spbb35*spbb45+55*spaa23*spbb23^2*spaa25^3*spbb25^3*spbb34*spbb35-2497/36*spaa23*spbb23*spaa25^2*spbb25^3*spbb34^2*spbb35*spaa45+625/36*spaa23*spaa25*spbb25^3*spbb34^3*spbb35*spaa45^2-55/6*spaa23*spbb23^2*spaa34^3*spbb34^4*spbb35+35/3*spaa23*spbb23*spbb25*spaa34^2*spbb34^4*spbb35*spaa45-5/2*spaa23*spbb25^2*spaa34*spbb34^4*spbb35*spaa45^2+85/36*spbb23^2*spaa24^4*spbb24^3*spbb34*spbb45+50/9*spbb23*spaa24^4*spbb24^3*spbb25*spbb34^2-76/9*spbb23^3*spaa24^3*spbb24^2*spaa25*spbb45^2+127/18*spbb23^2*spaa24^3*spbb24^2*spaa25*spbb25*spbb34*spbb45+370/9*spbb23*spaa24^3*spbb24^2*spaa25*spbb25^2*spbb34^2+20/9*spbb23^2*spaa24^3*spbb24^2*spaa34*spbb34^2*spbb45+55/9*spbb23*spaa24^3*spbb24^2*spbb25*spaa34*spbb34^3-85/36*spaa24^3*spbb24^2*spbb25^2*spbb34^3*spaa45-29/2*spbb23^3*spaa24^2*spbb24*spaa25^2*spbb25*spbb45^2+86/3*spbb23^2*spaa24^2*spbb24*spaa25^2*spbb25^2*spbb34*spbb45+605/6*spbb23*spaa24^2*spbb24*spaa25^2*spbb25^3*spbb34^2-83/4*spaa24^2*spbb24*spaa25*spbb25^3*spbb34^3*spaa45-215/36*spbb23^2*spaa24^2*spbb24*spaa34^2*spbb34^3*spbb45-100/9*spbb23*spaa24^2*spbb24*spbb25*spaa34^2*spbb34^4+5/36*spaa24^2*spbb24*spbb25^2*spaa34*spbb34^4*spaa45-11/3*spbb23^3*spaa24*spaa25^3*spbb25^2*spbb45^2+821/18*spbb23^2*spaa24*spaa25^3*spbb25^3*spbb34*spbb45+3043/36*spbb23*spaa24*spaa25^3*spbb25^4*spbb34^2-413/12*spaa24*spaa25^2*spbb25^4*spbb34^3*spaa45-55/6*spbb23^2*spaa24*spaa34^3*spbb34^4*spbb45-15*spbb23*spaa24*spbb25*spaa34^3*spbb34^5+35/6*spaa24*spbb25^2*spaa34^2*spbb34^5*spaa45+43/18*spbb23^2*spaa25^4*spbb25^3*spbb35*spbb45+77/4*spbb23*spaa25^4*spbb25^4*spbb34*spbb35-577/36*spaa25^3*spbb25^4*spbb34^2*spbb35*spaa45-10/3*spbb23*spaa34^4*spbb34^5*spbb35+10/3*spbb25*spaa34^3*spbb34^5*spbb35*spaa45)/(spaa12*spbb13*spbb23^2*spaa35^2*spbb35^2*spbb45*spab4124)+
(spbb34*spbb25*(-335/72*spaa23^3*spbb23^3*spaa25+335/72*spaa23^3*spbb23^2*spbb34*spaa45+7/2*spaa23^2*spbb23^2*spaa24*spbb24*spaa25-587/72*spaa23^2*spbb23*spaa24*spbb24*spbb34*spaa45-1439/144*spaa23^2*spbb23^2*spaa25^2*spbb25-101/24*spaa23^2*spbb23^2*spaa25*spaa35*spbb35+823/72*spaa23^2*spbb23*spaa25*spbb25*spbb34*spaa45+367/72*spaa23^2*spbb23*spbb34*spaa35*spbb35*spaa45-1309/144*spaa23^2*spbb25*spbb34^2*spaa45^2+101/18*spaa23*spbb23*spaa24^2*spbb24^2*spaa25+61/24*spaa23*spaa24^2*spbb24^2*spbb34*spaa45-47/36*spaa23*spbb23*spaa24*spbb24*spaa25^2*spbb25+245/24*spaa23*spaa24*spbb24*spaa25*spbb25*spbb34*spaa45-979/144*spaa23*spbb23*spaa25^3*spbb25^2-325/48*spaa23*spbb23*spaa25^2*spbb25*spaa35*spbb35+1087/144*spaa23*spaa25^2*spbb25^2*spbb34*spaa45-101/72*spaa23*spbb23*spaa25*spaa35^2*spbb35^2+149/48*spaa23*spaa25*spbb25*spbb34*spaa35*spbb35*spaa45+133/72*spaa23*spbb34*spaa35^2*spbb35^2*spaa45-61/24*spaa24^3*spbb24^3*spaa25-959/144*spaa24^2*spbb24^2*spaa25^2*spbb25-803/144*spaa24*spbb24*spaa25^3*spbb25^2-35/24*spaa25^4*spbb25^3-7/9*spaa25^3*spbb25^2*spaa35*spbb35-7/9*spaa25^2*spbb25*spaa35^2*spbb35^2))/(spaa12*spbb13*spbb23^2*spaa25*spaa34*spaa35*spbb45^2)+
(spbb13^2*(-5/3*spaa13*spbb23-5/3*spaa14*spbb24))/(spbb15*spbb23^2*spaa25)+
(-5/6*spaa12*spbb12^2*spbb34-5/6*spaa12*spbb12*spbb13*spbb24-5/6*spbb12*spaa13*spbb13*spbb34-5/6*spaa13*spbb13^2*spbb24-5/6*spbb12*spaa14*spbb14*spbb34-5/6*spbb13*spaa14*spbb14*spbb24-5/6*spbb12*spaa23*spbb23*spbb34-5/6*spbb13*spaa23*spbb23*spbb24)/(spbb14*spbb23*spaa24*spbb24)+
(spaa12*spbb12*(-5/6*spaa12^2*spbb12^2+5/3*spaa12*spbb12*spaa13*spbb13-5/6*spaa12*spbb12*spaa23*spbb23+5/3*spaa12*spbb13*spbb24*spaa34+5/3*spaa13^2*spbb13^2+5/3*spaa13*spbb13*spaa23*spbb23))/(spaa13*spbb13*spaa14*spbb14*spaa23*spbb23)+
(-187/216*spbb12*spbb34)/(spbb13*spbb24)+
(10/3*spaa12^4*spbb12^4*spaa13*spbb23-5/3*spaa12^4*spbb12^4*spaa14*spbb24+5*spaa12^4*spbb12^3*spbb23*spbb24*spaa34+461/144*spaa12^3*spbb12^3*spaa13^2*spbb13*spbb23-67/12*spaa12^3*spbb12^3*spaa13*spbb13*spaa14*spbb24+10/3*spaa12^3*spbb12^3*spaa13*spaa23*spbb23^2+905/144*spaa12^3*spbb12^2*spaa13*spbb13*spbb23*spbb24*spaa34-5/2*spaa12^3*spbb12^2*spbb13*spaa14*spbb24^2*spaa34+10/3*spaa12^3*spbb12^2*spaa23*spbb23^2*spbb24*spaa34-2141/144*spaa12^2*spbb12^2*spaa13^3*spbb13^2*spbb23-127/72*spaa12^2*spbb12^3*spaa13^2*spbb13*spaa14*spbb34-103/144*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spaa14*spbb24+43/48*spaa12^2*spbb12^2*spaa13^2*spbb13*spaa23*spbb23^2-2033/72*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb23*spbb24*spaa34+31/72*spaa12^2*spbb12^2*spaa13*spbb13*spaa14^2*spbb14*spbb24+7/16*spaa12^2*spbb12*spaa13*spbb13^2*spaa14*spbb24^2*spaa34+25/16*spaa12^2*spbb12*spaa13*spbb13*spaa23*spbb23^2*spbb24*spaa34-2345/144*spaa12^2*spaa13*spbb13^2*spbb23*spbb24^2*spaa34^2-139/36*spaa12*spbb12*spaa13^4*spbb13^3*spbb23-221/72*spaa12*spbb12^2*spaa13^3*spbb13^2*spaa14*spbb34+31/18*spaa12*spbb12*spaa13^3*spbb13^3*spaa14*spbb24-47/8*spaa12*spbb12*spaa13^3*spbb13^2*spaa23*spbb23^2-85/36*spaa12*spaa13^3*spbb13^3*spbb23*spbb24*spaa34-149/72*spaa12*spbb12^2*spaa13^2*spbb13*spaa14^2*spbb14*spbb34+59/6*spaa12*spbb12*spaa13^2*spbb13^2*spaa14^2*spbb14*spbb24+11/72*spaa12*spaa13^2*spbb13^3*spaa14*spbb24^2*spaa34+29/72*spaa12*spbb12*spaa13^2*spbb13*spaa23^2*spbb23^3-47/8*spaa12*spaa13^2*spbb13^2*spaa23*spbb23^2*spbb24*spaa34+101/72*spaa12*spbb12*spaa13*spbb13*spaa14^3*spbb14^2*spbb24+193/36*spaa12*spaa13*spbb13^2*spaa14^2*spbb14*spbb24^2*spaa34+29/72*spaa12*spaa13*spbb13*spaa23^2*spbb23^3*spbb24*spaa34+7/9*spbb12*spaa13^4*spbb13^3*spaa14*spbb34-7/9*spaa13^4*spbb13^4*spaa14*spbb24-167/36*spbb12*spaa13^3*spbb13^2*spaa14^2*spbb14*spbb34+139/36*spaa13^3*spbb13^3*spaa14^2*spbb14*spbb24+29/36*spbb12*spaa13^2*spbb13*spaa14^3*spbb14^2*spbb34+23/6*spaa13^2*spbb13^2*spaa14^3*spbb14^2*spbb24-29/36*spaa13*spbb13*spaa14^4*spbb14^3*spbb24)/(spaa12*spaa13*spbb13*spbb23^2*spaa25*spbb25*spaa34*spaa35*spbb45)+
(-221/36*spaa13^4*spbb13^4*spbb23+65/12*spbb12*spaa13^3*spbb13^3*spaa14*spbb34-53/12*spaa13^3*spbb13^3*spaa23*spbb23^2-607/24*spaa13^3*spbb13^3*spbb23*spaa34*spbb34-971/72*spbb12*spaa13^2*spbb13^2*spaa14*spaa23*spbb23*spbb34+415/24*spbb12*spaa13^2*spbb13^2*spaa14*spaa34*spbb34^2+121/36*spaa13^2*spbb13^2*spaa23^2*spbb23^3-391/72*spaa13^2*spbb13^2*spaa23*spbb23^2*spaa34*spbb34-835/24*spaa13^2*spbb13^2*spbb23*spaa34^2*spbb34^2+223/12*spbb12^2*spaa13*spbb13*spaa14^2*spaa23*spbb34^2+15/2*spbb12*spaa13*spbb13*spaa14*spaa23^2*spbb23^2*spbb34-1481/24*spbb12*spaa13*spbb13*spaa14*spaa23*spbb23*spaa34*spbb34^2+109/9*spbb12*spaa13*spbb13*spaa14*spaa34^2*spbb34^3+59/36*spaa13*spbb13*spaa23^3*spbb23^4-989/72*spaa13*spbb13*spaa23^2*spbb23^3*spaa34*spbb34+1879/72*spaa13*spbb13*spaa23*spbb23^2*spaa34^2*spbb34^2-955/72*spaa13*spbb13*spbb23*spaa34^3*spbb34^3-329/24*spbb12^2*spaa14^2*spaa23^2*spbb23*spbb34^2+11/16*spbb12^2*spaa14^2*spaa23*spaa24*spbb24*spbb34^2+423/16*spbb12^2*spaa14^2*spaa23*spaa34*spbb34^3+1453/72*spbb12*spaa14*spaa23^3*spbb23^3*spbb34+49/9*spbb12*spaa14*spaa23^2*spbb23^2*spaa24*spbb24*spbb34+5693/144*spbb12*spaa14*spaa23^2*spbb23^2*spaa34*spbb34^2-29/36*spbb12*spaa14*spaa23*spbb23*spaa24^2*spbb24^2*spbb34-29/3*spbb12*spaa14*spaa23*spbb23*spaa24*spbb24*spaa34*spbb34^2-2867/48*spbb12*spaa14*spaa23*spbb23*spaa34^2*spbb34^3+79/144*spbb12*spaa14*spaa24^2*spbb24^2*spaa34*spbb34^2-21/16*spbb12*spaa14*spaa24*spbb24*spaa34^2*spbb34^3-103/72*spbb12*spaa14*spaa34^3*spbb34^4+2147/72*spaa23^3*spbb23^4*spaa34*spbb34+351/4*spaa23^2*spbb23^3*spaa24*spbb24*spaa34*spbb34-310/9*spaa23^2*spbb23^3*spaa34^2*spbb34^2+145/3*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa34*spbb34-1475/144*spaa23*spbb23^2*spaa24*spbb24*spaa34^2*spbb34^2+323/18*spaa23*spbb23^2*spaa34^3*spbb34^3+191/36*spbb23*spaa24^3*spbb24^3*spaa34*spbb34-1331/72*spbb23*spaa24^2*spbb24^2*spaa34^2*spbb34^2-2201/144*spbb23*spaa24*spbb24*spaa34^3*spbb34^3-21/8*spbb23*spaa34^4*spbb34^4)/(spaa12*spbb13*spbb23^2*spaa34*spaa35*spbb45*spab4124)+
(spaa12*spbb13*(2125/18*spaa12*spbb12*spbb25+802/9*spaa13*spbb15*spbb23+847/9*spaa15*spbb15*spbb25+2951/36*spaa25*spbb25^2))/(spaa35*spbb35^2*spab4124)+
(-5/6*spaa12^2*spbb12^3*spbb14*spaa15+10/3*spaa12^2*spbb12^3*spbb24*spaa25-7/9*spaa12*spbb12^2*spaa14*spbb14^2*spaa15-29/18*spaa12*spbb12^2*spaa14*spbb14*spbb24*spaa25+1/18*spbb12*spaa14^2*spbb14^3*spaa15+1/18*spbb12*spaa14^2*spbb14^2*spbb24*spaa25+10/3*spaa14^2*spbb14^3*spbb24*spaa45+20/3*spaa14*spbb14^2*spaa15*spbb15*spbb24*spaa45+5*spaa14*spbb14^2*spbb24*spaa25*spbb25*spaa45-10*spaa14*spbb14*spbb15*spbb24^2*spaa25*spaa45+5/3*spaa14*spbb14^2*spbb24*spaa45^2*spbb45+10/3*spbb14*spaa15^2*spbb15^2*spbb24*spaa45-5*spaa15*spbb15^2*spbb24^2*spaa25*spaa45+5/3*spbb14*spaa15*spbb15*spbb24*spaa45^2*spbb45)/(spaa13*spbb13*spbb14*spaa23*spbb23^2*spaa35)+
(spbb12*spbb34*(5/3*spaa12^2*spbb12^2*spbb24+5/3*spaa12*spbb12^2*spaa13*spbb34+10/3*spaa12*spbb12*spaa23*spbb23*spbb24-25/3*spaa12*spbb12*spaa24*spbb24^2+5/3*spbb12*spaa13*spaa23*spbb23*spbb34-20/3*spbb12*spaa13*spaa24*spbb24*spbb34-5/3*spbb12*spaa13*spaa34*spbb34^2+5/3*spaa23^2*spbb23^2*spbb24-5*spaa23*spbb23*spaa24*spbb24^2-5/3*spaa24^2*spbb24^3))/(spbb14*spbb23^2*spaa35*spbb45*spab4124)+
(947/6*spaa12^3*spbb12^4*spbb23*spbb35+19445/144*spaa12^3*spbb12^3*spbb15*spbb23^2+1621/18*spaa12^2*spbb12^3*spaa13*spbb13*spbb23*spbb35+7043/72*spaa12^2*spbb12^2*spaa13*spbb13*spbb15*spbb23^2-77/4*spaa12^2*spbb12^4*spaa15*spbb35^2+59573/144*spaa12^2*spbb12^3*spaa23*spbb23^2*spbb35+4799/144*spaa12^2*spbb12^2*spbb15*spaa23*spbb23^3+3005/48*spaa12^2*spbb12^3*spbb23*spaa25*spbb25*spbb35+7/144*spaa12^2*spbb12^2*spbb15*spbb23^2*spaa25*spbb25+505/24*spaa12^2*spbb12*spbb15^2*spbb23^3*spaa35+5/6*spaa12*spbb12^2*spaa13^2*spbb13^2*spbb23*spbb35+7813/144*spaa12*spbb12*spaa13^2*spbb13^2*spbb15*spbb23^2-1805/72*spaa12*spbb12^3*spaa13*spbb13*spaa15*spbb35^2+5711/16*spaa12*spbb12^2*spaa13*spbb13*spaa23*spbb23^2*spbb35+11147/144*spaa12*spbb12*spaa13*spbb13*spbb15*spaa23*spbb23^3+2453/36*spaa12*spaa13*spbb13*spbb15^2*spbb23^3*spaa35-8143/72*spaa12*spbb12^3*spaa15*spaa23*spbb23*spbb35^2-56/9*spaa12*spbb12^3*spaa15*spaa25*spbb25*spbb35^2+31331/48*spaa12*spbb12^2*spaa23^2*spbb23^3*spbb35+8797/24*spaa12*spbb12*spbb15*spaa23^2*spbb23^4+16019/144*spaa12*spbb12^2*spaa23*spbb23^2*spaa25*spbb25*spbb35-989/12*spaa12*spbb12*spbb15*spaa23*spbb23^3*spaa25*spbb25-2315/18*spaa12*spbb15^2*spaa23*spbb23^4*spaa35+29/36*spaa12*spbb12^2*spbb23*spaa25^2*spbb25^2*spbb35-47/9*spaa12*spbb12*spbb15*spbb23^2*spaa25^2*spbb25^2-109/6*spaa12*spbb15^2*spbb23^3*spaa25*spbb25*spaa35-799/144*spbb12*spaa13^3*spbb13^3*spbb23*spbb35-25/3*spaa13^3*spbb13^3*spbb15*spbb23^2-805/48*spbb12^2*spaa13^2*spbb13^2*spaa15*spbb35^2+1393/16*spbb12*spaa13^2*spbb13^2*spaa23*spbb23^2*spbb35+605/36*spaa13^2*spbb13^2*spbb15*spaa23*spbb23^3-739/9*spbb12^2*spaa13*spbb13*spaa15*spaa23*spbb23*spbb35^2+23419/72*spbb12*spaa13*spbb13*spaa23^2*spbb23^3*spbb35+1735/9*spaa13*spbb13*spbb15*spaa23^2*spbb23^4+989/72*spbb12^3*spaa15^2*spaa23*spbb35^3-3137/36*spbb12^2*spaa15*spaa23^2*spbb23^2*spbb35^2-5179/144*spbb12^2*spaa15*spaa23*spbb23*spaa25*spbb25*spbb35^2-11/16*spbb12^2*spaa15*spaa25^2*spbb25^2*spbb35^2+1911/8*spbb12*spaa23^3*spbb23^4*spbb35+6035/36*spbb15*spaa23^3*spbb23^5+1081/9*spbb12*spaa23^2*spbb23^3*spaa25*spbb25*spbb35+157/12*spbb12*spaa23*spbb23^2*spaa25^2*spbb25^2*spbb35+29/36*spbb12*spbb23*spaa25^3*spbb25^3*spbb35)/(spbb13*spbb23^2*spaa34*spaa35*spbb35*spbb45*spab4124)+
(spbb12*(-189/8*spaa12^3*spbb12^3-2249/48*spaa12^2*spbb12^2*spaa13*spbb13-7067/144*spaa12^2*spbb12^2*spaa14*spbb14-793/18*spaa12^2*spbb12^2*spaa24*spbb24-1055/48*spaa12*spbb12*spaa13^2*spbb13^2-1177/24*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-11789/144*spaa12*spbb12^2*spaa13*spaa24*spbb34-3625/144*spaa12*spbb12*spaa14^2*spbb14^2-6487/144*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24-1411/72*spaa12*spbb12*spaa24^2*spbb24^2+5/4*spaa13^3*spbb13^3+8/9*spaa13^2*spbb13^2*spaa14*spbb14-1655/48*spbb12*spaa13^2*spbb13*spaa24*spbb34-1/12*spaa13*spbb13*spaa14^2*spbb14^2-4033/144*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34-1531/72*spbb12*spaa13*spaa24^2*spbb24*spbb34+5/18*spaa14^3*spbb14^3+5/18*spaa14^2*spbb14^2*spaa24*spbb24))/(spbb13*spaa23*spbb23^2*spaa34*spaa35*spbb45)+
(8087/144*spaa12*spbb12^2*spaa24+145/12*spbb12*spaa13*spbb13*spaa24+5/3*spaa13*spbb13^2*spaa34+73/36*spbb12*spaa14*spbb14*spaa24-10/3*spbb12*spaa24^2*spbb24-5*spbb13*spaa24*spbb24*spaa34)/(spbb13*spaa23*spbb23*spaa34)+
(spbb15*(-9323/48*spaa12^2*spbb12^2*spbb25+1/216*spaa12*spbb12*spaa15*spbb15*spbb25-22727/144*spaa12*spbb12*spaa25*spbb25^2+18089/108*spaa13*spbb15*spbb23*spaa25*spbb25-29/216*spaa13*spbb15*spbb23*spaa35*spbb35+110831/432*spaa15^2*spbb15^2*spbb25+105611/432*spaa15*spbb15*spaa25*spbb25^2+21371/72*spaa15*spbb15*spbb25*spaa35*spbb35-757/144*spaa25^2*spbb25^3+8473/108*spaa25*spbb25^2*spaa35*spbb35+8095/108*spbb25*spaa35^2*spbb35^2))/(spbb13*spbb25*spaa34*spaa35*spbb35*spbb45)+
(-9403/144*spaa12^2*spbb12^2*spbb25+6457/72*spaa12*spbb12^2*spaa13*spbb35+11707/144*spaa12*spbb12*spaa15*spbb15*spbb25+2627/144*spaa12*spbb12*spaa25*spbb25^2-3071/72*spbb12*spaa13*spaa15*spbb15*spbb35+6469/72*spbb12*spaa13*spaa25*spbb25*spbb35+3545/144*spbb12*spaa13*spaa35*spbb35^2-7309/144*spaa15^2*spbb15^2*spbb25-7735/144*spaa15*spbb15*spaa25*spbb25^2-73/16*spaa25^2*spbb25^3)/(spbb23*spaa34*spaa35*spbb35*spbb45)+
(-2/3*spbb24*spaa34)/(spbb25*spaa35)+
(-97037/432*spaa12*spbb15*spbb25*spaa35-5279/36*spaa13^2*spbb13*spbb15+7238/27*spaa13*spaa15*spbb15^2-62387/432*spbb12*spaa13*spaa23*spbb35)/(spaa34*spaa35*spbb35*spbb45)+
(3679/27*spaa12*spbb14*spbb25+2039/54*spaa14*spbb14*spbb45-34363/144*spaa15*spbb15*spbb45+4151/12*spaa24*spbb24*spbb45+4075/12*spaa25*spbb25*spbb45)/(spaa35*spbb35*spbb45)+
(-40885/432)}

==> anc/TwoLoopSpinorRemainders/uubggg_pmmpp_Nf1.txt <==
rationalSpinorBasis["uubggg","pmmpp","Nf1"]=
{(-1/2*spbb15*spbb23)/(spbb13*spbb25),
(spbb12*(5/36*spbb23*spbb45-1/6*spbb24*spbb35))/(spbb13*spbb24*spbb25)+
(+1/9),
(-1/6*spbb12*spbb23*spbb45)/(spbb13*spbb24*spbb25)+
(-1/2),
(+3*spbb12^2*spbb34^2)/(spbb14^2*spbb23^2)+
(+3/2*spbb12*spbb34)/(spbb14*spbb23),
(+4*spbb12^2*spbb35^2)/(spbb15^2*spbb23^2)+
(+2*spbb12*spbb35)/(spbb15*spbb23),
(-2*spbb12*spbb13*spbb34*spaa45*spbb45)/(spbb14^2*spbb23^2*spaa24)+
(-2*spbb13^2*spaa14*spbb24)/(spbb14*spbb23^2*spaa24)+
(+2*spbb13*spaa14)/(spbb23*spaa24)+
(-1/2),
(spaa15*spbb15*(4/3*spaa12^2*spbb12^2*spbb13*spbb23+5/3*spaa12*spbb12*spaa13*spbb13^2*spbb23-1*spaa12*spbb12*spbb13^2*spaa14*spbb24+2*spaa12*spbb12*spbb13*spaa14*spbb14*spbb23+1/3*spaa12*spbb12*spbb13*spaa23*spbb23^2+1/3*spaa12*spbb12*spbb14*spbb23^2*spaa24+2/3*spaa13^2*spbb13^3*spbb23-1/3*spaa13*spbb13^3*spaa14*spbb24+4/3*spaa13*spbb13^2*spaa14*spbb14*spbb23+2/3*spaa13*spbb13^2*spaa23*spbb23^2+2/3*spaa13*spbb13*spbb14*spbb23^2*spaa24-1*spbb13^2*spaa14^2*spbb14*spbb24+1*spbb13*spaa14^2*spbb14^2*spbb23+1/3*spbb13^2*spaa14*spaa23*spbb23*spbb24+1/3*spaa14*spbb14^2*spbb23^2*spaa24))/(spbb13*spbb23*spab5125^3)+
(+1/3*spbb13^2*spaa14^2*spaa15*spbb15*spbb24^2)/(spbb23^2*spab5125^3)+
(spaa15*spbb15*(-4/3*spaa12*spbb12*spbb13*spbb23-5/6*spaa13*spbb13^2*spbb23+1/2*spbb13^2*spaa14*spbb24-1*spbb13*spaa14*spbb14*spbb23-1/6*spbb13*spaa23*spbb23^2-1/6*spbb14*spbb23^2*spaa24))/(spbb13*spbb23*spab5125^2)+
(1/6*spaa12*spbb12*spbb13-1/6*spaa13*spbb13^2-1/6*spbb13*spaa14*spbb14+1/3*spbb12*spaa24*spbb34)/(spbb13*spab5125)+
(-1),
(+11/3*spbb14*spbb24*spbb25*spbb34*spbb35^2)/(spbb13*spbb23^2*spbb45^3)+
(-3*spbb25^2*spbb34^2)/(spbb23^2*spbb45^2)+
(-1/3*spbb14*spbb25*spbb34*spbb35)/(spbb13*spbb23*spbb45^2)+
(+2/3*spbb15*spbb34)/(spbb13*spbb45)+
(-3*spbb25*spbb34)/(spbb23*spbb45),
(-2*spaa12*spbb12^2*spaa15*spbb45)/(spaa13^2*spbb13*spbb14*spbb23)+
(+2*spaa12^2*spbb12^2*spbb24^2)/(spaa13^2*spbb14^2*spbb23^2)+
(spbb12^2*spbb34*(8*spaa12*spbb24+6*spaa13*spbb34))/(spaa13*spbb14^2*spbb23^2)+
(+4*spbb12*spbb34)/(spbb14*spbb23)+
(+1),
(+1*spaa12^2*spbb12^3*spbb34)/(spaa13^2*spbb13^2*spbb14*spbb23)+
(+1*spbb12*spaa15^2*spbb15*spaa45*spbb45^2)/(spaa13*spaa14*spbb14^2*spaa23*spbb23^2)+
(+1/6*spaa14*spaa15*spbb15*spbb24)/(spaa13*spaa23*spbb23^2)+
(3*spaa12^3*spbb12^3+3*spaa12^2*spbb12^2*spaa14*spbb14+3*spaa12^2*spbb12^2*spaa23*spbb23+2*spaa12^2*spbb12^2*spaa24*spbb24+2*spaa12*spbb12^2*spaa13*spaa24*spbb34+1/6*spaa12*spbb12*spaa14^2*spbb14^2+1/6*spaa14^3*spbb14^3)/(spaa13*spbb13*spaa14*spbb14*spaa23*spbb23)+
(+1*spaa12*spbb12*spbb24)/(spaa13*spbb14*spbb23)+
(spaa12*spbb12*(4*spaa12*spbb12+1*spaa13*spbb13+1*spaa23*spbb23))/(spaa14*spbb14*spaa23*spbb23)+
(+2*spbb12*spbb34)/(spbb14*spbb23)+
(1*spaa12*spbb12+1/6*spaa14*spbb14)/(spaa23*spbb23)+
(-11/6),
(+1*spbb24*spaa45*spbb45*spab1231^2)/(spaa13*spaa14*spbb14^2*spaa23*spbb23^2)+
(+1*spbb24*spab1231^2)/(spaa13*spbb14*spaa23*spbb23^2)+
(spbb14*(-1*spaa12*spbb12*spbb23-1*spaa13*spbb13*spbb23+1*spbb12*spaa14*spbb34-1*spaa23*spbb23^2))/(spbb13*spaa24*spbb24^2)+
(spaa12^2*spbb12^2*(-1*spaa12*spbb12-1*spaa14*spbb14-1*spaa23*spbb23))/(spaa13*spbb13*spaa14*spbb14*spaa23*spbb23)+
(-37/18*spbb14*spbb23)/(spbb13*spbb24)+
(-3*spaa12^2*spbb12^2-3*spaa12*spbb12*spaa13*spbb13-2*spaa12*spbb12*spaa23*spbb23-1*spaa13^2*spbb13^2-1*spaa13*spbb13*spaa23*spbb23)/(spaa14*spbb14*spaa23*spbb23)+
(+2*spbb13*spaa45*spbb45)/(spbb14*spbb23*spaa24)+
(-2*spaa12*spbb12-1*spaa13*spbb13)/(spaa23*spbb23)+
(+2*spbb13*spaa14)/(spbb23*spaa24)+
(-1*spaa12*spbb12-1*spaa13*spbb13-2*spaa14*spbb14-1*spaa23*spbb23)/(spaa24*spbb24)+
(+11/12),
(spbb12^2*spbb34*(1*spaa12*spbb24+1/3*spaa13*spbb34))/(spaa13*spbb13*spbb14*spbb23*spbb24)+
(+1*spaa12^2*spbb12^2*spbb24)/(spaa13^2*spbb13*spbb14*spbb23)+
(-1*spaa12^2*spbb12^2*spaa24*spbb24^2)/(spaa13^2*spbb14^2*spbb23^2*spaa24)+
(spbb12^2*spbb34*(-4*spaa12*spbb24-3*spaa13*spbb34))/(spaa13*spbb14^2*spbb23^2)+
(+2*spbb12*spbb13*spbb34*spaa45*spbb45)/(spbb14^2*spbb23^2*spaa24)+
(+2*spbb13^2*spaa14*spbb24)/(spbb14*spbb23^2*spaa24)+
(+5/3*spbb12*spbb34)/(spbb14*spbb23)+
(-2*spbb13*spaa14)/(spbb23*spaa24)+
(+2/3),
(-1*spbb12^3*spaa15^2*spaa25*spbb35^3)/(spbb13*spbb23^2*spab5125^3)+
(-3/2*spbb12^2*spaa15^2*spbb35^2)/(spbb23^2*spab5125^2)+
(spbb12*spbb35*(-1*spaa12*spbb12*spbb13-3/2*spaa13*spbb13^2-1*spbb12*spaa24*spbb34))/(spbb13*spbb15*spbb23*spab5125)+
(-3/2*spbb12*spbb13*spaa14*spbb24*spbb35)/(spbb15*spbb23^2*spab5125)+
(+1/2*spbb13^2*spaa14*spbb24)/(spbb15*spbb23^2*spaa25)+
(spbb13*(-1*spaa12*spbb12+1/2*spaa13*spbb13-1*spaa23*spbb23-1*spaa24*spbb24))/(spbb15*spbb23*spaa25)+
(+1/2*spbb13*spaa15)/(spbb23*spaa25)+
(-2),
(spaa25*spbb35*(-25/9*spaa12^2*spbb12^2*spbb23-20/9*spaa12*spbb12*spaa13*spbb13*spbb23+10/9*spaa12*spbb12^2*spaa14*spbb34-20/9*spaa12*spbb12*spbb23*spaa24*spbb24-10/9*spaa12*spbb14*spbb23^2*spaa34-5/9*spaa13^2*spbb13^2*spbb23+10/9*spbb12*spaa13*spbb13*spaa14*spbb34+10/9*spbb12*spaa14*spaa24*spbb24*spbb34+5/9*spaa23^2*spbb23^3-5/9*spbb23*spaa24^2*spbb24^2))/(spaa12*spbb13*spbb23*spab5125^2)+
(+5/9*spbb13*spaa14^2*spbb24^2*spaa25*spbb35)/(spaa12*spbb23^2*spab5125^2)+
(spbb35*(-29/36*spaa12*spbb14*spbb25*spaa45^2-20/9*spbb12*spaa14^2*spbb14*spaa25-10/9*spbb12*spaa14*spaa15*spbb15*spaa25+61/36*spaa14*spbb14*spaa15*spbb15*spaa45-23/12*spbb12*spaa14*spaa25*spaa45*spbb45+10/9*spaa15^2*spbb15^2*spaa45+5/3*spaa15*spbb15*spaa45^2*spbb45+19/36*spaa24*spbb24*spaa25*spbb25*spaa45))/(spaa12*spbb13*spbb23*spaa34*spab5125)+
(spbb24*spbb35^2*spaa45^2*(13/12*spaa12*spbb12+5/18*spaa13*spbb13+5/18*spaa14*spbb14))/(spaa12*spbb13*spbb23^2*spaa34*spab5125)+
(spaa14*spbb24*(29/36*spaa12*spbb12*spaa24+29/36*spaa12*spbb13*spaa34+8/9*spaa14*spbb14*spaa24+5/18*spaa24^2*spbb24+5/18*spaa24*spaa34*spbb34))/(spaa12*spaa23*spbb23^2*spaa34)+
(+2*spaa12*spbb12^2*spbb34)/(spaa13*spbb13*spbb14*spbb23)+
(spaa24*(-5/9*spaa13^2*spbb13^2-7/12*spaa13*spbb13*spaa14*spbb14-10/9*spaa13*spbb13*spaa23*spbb23-29/36*spbb12*spaa13*spaa24*spbb34-5/9*spaa13*spbb13*spaa24*spbb24-11/18*spaa14^2*spbb14^2-5/9*spaa23^2*spbb23^2+1/36*spaa23*spbb23*spaa24*spbb24))/(spaa12*spbb13*spaa23*spbb23*spaa34)+
(spbb12*(2*spaa12^2*spbb12^2+2*spaa12*spbb12*spaa14*spbb14+43/36*spaa12*spbb12*spaa24*spbb24+2*spbb12*spaa13*spaa24*spbb34-4/3*spaa14*spbb14*spaa24*spbb24-2*spaa23^2*spbb23^2-9/4*spaa23*spbb23*spaa24*spbb24-29/36*spaa24^2*spbb24^2))/(spbb13*spaa23*spbb23*spbb24*spaa34)+
(+2*spbb13*spbb24)/(spbb14*spbb23)+
(2*spaa12*spbb12^2*spaa13-31/36*spbb12*spaa13*spaa24*spbb24+1/2*spaa13*spbb13*spbb24*spaa34+1/2*spaa24*spbb24^2*spaa34-1/18*spbb24*spaa34^2*spbb34)/(spaa23*spbb23*spbb24*spaa34)+
(-5/2*spbb12*spaa14)/(spbb23*spaa34)+
(-2*spbb12*spaa13)/(spbb24*spaa34)+
(+1/18),
(spaa25*spbb35*(10/3*spaa12^2*spbb12^2*spbb23+8/3*spaa12*spbb12*spaa13*spbb13*spbb23-4/3*spaa12*spbb12^2*spaa14*spbb34+8/3*spaa12*spbb12*spbb23*spaa24*spbb24+4/3*spaa12*spbb14*spbb23^2*spaa34+2/3*spaa13^2*spbb13^2*spbb23-4/3*spbb12*spaa13*spbb13*spaa14*spbb34-4/3*spbb12*spaa14*spaa24*spbb24*spbb34-2/3*spaa23^2*spbb23^3+2/3*spbb23*spaa24^2*spbb24^2))/(spaa12*spbb13*spbb23*spab5125^2)+
(-2/3*spbb13*spaa14^2*spbb24^2*spaa25*spbb35)/(spaa12*spbb23^2*spab5125^2)+
(spbb35*(2/3*spaa12*spbb14*spbb25*spaa45^2+8/3*spbb12*spaa14^2*spbb14*spaa25+4/3*spbb12*spaa14*spaa15*spbb15*spaa25-7/3*spaa14*spbb14*spaa15*spbb15*spaa45+2*spbb12*spaa14*spaa25*spaa45*spbb45-4/3*spaa15^2*spbb15^2*spaa45-2*spaa15*spbb15*spaa45^2*spbb45-1/3*spaa24*spbb24*spaa25*spbb25*spaa45))/(spaa12*spbb13*spbb23*spaa34*spab5125)+
(spbb24*spbb35^2*spaa45^2*(-1*spaa12*spbb12-1/3*spaa13*spbb13-1/3*spaa14*spbb14))/(spaa12*spbb13*spbb23^2*spaa34*spab5125)+
(+2*spbb12*spaa15^2*spbb15*spaa45*spbb45^2)/(spaa13*spaa14*spbb14^2*spaa23*spbb23^2)+
(spaa14*spaa15*(-1/3*spaa12*spbb12*spbb15-2/3*spbb12*spaa23*spbb35-1/3*spbb15*spaa25*spbb25))/(spaa12*spaa23*spbb23^2*spaa34)+
(spaa14*(1*spaa13^2*spbb13^2+2*spaa13*spbb13*spaa14*spbb14+4/3*spaa13*spbb13*spaa23*spbb23+2/3*spbb12*spaa13*spaa24*spbb34+1*spaa13*spbb13*spaa24*spbb24+1/3*spaa14^2*spbb14^2+2/3*spaa23^2*spbb23^2-1/3*spaa23*spbb23*spaa24*spbb24))/(spaa12*spaa13*spbb13*spbb23*spaa34)+
(2/3*spbb12^2*spaa13^2*spaa24^2*spbb34+1/3*spbb12*spaa13*spaa14^2*spbb14^2*spaa24+8/3*spbb12*spaa13*spaa14*spbb14*spaa24*spaa34*spbb34+2*spbb12*spaa13*spaa23*spbb23*spaa24*spaa34*spbb34+7*spbb12*spaa13*spaa24^2*spbb24*spaa34*spbb34+10/3*spbb12*spaa13*spaa24*spaa34^2*spbb34^2+1/3*spaa14^3*spbb14^3*spaa34-2*spaa14^2*spbb14^2*spaa24*spbb24*spaa34-4*spaa14*spbb14*spaa24^2*spbb24^2*spaa34+1/3*spaa14*spbb14*spaa24*spbb24*spaa34^2*spbb34+2/3*spaa14*spbb14*spaa34^3*spbb34^2-2*spaa23^2*spbb23^2*spaa24*spbb24*spaa34-2/3*spaa23^2*spbb23^2*spaa34^2*spbb34-4*spaa23*spbb23*spaa24^2*spbb24^2*spaa34-1/3*spaa23*spbb23*spaa24*spbb24*spaa34^2*spbb34-2*spaa24^3*spbb24^3*spaa34+1/3*spaa24^2*spbb24^2*spaa34^2*spbb34+3*spaa24*spbb24*spaa34^3*spbb34^2+2/3*spaa34^4*spbb34^3)/(spaa13*spbb13*spaa14*spbb14*spaa23*spbb23*spaa34)+
(spbb24*(8/3*spaa12*spbb12+2/3*spaa14*spbb14+4/3*spaa23*spbb23-11/3*spaa24*spbb24))/(spaa13*spbb14*spbb23)+
(2/3*spaa12*spbb12*spaa13*spbb13+4/3*spaa12*spbb12*spaa23*spbb23-5/3*spaa12*spbb12*spaa24*spbb24-1*spaa12*spbb13*spbb24*spaa34+2/3*spaa13^2*spbb13^2+2*spaa13*spbb13*spaa23*spbb23+4/3*spaa23^2*spbb23^2-7/3*spaa23*spbb23*spaa24*spbb24-11/3*spaa24^2*spbb24^2)/(spaa14*spbb14*spaa23*spbb23)+
(spbb12*(-7/3*spaa12*spbb12-7/3*spaa13*spbb13-7/3*spaa23*spbb23-3*spaa24*spbb24))/(spbb14*spbb23*spaa34)+
(2/3*spaa12*spbb12+4/3*spaa13*spbb13+1*spaa14*spbb14-3*spaa24*spbb24)/(spaa23*spbb23)+
(+2/3*spbb25*spaa45)/(spbb23*spaa34),
(spaa15*spbb15*(-28/9*spaa12^2*spbb12^2*spbb13*spbb23-35/9*spaa12*spbb12*spaa13*spbb13^2*spbb23+7/3*spaa12*spbb12*spbb13^2*spaa14*spbb24-14/3*spaa12*spbb12*spbb13*spaa14*spbb14*spbb23-7/9*spaa12*spbb12*spbb13*spaa23*spbb23^2-7/9*spaa12*spbb12*spbb14*spbb23^2*spaa24-14/9*spaa13^2*spbb13^3*spbb23+7/9*spaa13*spbb13^3*spaa14*spbb24-28/9*spaa13*spbb13^2*spaa14*spbb14*spbb23-14/9*spaa13*spbb13^2*spaa23*spbb23^2-14/9*spaa13*spbb13*spbb14*spbb23^2*spaa24+7/3*spbb13^2*spaa14^2*spbb14*spbb24-7/3*spbb13*spaa14^2*spbb14^2*spbb23-7/9*spbb13^2*spaa14*spaa23*spbb23*spbb24-7/9*spaa14*spbb14^2*spbb23^2*spaa24))/(spbb13*spbb23*spab5125^3)+
(-7/9*spbb13^2*spaa14^2*spaa15*spbb15*spbb24^2)/(spbb23^2*spab5125^3)+
(spaa15*spbb15*(67/36*spaa12^2*spbb12*spbb13*spbb23+11/18*spaa12*spaa13*spbb13^2*spbb23-7/12*spaa12*spbb13^2*spaa14*spbb24+5/12*spaa12*spbb13*spaa14*spbb14*spbb23-1/36*spaa12*spbb13*spaa23*spbb23^2-1/36*spaa12*spbb14*spbb23^2*spaa24+4/3*spaa13*spbb13^2*spaa14*spbb34+2/3*spaa13*spbb13*spbb23*spaa24*spbb34+4/3*spbb13*spaa14^2*spbb14*spbb34+2/3*spaa14*spbb14*spbb23*spaa24*spbb34))/(spaa12*spbb13*spbb23*spab5125^2)+
(spbb13*spaa15^2*spbb25^2*(-11/12*spaa12*spbb13-2/3*spaa24*spbb34))/(spaa12*spbb23^2*spab5125^2)+
(-17/6*spaa12*spaa13*spbb13^2*spbb23*spaa34-5/2*spaa12*spbb13*spaa14*spbb14*spbb23*spaa34-53/36*spaa12*spbb13*spaa23*spbb23^2*spaa34-53/36*spaa12*spbb14*spbb23^2*spaa24*spaa34-5/3*spaa12*spbb13*spbb23*spaa34^2*spbb34+1/3*spaa13^2*spbb13^3*spaa14-1/3*spaa13*spbb13^2*spaa14^2*spbb14+1/3*spaa13*spbb13^2*spaa14*spaa23*spbb23+2*spaa13*spbb13^2*spaa14*spaa34*spbb34-2/3*spbb13*spaa14^3*spbb14^2+1/2*spbb12*spbb13*spaa14^2*spaa23*spbb34-1/3*spbb13*spaa14^2*spbb14*spaa23*spbb23-1/2*spbb12*spaa14^2*spbb14*spaa24*spbb34-2/3*spaa14^2*spbb14^2*spbb23*spaa24-1/6*spbb12*spaa14*spaa23*spbb23*spaa24*spbb34-1/6*spbb12*spaa14*spaa24^2*spbb24*spbb34)/(spaa12*spbb13*spbb23*spaa34*spab5125)+
(spbb12*spaa14^2*spbb34*(1*spaa12*spbb12+1/3*spaa13*spbb13+1/3*spaa14*spbb14))/(spaa12*spbb23^2*spaa34*spab5125)+
(+2*spaa12^2*spbb12^3*spbb34)/(spaa13^2*spbb13^2*spbb14*spbb23)+
(spaa14^2*spbb24*(1/3*spaa12*spbb12-1/3*spaa13*spbb13+1/3*spaa14*spbb14))/(spaa12*spaa13*spbb23^2*spaa34)+
(spaa14*(1/3*spaa13^2*spbb13^2-1/3*spaa13*spbb13*spaa14*spbb14+1/6*spbb12*spaa13*spaa24*spbb34-1/3*spaa14^2*spbb14^2))/(spaa12*spaa13*spbb13*spbb23*spaa34)+
(spaa14*spbb12*(-1/3*spaa14*spbb14^2-6*spbb12*spaa23*spbb34))/(spaa13*spbb13*spbb14*spbb23*spaa34)+
(-6*spbb12*spaa24)/(spbb13*spaa34)+
(spbb12*(-4*spaa12*spbb12-4*spaa13*spbb13-4*spaa23*spbb23+2*spaa24*spbb24))/(spbb14*spbb23*spaa34)+
(-4*spbb12*spaa14)/(spbb23*spaa34)+
(-5/9),
(spaa12*spaa34*(4/9*spaa12*spbb12*spbb14+4/9*spaa14*spbb14^2+4/9*spbb12*spaa23*spbb34+4/9*spbb14*spaa24*spbb24))/(spaa23*spab3123^2)+
(spaa25*spbb35*(1985/27*spaa12^2*spbb12^2*spbb23+1588/27*spaa12*spbb12*spaa13*spbb13*spbb23-794/27*spaa12*spbb12^2*spaa14*spbb34+1588/27*spaa12*spbb12*spbb23*spaa24*spbb24+794/27*spaa12*spbb14*spbb23^2*spaa34+397/27*spaa13^2*spbb13^2*spbb23-794/27*spbb12*spaa13*spbb13*spaa14*spbb34-794/27*spbb12*spaa14*spaa24*spbb24*spbb34-397/27*spaa23^2*spbb23^3+397/27*spbb23*spaa24^2*spbb24^2))/(spaa12*spbb13*spbb23*spab5125^2)+
(-397/27*spbb13*spaa14^2*spbb24^2*spaa25*spbb35)/(spaa12*spbb23^2*spab5125^2)+
(-17/18*spaa13^2*spbb13^3*spbb45+7/9*spaa13^2*spbb13^2*spbb14*spbb35-17/18*spaa13*spbb13^2*spaa14*spbb14*spbb45+7/9*spaa13*spbb13*spaa14*spbb14^2*spbb35-17/18*spaa13*spbb13^2*spaa15*spbb15*spbb45+7/9*spaa13*spbb13*spbb14*spaa15*spbb15*spbb35+1/18*spaa13*spbb13^2*spaa34*spbb34*spbb45-1/18*spaa13*spbb13*spbb14*spaa34*spbb34*spbb35+5/18*spaa13*spbb14^2*spbb35^2*spaa45+7/18*spbb13*spaa14*spbb14*spaa34*spbb34*spbb45+7/18*spbb13^2*spaa14*spaa35*spbb45^2)/(spbb13*spaa23*spbb23*spbb45*spab3123)+
(-11/2*spbb12*spaa14^2*spbb15*spbb34^2*spaa45)/(spaa12*spbb13*spbb23^2*spaa34*spab4124)+
(spaa45*(-1588/27*spaa13^2*spbb13^2*spbb35*spbb45-1588/27*spaa13*spbb13^2*spaa14*spbb45^2-794/27*spaa13*spbb13*spaa15*spbb15*spbb35*spbb45-3176/27*spaa13*spbb13*spaa34*spbb34*spbb35*spbb45+1685/54*spaa13*spbb13*spaa35*spbb35^2*spbb45-551/27*spaa13*spbb14*spaa35*spbb35^3-794/27*spbb13*spaa14*spaa15*spbb15*spbb45^2-1588/27*spbb13*spaa14*spaa34*spbb34*spbb45^2-50/27*spbb13*spaa14*spaa35*spbb35*spbb45^2+1091/27*spaa15*spbb15*spaa35*spbb35^2*spbb45-1588/27*spaa34^2*spbb34^2*spbb35*spbb45-29/2*spaa34*spbb34*spaa35*spbb35^2*spbb45+683/54*spaa35^2*spbb35^3*spbb45))/(spaa12*spbb13*spbb23*spaa34*spbb45*spab5125)+
(spbb24*spbb35^3*spaa45*(11/2*spbb12*spaa13*spaa25-683/54*spaa13*spbb13*spaa35-347/27*spaa15*spbb15*spaa35-683/54*spaa35^2*spbb35))/(spaa12*spbb13*spbb23^2*spaa34*spbb45*spab5125)+
(spaa14*spbb24*(1/6*spaa12^2*spbb12*spbb15+295/54*spaa12*spaa15*spbb15^2+490/27*spaa12*spbb12*spaa23*spbb35-17/9*spaa12*spbb15*spaa25*spbb25-37/18*spaa12*spbb15*spaa35*spbb35+1091/54*spaa23*spaa25*spbb25*spbb35+68/9*spaa23*spaa35*spbb35^2))/(spaa12*spaa23*spbb23^2*spaa34*spbb45)+
(spaa24*(-155/3*spaa13*spbb13*spaa14*spbb14-1985/27*spaa13*spbb13*spaa23*spbb23+3187/54*spbb12*spaa13*spaa24*spbb34-2740/27*spaa13*spbb13*spaa24*spbb24+397/54*spaa14^2*spbb14^2-11/54*spaa14*spbb14*spaa24*spbb24-397/9*spaa23^2*spbb23^2-3187/54*spaa23*spbb23*spaa24*spbb24+683/54*spaa24^2*spbb24^2))/(spaa12*spbb13*spaa23*spbb23*spaa34)+
(spbb15*(-143/27*spaa12^2*spbb12^2+85/27*spaa12*spbb12*spaa23*spbb23-149/27*spaa12*spbb12*spaa24*spbb24-3521/54*spbb12*spaa13*spaa24*spbb34-1/54*spaa14*spbb14*spaa24*spbb24+76/9*spaa23^2*spbb23^2+719/9*spaa23*spbb23*spaa24*spbb24-695/54*spaa24^2*spbb24^2))/(spbb13*spaa23*spbb23*spaa34*spbb45)+
(-140/27*spaa12*spbb12-1/18*spaa13*spbb13+3037/54*spaa14*spbb14+2737/27*spaa24*spbb24)/(spaa23*spbb23)+
(3266/27*spaa12*spbb12*spbb25+1681/27*spbb12*spaa13*spbb35-118/3*spaa15*spbb15*spbb25+1442/27*spaa25*spbb25^2)/(spbb23*spaa34*spbb45)+
(-2276/27*spaa13*spbb15)/(spaa34*spbb45)+
(+102821/648),
(+17/9*spaa25*spbb25^2*spbb34^2*spbb35*spaa45^2)/(spaa12*spbb13*spbb23^2*spab5125^2)+
(+2*spaa12*spbb12^2*spaa13*spbb13)/(spbb14*spbb23*spaa34*spab1251)+
(+2*spbb12^2*spaa14*spbb34*spab1231)/(spbb14*spbb23^2*spaa34*spab1251)+
(-5/3*spbb12*spaa15*spbb15*spaa24*spbb45)/(spbb13*spaa23*spbb25*spab2152)+
(+17/9*spaa25*spbb25*spbb34*spbb35*spaa45)/(spaa12*spbb13*spbb23*spab5125)+
(spaa45*spbb12*spbb25*spbb34*spbb35*(125/36*spaa12*spaa45-17/18*spaa14*spaa25))/(spaa12*spbb13*spbb23^2*spaa34*spab5125)+
(spbb24*(19/36*spaa12*spbb12*spaa14*spbb14*spaa24+19/36*spaa12*spbb13*spaa14*spbb14*spaa34-2*spaa12*spbb12*spaa24^2*spbb24-4*spaa12*spbb12*spaa24*spaa34*spbb34-2*spaa12*spbb13*spaa34^2*spbb34+17/18*spaa14^2*spbb14^2*spaa24+1/3*spaa14*spbb14*spaa24^2*spbb24+1/3*spaa14*spbb14*spaa24*spaa34*spbb34))/(spaa12*spbb14*spaa23*spbb23^2*spaa34)+
(spaa14*spaa24*(-17/18*spaa14*spbb14^2*spbb25+1/3*spbb12*spaa15*spbb15*spbb45-1/3*spbb14*spaa15*spbb15*spbb25-1/3*spbb14*spaa24*spbb24*spbb25-11/18*spbb12*spaa25*spbb25*spbb45-1/3*spbb14*spaa25*spbb25^2))/(spaa12*spbb13*spaa23*spbb23*spbb25*spaa34)+
(spbb12*(1/3*spaa12^2*spbb12^2*spbb25-2*spaa12*spbb12*spaa15*spbb15*spbb25+8/3*spaa12*spbb12*spaa23*spbb23*spbb25+1/3*spaa12*spbb12*spaa25*spbb25^2-2*spbb12*spaa13*spaa15*spbb15*spbb35+65/36*spbb12*spaa13*spaa25*spbb25*spbb35-137/36*spaa15*spbb15*spaa25*spbb25^2+7/3*spaa23^2*spbb23^2*spbb25+7/3*spaa23*spbb23*spaa25*spbb25^2))/(spbb13*spaa23*spbb23*spbb24*spbb25*spaa34)+
(-2*spbb12*spab3123)/(spbb14*spbb23*spaa34)+
(65/36*spaa12*spbb12^2*spaa13+4*spbb12*spaa13*spaa24*spbb24+91/36*spaa13*spbb13*spbb24*spaa34-2*spaa13*spbb14*spbb23*spaa34+19/36*spaa24*spbb24^2*spaa34+91/36*spbb24*spaa34^2*spbb34)/(spaa23*spbb23*spbb24*spaa34)+
(+23/18*spbb12*spaa14)/(spbb23*spaa34)+
(+137/36*spbb12*spaa13)/(spbb24*spaa34)+
(+25/12),
(-2*spbb12*spbb13^2*spaa15^3*spbb15*spbb25*spbb45)/(spbb14*spbb23^2*spab1251^3)+
(+1/2*spbb12*spbb25*spbb34^2*spbb35*spaa45^2)/(spbb13*spbb23^2*spab5125^2)+
(+1*spbb15*spbb34^2*spaa45^2)/(spbb13*spbb23*spaa25*spab5125)+
(+3/2*spbb12*spbb34^2*spbb35*spaa45^2)/(spbb13*spbb23^2*spaa25*spab5125)+
(spbb12*spbb35*spaa45*(-1*spaa12^2*spbb12*spbb14*spbb24+3*spaa12*spaa13*spbb13*spbb14*spbb24+5*spaa12*spbb13*spaa23*spbb24^2+4*spaa12*spbb14*spaa24*spbb24^2+2*spaa13^2*spbb13*spbb14*spbb34+2*spaa13*spaa14*spbb14^2*spbb34+3*spaa13*spbb14*spaa24*spbb24*spbb34))/(spaa13*spbb14*spbb15*spbb23^2*spaa25*spab1251)+
(-1*spaa12^2*spbb12^2*spbb13*spaa24*spbb24^2)/(spaa13*spbb14*spbb15*spbb23^2*spaa25*spab1251)+
(spaa12^2*spbb12^2*spbb24^2*(1*spaa12*spbb13*spaa34-1*spaa14*spbb14*spaa24))/(spaa13^2*spbb14*spbb15*spbb23^2*spaa25*spab1251)+
(spaa12*spbb12^3*spbb34*(-1*spaa12^3*spbb12^2-1*spaa12^2*spbb12*spaa24*spbb24+1*spaa12*spaa13^2*spbb13^2+1*spaa13^2*spbb13*spaa24*spbb34))/(spaa13*spbb14*spbb15*spbb23^2*spaa25*spab1251^2)+
(spaa12*spbb12^2*spaa15*(-1*spaa12^2*spbb12-2*spaa12*spaa13*spbb13-2*spaa12*spaa23*spbb23-2*spaa12*spaa24*spbb24-2*spaa13*spaa24*spbb34))/(spaa13*spbb23*spaa25*spab1251^2)+
(+1*spaa12^3*spbb12^2*spaa15*spbb24*spaa34)/(spaa13^2*spbb23*spaa25*spab1251^2)+
(spaa12^2*spbb12^2*spbb24*(1*spaa12*spbb12*spaa25-1*spaa12*spbb13*spaa35+1*spaa15*spbb15*spaa25))/(spaa13^2*spbb13*spbb14*spbb23*spaa25*spab1251)+
(spbb12*(6*spaa12^3*spbb12^2*spbb14-3*spaa12^2*spbb12*spaa14*spbb14^2-5*spaa12^2*spbb12^2*spaa23*spbb34+3*spaa12^2*spbb12*spbb13*spaa23*spbb24+2*spaa12^2*spbb12*spbb14*spaa24*spbb24-5*spaa12^2*spbb13*spbb14*spbb24*spaa34+3*spaa12*spbb12*spaa13*spbb14*spaa24*spbb34-3*spaa12*spaa14^2*spbb14^3-4*spaa12*spaa14*spbb14^2*spaa24*spbb24+5*spaa12*spbb13*spaa23*spaa24*spbb24^2+4*spaa12*spbb14*spaa24^2*spbb24^2+3*spaa13*spaa14*spbb14^2*spaa24*spbb34+3*spaa13*spbb14*spaa24^2*spbb24*spbb34))/(spaa13*spbb14*spbb15*spbb23*spaa25*spab1251)+
(spaa12*spbb12*(-1*spaa12*spbb12*spbb13*spbb14-6*spbb13*spaa14*spbb14^2-4*spbb13^2*spaa23*spbb24-5*spbb13*spbb14*spaa23*spbb23-1*spbb14^2*spbb23*spaa24-9*spbb13*spbb14*spaa34*spbb34))/(spaa13*spbb13*spbb14*spbb15*spbb23*spaa25)+
(+1/2*spbb15*spbb23)/(spbb13*spbb25)+
(+2*spbb12*spbb34)/(spbb14*spbb23)+
(spbb12*(-7*spaa12*spbb13+2*spaa24*spbb34))/(spbb15*spbb23*spaa25)+
(+1*spbb34*spaa45)/(spbb23*spaa25),
(-2/3*spbb12*spaa25*spbb25^2*spbb34^2*spbb35*spaa45^2)/(spbb13*spbb23^2*spab5125^3)+
(+14/3*spbb12*spaa25*spbb25*spbb34*spbb35*spaa45)/(spbb13*spbb23*spab5125^2)+
(spbb12*spbb25*spbb34*spbb35^2*spaa45*(-2/3*spbb14*spaa15-17/3*spbb24*spaa25))/(spbb13*spbb23^2*spbb45*spab5125^2)+
(spbb12*spbb35*(-31*spbb12*spaa15*spaa25+10/3*spbb13*spaa15*spaa35+74/3*spbb23*spaa25*spaa35))/(spbb13*spbb23*spaa35*spab5125)+
(spbb12*spbb24*spbb35^2*spaa45*(11/3*spbb14*spaa15+77/3*spbb24*spaa25))/(spbb13*spbb23^2*spaa35*spbb45*spab5125)+
(-2/3*spbb12^3*spaa15^2*spaa25)/(spbb13*spbb23^2*spaa35^3)+
(+28*spbb12*spaa15*spbb24*spbb35)/(spbb23^2*spaa35*spbb45)+
(spbb12*spaa15*spbb24*(7/3*spaa12*spbb12+7/3*spaa13*spbb13+5*spaa14*spbb14))/(spbb23^2*spaa35^2*spbb45)+
(+44*spbb24^2*spbb35*spab4154)/(spbb23^2*spaa35*spbb45^2)+
(spbb12*spbb14*spaa15*(-10/3*spaa12*spbb12-2/3*spaa13*spbb13-5*spaa14*spbb14+5/3*spaa23*spbb23))/(spbb13*spbb23*spaa35^2*spbb45)+
(-44*spbb14*spaa24*spbb24*spbb25*spbb34)/(spbb13*spbb23*spaa35*spbb45^2)+
(-1/3*spaa12*spbb12^2*spbb45+5*spaa12*spbb12*spbb14*spbb25-1/3*spbb12*spaa14*spbb14*spbb45+5*spaa14*spbb14^2*spbb25-1/3*spbb12*spaa24*spbb24*spbb45+2*spbb14*spaa24*spbb24*spbb25-2/3*spbb12*spaa25*spbb25*spbb45)/(spbb13*spbb25*spaa35*spbb45)+
(spbb24*(-22*spaa12*spbb12+6*spaa13*spbb13+13*spaa14*spbb14-28*spaa24*spbb24))/(spbb23*spaa35*spbb45)+
(-6*spaa13*spbb14)/(spaa35*spbb45)+
(-18),
(+4/3*spbb12*spaa25*spbb25^2*spbb34^2*spbb35*spaa45^2)/(spbb13*spbb23^2*spab5125^3)+
(+19/6*spbb12*spaa25*spbb25*spbb34*spbb35*spaa45)/(spbb13*spbb23*spab5125^2)+
(spbb12*spbb25*spbb34*spbb35^2*spaa45*(4/3*spbb14*spaa15-7/6*spbb24*spaa25))/(spbb13*spbb23^2*spbb45*spab5125^2)+
(spbb12*spbb35*(-31/2*spbb12*spaa15*spaa25+5/6*spbb13*spaa15*spaa35+79/6*spbb23*spaa25*spaa35))/(spbb13*spbb23*spaa35*spab5125)+
(spbb12*spbb24*spbb35^2*spaa45*(1/6*spbb14*spaa15+67/6*spbb24*spaa25))/(spbb13*spbb23^2*spaa35*spbb45*spab5125)+
(-2/3*spbb12^3*spaa15^2*spaa25)/(spbb13*spbb23^2*spaa35^3)+
(+14*spbb12*spaa15*spbb24*spbb35)/(spbb23^2*spaa35*spbb45)+
(spbb12*spaa15*spbb24*(5/6*spaa12*spbb12+5/6*spaa13*spbb13+5/2*spaa14*spbb14))/(spbb23^2*spaa35^2*spbb45)+
(+22*spbb24^2*spbb35*spab4154)/(spbb23^2*spaa35*spbb45^2)+
(spbb12*spbb14*spaa15*(-11/6*spaa12*spbb12-1/6*spaa13*spbb13-5/2*spaa14*spbb14+2/3*spaa23*spbb23))/(spbb13*spbb23*spaa35^2*spbb45)+
(-22*spbb14*spaa24*spbb24*spbb25*spbb34)/(spbb13*spbb23*spaa35*spbb45^2)+
(-1/3*spaa12*spbb12^2*spbb45+5/2*spaa12*spbb12*spbb14*spbb25-1/3*spbb12*spaa14*spbb14*spbb45+5/2*spaa14*spbb14^2*spbb25-1/3*spbb12*spaa24*spbb24*spbb45+1*spbb14*spaa24*spbb24*spbb25-2/3*spbb12*spaa25*spbb25*spbb45)/(spbb13*spbb25*spaa35*spbb45)+
(spbb24*(-11*spaa12*spbb12+3*spaa13*spbb13+13/2*spaa14*spbb14-14*spaa24*spbb24))/(spbb23*spaa35*spbb45)+
(-3*spaa13*spbb14)/(spaa35*spbb45)+
(-25/3),
(-29/9*spbb12*spaa25*spbb25^2*spbb34^2*spbb35*spaa45^2)/(spbb13*spbb23^2*spab5125^3)+
(+4*spaa12*spbb12^2*spbb13^2*spaa15^2*spbb45)/(spbb14*spbb23^2*spaa25*spab1251^2)+
(-65/12*spbb12*spaa25*spbb25*spbb34*spbb35*spaa45)/(spbb13*spbb23*spab5125^2)+
(spbb12*spaa15*spbb25*spbb34*spbb35*spaa45*(-161/36*spaa12*spbb13-2/3*spaa24*spbb34))/(spaa12*spbb13*spbb23^2*spab5125^2)+
(+6*spaa12*spbb12^2*spbb13*spaa15*spbb45)/(spbb14*spbb23*spaa25*spbb25*spab1251)+
(spbb12^2*spbb13*spaa14*spaa15*spbb45*(-2*spaa12*spbb12*spaa13+2*spaa12*spbb24*spaa34-6*spaa13*spaa34*spbb34))/(spaa13*spbb14*spbb23^2*spaa25*spbb25*spaa34*spab1251)+
(spbb12*spaa15^2*spbb35*(-13/3*spaa12^2*spbb13^2-1*spaa12*spbb13*spaa24*spbb34+1/3*spaa24^2*spbb34^2))/(spaa12^2*spbb13*spbb23^2*spaa25*spab5125)+
(spbb12*spaa15*spbb35*(-77/18*spaa12*spbb13-4/3*spaa24*spbb34))/(spaa12*spbb13*spbb23*spab5125)+
(-5/3*spbb12*spaa25*spbb35)/(spbb13*spab5125)+
(+1/3*spbb12*spaa14^2*spaa25^2*spbb35*spbb45)/(spaa12^2*spbb13*spaa23*spbb23^2*spaa34)+
(spbb12*spbb45*(-1/3*spaa12^3*spbb12*spaa35*spaa45-1/3*spaa12^2*spaa13*spbb13*spaa35*spaa45-1/3*spaa12^2*spbb12*spaa15*spaa23*spaa45-1*spaa12^2*spaa15*spbb15*spaa35*spaa45+1*spaa12*spaa13*spbb13*spaa15*spaa23*spaa45+2*spaa12*spbb12*spaa15^2*spaa23*spaa24-8/3*spaa12*spaa15^2*spbb15*spaa23*spaa45-5/3*spaa12*spaa15^2*spbb15*spaa25*spaa34-5/3*spaa13*spbb13*spaa15^2*spaa23*spaa24-5/3*spaa15^3*spbb15*spaa23*spaa24))/(spaa12*spaa13*spbb14*spaa23*spbb23^2*spaa25*spaa34)+
(-2*spbb12*spaa15*spbb15*spbb35)/(spbb13*spaa25*spbb25^2)+
(-4/3*spbb12*spaa14*spaa25*spbb35)/(spaa12*spbb13*spbb23*spaa34)+
(spbb12*spbb15*(2*spaa12^2*spbb12^2*spaa13+2*spaa12^2*spbb12*spbb24*spaa34+3*spaa12*spbb12*spaa13*spaa14*spbb14+2*spaa12*spbb12*spaa13*spaa23*spbb23+6*spaa12*spbb12*spaa13*spaa34*spbb34-3*spbb12*spaa13^2*spaa24*spbb34+4/3*spaa13*spaa14^2*spbb14^2+4/3*spaa13*spaa14*spbb14*spaa34*spbb34+17/9*spaa13*spaa23*spbb23*spaa34*spbb34))/(spaa13*spbb13*spbb14*spaa23*spbb23*spbb25*spaa34)+
(spbb12*(4*spaa12^2*spbb12^2+8*spaa12*spbb12*spaa13*spbb13+19/9*spaa12*spbb12*spaa23*spbb23+2*spaa12*spbb12*spaa24*spbb24+6*spaa13^2*spbb13^2+37/9*spaa13*spbb13*spaa23*spbb23+3*spbb12*spaa13*spaa24*spbb34-17/9*spaa23^2*spbb23^2-17/9*spaa23*spbb23*spaa24*spbb24))/(spbb14*spbb23*spaa25*spbb25*spaa34)+
(spaa12*spbb12*(-2*spaa12*spbb12-4/3*spaa14*spbb14+1*spaa24*spbb24))/(spaa23*spbb23*spaa25*spbb25)+
(spaa45*(-2*spaa12*spbb12-11/3*spaa13*spbb13+7/3*spaa14*spbb14+1*spaa24*spbb24))/(spbb23*spaa25*spaa34)+
(28/9*spbb12*spaa13*spaa24+11/3*spaa13*spbb13*spaa34-7/3*spaa14*spbb14*spaa34+3*spaa23*spbb23*spaa34+2*spaa24*spbb24*spaa34)/(spaa25*spbb25*spaa34)+
(+95/36),
(+2*spbb12*spbb13^2*spaa15^2*spbb45*spab2152)/(spbb14*spbb23^2*spaa25*spab1251^2)+
(spbb12^2*spbb13*spaa15*spbb45*spab2152*(-1*spaa13*spaa14*spbb15-3*spaa13*spaa34*spbb35-1*spaa14*spaa34*spbb45))/(spaa13*spbb14*spbb15*spbb23^2*spaa25*spbb25*spaa34*spab1251)+
(+1/2*spbb12*spbb34*spbb35*spaa45^2*spab2152)/(spbb13*spbb23^2*spaa25*spaa34*spab5125)+
(spbb12*spaa15*(3/2*spaa12^2*spbb12^2*spbb15*spaa23-1/2*spaa12^2*spbb12*spbb15^2*spaa35+1/2*spaa12*spbb12*spaa13*spbb13*spbb15*spaa23-1/2*spaa12*spaa13*spbb13*spbb15^2*spaa35-3/2*spaa12*spbb12^2*spaa23^2*spbb35+2*spaa12*spbb12*spbb15*spaa23*spaa25*spbb25+3/2*spaa12*spbb12*spbb15*spaa23*spaa35*spbb35-1/2*spaa12*spbb15^2*spaa25*spbb25*spaa35-1/2*spaa12*spbb15^2*spaa35^2*spbb35+2*spaa13^2*spbb13^2*spbb15*spaa23-1/2*spbb12*spaa13*spbb13*spaa23^2*spbb35+5/2*spaa13*spbb13*spbb15*spaa23*spaa35*spbb35-3/2*spbb12*spaa23^2*spaa25*spbb25*spbb35-1/2*spbb12*spaa23^2*spaa35*spbb35^2+1/2*spbb15*spaa23*spaa25^2*spbb25^2+1*spbb15*spaa23*spaa25*spbb25*spaa35*spbb35+1/2*spbb15*spaa23*spaa35^2*spbb35^2))/(spaa13*spbb14*spbb15*spaa23*spbb23^2*spaa25*spaa34)+
(-1*spbb14*spbb23*spaa34*spbb34)/(spbb13*spaa24*spbb24^2)+
(-1*spaa15*spbb15^2*spbb23)/(spbb13*spaa25*spbb25^2)+
(spaa12*spbb12*(-1/2*spaa12*spbb12^2*spbb13*spaa23+1*spaa12*spbb12*spbb13*spbb14*spaa34+1/2*spbb13*spaa14*spbb14^2*spaa34+1*spbb12*spbb13*spaa23^2*spbb23-1*spbb12^2*spaa23*spaa24*spbb34+2*spbb12*spbb13*spaa23*spaa24*spbb24-1/2*spbb13^2*spaa23*spbb24*spaa34+1*spbb12*spbb14*spaa24^2*spbb24))/(spaa13*spbb13*spbb14*spbb15*spbb23*spaa25*spaa34)+
(-1*spaa12^2*spbb12^3*spaa24+2*spaa12*spbb12^2*spaa13*spbb13*spaa24+5/2*spbb12*spaa13^2*spbb13^2*spaa24+3*spbb12*spaa13*spbb13*spaa24^2*spbb24+4*spaa13*spbb13^2*spaa24*spbb24*spaa34+2*spaa13*spbb13^2*spaa34^2*spbb34-3*spbb12*spbb13*spaa14*spaa23*spaa24*spbb24+3/2*spbb13*spaa24*spbb24*spaa34^2*spbb34+2*spbb13*spaa34^3*spbb34^2)/(spbb14*spbb23*spaa24*spaa25*spbb25*spaa34)+
(-1/2*spbb12*spbb35)/(spbb15*spbb23)+
(spbb12*(1/2*spaa12^2*spbb12^2*spaa24*spbb24+1/2*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24-19/18*spaa12*spbb12*spaa23^2*spbb23^2+1/2*spaa12*spbb12*spaa24^2*spbb24^2+19/18*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34+1*spbb12*spaa13*spaa24^2*spbb24*spbb34-1/2*spaa14*spbb14*spaa24^2*spbb24^2-19/18*spaa23^3*spbb23^3-23/9*spaa23^2*spbb23^2*spaa24*spbb24-3/2*spaa23*spbb23*spaa24^2*spbb24^2))/(spbb13*spaa23*spbb23*spbb24*spaa25*spbb25*spaa34)+
(3*spaa12^2*spbb12^2*spaa24*spaa34-5/2*spaa12*spbb12^2*spaa13*spaa24^2+5/2*spaa12*spbb12*spaa14*spbb14*spaa24*spaa34+7*spaa12*spbb12*spaa24^2*spbb24*spaa34-1/2*spaa12*spbb12*spaa24*spaa34^2*spbb34-2*spaa12*spbb13*spaa34^3*spbb34-5/2*spbb12*spaa13*spaa14*spbb14*spaa24^2-11/2*spbb12*spaa13*spaa24^3*spbb24+1/2*spbb12*spaa13*spaa24^2*spaa34*spbb34+2*spaa14*spbb14*spaa24^2*spbb24*spaa34-2*spaa14*spbb14*spaa24*spaa34^2*spbb34+2*spaa24^3*spbb24^2*spaa34-2*spaa24*spaa34^3*spbb34^2)/(spaa23*spbb23*spaa24*spaa25*spbb25*spaa34)+
(-2*spaa34*spbb45)/(spaa23*spbb25)+
(-1*spaa34*spbb34)/(spaa24*spbb24)+
(+19/18*spaa23*spbb23*spaa35)/(spbb24*spaa25*spaa34)+
(-109/18*spbb12*spaa13*spaa24-7/2*spaa13*spbb13*spaa34+5/2*spaa14*spbb14*spaa34-35/18*spaa23*spbb23*spaa34-1*spaa24*spbb24*spaa34)/(spaa25*spbb25*spaa34)+
(-203/36),
(spbb15*spbb35*(132*spaa12^2*spbb12^2*spbb13*spaa15^2+99*spaa12^2*spbb12^2*spaa15*spbb23*spaa25-66*spaa12^2*spbb12*spbb13*spaa15*spbb23*spaa35-66*spaa12^2*spbb12*spbb23^2*spaa25*spaa35+66*spaa12*spbb12*spbb13*spaa15^3*spbb15+132*spaa12*spbb12*spaa15^2*spbb15*spbb23*spaa25-33*spaa12*spbb13*spaa15^2*spbb15*spbb23*spaa35+66*spaa12*spbb12*spaa15*spbb23*spaa25^2*spbb25-66*spaa12*spaa15*spbb15*spbb23^2*spaa25*spaa35-33*spaa12*spbb23^2*spaa25^2*spbb25*spaa35+33*spbb12*spbb13*spaa15^3*spaa23*spbb35-33*spbb12*spaa15^3*spbb15*spaa25*spbb35-33*spbb12*spaa15^2*spaa25^2*spbb25*spbb35))/(spaa12*spbb13*spbb23*spab4124^3)+
(+33*spbb12*spaa13*spbb13*spaa15^3*spbb15*spbb35^2)/(spaa12*spbb23^2*spab4124^3)+
(spbb15*(66*spaa23^2*spbb23^3*spbb24*spaa25-33/2*spaa23^2*spbb23^3*spbb34*spaa35+297*spaa23*spbb23^2*spaa24*spbb24^2*spaa25-99*spaa23*spbb23^2*spaa24*spbb24*spbb34*spaa35+99*spaa23*spbb23^2*spbb24*spaa25^2*spbb25+33*spaa23*spbb23^2*spaa25*spbb25*spbb34*spaa35+231*spbb23*spaa24^2*spbb24^3*spaa25-187*spbb23*spaa24^2*spbb24^2*spbb34*spaa35-209/2*spaa24^2*spbb24^3*spbb34*spaa45+264*spbb23*spaa24*spbb24^2*spaa25^2*spbb25+165*spbb23*spaa24*spbb24*spaa25*spbb25*spbb34*spaa35-539/2*spaa24*spbb24^3*spaa25*spbb35*spaa45+198*spaa24*spbb24^2*spaa25*spbb25*spbb34*spaa45-33*spbb23*spaa24*spbb25*spbb34^2*spaa35^2-143/2*spaa24*spbb24*spbb25*spbb34^2*spaa35*spaa45+77/2*spaa24*spbb24^2*spbb34*spaa45^2*spbb45+33*spbb23*spbb24*spaa25^3*spbb25^2+198*spbb23*spbb24^2*spaa25^2*spaa34*spbb35+99/2*spbb23*spaa25^2*spbb25^2*spbb34*spaa35+33*spbb24^2*spaa25^2*spbb25*spbb35*spaa45+275/2*spbb24^2*spaa25*spbb35*spaa45^2*spbb45-33/2*spbb25*spbb34^2*spaa35*spaa45^2*spbb45-11*spbb24*spbb34*spaa45^3*spbb45^2))/(spbb13*spbb23*spaa35*spbb45*spab4124^2)+
(spbb12^2*spaa15^2*spbb15*(33*spaa12*spaa13*spbb13^2*spbb24+33/2*spaa13^2*spbb13^2*spbb34+33*spaa13*spbb13*spaa23*spbb23*spbb34+33/2*spaa23^2*spbb23^2*spbb34))/(spbb13*spbb23^2*spaa35^2*spbb45*spab4124^2)+
(+5/2*spbb12^2*spaa15^2*spaa25*spbb35*spab3123)/(spaa12*spbb13*spbb23^2*spaa35^2*spab5125)+
(+2*spaa12^2*spbb12^3*spbb34)/(spaa13^2*spbb13^2*spbb14*spbb23)+
(+143/3*spaa13*spaa14*spbb14^3*spaa15*spbb35*spaa45)/(spaa12*spbb13*spbb23*spaa35^2*spbb45*spab4124)+
(-11*spbb34*spaa45^4*spbb45^3)/(spaa12*spbb13*spbb23*spaa35^2*spbb35*spab4124)+
(+11/6*spaa15*spaa45^3*spbb45^3)/(spaa12*spbb23*spaa35^2*spbb35*spab4124)+
(-11*spaa34*spbb34^2*spaa45^3*spbb45^2)/(spaa12*spbb13*spbb23*spaa35^2*spbb35*spab4124)+
(-55/6*spaa15*spbb15*spbb34*spaa45^3*spbb45^2)/(spaa12*spbb13*spbb23*spaa35^2*spbb35*spab4124)+
(-11/2*spaa14*spbb14*spbb34*spaa45^3*spbb45^2)/(spaa12*spbb13*spbb23*spaa35^2*spbb35*spab4124)+
(+11*spaa13*spbb15*spbb34^2*spaa45^3*spbb45)/(spaa12*spbb13*spbb23*spaa35^2*spbb35*spab4124)+
(-44/3*spbb14*spaa15^2*spbb15*spaa45^2*spbb45)/(spaa12*spbb13*spbb23*spaa35^2*spab4124)+
(+155/3*spbb14*spaa15*spbb15*spbb24*spaa45^2)/(spbb13*spbb23*spaa35^2*spab4124)+
(-173/6*spaa12*spbb14*spbb15*spbb24^2*spaa45^2)/(spbb13*spbb23*spaa35^2*spbb45*spab4124)+
(+226/3*spaa13*spbb14^2*spaa15*spbb35*spaa45^2)/(spaa12*spbb13*spbb23*spaa35^2*spab4124)+
(-28*spaa13*spbb14^2*spbb24*spbb35*spaa45^2)/(spbb13*spbb23*spaa35^2*spbb45*spab4124)+
(+29/6*spaa12*spbb14^2*spbb24*spbb25*spaa45^2)/(spbb13*spbb23*spaa35^2*spbb45*spab4124)+
(-9*spaa12*spbb14*spbb15*spbb24*spbb25*spbb34*spaa45^2)/(spbb13*spbb23*spaa35^2*spbb35*spbb45*spab4124)+
(+7/2*spaa12*spbb12*spbb14*spbb25*spbb34*spaa45^2)/(spbb13*spbb23*spaa35^2*spbb35*spab4124)+
(+22/3*spbb24*spaa25^3*spbb25^2*spaa45)/(spaa12*spbb13*spbb23*spaa35^2*spab4124)+
(spaa45*(-22/3*spaa23^3*spbb23^3*spbb24*spbb34*spbb35^2-55*spaa23^2*spbb23^2*spaa24*spbb24^2*spbb34*spbb35^2-121/3*spaa23^2*spbb23^2*spbb24^2*spaa25*spbb35^3+44/3*spaa23^2*spbb23^2*spbb24*spaa34*spbb34^2*spbb35^2-55*spaa23*spbb23*spaa24^2*spbb24^3*spbb34*spbb35^2-209/3*spaa23*spbb23*spaa24*spbb24^2*spaa34*spbb34^2*spbb35^2-22/3*spaa24^3*spbb24^4*spbb34*spbb35^2-22/3*spaa24^2*spbb24^4*spaa25*spbb35^3-154/3*spaa24^2*spbb24^3*spaa34*spbb34^2*spbb35^2-9*spaa24^2*spbb24^2*spbb25*spbb34^2*spbb35*spaa45*spbb45-128/3*spaa24*spbb24^3*spaa25*spaa34*spbb34*spbb35^3-5/3*spaa24*spbb24^3*spaa25*spbb35^3*spaa45*spbb45-66*spaa24*spbb24^2*spaa34^2*spbb34^3*spbb35^2-11/2*spaa24*spbb25^2*spaa34*spbb34^4*spaa45*spbb45-11/2*spaa24*spbb25^2*spbb34^3*spaa45^2*spbb45^2+4/3*spbb24^3*spaa25^2*spaa34*spbb35^4-128/3*spbb24^2*spaa25*spaa34^2*spbb34^2*spbb35^3-4/3*spbb24^2*spaa25*spbb35^3*spaa45^2*spbb45^2-22*spbb24*spaa34^3*spbb34^4*spbb35^2))/(spaa12*spbb13*spbb23^2*spaa35^2*spbb35^2*spbb45*spab4124)+
(-22*spaa12*spbb12*spbb14*spbb24^2*spbb35^2*spaa45)/(spbb13*spbb23^2*spaa35*spbb45^2*spab4124)+
(spbb34*(33*spaa13^3*spbb13^3+16/3*spaa13^2*spbb13^2*spaa14*spbb14+407/6*spaa13^2*spbb13^2*spaa23*spbb23+133/3*spbb12*spaa13^2*spbb13*spaa24*spbb34+379/3*spaa13^2*spbb13^2*spaa24*spbb24+55/3*spaa13*spbb13*spaa14^2*spbb14^2+42*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34+941/6*spaa13*spbb13*spaa14*spbb14*spaa24*spbb24+110/3*spaa13*spbb13*spaa23^2*spbb23^2+116/3*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34+222*spaa13*spbb13*spaa23*spbb23*spaa24*spbb24-341/3*spbb12*spaa13*spaa24^2*spbb24*spbb34+556/3*spaa13*spbb13*spaa24^2*spbb24^2+22*spaa14^3*spbb14^3+128/3*spaa14^2*spbb14^2*spaa24*spbb24+80/3*spaa14*spbb14*spaa24^2*spbb24^2+11/6*spaa23^3*spbb23^3+101*spaa23^2*spbb23^2*spaa24*spbb24+281/6*spaa23*spbb23*spaa24^2*spbb24^2+6*spaa24^3*spbb24^3))/(spaa12*spbb13*spbb23*spaa35*spbb45*spab4124)+
(spbb12*spaa14*spbb34^2*(44*spaa13^2*spbb13^2+137/2*spaa13*spbb13*spaa14*spbb14+149/6*spbb12*spaa13*spaa24*spbb34+22*spaa14^2*spbb14^2+62/3*spaa14*spbb14*spaa24*spbb24+6*spaa24^2*spbb24^2))/(spaa12*spbb13*spbb23^2*spaa35*spbb45*spab4124)+
(1241/6*spaa13^2*spbb13^3*spbb45-1439/6*spaa13^2*spbb13^2*spbb14*spbb35+587/2*spaa13*spbb13^2*spaa14*spbb14*spbb45-233/6*spaa13*spbb13*spaa14*spbb14^2*spbb35-377/6*spaa13*spbb13^2*spaa15*spbb15*spbb45+617/6*spaa13*spbb13*spbb14*spaa15*spbb15*spbb35+145*spaa13*spbb13*spbb14*spaa34*spbb34*spbb35+197/6*spaa13*spbb14^2*spbb35^2*spaa45+260/3*spbb13*spaa14^2*spbb14^2*spbb45-500/3*spaa14^2*spbb14^3*spbb35-183*spbb13*spaa14*spbb14*spaa15*spbb15*spbb45+407/2*spaa14*spbb14^2*spaa15*spbb15*spbb35-71/3*spbb13*spaa14*spbb14*spaa34*spbb34*spbb45-517/3*spaa14*spbb14^2*spaa34*spbb34*spbb35+71/3*spbb13^2*spaa14*spaa35*spbb45^2-809/3*spbb13*spaa15^2*spbb15^2*spbb45-11/6*spbb14*spaa15^2*spbb15^2*spbb35+11/2*spbb13*spaa34^2*spbb34^2*spbb45-2*spbb14*spaa34^2*spbb34^2*spbb35)/(spbb13*spaa35*spbb35*spbb45*spab4124)+
(spbb24*(81/2*spaa12^2*spbb12^2+154*spaa12*spbb12*spaa13*spbb13-575/3*spaa12*spbb12*spaa14*spbb14+293/2*spaa13^2*spbb13^2-1049/3*spaa13*spbb13*spaa14*spbb14-257/2*spaa14^2*spbb14^2))/(spbb23*spaa35*spbb45*spab4124)+
(-4*spbb12*spaa23*spbb24*spbb34*spaa45)/(spbb14*spbb23*spaa35*spab4124)+
(-4*spbb12*spaa13*spbb13*spaa23*spbb24*spbb34)/(spbb14*spbb23*spaa35*spbb45*spab4124)+
(spbb12*spbb24*spbb34*(-4*spaa12*spbb12*spaa13*spbb13+194/3*spaa12*spbb12*spaa14*spbb14-4*spaa13^2*spbb13^2+380/3*spaa13*spbb13*spaa14*spbb14+263/3*spaa14^2*spbb14^2))/(spbb14*spbb23^2*spaa35*spbb45*spab4124)+
(spaa15*spbb24*(-47/2*spaa13^2*spbb13*spbb14*spbb15-4/3*spaa13*spaa14*spbb14^2*spbb15-4/3*spaa13*spbb14*spaa15*spbb15^2+39/2*spaa13*spbb13*spbb14*spaa34*spbb45-4*spaa13*spbb13*spbb15*spaa35*spbb45+2*spaa14*spbb14^2*spaa34*spbb45+13/3*spbb14*spaa15*spbb15*spaa34*spbb45+2*spaa15*spbb15^2*spaa35*spbb45))/(spaa13*spbb14*spaa23*spbb23^2*spaa35*spbb45)+
(-2*spaa12^2*spbb12^2*spbb14+1/3*spaa12*spbb12*spaa14*spbb14^2+8*spaa12*spbb12^2*spaa23*spbb34+1/3*spaa14^2*spbb14^3)/(spaa13*spbb13*spbb14*spaa23*spbb23)+
(spbb14*(599/3*spaa12^2*spbb12^2+605/3*spaa12*spbb12*spaa14*spbb14+491/3*spaa12*spbb12*spaa23*spbb23+608/3*spaa12*spbb12*spaa24*spbb24+608/3*spbb12*spaa13*spaa24*spbb34+1027/6*spaa23^2*spbb23^2+701/2*spaa23*spbb23*spaa24*spbb24))/(spbb13*spaa23*spbb23*spaa35*spbb45)+
(+6*spbb12*spbb34)/(spbb14*spbb23)+
(-602/3*spaa12*spbb12+1*spaa13*spbb13+4/3*spaa14*spbb14)/(spaa23*spbb23)+
(spbb24*(-1574/3*spaa12*spbb12-2941/6*spaa13*spbb13-1316/3*spaa14*spbb14-211/3*spaa24*spbb24))/(spbb23*spaa35*spbb45)+
(1541/6*spaa12*spbb14*spbb25+1118/3*spaa14*spbb14*spbb45-971/2*spaa15*spbb15*spbb45+637/3*spaa24*spbb24*spbb45-98/3*spaa25*spbb25*spbb45)/(spaa35*spbb35*spbb45)+
(-741/2),
(-325/27*spbb12^3*spaa15^2*spaa25*spbb35^3)/(spbb13*spbb23^2*spab5125^3)+
(+33/2*spbb15*spbb24^2*spbb34*spbb35*spaa45^3)/(spbb13*spbb23^2*spaa35*spab4124^2)+
(+115/6*spbb12^2*spaa15*spaa25*spbb35^2)/(spbb13*spbb23*spab5125^2)+
(-485/54*spbb12^2*spaa15*spaa23*spbb34*spbb35^2)/(spbb13*spbb23*spbb45*spab5125^2)+
(spbb12^2*spaa15*spbb34*spbb35^2*(-389/54*spaa12^2*spbb12-449/54*spaa12*spaa13*spbb13+16/9*spaa12*spaa14*spbb14-10/9*spaa13*spaa24*spbb34))/(spaa12*spbb13*spbb23^2*spbb45*spab5125^2)+
(+5/3*spbb12*spaa15*spaa24*spbb34*spbb45)/(spaa12*spbb13*spbb24*spab2152)+
(-33/2*spbb15*spbb24*spbb34*spaa45^2)/(spbb13*spbb23*spaa35*spab4124)+
(spbb15*spbb24*spbb34^2*spaa45^2*(-11/2*spaa12*spbb25-11*spaa13*spbb35))/(spaa12*spbb13*spbb23^2*spaa35*spbb45*spab4124)+
(spbb12*spaa25*spbb35*spaa45*(296/27*spbb12*spaa13+35/2*spbb24*spaa34))/(spbb13*spbb23*spaa34*spaa35*spab5125)+
(-13/18*spbb12^2*spaa15^2*spaa23^2*spbb35^2)/(spaa12*spbb13*spbb23*spaa34*spaa35*spbb45*spab5125)+
(+263/27*spbb12^2*spaa15*spaa23*spbb35^2)/(spbb13*spbb23*spaa34*spbb45*spab5125)+
(-35/6*spaa12*spbb12^3*spaa15*spaa23*spbb35)/(spbb13*spbb23*spaa34*spaa35*spbb45*spab5125)+
(-73/18*spbb12^2*spaa15^2*spbb15*spaa23*spbb35)/(spbb13*spbb23*spaa34*spaa35*spbb45*spab5125)+
(-17/18*spbb12^2*spaa13*spaa15*spaa23*spbb35)/(spbb23*spaa34*spaa35*spbb45*spab5125)+
(+13/3*spaa12*spbb12^2*spbb14*spaa15*spbb35)/(spbb13*spbb23*spaa35*spbb45*spab5125)+
(spbb12^2*spaa15*spbb35*(73/9*spaa12^3*spbb12^2+101/9*spaa12^2*spbb12*spaa13*spbb13+173/18*spaa12^2*spbb12*spaa14*spbb14+23/6*spaa12*spaa13^2*spbb13^2+73/18*spaa12*spaa13*spbb13*spaa14*spbb14+13/18*spaa13^2*spbb13*spaa24*spbb34))/(spaa12*spbb13*spbb23^2*spaa34*spaa35*spbb45*spab5125)+
(spaa15*spbb25*(5/3*spaa12^2*spbb12^2*spaa23-1/6*spaa12^2*spbb12*spbb14*spaa34+25/9*spaa12*spbb12*spaa13*spbb13*spaa23-1/6*spaa12*spaa13*spbb13*spbb14*spaa34+31/3*spaa12*spbb12*spaa23*spaa24*spbb24+95/6*spaa12*spbb12*spaa23*spaa34*spbb34-13/18*spaa12*spbb14*spaa24*spbb24*spaa34-13/18*spaa12*spbb14*spaa34^2*spbb34+7/18*spaa13^2*spbb13^2*spaa23+119/18*spaa13*spbb13*spaa23*spaa34*spbb34+11/2*spbb12*spaa14*spaa23^2*spbb34+13/18*spaa23*spaa24*spbb24*spaa34*spbb34+13/18*spaa23*spaa34^2*spbb34^2))/(spaa12*spaa23*spbb23^2*spaa34*spaa35*spbb45)+
(spaa15*(2*spbb12^2*spaa14*spaa15*spbb15*spbb45^2+5/9*spbb12^2*spaa14*spaa25*spbb25*spbb45^2+2*spbb12^2*spaa14*spaa45*spbb45^3+19/18*spbb12*spaa15^2*spbb15^2*spbb25*spbb45-13/18*spbb14*spaa15^2*spbb15^2*spbb25^2-1/18*spbb12*spaa15*spbb15*spaa25*spbb25^2*spbb45-13/18*spbb14*spaa15*spbb15*spaa25*spbb25^3-37/18*spbb12*spaa15*spbb15*spbb25*spaa45*spbb45^2+79/18*spbb14*spaa15*spbb15*spbb25^2*spaa45*spbb45-7/18*spbb14*spaa24^2*spbb24^2*spbb25^2-13/9*spbb12*spaa24*spbb24*spaa25*spbb25^2*spbb45-7/9*spbb14*spaa24*spbb24*spaa25*spbb25^3+13/18*spbb12*spaa24*spbb24*spbb25*spaa45*spbb45^2-7/9*spbb14*spaa24*spbb24*spbb25^2*spaa45*spbb45-13/18*spbb12*spaa25^2*spbb25^3*spbb45-7/18*spbb14*spaa25^2*spbb25^4-181/18*spbb12*spaa25*spbb25^2*spaa45*spbb45^2+197/18*spbb14*spaa25*spbb25^3*spaa45*spbb45+43/18*spbb12*spbb25*spaa45^2*spbb45^3-7/18*spbb14*spbb25^2*spaa45^2*spbb45^2))/(spaa12*spbb13*spbb23*spbb24*spbb25*spaa34*spaa35*spbb45)+
(1/6*spaa12^2*spbb12^3*spaa13*spbb15*spbb24+13/9*spaa12^2*spbb12^3*spaa23*spbb24*spbb25+19/18*spaa12^2*spbb12^2*spbb15*spbb24^2*spaa34-13/9*spaa12*spbb12^3*spaa13*spaa23*spbb23*spbb45+473/27*spaa12*spbb12^3*spaa13*spaa23*spbb24*spbb35+5/9*spaa12*spbb12^2*spaa13*spbb15*spbb24*spaa34*spbb34+89/18*spaa12*spbb12^2*spaa23^2*spbb23*spbb24*spbb25+155/18*spaa12*spbb12^2*spaa23*spaa24*spbb24^2*spbb25+374/27*spaa12*spbb12^2*spaa23*spbb24^2*spaa34*spbb35+29/18*spaa12*spbb12*spbb15*spaa24*spbb24^3*spaa34+2*spaa12*spbb12*spbb15*spbb24^2*spaa34^2*spbb34-5/3*spbb12^3*spaa13^2*spaa23*spbb34*spbb35-1/3*spbb12^2*spaa13^2*spbb15*spaa34*spbb34^2-31/9*spbb12^2*spaa13*spaa23^2*spbb23^2*spbb45+1145/54*spbb12^2*spaa13*spaa23^2*spbb23*spbb24*spbb35-2/9*spbb12^2*spaa13*spaa23*spbb24*spaa34*spbb34*spbb35+7/18*spbb12*spaa13*spbb15*spbb24*spaa34^2*spbb34^2+779/54*spbb12^2*spaa14*spaa23^2*spbb24^2*spbb35+3/2*spbb12*spaa23^3*spbb23^2*spbb24*spbb25-311/27*spbb12*spaa23^2*spbb23*spaa24*spbb24^2*spbb25-50/9*spbb12*spaa23*spaa24^2*spbb24^3*spbb25-37/18*spbb12*spaa23*spaa24*spbb24^3*spaa34*spbb35-2*spbb12*spaa23*spbb24^2*spaa34^2*spbb34*spbb35+13/18*spbb15*spaa24^2*spbb24^4*spaa34+13/9*spbb15*spaa24*spbb24^3*spaa34^2*spbb34+13/18*spbb15*spbb24^2*spaa34^3*spbb34^2)/(spbb13*spaa23*spbb23*spbb24*spbb25*spaa34*spaa35*spbb45)+
(+1/6*spab1251)/(spaa23*spbb23)+
(-46/9*spaa12*spbb12^2*spaa13+691/54*spbb12*spaa13^2*spbb13+569/18*spbb12*spaa13*spaa24*spbb24+2011/54*spaa13*spbb13*spbb24*spaa34-2119/54*spbb12*spaa14*spaa23*spbb24+71/9*spaa24*spbb24^2*spaa34+241/18*spbb24*spaa34^2*spbb34)/(spbb23*spaa34*spaa35*spbb45)+
(-2*spbb25*spaa35)/(spbb24*spaa34)+
(+2*spbb24*spaa34)/(spbb25*spaa35)+
(+341/27*spaa13*spbb15)/(spaa34*spbb45)+
(286/9*spaa12*spbb14*spbb25+286/9*spaa14*spbb14*spbb45+11/2*spaa15*spbb15*spbb45+11/2*spaa25*spbb25*spbb45)/(spaa35*spbb35*spbb45)+
(-265/18),
(+4/9*spaa12^2*spbb12*spbb15*spaa34*spbb34*spaa35)/(spaa23*spab3123^3)+
(spaa12*spbb12*spbb15*spaa35*(7/18*spaa12^2*spbb12-2/3*spaa12*spaa13*spbb13+7/18*spaa12*spaa14*spbb14+7/18*spaa12*spaa24*spbb24+2/3*spaa13*spaa24*spbb34))/(spaa13*spbb13*spaa23*spab3123^2)+
(spbb15*spbb35*(-33/2*spbb12^2*spaa15^2*spaa25+33*spbb12*spbb13*spaa15^2*spaa35+33*spbb12*spaa15*spbb23*spaa25*spaa35-33/2*spbb13*spaa15*spbb23*spaa35^2-33/2*spbb23^2*spaa25*spaa35^2))/(spbb13*spbb23*spaa35*spab4124^2)+
(-33/2*spbb12^2*spaa15^3*spbb15*spbb35)/(spbb23^2*spaa35*spab4124^2)+
(+19/9*spbb12^2*spaa15^2*spaa25*spbb35^3)/(spaa12*spbb13*spbb23^2*spab5125^2)+
(-1/3*spbb12^2*spaa15*spaa23*spbb35*spaa45)/(spbb13*spbb23*spaa34*spaa35*spab3123)+
(spbb12*spbb15*(-37/9*spaa12^2*spbb12*spaa45-1/3*spaa12*spbb12*spaa14*spaa25-43/9*spaa12*spaa14*spbb14*spaa45-9/2*spaa12*spaa15*spbb15*spaa45+7/18*spaa12*spaa24*spbb24*spaa45+1/3*spaa14^2*spbb14*spaa25+1/3*spaa14*spaa24*spbb24*spaa25))/(spbb13*spaa23*spbb23*spaa34*spab3123)+
(+4/3*spbb12*spaa14*spaa15*spbb15*spbb34)/(spaa23*spbb23^2*spab3123)+
(-11*spaa14*spbb15*spbb34^2*spaa45)/(spaa12*spbb13*spbb23*spab4124)+
(-11*spbb12*spaa13*spaa14*spbb15*spbb34^3*spaa45)/(spaa12*spbb13*spbb23^2*spaa35*spbb45*spab4124)+
(-14/9*spbb12^2*spaa15*spaa23*spbb35^2)/(spbb13*spbb23*spaa34*spbb45*spab5125)+
(+5/9*spbb12*spaa15^2*spbb15*spaa23*spbb35^2)/(spaa12*spbb13*spbb23*spaa34*spbb45*spab5125)+
(+14/9*spbb12*spbb14*spaa15*spbb35^2)/(spbb13*spbb23*spbb45*spab5125)+
(spbb12*spaa15^2*spbb35^2*(-62/9*spaa12*spbb12*spbb15+5/9*spaa13*spbb13*spbb15+29/18*spbb12*spaa23*spbb35))/(spaa12*spbb13*spbb23^2*spaa34*spbb45*spab5125)+
(spaa15*(-1/6*spaa13^2*spaa14*spbb14^3*spaa34*spbb35+6*spaa13^2*spaa14*spbb14^2*spbb15*spaa34*spbb34+35/6*spaa13^2*spaa14*spbb14*spbb15^2*spbb34*spaa35+1/3*spaa13*spaa14^2*spbb14^3*spaa34*spbb45+19/18*spaa13*spaa14^2*spbb14^2*spbb15*spaa35*spbb45+11/6*spaa13*spaa14*spbb14^2*spaa34^2*spbb34*spbb45+13/6*spaa13*spaa14*spbb14*spbb15*spaa34*spbb34*spaa35*spbb45+17/6*spaa14^2*spbb14^2*spaa34*spaa35*spbb45^2+8/9*spaa14^2*spbb14*spbb15*spaa35^2*spbb45^2-7/3*spaa14*spbb14^2*spaa15*spaa34^2*spbb45^2-2*spaa14*spbb14*spaa34^2*spbb34*spaa35*spbb45^2-2*spaa14*spbb15*spaa34*spbb34*spaa35^2*spbb45^2+1/2*spaa14*spbb14*spaa34*spaa35*spaa45*spbb45^3-2*spaa34^2*spbb34*spaa35*spaa45*spbb45^3-2*spaa34*spaa35*spaa45^2*spbb45^4))/(spaa12*spaa13*spbb14*spaa23*spbb23^2*spaa34*spaa35*spbb45)+
(spaa25*(-35/6*spbb12*spaa13^2*spbb13*spbb14*spaa24-31/2*spaa13^2*spbb13^2*spbb14*spaa34-43/9*spbb12*spaa13*spaa14*spbb14^2*spaa24-67/6*spaa13*spbb13*spaa14*spbb14^2*spaa34-2*spaa13*spbb13^2*spaa23*spbb24*spaa34-31/2*spaa13*spbb13*spbb14*spaa23*spbb23*spaa34-11*spaa13*spbb14^2*spbb23*spaa24*spaa34-9/2*spaa13*spbb13*spbb14*spaa34^2*spbb34-13/18*spaa14^2*spbb14^3*spaa34-2*spbb13*spaa23^2*spbb23*spbb24*spaa34-2*spbb13*spaa23*spbb24*spaa34^2*spbb34))/(spaa12*spbb13*spbb14*spaa23*spbb23*spaa34*spaa35)+
(5/3*spaa12^2*spbb12^3*spaa13*spaa23-15/2*spaa12*spbb12^2*spaa13^2*spbb14*spaa24+91/9*spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa23+95/9*spaa12*spbb12^2*spaa13*spaa23^2*spbb23+43/18*spaa12*spbb12^2*spaa14*spaa23^2*spbb24-23/3*spbb12*spaa13^2*spaa14*spbb14^2*spaa24-253/18*spbb12*spaa13^2*spbb14*spaa23*spbb23*spaa24-11*spaa13^2*spbb14^2*spbb23*spaa24*spaa34+47/18*spbb12*spaa13*spaa14^2*spbb14^2*spaa23-7/18*spaa13*spaa14^2*spbb14^3*spaa34+59/2*spbb12*spaa13*spaa14*spbb14*spaa23^2*spbb23-83/9*spaa13*spaa14*spbb14^2*spaa23*spbb23*spaa34+3/2*spbb12*spaa13*spaa23^3*spbb23^2-5*spaa13*spbb14*spaa23^2*spbb23^2*spaa34+7/9*spbb12*spaa14^2*spbb14*spaa23^2*spbb24-7/18*spaa14^2*spbb14^2*spaa23*spbb24*spaa34+2*spbb12*spaa14*spaa23^3*spbb23*spbb24)/(spaa13*spbb13*spaa23*spbb23*spaa34*spaa35*spbb45)+
(spaa35*spbb45*(5/2*spaa14*spbb14+2*spaa24*spbb24))/(spaa13*spbb14*spaa23*spbb23)+
(+2*spbb12*spbb34)/(spbb14*spbb23)+
(65/6*spaa12*spbb12+13*spaa13*spbb13+65/6*spaa14*spbb14-5/2*spaa24*spbb24)/(spaa23*spbb23)+
(14/3*spaa12^2*spbb12^2*spbb25-7/6*spaa12*spbb12^2*spaa13*spbb35-379/18*spaa12*spbb12*spaa15*spbb15*spbb25-5/6*spaa12*spbb12*spaa25*spbb25^2-197/9*spbb12*spaa13*spaa15*spbb15*spbb35-257/18*spbb12*spaa13*spaa25*spbb25*spbb35-107/18*spbb12*spaa13*spaa35*spbb35^2-182/9*spaa15^2*spbb15^2*spbb25-182/9*spaa15*spbb15*spaa25*spbb25^2)/(spbb23*spaa34*spaa35*spbb35*spbb45)+
(+82/9*spaa13*spbb15)/(spaa34*spbb45)+
(145/9*spaa12*spbb14*spbb25+103/9*spaa14*spbb14*spbb45-463/18*spaa15*spbb15*spbb45-14/3*spaa24*spbb24*spbb45-11/2*spaa25*spbb25*spbb45)/(spaa35*spbb35*spbb45)+
(+89/54),
(+33*spaa14*spbb15*spbb24*spaa34*spbb34^3*spbb35*spaa45^2)/(spaa12*spbb13*spbb23^2*spab4124^3)+
(-31/9*spbb12^3*spaa15^2*spaa25*spbb35^3)/(spbb13*spbb23^2*spab5125^3)+
(+9/2*spbb12^2*spaa15*spaa25*spbb35^2)/(spbb13*spbb23*spab5125^2)+
(-53/18*spbb12^2*spaa15*spaa23*spbb34*spbb35^2)/(spbb13*spbb23*spbb45*spab5125^2)+
(spbb12^2*spaa15*spbb34*spbb35^2*(-125/18*spaa12^2*spbb12-113/18*spaa12*spaa13*spbb13-4*spaa12*spaa14*spbb14+2/3*spaa13*spaa24*spbb34))/(spaa12*spbb13*spbb23^2*spbb45*spab5125^2)+
(+11/2*spab5125^2)/(spaa35^2*spbb35^2)+
(spbb12^2*spaa14*spaa15*spbb34*(1/3*spaa12^2*spbb12*spbb15-2/3*spaa12*spbb12*spaa23*spbb35+1/3*spaa23*spaa35*spbb35^2))/(spaa12*spbb13*spbb23^2*spaa34*spaa35*spbb45*spab5125)+
(-2*spaa12*spbb12^2*spbb34*spab2132)/(spaa13*spbb13*spbb14*spaa23*spbb23^2)+
(spbb12*spbb34*spab2132*(8*spaa12^3*spbb12^2*spbb24+18*spaa12^2*spbb12^2*spaa13*spbb34+677/3*spaa12^2*spbb12*spaa14*spbb14*spbb24-4*spaa12^2*spbb12*spaa24*spbb24^2+10*spaa12*spbb12*spaa13^2*spbb13*spbb34+551/6*spaa12*spbb12*spaa13*spaa14*spbb14*spbb34-4*spaa12*spbb12*spaa13*spaa34*spbb34^2-80/3*spaa12*spaa14^2*spbb14^2*spbb24-28*spaa12*spaa14*spbb14*spaa24*spbb24^2-4*spaa12*spaa24^2*spbb24^3+1615/6*spaa13^2*spbb13*spaa14*spbb14*spbb34-6*spaa13^2*spbb13*spaa34*spbb34^2+1897/6*spaa13*spaa14^2*spbb14^2*spbb34-147/2*spaa13*spaa14*spbb14*spaa34*spbb34^2-2*spaa13*spaa34^2*spbb34^3))/(spaa12*spbb14*spbb23^2*spaa35*spbb45*spab4124*spab5125)+
(+307/3*spaa12^2*spbb12^3*spbb34*spab2132^2)/(spbb13*spaa23*spbb23^2*spaa35*spbb45*spab4124*spab5125)+
(spbb12*spbb34*(99*spaa12^7*spbb12^6+759/2*spaa12^6*spbb12^5*spaa13*spbb13+1693/6*spaa12^6*spbb12^5*spaa14*spbb14+1099/6*spaa12^6*spbb12^5*spaa24*spbb24+561*spaa12^5*spbb12^4*spaa13^2*spbb13^2+956*spaa12^5*spbb12^4*spaa13*spbb13*spaa14*spbb14+1549/2*spaa12^5*spbb12^5*spaa13*spaa24*spbb34+1831/6*spaa12^5*spbb12^4*spaa14^2*spbb14^2+1831/6*spaa12^5*spbb12^4*spaa14*spbb14*spaa24*spbb24+396*spaa12^4*spbb12^3*spaa13^3*spbb13^3+1169*spaa12^4*spbb12^3*spaa13^2*spbb13^2*spaa14*spbb14+1169*spaa12^4*spbb12^4*spaa13^2*spbb13*spaa24*spbb34+847*spaa12^4*spbb12^3*spaa13*spbb13*spaa14^2*spbb14^2+4021/3*spaa12^4*spbb12^4*spaa13*spaa14*spbb14*spaa24*spbb34+1183/3*spaa12^4*spbb12^4*spaa13*spaa24^2*spbb24*spbb34+799/3*spaa12^4*spbb12^3*spaa14^3*spbb14^3+1445/3*spaa12^4*spbb12^3*spaa14^2*spbb14^2*spaa24*spbb24+493/3*spaa12^4*spbb12^3*spaa14*spbb14*spaa24^2*spbb24^2-51*spaa12^4*spbb12^3*spaa24^3*spbb24^3+132*spaa12^3*spbb12^2*spaa13^4*spbb13^4+1855/3*spaa12^3*spbb12^2*spaa13^3*spbb13^3*spaa14*spbb14+2350/3*spaa12^3*spbb12^3*spaa13^3*spbb13^2*spaa24*spbb34+3067/6*spaa12^3*spbb12^2*spaa13^2*spbb13^2*spaa14^2*spbb14^2+3902/3*spaa12^3*spbb12^3*spaa13^2*spbb13*spaa14*spbb14*spaa24*spbb34+608*spaa12^3*spbb12^4*spaa13^2*spaa24^2*spbb34^2+787/6*spaa12^3*spbb12^2*spaa13*spbb13*spaa14^3*spbb14^3+937/2*spaa12^3*spbb12^3*spaa13*spaa14^2*spbb14^2*spaa24*spbb34+1012/3*spaa12^3*spbb12^3*spaa13*spaa14*spbb14*spaa24^2*spbb24*spbb34+899/6*spaa12^3*spbb12^2*spaa14^4*spbb14^4+1444/3*spaa12^3*spbb12^2*spaa14^3*spbb14^3*spaa24*spbb24+1637/3*spaa12^3*spbb12^2*spaa14^2*spbb14^2*spaa24^2*spbb24^2+740/3*spaa12^3*spbb12^2*spaa14*spbb14*spaa24^3*spbb24^3+65/2*spaa12^3*spbb12^2*spaa24^4*spbb24^4+33/2*spaa12^2*spbb12*spaa13^5*spbb13^5+495/2*spaa12^2*spbb12*spaa13^4*spbb13^4*spaa14*spbb14+693/2*spaa12^2*spbb12^2*spaa13^4*spbb13^3*spaa24*spbb34+371*spaa12^2*spbb12*spaa13^3*spbb13^3*spaa14^2*spbb14^2+4961/6*spaa12^2*spbb12^2*spaa13^3*spbb13^2*spaa14*spbb14*spaa24*spbb34+2141/6*spaa12^2*spbb12^3*spaa13^3*spbb13*spaa24^2*spbb34^2+26*spaa12^2*spbb12*spaa13^2*spbb13^2*spaa14^3*spbb14^3+593/6*spaa12^2*spbb12^2*spaa13^2*spbb13*spaa14^2*spbb14^2*spaa24*spbb34+437/6*spaa12^2*spbb12^3*spaa13^2*spaa14*spbb14*spaa24^2*spbb34^2-649/6*spaa12^2*spbb12*spaa13*spbb13*spaa14^4*spbb14^4-649/3*spaa12^2*spbb12^2*spaa13*spaa14^3*spbb14^3*spaa24*spbb34-649/6*spaa12^2*spbb12^2*spaa13*spaa14^2*spbb14^2*spaa24^2*spbb24*spbb34+11/2*spaa12^2*spbb12*spaa14^5*spbb14^5+61/3*spaa12^2*spbb12*spaa14^4*spbb14^4*spaa24*spbb24+82/3*spaa12^2*spbb12*spaa14^3*spbb14^3*spaa24^2*spbb24^2+15*spaa12^2*spbb12*spaa14^2*spbb14^2*spaa24^3*spbb24^3+11/6*spaa12^2*spbb12*spaa14*spbb14*spaa24^4*spbb24^4-2/3*spaa12^2*spbb12*spaa24^5*spbb24^5+22*spaa12*spaa13^5*spbb13^5*spaa14*spbb14+77/2*spaa12*spbb12*spaa13^5*spbb13^4*spaa24*spbb34+99*spaa12*spaa13^4*spbb13^4*spaa14^2*spbb14^2+385*spaa12*spbb12*spaa13^4*spbb13^3*spaa14*spbb14*spaa24*spbb34+539/2*spaa12*spbb12^2*spaa13^4*spbb13^2*spaa24^2*spbb34^2+327/2*spaa12*spaa13^3*spbb13^3*spaa14^3*spbb14^3+995/2*spaa12*spbb12*spaa13^3*spbb13^2*spaa14^2*spbb14^2*spaa24*spbb34+334*spaa12*spbb12^2*spaa13^3*spbb13*spaa14*spbb14*spaa24^2*spbb34^2+355/3*spaa12*spaa13^2*spbb13^2*spaa14^4*spbb14^4+710/3*spaa12*spbb12*spaa13^2*spbb13*spaa14^3*spbb14^3*spaa24*spbb34+355/3*spaa12*spbb12^2*spaa13^2*spaa14^2*spbb14^2*spaa24^2*spbb34^2+191/6*spaa12*spaa13*spbb13*spaa14^5*spbb14^5+261/2*spaa12*spbb12*spaa13*spaa14^4*spbb14^4*spaa24*spbb34+1199/6*spaa12*spbb12*spaa13*spaa14^3*spbb14^3*spaa24^2*spbb24*spbb34+809/6*spaa12*spbb12*spaa13*spaa14^2*spbb14^2*spaa24^3*spbb24^2*spbb34+33*spaa12*spbb12*spaa13*spaa14*spbb14*spaa24^4*spbb24^3*spbb34-2/3*spaa12*spbb12*spaa13*spaa24^5*spbb24^4*spbb34-1/3*spaa12*spaa14^5*spbb14^5*spaa24*spbb24-4/3*spaa12*spaa14^4*spbb14^4*spaa24^2*spbb24^2-2*spaa12*spaa14^3*spbb14^3*spaa24^3*spbb24^3-4/3*spaa12*spaa14^2*spbb14^2*spaa24^4*spbb24^4-1/3*spaa12*spaa14*spbb14*spaa24^5*spbb24^5+22*spaa13^5*spbb13^4*spaa14*spbb14*spaa24*spbb34+22*spbb12*spaa13^5*spbb13^3*spaa24^2*spbb34^2+77*spaa13^4*spbb13^3*spaa14^2*spbb14^2*spaa24*spbb34+132*spbb12*spaa13^4*spbb13^2*spaa14*spbb14*spaa24^2*spbb34^2+55*spbb12^2*spaa13^4*spbb13*spaa24^3*spbb34^3+171/2*spaa13^3*spbb13^2*spaa14^3*spbb14^3*spaa24*spbb34+403/2*spbb12*spaa13^3*spbb13*spaa14^2*spbb14^2*spaa24^2*spbb34^2+293/2*spbb12^2*spaa13^3*spaa14*spbb14*spaa24^3*spbb34^3+61/2*spbb12^2*spaa13^3*spaa24^4*spbb24*spbb34^3+61/2*spaa13^2*spbb13*spaa14^4*spbb14^4*spaa24*spbb34+183/2*spbb12*spaa13^2*spaa14^3*spbb14^3*spaa24^2*spbb34^2+183/2*spbb12*spaa13^2*spaa14^2*spbb14^2*spaa24^3*spbb24*spbb34^2+61/2*spbb12*spaa13^2*spaa14*spbb14*spaa24^4*spbb24^2*spbb34^2-1/3*spaa13*spaa14^5*spbb14^5*spaa24*spbb34-4/3*spaa13*spaa14^4*spbb14^4*spaa24^2*spbb24*spbb34-2*spaa13*spaa14^3*spbb14^3*spaa24^3*spbb24^2*spbb34-4/3*spaa13*spaa14^2*spbb14^2*spaa24^4*spbb24^3*spbb34-1/3*spaa13*spaa14*spbb14*spaa24^5*spbb24^4*spbb34))/(spaa12*spbb13*spaa23*spbb23^2*spaa35^2*spbb35*spbb45*spab4124^2*spab5125)+
(-15/2*spaa12*spbb12*spab5125^2)/(spaa23*spbb23*spaa35*spbb35*spab4124)+
(+13*spaa12^2*spbb12^2*spab5125)/(spaa23*spbb23*spaa35*spbb35*spab4124)+
(+15/2*spaa12*spbb12*spaa13*spbb13*spab5125)/(spaa23*spbb23*spaa35*spbb35*spab4124)+
(-11/2*spaa12^2*spbb12^2*spaa13*spbb13)/(spaa23*spbb23*spaa35*spbb35*spab4124)+
(-11/2*spaa12^3*spbb12^3*spaa13*spbb13)/(spaa23*spbb23*spaa35*spbb35*spab4124*spab5125)+
(-2267/6*spaa12^4*spbb12^4*spaa13*spbb13*spbb14+7/2*spaa12^4*spbb12^5*spaa23*spbb34+85/3*spaa12^3*spbb12^3*spaa13^2*spbb13^2*spbb14-3455/6*spaa12^3*spbb12^3*spaa13*spbb13*spaa14*spbb14^2-33/2*spaa12^3*spbb12^4*spaa13*spbb13*spaa23*spbb34-21/2*spaa12^3*spbb12^4*spaa23*spaa34*spbb34^2-19/2*spaa12^2*spbb12^2*spaa13^3*spbb13^3*spbb14-3001/6*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spaa14*spbb14^2-1627/6*spaa12^2*spbb12^2*spaa13*spbb13*spaa14^2*spbb14^3+33/2*spaa12^2*spbb12^3*spaa13*spbb13*spaa23*spaa34*spbb34^2+21/2*spaa12^2*spbb12^3*spaa23*spaa34^2*spbb34^3+11/2*spaa12*spbb12*spaa13^4*spbb13^4*spbb14-75*spaa12*spbb12*spaa13^3*spbb13^3*spaa14*spbb14^2+1081/6*spaa12*spbb12*spaa13^2*spbb13^2*spaa14^2*spbb14^3+140*spaa12*spbb12*spaa13*spbb13*spaa14^3*spbb14^4-11/2*spaa12*spbb12^2*spaa13*spbb13*spaa23*spaa34^2*spbb34^3-7/2*spaa12*spbb12^2*spaa23*spaa34^3*spbb34^4-22*spaa13^4*spbb13^4*spaa14*spbb14^2-78*spaa13^3*spbb13^3*spaa14^2*spbb14^3-527/6*spaa13^2*spbb13^2*spaa14^3*spbb14^4-191/6*spaa13*spbb13*spaa14^4*spbb14^5)/(spbb13*spaa23*spbb23*spaa35^2*spbb35*spbb45*spab4124*spab5125)+
(+167*spbb12*spbb24*spaa25^2*spab5125^2)/(spaa12*spbb13*spbb14*spbb23*spaa35^2*spab4124)+
(-363*spbb12*spbb24*spaa25*spab5125^2)/(spbb13*spbb23*spaa35^2*spbb45*spab4124)+
(+2075/2*spaa12*spbb12^2*spbb24*spaa25*spab5125)/(spbb13*spbb23*spaa35^2*spbb45*spab4124)+
(-857/3*spbb12*spaa13*spbb24*spaa25^2*spab5125)/(spaa12*spbb14*spbb23*spaa35^2*spab4124)+
(+386/3*spbb12*spaa13*spbb24*spaa25*spab5125)/(spbb23*spaa35^2*spbb45*spab4124)+
(-281*spbb12*spbb24*spaa25^2*spbb25*spab5125)/(spbb13*spbb23*spaa35^2*spbb45*spab4124)+
(-1454/3*spbb12*spaa13*spaa24*spbb24*spaa25*spbb34*spab5125)/(spaa12*spbb13*spbb23*spaa35^2*spbb45*spab4124)+
(-167*spbb12*spbb24*spaa25^4*spbb25^2)/(spaa12*spbb13*spbb14*spbb23*spaa35^2*spab4124)+
(-88/3*spbb12*spbb24*spaa25^3*spbb25^2)/(spbb13*spbb23*spaa35^2*spbb45*spab4124)+
(+9647/6*spaa12*spbb12^2*spbb24*spaa25^2*spbb25)/(spbb13*spbb23*spaa35^2*spbb45*spab4124)+
(-139/3*spbb12*spaa15*spaa24*spbb24*spaa25^2*spbb25)/(spaa12*spbb13*spbb23*spaa35^2*spab4124)+
(-1370/3*spbb12*spbb14*spaa15*spaa24*spbb24*spaa25*spbb25)/(spbb13*spbb23*spaa35^2*spbb45*spab4124)+
(-2081/2*spaa12*spbb12^2*spaa13*spbb24*spaa25)/(spbb23*spaa35^2*spbb45*spab4124)+
(+464*spbb12*spaa13^2*spbb13*spbb24*spaa25)/(spbb23*spaa35^2*spbb45*spab4124)+
(+166*spbb12*spaa13^2*spaa24*spbb24*spaa25*spbb34)/(spaa12*spbb23*spaa35^2*spbb45*spab4124)+
(-334/3*spbb12*spbb24*spaa25^4*spbb25^3)/(spbb13*spbb23*spaa35^2*spbb45*spab4124*spab5125)+
(+4925/6*spaa12*spbb12^2*spbb24*spaa25^3*spbb25^2)/(spbb13*spbb23*spaa35^2*spbb45*spab4124*spab5125)+
(+805/6*spbb12*spaa13*spbb24*spaa25^4*spbb25^2*spbb35)/(spaa12*spbb13*spbb23*spaa35^2*spbb45*spab4124*spab5125)+
(+308*spbb12*spaa13*spbb24*spaa25^3*spbb25^2)/(spbb23*spaa35^2*spbb45*spab4124*spab5125)+
(-1037/2*spaa12*spbb12^2*spaa13*spbb24*spaa25^2*spbb25)/(spbb23*spaa35^2*spbb45*spab4124*spab5125)+
(+132*spbb12*spaa13^2*spbb13*spbb24*spaa25^2*spbb25)/(spbb23*spaa35^2*spbb45*spab4124*spab5125)+
(+1279/6*spbb12*spaa13^2*spbb24*spaa25^3*spbb25*spbb35)/(spaa12*spbb23*spaa35^2*spbb45*spab4124*spab5125)+
(+1191/2*spaa12*spbb12^3*spaa13*spaa24*spbb24*spaa25*spbb34)/(spbb13*spbb23*spaa35^2*spbb45*spab4124*spab5125)+
(+1589/2*spaa12*spbb12^2*spaa15*spbb15*spbb24*spaa25*spaa34*spbb34)/(spbb13*spbb23*spaa35^2*spbb45*spab4124*spab5125)+
(spaa12*spbb12^2*spbb24*spaa25*spaa34*spbb34*(1499/3*spaa12*spbb12+1499/6*spaa23*spbb23))/(spbb13*spbb23*spaa35^2*spbb45*spab4124*spab5125)+
(-1455/2*spaa12*spbb12^2*spaa13^2*spbb13*spbb24*spaa25)/(spbb23*spaa35^2*spbb45*spab4124*spab5125)+
(-1807/6*spbb12*spaa13^3*spbb13^2*spbb24*spaa25)/(spbb23*spaa35^2*spbb45*spab4124*spab5125)+
(-244*spbb12*spaa15*spaa23^3*spbb23*spbb24*spaa25*spbb35)/(spaa12*spbb13*spaa35^2*spbb45*spab4124*spab5125)+
(spaa15*spbb12*spbb24*spaa25*(-745/6*spaa12*spaa15^3*spbb15^4-156*spaa12*spaa15^2*spbb15^3*spaa25*spbb25+14/3*spaa12*spbb13*spaa23^3*spbb23^2*spbb25-23/2*spaa12*spbb13*spaa23^2*spbb23*spaa25*spbb25^2-70*spaa12*spbb13*spaa23*spaa25^2*spbb25^3-44*spbb12*spaa13^2*spbb15*spaa25^2*spbb35^2+22*spaa13*spaa15^2*spbb15^3*spaa25*spbb35+127/2*spbb12*spaa13*spaa23^2*spbb23*spaa25*spbb35^2+105/2*spbb12*spaa13*spaa23*spaa25^2*spbb25*spbb35^2+5/2*spaa23^3*spbb23^2*spaa25*spbb25*spbb35-6*spaa23^2*spbb23*spaa25^2*spbb25^2*spbb35-17/2*spaa23*spaa25^3*spbb25^3*spbb35))/(spaa12*spbb13*spbb23*spaa35^2*spbb45*spab4124^2*spab5125)+
(-295*spaa12^5*spbb12^4*spaa14*spbb14^2-9796/3*spaa12^5*spbb12^4*spbb14*spaa34*spbb34+295*spaa12^5*spbb12^3*spbb13*spbb14*spbb24*spaa34+20077/6*spaa12^4*spbb12^4*spaa13*spbb14*spaa24*spbb34+813/2*spaa12^4*spbb12^3*spaa14^2*spbb14^3-2291/2*spaa12^4*spbb12^2*spbb13*spaa14*spbb14^2*spbb24*spaa34-158*spaa12^4*spbb12^3*spbb13*spaa23^2*spbb23*spbb24+3511/6*spaa12^4*spbb12^3*spbb13*spaa23*spaa24*spbb24^2+2715*spaa12^4*spbb12^4*spaa23*spaa34*spbb34^2-21013/6*spaa12^4*spbb12^3*spbb13*spaa23*spbb24*spaa34*spbb34+3775/6*spaa12^4*spbb12^2*spbb13^2*spaa23*spbb24^2*spaa34-2475*spaa12^4*spbb12^3*spbb14*spaa34^2*spbb34^2+430*spaa12^4*spbb12^2*spbb13*spbb14*spbb24*spaa34^2*spbb34+739*spaa12^4*spbb12*spbb13^2*spbb14*spbb24^2*spaa34^2-703/6*spaa12^3*spbb12^3*spaa13*spaa14*spbb14^2*spaa24*spbb34-13363/6*spaa12^3*spbb12^4*spaa13*spaa23*spaa24*spbb34^2+208*spaa12^3*spbb12^2*spaa14^3*spbb14^4-5519/3*spaa12^3*spbb12*spbb13*spaa14^2*spbb14^3*spbb24*spaa34-1027/2*spaa12^3*spbb12*spbb13*spaa14*spbb14^2*spbb24*spaa34^2*spbb34+4895/3*spaa12^3*spbb13^2*spaa14*spbb14^2*spbb24^2*spaa34^2+33*spaa12^3*spbb12^3*spaa23^3*spbb23^2*spbb34-617/2*spaa12^3*spbb12^2*spbb13*spaa23^3*spbb23^2*spbb24+925/2*spaa12^3*spbb12^2*spbb13*spaa23^2*spbb23*spaa24*spbb24^2-3905/3*spaa12^3*spbb12^3*spaa23^2*spbb23*spaa34*spbb34^2+985/6*spaa12^3*spbb12^2*spbb13*spaa23^2*spbb23*spbb24*spaa34*spbb34+1575/2*spaa12^3*spbb12*spbb13^2*spaa23^2*spbb23*spbb24^2*spaa34-5765/3*spaa12^3*spbb12^2*spbb13*spaa23*spaa24^2*spbb24^3-5063/3*spaa12^3*spbb12*spbb13^2*spaa23*spaa24*spbb24^3*spaa34+2347/6*spaa12^3*spbb12^3*spaa23*spaa34^2*spbb34^3-5909/6*spaa12^3*spbb12^2*spbb13*spaa23*spbb24*spaa34^2*spbb34^2+1909/6*spaa12^3*spbb12*spbb13^2*spaa23*spbb24^2*spaa34^2*spbb34+234*spaa12^3*spbb13^3*spaa23*spbb24^3*spaa34^2-432*spaa12^3*spbb12^2*spbb14*spaa34^3*spbb34^3+32*spaa12^3*spbb12*spbb13*spbb14*spbb24*spaa34^3*spbb34^2+78*spaa12^3*spbb13^2*spbb14*spbb24^2*spaa34^3*spbb34+14915/6*spaa12^2*spbb12^3*spaa13^2*spbb14*spaa24^2*spbb34^2+1115/3*spaa12^2*spbb12^2*spaa13*spaa14^2*spbb14^3*spaa24*spbb34+8555/6*spaa12^2*spbb12^3*spaa13*spaa23^2*spbb23*spaa24*spbb34^2-357/2*spaa12^2*spbb12^3*spaa13*spaa23*spaa24*spaa34*spbb34^3-191/6*spaa12^2*spbb12*spaa14^4*spbb14^5+191/6*spaa12^2*spbb13*spaa14^3*spbb14^4*spbb24*spaa34-3439/2*spaa12^2*spbb13*spaa14^2*spbb14^3*spbb24*spaa34^2*spbb34-99/2*spaa12^2*spbb12^2*spaa23^4*spbb23^3*spbb34-79/3*spaa12^2*spbb12*spbb13*spaa23^4*spbb23^3*spbb24-4143/2*spaa12^2*spbb12^2*spaa23^3*spbb23^2*spaa24*spbb24*spbb34-17/2*spaa12^2*spbb12*spbb13*spaa23^3*spbb23^2*spaa24*spbb24^2+1852/3*spaa12^2*spbb12^2*spaa23^3*spbb23^2*spaa34*spbb34^2-1424/3*spaa12^2*spbb12*spbb13*spaa23^3*spbb23^2*spbb24*spaa34*spbb34-88*spaa12^2*spbb13^2*spaa23^3*spbb23^2*spbb24^2*spaa34+231/2*spaa12^2*spbb12*spbb13*spaa23^2*spbb23*spaa24^2*spbb24^3-234*spaa12^2*spbb13^2*spaa23^2*spbb23*spaa24*spbb24^3*spaa34+1633/3*spaa12^2*spbb12^2*spaa23^2*spbb23*spaa34^2*spbb34^3-889/3*spaa12^2*spbb12*spbb13*spaa23^2*spbb23*spbb24*spaa34^2*spbb34^2-132*spaa12^2*spbb13^2*spaa23^2*spbb23*spbb24^2*spaa34^2*spbb34+7/3*spaa12^2*spbb12*spbb13*spaa23*spaa24^3*spbb24^4-527/3*spaa12^2*spbb13^2*spaa23*spaa24^2*spbb24^4*spaa34+230/3*spaa12^2*spbb12^2*spaa23*spaa34^3*spbb34^4-191/3*spaa12^2*spbb12*spbb13*spaa23*spbb24*spaa34^3*spbb34^3-88*spaa12^2*spbb13^2*spaa23*spbb24^2*spaa34^3*spbb34^2+11/2*spaa12^2*spbb12*spbb14*spaa34^4*spbb34^4-22*spaa12^2*spbb13*spbb14*spbb24*spaa34^4*spbb34^3-2137/3*spaa12*spbb12^2*spaa13^2*spaa14*spbb14^2*spaa24^2*spbb34^2-359/2*spaa12*spbb12^3*spaa13^2*spaa23*spaa24^2*spbb34^3+208/3*spaa12*spbb12*spaa13*spaa14^3*spbb14^4*spaa24*spbb34-3737/6*spaa12*spbb12^2*spaa13*spaa23^3*spbb23^2*spaa24*spbb34^2-3110/3*spaa12*spbb12^2*spaa13*spaa23^2*spbb23*spaa24^2*spbb24*spbb34^2-2087/6*spaa12*spbb12^2*spaa13*spaa23^2*spbb23*spaa24*spaa34*spbb34^3+231/2*spaa12*spbb12^2*spaa13*spaa23*spaa24*spaa34^2*spbb34^4+33/2*spaa12*spbb12*spaa23^5*spbb23^4*spbb34+641/6*spaa12*spbb12*spaa23^4*spbb23^3*spaa24*spbb24*spbb34+22*spaa12*spbb13*spaa23^4*spbb23^3*spaa24*spbb24^2+88*spaa12*spbb12*spaa23^4*spbb23^3*spaa34*spbb34^2+353/2*spaa12*spbb12*spaa23^3*spbb23^2*spaa24^2*spbb24^2*spbb34+78*spaa12*spbb13*spaa23^3*spbb23^2*spaa24^2*spbb24^3+20*spaa12*spbb12*spaa23^3*spbb23^2*spaa34^2*spbb34^3+2041/6*spaa12*spbb12*spaa23^2*spbb23*spaa24^3*spbb24^3*spbb34+527/6*spaa12*spbb13*spaa23^2*spbb23*spaa24^3*spbb24^4-263/3*spaa12*spbb12*spaa23^2*spbb23*spaa34^3*spbb34^4+191/6*spaa12*spbb13*spaa23*spaa24^4*spbb24^5-217/6*spaa12*spbb12*spaa23*spaa34^4*spbb34^5+55/2*spaa12*spbb13*spaa23*spbb24*spaa34^4*spbb34^4+435*spbb12^2*spaa13^3*spbb14*spaa24^3*spbb34^3-143/3*spbb12*spaa13^2*spaa14^2*spbb14^3*spaa24^2*spbb34^2-239/2*spbb12^2*spaa13^2*spaa23^2*spbb23*spaa24^2*spbb34^3-494/3*spbb12^2*spaa13^2*spaa23*spaa24^2*spaa34*spbb34^4-44*spbb12*spaa13*spaa23^4*spbb23^3*spaa24*spbb34^2-251/3*spbb12*spaa13*spaa23^3*spbb23^2*spaa24^2*spbb24*spbb34^2+13*spbb12*spaa13*spaa23^3*spbb23^2*spaa24*spaa34*spbb34^3+252*spbb12*spaa13*spaa23^2*spbb23*spaa24^3*spbb24^2*spbb34^2+263/3*spbb12*spaa13*spaa23^2*spbb23*spaa24*spaa34^2*spbb34^4+92/3*spbb12*spaa13*spaa23*spaa24*spaa34^3*spbb34^5)/(spaa12*spbb13*spaa23*spbb23*spaa35*spbb45*spab4124^2*spab5125)+
(-4351/6*spaa12^5*spbb12^4*spbb14^2-3386/3*spaa12^4*spbb12^3*spaa14*spbb14^3+20837/6*spaa12^4*spbb12^3*spbb13*spbb14*spaa23*spbb24-23719/6*spaa12^4*spbb12^3*spbb14^2*spaa23*spbb23+1925/2*spaa12^3*spbb12^2*spaa13*spbb14^3*spbb23*spaa24-20455/6*spaa12^3*spbb12^2*spaa14^2*spbb14^4+15673/6*spaa12^3*spbb12^2*spbb13*spaa14*spbb14^2*spaa23*spbb24-24365/3*spaa12^3*spbb12^2*spaa14*spbb14^3*spaa23*spbb23+863/3*spaa12^3*spbb12^2*spbb13^2*spaa23^2*spbb24^2+16579/6*spaa12^3*spbb12^2*spbb13*spbb14*spaa23^2*spbb23*spbb24-6351/2*spaa12^3*spbb12^2*spbb14^2*spaa23^2*spbb23^2+6854/3*spaa12^2*spbb12*spaa13*spaa14*spbb14^4*spbb23*spaa24+16075/3*spaa12^2*spbb12*spaa13*spbb14^3*spaa23*spbb23^2*spaa24-4480*spaa12^2*spbb12*spaa14^3*spbb14^5+44999/6*spaa12^2*spbb12*spbb13*spaa14^2*spbb14^3*spaa23*spbb24-129623/6*spaa12^2*spbb12*spaa14^2*spbb14^4*spaa23*spbb23-2694*spaa12^2*spbb12*spbb13^2*spaa14*spbb14*spaa23^2*spbb24^2+7450*spaa12^2*spbb12*spbb13*spaa14*spbb14^2*spaa23^2*spbb23*spbb24-25755/2*spaa12^2*spbb12*spaa14*spbb14^3*spaa23^2*spbb23^2-109/3*spaa12^2*spbb12*spbb13^2*spaa23^3*spbb23*spbb24^2-2630/3*spaa12^2*spbb12*spbb13*spbb14*spaa23^3*spbb23^2*spbb24+1997/2*spaa12^2*spbb12*spbb14^2*spaa23^3*spbb23^3-496*spaa12*spaa13^2*spbb14^4*spbb23^2*spaa24^2+18299/3*spaa12*spaa13*spaa14^2*spbb14^5*spbb23*spaa24+80317/6*spaa12*spaa13*spaa14*spbb14^4*spaa23*spbb23^2*spaa24+1727/2*spaa12*spaa13*spbb14^3*spaa23^2*spbb23^3*spaa24+16303/2*spaa12*spbb13*spaa14^3*spbb14^4*spaa23*spbb24-43231/3*spaa12*spaa14^3*spbb14^5*spaa23*spbb23-992*spaa12*spbb13^2*spaa14^2*spbb14^2*spaa23^2*spbb24^2+18636*spaa12*spbb13*spaa14^2*spbb14^3*spaa23^2*spbb23*spbb24-30095*spaa12*spaa14^2*spbb14^4*spaa23^2*spbb23^2+1823/3*spaa12*spbb13^3*spaa14*spaa23^3*spbb24^3-16523/6*spaa12*spbb13^2*spaa14*spbb14*spaa23^3*spbb23*spbb24^2+16277/6*spaa12*spbb13*spaa14*spbb14^2*spaa23^3*spbb23^2*spbb24-10921/6*spaa12*spaa14*spbb14^3*spaa23^3*spbb23^3-157*spaa12*spbb13^2*spaa23^4*spbb23^2*spbb24^2+3250/3*spaa12*spbb13*spbb14*spaa23^4*spbb23^3*spbb24-2449/3*spaa12*spbb14^2*spaa23^4*spbb23^4+6866/3*spaa13^2*spaa14*spbb14^4*spbb23*spaa24^2*spbb34+7321/6*spaa13^2*spbb14^3*spaa23*spbb23^2*spaa24^2*spbb34+51/2*spaa13^2*spbb14^3*spbb23*spaa24^2*spaa34*spbb34^2-4412*spaa13*spaa14^3*spbb14^5*spaa24*spbb34-65674/3*spaa13*spaa14^2*spbb14^4*spaa23*spbb23*spaa24*spbb34-6829/2*spaa13*spaa14^2*spbb14^4*spaa24*spaa34*spbb34^2-29197/6*spaa13*spaa14*spbb14^3*spaa23^2*spbb23^2*spaa24*spbb34-6823/3*spaa13*spaa14*spbb14^3*spaa23*spbb23*spaa24*spaa34*spbb34^2-231/2*spaa13*spaa14*spbb14^3*spaa24*spaa34^2*spbb34^3-5069/6*spaa13*spbb14^2*spaa23^3*spbb23^3*spaa24*spbb34-670/3*spaa13*spbb14^2*spaa23^2*spbb23^2*spaa24*spaa34*spbb34^2+143/2*spaa13*spbb14^2*spaa23*spbb23*spaa24*spaa34^2*spbb34^3+22*spaa13*spbb14^2*spaa24*spaa34^3*spbb34^4+4412*spaa14^4*spbb14^5*spaa23*spbb34-12215/3*spbb13*spaa14^3*spbb14^3*spaa23^2*spbb24*spbb34+71023/3*spaa14^3*spbb14^4*spaa23^2*spbb23*spbb34+14635/2*spaa14^3*spbb14^4*spaa23*spaa34*spbb34^2+193/3*spbb13^2*spaa14^2*spbb14*spaa23^3*spbb24^2*spbb34-1187*spbb13*spaa14^2*spbb14^2*spaa23^3*spbb23*spbb24*spbb34+14306/3*spaa14^2*spbb14^3*spaa23^3*spbb23^2*spbb34-3701/6*spbb13*spaa14^2*spbb14^2*spaa23^2*spbb24*spaa34*spbb34^2+3624*spaa14^2*spbb14^3*spaa23^2*spbb23*spaa34*spbb34^2+2012/3*spaa14^2*spbb14^3*spaa23*spaa34^2*spbb34^3+694/3*spbb13^2*spaa14*spaa23^4*spbb23*spbb24^2*spbb34-7493/6*spbb13*spaa14*spbb14*spaa23^4*spbb23^2*spbb24*spbb34+5587/3*spaa14*spbb14^2*spaa23^4*spbb23^3*spbb34-628/3*spbb13^2*spaa14*spaa23^3*spbb24^2*spaa34*spbb34^2+65/2*spbb13*spaa14*spbb14*spaa23^3*spbb23*spbb24*spaa34*spbb34^2+1465*spaa14*spbb14^2*spaa23^3*spbb23^2*spaa34*spbb34^2+589/3*spbb13*spaa14*spbb14*spaa23^2*spbb24*spaa34^2*spbb34^3+351/2*spaa14*spbb14^2*spaa23^2*spbb23*spaa34^2*spbb34^3+37*spaa14*spbb14^2*spaa23*spaa34^3*spbb34^4+161*spbb13*spaa23^4*spbb23^2*spbb24*spaa34*spbb34^2-161*spbb14*spaa23^4*spbb23^3*spaa34*spbb34^2+827/3*spbb13*spaa23^3*spbb23*spbb24*spaa34^2*spbb34^3-827/3*spbb14*spaa23^3*spbb23^2*spaa34^2*spbb34^3+344/3*spbb13*spaa23^2*spbb24*spaa34^3*spbb34^4-443/3*spbb14*spaa23^2*spbb23*spaa34^3*spbb34^4-33*spbb14*spaa23*spaa34^4*spbb34^5)/(spaa12*spbb13*spbb14*spaa23*spbb23*spaa35*spbb45*spab4124*spab5125)+
(-26747/6*spaa12^4*spbb12^3*spbb14^2-65401/6*spaa12^3*spbb12^2*spaa14*spbb14^3+7497/2*spaa12^3*spbb12^2*spbb13*spbb14*spaa23*spbb24-202966/9*spaa12^3*spbb12^2*spbb14^2*spaa23*spbb23-2933*spaa12^3*spbb12^2*spbb14^2*spaa24*spbb24-4199/2*spaa12^2*spbb12*spaa13*spbb14^3*spbb23*spaa24-52411/6*spaa12^2*spbb12*spaa14^2*spbb14^4+47354/9*spaa12^2*spbb12*spbb13*spaa14*spbb14^2*spaa23*spbb24-380729/9*spaa12^2*spbb12*spaa14*spbb14^3*spaa23*spbb23-59761/6*spaa12^2*spbb12*spaa14*spbb14^3*spaa24*spbb24-2414/3*spaa12^2*spbb12*spbb13^2*spaa23^2*spbb24^2+14399/6*spaa12^2*spbb12*spbb13*spbb14*spaa23^2*spbb23*spbb24-45100/3*spaa12^2*spbb12*spbb14^2*spaa23^2*spbb23^2+4723/2*spaa12^2*spbb12*spbb13*spbb14*spaa23*spaa24*spbb24^2-38287/3*spaa12^2*spbb12*spbb14^2*spaa23*spbb23*spaa24*spbb24+4961/3*spaa12*spaa13*spaa14*spbb14^4*spbb23*spaa24+1875/2*spaa12*spaa13*spbb14^3*spaa23*spbb23^2*spaa24+496*spaa12*spaa13*spbb14^3*spbb23*spaa24^2*spbb24+68125/9*spaa12*spbb13*spaa14^2*spbb14^3*spaa23*spbb24-248297/18*spaa12*spaa14^2*spbb14^4*spaa23*spbb23-4412*spaa12*spaa14^2*spbb14^4*spaa24*spbb24+3847/18*spaa12*spbb13^2*spaa14*spbb14*spaa23^2*spbb24^2+86681/18*spaa12*spbb13*spaa14*spbb14^2*spaa23^2*spbb23*spbb24-114587/6*spaa12*spaa14*spbb14^3*spaa23^2*spbb23^2+13789/9*spaa12*spbb13*spaa14*spbb14^2*spaa23*spaa24*spbb24^2-138952/9*spaa12*spaa14*spbb14^3*spaa23*spbb23*spaa24*spbb24-869*spaa12*spbb13^2*spaa23^3*spbb23*spbb24^2+2226*spaa12*spbb13*spbb14*spaa23^3*spbb23^2*spbb24-5709/2*spaa12*spbb14^2*spaa23^3*spbb23^3-1195/3*spaa12*spbb13^2*spaa23^2*spaa24*spbb24^3-1505/18*spaa12*spbb13*spbb14*spaa23^2*spbb23*spaa24*spbb24^2-8150/9*spaa12*spbb14^2*spaa23^2*spbb23^2*spaa24*spbb24+3977*spaa13^2*spbb14^3*spbb23*spaa24^2*spbb34+3977*spaa13*spaa14*spbb14^3*spaa24^2*spbb24*spbb34+2974/3*spaa13*spbb14^2*spaa23^2*spbb23^2*spaa24*spbb34+739*spaa13*spbb14^2*spaa23*spbb23*spaa24^2*spbb24*spbb34+74*spaa13*spbb14^2*spaa24^3*spbb24^2*spbb34-233*spbb13*spaa14*spbb14*spaa23^3*spbb23*spbb24*spbb34+280/3*spbb13*spaa14*spbb14*spaa23^2*spaa24*spbb24^2*spbb34-694/3*spbb13*spaa23^4*spbb23^2*spbb24*spbb34+7777/6*spbb14*spaa23^4*spbb23^3*spbb34-694/3*spbb13*spaa23^3*spbb23*spaa24*spbb24^2*spbb34+7777/6*spbb14*spaa23^3*spbb23^2*spaa24*spbb24*spbb34)/(spaa12*spbb13*spbb14*spaa23*spbb23*spaa35*spbb45*spab5125)+
(spbb34*(-9049/6*spaa13^2*spbb13^2*spbb14+5221/6*spaa13*spbb13*spaa14*spbb14^2-344*spbb12*spaa13*spbb13*spaa23*spbb34-2514*spaa13*spbb13*spbb14*spaa34*spbb34-4574/3*spaa14^2*spbb14^3-7727/3*spbb12*spaa14*spbb14*spaa23*spbb34+2053/3*spaa14*spbb14^2*spaa24*spbb24+2452/3*spaa14*spbb14^2*spaa34*spbb34-1177/3*spbb12*spaa23*spaa24*spbb24*spbb34-833/3*spbb12*spaa23*spaa34*spbb34^2-6389/6*spbb14*spaa24^2*spbb24^2-6389/3*spbb14*spaa24*spbb24*spaa34*spbb34-6587/6*spbb14*spaa34^2*spbb34^2))/(spaa12*spbb13*spbb14*spbb23*spaa35*spbb45)+
(spbb14*(-106702/9*spaa12^2*spbb12^2-97444/9*spaa12*spbb12*spaa14*spbb14-20747/6*spaa12*spbb12*spaa23*spbb23-122638/9*spaa12*spbb12*spaa24*spbb24-153877/9*spbb12*spaa13*spaa24*spbb34+1135*spaa14^2*spbb14^2+8273/2*spaa14*spbb14*spaa24*spbb24+26*spaa23^2*spbb23^2+7949/6*spaa23*spbb23*spaa24*spbb24+96*spaa24^2*spbb24^2))/(spbb13*spaa23*spbb23*spaa35*spbb45)+
(+350/3*spbb12*spbb34)/(spbb14*spbb23)+
(267281/18*spaa12*spbb12-251/2*spaa13*spbb13+9448/3*spaa14*spbb14-7101/2*spaa24*spbb24)/(spaa23*spbb23)+
(spbb24*(140887/9*spaa12*spbb12+7729/3*spaa13*spbb13+132637/6*spaa14*spbb14-10057/6*spaa24*spbb24))/(spbb23*spaa35*spbb45)+
(-19612/3*spaa13*spbb14)/(spaa35*spbb45)+
(-44117/9),
(-4/9*spaa12^2*spbb12*spbb15*spaa34*spbb34*spaa35)/(spaa23*spab3123^3)+
(+325/27*spbb12^3*spaa15^2*spaa25*spbb35^3)/(spbb13*spbb23^2*spab5125^3)+
(spaa12*spbb12*spbb15*spaa35*(-7/18*spaa12^2*spbb12+2/3*spaa12*spaa13*spbb13-7/18*spaa12*spaa14*spbb14-7/18*spaa12*spaa24*spbb24-2/3*spaa13*spaa24*spbb34))/(spaa13*spbb13*spaa23*spab3123^2)+
(-33/2*spbb12^2*spaa15*spaa25*spbb35^2)/(spbb13*spbb23*spab5125^2)+
(+485/54*spbb12^2*spaa15*spaa23*spbb34*spbb35^2)/(spbb13*spbb23*spbb45*spab5125^2)+
(spbb12^2*spaa15*spbb34*spbb35^2*(533/54*spaa12^2*spbb12+449/54*spaa12*spaa13*spbb13+8/9*spaa12*spaa14*spbb14-14/9*spaa13*spaa24*spbb34))/(spaa12*spbb13*spbb23^2*spbb45*spab5125^2)+
(-2*spbb12^2*spaa14^2*spaa15*spbb45)/(spaa13*spbb23^2*spaa34*spab1251)+
(+1/3*spbb12^2*spaa15*spaa23*spbb35*spaa45)/(spbb13*spbb23*spaa34*spaa35*spab3123)+
(spbb12*spbb34*(7/3*spaa23^2*spbb23*spaa34*spaa45-31/6*spaa23^2*spbb25*spaa45^2+7/3*spaa23*spaa24*spbb24*spaa34*spaa45+5/3*spaa23*spbb23*spaa25*spaa34^2+5/18*spaa23*spaa34^2*spbb34*spaa45+53/9*spaa23*spaa34*spaa45^2*spbb45+1/3*spaa24*spbb24*spaa25*spaa34^2+1/3*spaa25*spaa34^3*spbb34+13/18*spaa25*spaa34^2*spaa45*spbb45))/(spbb13*spaa23*spbb23*spaa34*spaa35*spab3123)+
(-4/3*spbb12*spaa15*spaa34*spbb34*spab4154)/(spaa23*spbb23^2*spaa35*spab3123)+
(+11/2*spaa14*spbb15*spbb34^2*spaa35*spbb35)/(spaa12*spbb13*spbb23*spbb45*spab4124)+
(-11/2*spbb12*spaa14*spaa15*spbb15*spbb34^2*spbb35)/(spaa12*spbb13*spbb23^2*spbb45*spab4124)+
(spbb12*spaa25*spbb35*spaa45*(-89/6*spaa12*spbb24-224/27*spaa13*spbb34))/(spaa12*spbb13*spbb23*spaa35*spab5125)+
(+293/27*spbb12^2*spaa15*spaa23*spbb35*spaa45)/(spbb13*spbb23*spaa34*spaa35*spab5125)+
(+8/9*spbb12^2*spaa15*spaa23*spbb35*spab4154)/(spbb13*spbb23*spaa34*spaa35*spbb45*spab5125)+
(+76/9*spbb12^2*spaa15*spaa23*spbb34*spbb35)/(spbb13*spbb23*spaa35*spbb45*spab5125)+
(-17/3*spaa12*spbb12^2*spbb14*spaa15*spbb35)/(spbb13*spbb23*spaa35*spbb45*spab5125)+
(-11/18*spbb12^2*spaa13*spaa15*spaa23*spaa25*spbb35^2)/(spaa12*spbb13*spbb23*spaa34*spaa35*spbb45*spab5125)+
(-4/9*spbb12^2*spaa13*spaa15*spaa23*spbb35)/(spbb23*spaa34*spaa35*spbb45*spab5125)+
(spbb12^2*spaa15*spbb35*(-13/9*spaa12^3*spbb12^2-17/9*spaa12^2*spbb12*spaa13*spbb13-46/9*spaa12^2*spbb12*spaa14*spbb14+1/6*spaa12*spaa13^2*spbb13^2-8/9*spaa12*spaa13*spbb13*spaa14*spbb14+11/18*spaa13^2*spbb13*spaa24*spbb34))/(spaa12*spbb13*spbb23^2*spaa34*spaa35*spbb45*spab5125)+
(spaa15*(37/9*spaa12^2*spbb12^2*spaa13^2*spbb15-5/3*spaa12^2*spbb12^2*spaa13*spaa23*spbb25+67/18*spaa12^2*spbb12*spaa13*spbb15*spbb25*spaa35-7/18*spaa12^2*spbb15*spbb25^2*spaa35^2-7/3*spaa12*spbb12*spaa13^3*spbb13*spbb15+49/9*spaa12*spbb12*spaa13^2*spaa15*spbb15^2-1/9*spaa12*spbb12^2*spaa13^2*spaa23*spbb35+293/18*spaa12*spbb12*spaa13^2*spbb15*spaa35*spbb35+17/18*spaa12*spaa13*spaa15*spbb15^2*spbb25*spaa35+109/18*spaa12*spaa13*spbb15*spbb25*spaa35^2*spbb35-58/9*spaa13^4*spbb13^2*spbb15-58/9*spaa13^3*spbb13*spaa15*spbb15^2-11/18*spbb12*spaa13^3*spbb13*spaa23*spbb35-113/9*spbb12*spaa13^3*spbb15*spaa25*spbb35+58/9*spaa13^2*spaa15*spbb15^2*spaa35*spbb35-14/9*spbb12*spaa13^2*spaa23*spaa35*spbb35^2+58/9*spaa13^2*spbb15*spaa35^2*spbb35^2))/(spaa12*spaa13*spaa23*spbb23^2*spaa34*spaa35*spbb45)+
(-29/6*spaa12^3*spbb12^3*spaa13^2*spbb15+7/2*spaa12^3*spbb12^3*spaa13*spaa23*spbb25-29/6*spaa12^3*spbb12^2*spaa13*spbb15*spbb25*spaa35-2*spaa12^3*spbb12^2*spaa23*spbb25^2*spaa35-185/18*spaa12^2*spbb12^2*spaa13^2*spaa15*spbb15^2+1297/54*spaa12^2*spbb12^3*spaa13^2*spaa23*spbb35-2665/54*spaa12^2*spbb12^2*spaa13^2*spbb15*spaa35*spbb35-11/3*spaa12^2*spbb12*spaa13*spaa15*spbb15^2*spbb25*spaa35+25/9*spaa12^2*spbb12^2*spaa13*spaa23^2*spbb23*spbb25+871/54*spaa12^2*spbb12^2*spaa13*spaa23*spbb25*spaa35*spbb35-124/9*spaa12^2*spbb12*spaa13*spbb15*spbb25*spaa35^2*spbb35+7/18*spaa12^2*spaa15*spbb15^2*spbb25^2*spaa35^2+830/27*spaa12*spbb12^2*spaa13^3*spbb15*spaa25*spbb35-49/9*spaa12*spbb12*spaa13^2*spaa15^2*spbb15^3-286/9*spaa12*spbb12*spaa13^2*spaa15*spbb15^2*spaa35*spbb35+742/27*spaa12*spbb12^2*spaa13^2*spaa23^2*spbb23*spbb35+2963/54*spaa12*spbb12^2*spaa13^2*spaa23*spaa35*spbb35^2-112/3*spaa12*spbb12*spaa13^2*spbb15*spaa35^2*spbb35^2-17/18*spaa12*spaa13*spaa15^2*spbb15^3*spbb25*spaa35-109/18*spaa12*spaa13*spaa15*spbb15^2*spbb25*spaa35^2*spbb35-13/18*spaa12*spbb12*spaa13*spaa23^3*spbb23^2*spbb25+290/27*spaa12*spbb12*spaa13*spaa23^2*spbb23*spbb25*spaa35*spbb35+11*spaa12*spbb12*spaa13*spaa23*spbb25*spaa35^2*spbb35^2-11/2*spaa12*spaa13*spbb15*spbb25*spaa35^3*spbb35^2+55/9*spbb12*spaa13^3*spaa15*spbb15^2*spaa25*spbb35-389/27*spbb12^2*spaa13^3*spaa23*spaa25*spbb35^2+325/18*spbb12*spaa13^3*spbb15*spaa25*spaa35*spbb35^2-58/9*spaa13^2*spaa15^2*spbb15^3*spaa35*spbb35-215/18*spaa13^2*spaa15*spbb15^2*spaa35^2*spbb35^2+224/27*spbb12*spaa13^2*spaa23^3*spbb23^2*spbb35+745/54*spbb12*spaa13^2*spaa23^2*spbb23*spaa35*spbb35^2+11*spbb12*spaa13^2*spaa23*spaa35^2*spbb35^3-11/2*spaa13^2*spbb15*spaa35^3*spbb35^3)/(spaa12*spaa13*spbb13*spaa23*spbb23*spbb25*spaa34*spaa35*spbb45)+
(spaa13*(-11/2*spaa13^3*spbb13^2*spbb15-41/9*spaa13^2*spbb13*spaa15*spbb15^2+11/2*spbb12*spaa13^2*spbb13*spaa23*spbb35-33/2*spaa13^2*spbb13^2*spaa23*spbb25+31/6*spbb12*spaa13^2*spbb15*spaa25*spbb35-77/2*spaa13^2*spbb13*spbb15*spaa25*spbb25+17/18*spaa13*spaa15^2*spbb15^3-22*spaa13*spaa15*spbb15^2*spaa25*spbb25+224/27*spbb12*spaa13*spaa23^2*spbb23*spbb35-33/2*spaa13*spbb13*spaa23^2*spbb23*spbb25+55/2*spbb12*spaa13*spaa23*spaa25*spbb25*spbb35-44*spaa13*spbb13*spaa23*spaa25*spbb25^2-55/2*spaa13*spbb15*spaa25^2*spbb25^2-11/2*spaa23^3*spbb23^2*spbb25-33/2*spaa23^2*spbb23*spaa25*spbb25^2-11*spaa23*spaa25^2*spbb25^3))/(spaa12*spaa23*spbb23*spbb25*spaa34*spaa35*spbb45)+
(227/18*spaa12*spaa13*spbb13*spbb15*spbb25*spaa35+11/2*spaa12*spaa15*spbb15^2*spbb25*spaa35+41/3*spaa12*spbb13*spaa23*spbb25^2*spaa35+11*spaa12*spbb15*spaa25*spbb25^2*spaa35-11/2*spaa12*spbb15*spbb25*spaa35^2*spbb35-2/3*spaa13^3*spbb13^2*spbb15+1/3*spaa13^2*spbb13*spaa15*spbb15^2+257/27*spbb12*spaa13^2*spbb13*spaa23*spbb35-239/18*spbb12*spaa13^2*spbb15*spaa25*spbb35+170/9*spaa13^2*spbb13*spbb15*spaa35*spbb35-11/2*spaa13*spaa15*spbb15^2*spaa25*spbb25+11*spaa13*spaa15*spbb15^2*spaa35*spbb35-203/18*spbb12*spaa13*spaa23*spaa25*spbb25*spbb35-31/9*spbb12*spaa13*spaa23*spaa35*spbb35^2-11*spaa13*spbb15*spaa25^2*spbb25^2+55/2*spaa13*spbb15*spaa25*spbb25*spaa35*spbb35-11/2*spaa23*spaa25^2*spbb25^3+11/2*spaa23*spaa25*spbb25^2*spaa35*spbb35)/(spaa23*spbb23*spaa34*spaa35*spbb35*spbb45)+
(spaa34*spbb45*(194/9*spaa12*spbb12+1*spaa13*spbb13+161/18*spaa14*spbb14+191/9*spaa24*spbb24))/(spaa23*spbb25*spaa35*spbb35)+
(+728/27*spbb24*spaa34)/(spbb25*spaa35)+
(spaa23*(-19/18*spaa12*spbb12*spbb25+973/54*spbb12*spaa13*spbb35-1/3*spaa15*spbb15*spbb25-2/3*spaa23*spbb23*spbb25))/(spaa34*spaa35*spbb35*spbb45)+
(161/18*spaa12*spbb14*spbb25+127/6*spaa14*spbb14*spbb45-7/2*spaa15*spbb15*spbb45+203/18*spaa24*spbb24*spbb45-37/6*spaa25*spbb25*spbb45)/(spaa35*spbb35*spbb45)+
(+49/6),
(spbb35*(33*spaa12^2*spbb13*spbb15*spbb23^3*spaa35^2+99/2*spaa12*spaa13^2*spbb13^3*spbb23^2*spaa35+33*spaa12*spaa13*spbb13^2*spaa15*spbb15*spbb23^2*spaa35+99/2*spaa12*spaa13*spbb13^2*spaa23*spbb23^3*spaa35+99*spaa12*spaa13*spbb13^2*spbb23^2*spaa35^2*spbb35+33/2*spaa12*spbb13*spaa15^2*spbb15^2*spbb23^2*spaa35+33/2*spaa12*spbb13*spaa15*spbb15*spaa23*spbb23^3*spaa35+33*spaa12*spbb13*spaa15*spbb15*spbb23^2*spaa35^2*spbb35-33/2*spaa12*spbb15*spaa23*spbb23^4*spaa25*spaa35+99/2*spaa12*spbb13*spbb23^2*spaa35^3*spbb35^2+33/2*spaa13^2*spbb13^3*spaa15^2*spbb15*spbb23-33/2*spbb12*spaa13*spbb13^2*spaa15^3*spbb15*spbb35+33/2*spaa13*spbb13^2*spaa15^3*spbb15^2*spbb23+66*spaa13*spbb13^2*spaa15^2*spbb15*spbb23*spaa35*spbb35+33/2*spaa13*spbb13^2*spaa15*spaa23^2*spbb23^3-33*spaa13*spbb13^2*spaa15*spaa23*spbb23^2*spaa35*spbb35-33/2*spbb12*spbb13*spaa15^3*spbb15*spaa23*spbb23*spbb35+33/2*spbb12*spbb13*spaa15^2*spaa23^2*spbb23^2*spbb35-33/2*spbb12*spaa15^2*spbb15*spaa23*spbb23^2*spaa25*spbb35-33/2*spaa15^2*spbb15^2*spaa23*spbb23^3*spaa25+33/2*spbb13*spaa15*spaa23^3*spbb23^4+33*spbb12*spaa15*spaa23^2*spbb23^3*spaa25*spbb35+33/2*spaa15*spbb15*spaa23^2*spbb23^4*spaa25+33/2*spbb12*spaa15*spaa23*spbb23^2*spaa25^2*spbb25*spbb35))/(spaa12*spbb13*spbb23^2*spab4124^3)+
(-26/9*spbb12^3*spaa15^2*spaa25*spbb35^3)/(spbb13*spbb23^2*spab5125^3)+
(88*spaa12^3*spbb12^4*spbb14*spaa15*spbb23-121/2*spaa12^3*spbb12^4*spbb23*spbb24*spaa25-297/2*spaa12^3*spbb12^3*spbb14*spbb23^2*spaa35+187/2*spaa12^2*spbb12^4*spbb14*spaa15^2*spbb35-1463/4*spaa12^2*spbb12^4*spaa15^2*spbb15*spbb34-110*spaa12^2*spbb12^3*spbb13*spbb14*spaa15^2*spbb25+55/2*spaa12^2*spbb12^4*spaa15*spbb23*spaa25*spbb45-275/2*spaa12^2*spbb12^3*spbb14*spaa15*spbb23*spaa25*spbb25-88*spaa12^2*spbb12^2*spbb13*spbb14*spaa15*spbb23*spbb25*spaa35-99*spaa12^2*spbb12^3*spaa23*spbb23^2*spbb24*spaa25-66*spaa12^2*spbb12^2*spbb14*spaa23*spbb23^3*spaa35-121/2*spaa12^2*spbb12^3*spbb23*spbb24*spaa25^2*spbb25+55/2*spaa12^2*spbb12^2*spbb14*spbb23^2*spaa25*spbb25*spaa35+66*spaa12^2*spbb12*spbb13*spbb14*spbb23^2*spbb25*spaa35^2-407/2*spaa12*spbb12^3*spbb14*spaa15^3*spbb15*spbb35-11/4*spaa12*spbb12^3*spaa15^3*spbb15^2*spbb34-176*spaa12*spbb12^2*spbb13*spbb14*spaa15^3*spbb15*spbb25+253*spaa12*spbb12^4*spaa15^2*spaa25*spbb35*spbb45-1309/4*spaa12*spbb12^3*spaa15^2*spbb15*spaa25*spbb25*spbb34-1177/4*spaa12*spbb12^2*spbb13*spbb14*spaa15^2*spaa25*spbb25^2+33/2*spaa12*spbb12*spbb13^2*spbb14*spaa15^2*spbb25^2*spaa35+187/2*spaa12*spbb12^3*spaa15*spbb23*spaa25^2*spbb25*spbb45-539/4*spaa12*spbb12^2*spbb14*spaa15*spbb23*spaa25^2*spbb25^2+99/2*spaa12*spbb12*spbb13*spbb14*spaa15*spbb23*spaa25*spbb25^2*spaa35-11/4*spaa12*spbb12^2*spaa23^2*spbb23^3*spbb24*spaa25-121/4*spaa12*spbb12^2*spaa23*spbb23^2*spbb24*spaa25^2*spbb25+33*spaa12*spbb12^2*spaa23*spbb23^3*spaa25*spaa35*spbb45+11/4*spaa12*spbb12*spbb14*spaa23*spbb23^3*spaa25*spbb25*spaa35+253/4*spaa12*spbb12*spbb14*spbb23^2*spaa25^2*spbb25^2*spaa35+275/4*spbb12^2*spbb14*spaa15^4*spbb15^2*spbb35-33/4*spbb12^2*spaa15^4*spbb15^3*spbb34-55*spbb12*spbb13*spbb14*spaa15^4*spbb15^2*spbb25-275/4*spbb12^3*spaa15^3*spbb15*spaa25*spbb35*spbb45-143/2*spbb12^2*spaa15^3*spbb15^2*spaa25*spbb25*spbb34-517/4*spbb12*spbb13*spbb14*spaa15^3*spbb15*spaa25*spbb25^2+55/4*spbb13^2*spbb14*spaa15^3*spbb15*spbb25^2*spaa35+495/4*spbb12^3*spaa15^2*spaa25^2*spbb25*spbb35*spbb45-165/2*spbb12^2*spaa15^2*spbb15*spaa25^2*spbb25^2*spbb34-495/4*spbb12*spbb13*spbb14*spaa15^2*spaa25^2*spbb25^3+165/4*spbb13^2*spbb14*spaa15^2*spaa25*spbb25^3*spaa35+99/2*spbb12^2*spaa15*spbb23*spaa25^3*spbb25^2*spbb45-99/2*spbb12*spbb14*spaa15*spbb23*spaa25^3*spbb25^3+165/4*spbb13*spbb14*spaa15*spbb23*spaa25^2*spbb25^3*spaa35-55/4*spbb12*spaa23^2*spbb23^4*spaa25*spaa35*spbb45+55/4*spbb14*spbb23^2*spaa25^3*spbb25^3*spaa35)/(spbb13*spbb23^2*spaa35^2*spbb45*spab4124^2)+
(spaa35*spaa15*spbb12^2*spbb35^2*(-37/18*spbb13*spaa15+19/9*spbb23*spaa25))/(spbb13*spbb23^2*spaa35*spab5125^2)+
(spbb35*spbb34*(-95/9*spaa13*spbb13*spbb14*spbb24*spaa34*spbb35^2+335/36*spaa13*spbb13*spbb14*spbb25*spaa34*spbb34*spbb35-97/18*spaa13*spbb13*spbb14*spbb25*spaa35*spbb35^2-23/3*spaa13*spbb13*spbb15*spbb25*spbb34*spaa35*spbb35-95/9*spaa14*spbb14^2*spbb24*spaa34*spbb35^2+335/36*spaa14*spbb14^2*spbb25*spaa34*spbb34*spbb35-97/18*spaa14*spbb14^2*spbb25*spaa35*spbb35^2-41/18*spaa14*spbb14*spbb15*spbb25*spbb34*spaa35*spbb35+77/12*spaa14*spbb15^2*spbb25*spbb34^2*spaa35-95/9*spbb14*spbb24*spaa34^2*spbb34*spbb35^2+335/36*spbb14*spbb25*spaa34^2*spbb34^2*spbb35-61/18*spbb12*spaa34*spbb34*spaa35*spbb35^2*spbb45-425/36*spbb15*spbb25*spaa34*spbb34^2*spaa35*spbb35))/(spaa12*spbb13*spbb15*spbb23^2*spbb45^2*spab5125)+
(-1*spaa12^2*spbb12^3*spbb34)/(spaa13^2*spbb13^2*spbb14*spbb23)+
(-1369/4*spaa23^4*spbb23^5*spbb34*spbb35-4205/3*spaa23^3*spbb23^5*spaa24*spbb34*spbb45-21399/4*spaa23^3*spbb23^4*spaa24*spbb25*spbb34^2-829/12*spaa23^3*spbb23^5*spaa25*spbb35*spbb45-947*spaa23^3*spbb23^4*spaa25*spbb25*spbb34*spbb35-8243/12*spaa23^3*spbb23^4*spaa34*spbb34^2*spbb35+5219/3*spaa23^3*spbb23^3*spbb25*spbb34^2*spbb35*spaa45-4303/2*spaa23^2*spbb23^4*spaa24^2*spbb24*spbb34*spbb45-104141/12*spaa23^2*spbb23^3*spaa24^2*spbb24*spbb25*spbb34^2-1203/4*spaa23^2*spbb23^5*spaa24*spaa25*spbb45^2-13069/4*spaa23^2*spbb23^4*spaa24*spaa25*spbb25*spbb34*spbb45-35607/4*spaa23^2*spbb23^3*spaa24*spaa25*spbb25^2*spbb34^2-25715/12*spaa23^2*spbb23^4*spaa24*spaa34*spbb34^2*spbb45-89297/12*spaa23^2*spbb23^3*spaa24*spbb25*spaa34*spbb34^3+31413/4*spaa23^2*spbb23^2*spaa24*spbb25^2*spbb34^3*spaa45-364*spaa23^2*spbb23^4*spaa25^2*spbb25*spbb35*spbb45-2235/2*spaa23^2*spbb23^3*spaa25^2*spbb25^2*spbb34*spbb35+1444*spaa23^2*spbb23^2*spaa25*spbb25^2*spbb34^2*spbb35*spaa45-4499/12*spaa23^2*spbb23^3*spaa34^2*spbb34^3*spbb35+3645/4*spaa23^2*spbb23^2*spbb25*spaa34*spbb34^3*spbb35*spaa45-1423/2*spaa23^2*spbb23*spbb25^2*spbb34^3*spbb35*spaa45^2-1467*spaa23*spbb23^3*spaa24^3*spbb24^2*spbb34*spbb45-17665/4*spaa23*spbb23^2*spaa24^3*spbb24^2*spbb25*spbb34^2-397*spaa23*spbb23^4*spaa24^2*spbb24*spaa25*spbb45^2-13967/4*spaa23*spbb23^3*spaa24^2*spbb24*spaa25*spbb25*spbb34*spbb45-32751/4*spaa23*spbb23^2*spaa24^2*spbb24*spaa25*spbb25^2*spbb34^2-26701/12*spaa23*spbb23^3*spaa24^2*spbb24*spaa34*spbb34^2*spbb45-6544*spaa23*spbb23^2*spaa24^2*spbb24*spbb25*spaa34*spbb34^3+24395/6*spaa23*spbb23*spaa24^2*spbb24*spbb25^2*spbb34^3*spaa45-3561/4*spaa23*spbb23^4*spaa24*spaa25^2*spbb25*spbb45^2-6507/2*spaa23*spbb23^3*spaa24*spaa25^2*spbb25^2*spbb34*spbb45-54389/12*spaa23*spbb23^2*spaa24*spaa25^2*spbb25^3*spbb34^2+5479/2*spaa23*spbb23*spaa24*spaa25*spbb25^3*spbb34^3*spaa45-2398/3*spaa23*spbb23^3*spaa24*spaa34^2*spbb34^3*spbb45-2180*spaa23*spbb23^2*spaa24*spbb25*spaa34^2*spbb34^4+7793/4*spaa23*spbb23*spaa24*spbb25^2*spaa34*spbb34^4*spaa45-6811/12*spaa23*spaa24*spbb25^3*spbb34^4*spaa45^2-1907/4*spaa23*spbb23^3*spaa25^3*spbb25^2*spbb35*spbb45-719*spaa23*spbb23^2*spaa25^3*spbb25^3*spbb34*spbb35+1250/3*spaa23*spbb23*spaa25^2*spbb25^3*spbb34^2*spbb35*spaa45-1051/6*spaa23*spaa25*spbb25^3*spbb34^3*spbb35*spaa45^2-165/4*spaa23*spbb23^2*spaa34^3*spbb34^4*spbb35+121/2*spaa23*spbb23*spbb25*spaa34^2*spbb34^4*spbb35*spaa45-77/4*spaa23*spbb25^2*spaa34*spbb34^4*spbb35*spaa45^2-4499/12*spbb23^2*spaa24^4*spbb24^3*spbb34*spbb45-2236/3*spbb23*spaa24^4*spbb24^3*spbb25*spbb34^2-496/3*spbb23^3*spaa24^3*spbb24^2*spaa25*spbb45^2-14887/12*spbb23^2*spaa24^3*spbb24^2*spaa25*spbb25*spbb34*spbb45-5918/3*spbb23*spaa24^3*spbb24^2*spaa25*spbb25^2*spbb34^2-9229/12*spbb23^2*spaa24^3*spbb24^2*spaa34*spbb34^2*spbb45-9175/6*spbb23*spaa24^3*spbb24^2*spbb25*spaa34*spbb34^3+2239/6*spaa24^3*spbb24^2*spbb25^2*spbb34^3*spaa45-529*spbb23^3*spaa24^2*spbb24*spaa25^2*spbb25*spbb45^2-3555/2*spbb23^2*spaa24^2*spbb24*spaa25^2*spbb25^2*spbb34*spbb45-3915/2*spbb23*spaa24^2*spbb24*spaa25^2*spbb25^3*spbb34^2+1065/2*spaa24^2*spbb24*spaa25*spbb25^3*spbb34^3*spaa45-5093/12*spbb23^2*spaa24^2*spbb24*spaa34^2*spbb34^3*spbb45-2533/3*spbb23*spaa24^2*spbb24*spbb25*spaa34^2*spbb34^4+4709/12*spaa24^2*spbb24*spbb25^2*spaa34*spbb34^4*spaa45-1091/2*spbb23^3*spaa24*spaa25^3*spbb25^2*spbb45^2-15599/12*spbb23^2*spaa24*spaa25^3*spbb25^3*spbb34*spbb45-11237/12*spbb23*spaa24*spaa25^3*spbb25^4*spbb34^2+739/4*spaa24*spaa25^2*spbb25^4*spbb34^3*spaa45-165/4*spbb23^2*spaa24*spaa34^3*spbb34^4*spbb45-143/2*spbb23*spaa24*spbb25*spaa34^3*spbb34^5+121/4*spaa24*spbb25^2*spaa34^2*spbb34^5*spaa45-1091/6*spbb23^2*spaa25^4*spbb25^3*spbb35*spbb45-825/4*spbb23*spaa25^4*spbb25^4*spbb34*spbb35+305/12*spaa25^3*spbb25^4*spbb34^2*spbb35*spaa45-11*spbb23*spaa34^4*spbb34^5*spbb35+11*spbb25*spaa34^3*spbb34^5*spbb35*spaa45)/(spaa12*spbb13*spbb23^2*spaa35^2*spbb35^2*spbb45*spab4124)+
(spbb25*spbb34^3*(-235/18*spaa23*spbb23*spaa34*spaa35*spbb35+39/4*spaa23*spbb25*spaa34*spbb34*spaa45+11*spaa23*spbb25*spaa35*spbb35*spaa45-5/2*spaa34^2*spbb34*spaa35*spbb35-235/18*spaa34*spaa35^2*spbb35^2))/(spaa12*spbb13*spbb23^2*spaa35*spbb45^2*spab4124)+
(spbb12*spbb34*(-1*spaa12^2*spbb12^2+1/6*spaa12*spbb12*spaa14*spbb14-4*spaa12*spbb12*spaa23*spbb23+1/6*spaa14^2*spbb14^2))/(spaa13*spbb13*spbb14*spaa23*spbb23^2)+
(spbb13*(2*spaa12*spbb12^2*spaa13*spbb24*spbb34+2*spaa12*spbb12*spaa23*spbb23*spbb24^2-4*spaa12*spbb12*spaa24*spbb24^3+2*spbb12^2*spaa13^2*spbb34^2+4*spbb12*spaa13*spaa23*spbb23*spbb24*spbb34-3*spbb12*spaa13*spaa24*spbb24^2*spbb34+2*spaa23^2*spbb23^2*spbb24^2-3*spaa23*spbb23*spaa24*spbb24^3))/(spbb14*spbb23^2*spaa35*spbb45*spab4124)+
(13/4*spaa12*spaa13*spbb13^2*spbb25-335/36*spaa12*spbb13*spaa23*spbb23*spbb25+77/36*spaa12*spbb13*spaa25*spbb25^2-5/36*spaa12*spbb13*spbb25*spaa35*spbb35+61/18*spbb12*spaa13*spaa25*spbb35^2-43/6*spaa23*spbb23*spaa25*spbb25*spbb35+77/36*spaa25^2*spbb25^2*spbb35)/(spaa12*spbb15*spaa23*spbb23^2)+
(spaa12*spbb13*(-9922/3*spaa12*spbb12*spbb25-29051/12*spaa13*spbb15*spbb23-28721/12*spaa15*spbb15*spbb25-37537/12*spaa25*spbb25^2))/(spaa35*spbb35^2*spab4124)+
(-41/2*spaa23^3*spbb23^4*spbb34*spbb35-30367/12*spaa23^2*spbb23^4*spaa24*spbb34*spbb45-95611/12*spaa23^2*spbb23^3*spaa24*spbb25*spbb34^2+197/3*spaa23^2*spbb23^4*spaa25*spbb35*spbb45-129*spaa23^2*spbb23^3*spaa25*spbb25*spbb34*spbb35+10195/4*spaa23^2*spbb23^3*spaa34*spbb34^2*spbb35-30869/12*spaa23^2*spbb23^2*spbb25*spbb34^2*spbb35*spaa45-282845/36*spaa23*spbb23^3*spaa24^2*spbb24*spbb34*spbb45-407383/36*spaa23*spbb23^2*spaa24^2*spbb24*spbb25*spbb34^2-28081/12*spaa23*spbb23^4*spaa24*spaa25*spbb45^2-23991/2*spaa23*spbb23^3*spaa24*spaa25*spbb25*spbb34*spbb45-70103/12*spaa23*spbb23^2*spaa24*spaa25*spbb25^2*spbb34^2+98497/18*spaa23*spbb23^3*spaa24*spaa34*spbb34^2*spbb45+29099/9*spaa23*spbb23^2*spaa24*spbb25*spaa34*spbb34^3+16895/12*spaa23*spbb23*spaa24*spbb25^2*spbb34^3*spaa45-3321*spaa23*spbb23^3*spaa25^2*spbb25*spbb35*spbb45-1033/4*spaa23*spbb23^2*spaa25^2*spbb25^2*spbb34*spbb35+1087/36*spaa23*spbb23*spaa25*spbb25^2*spbb34^2*spbb35*spaa45-13/6*spaa23*spbb23^2*spaa34^2*spbb34^3*spbb35-200/3*spaa23*spbb23*spbb25*spaa34*spbb34^3*spbb35*spaa45-139/6*spaa23*spbb25^2*spbb34^3*spbb35*spaa45^2-96151/18*spbb23^2*spaa24^3*spbb24^2*spbb34*spbb45-96583/36*spbb23*spaa24^3*spbb24^2*spbb25*spbb34^2-9537/4*spbb23^3*spaa24^2*spbb24*spaa25*spbb45^2-356903/36*spbb23^2*spaa24^2*spbb24*spaa25*spbb25*spbb34*spbb45-63463/36*spbb23*spaa24^2*spbb24*spaa25*spbb25^2*spbb34^2+31465/12*spbb23^2*spaa24^2*spbb24*spaa34*spbb34^2*spbb45-35425/36*spbb23*spaa24^2*spbb24*spbb25*spaa34*spbb34^3+18955/36*spaa24^2*spbb24*spbb25^2*spbb34^3*spaa45-6729/2*spbb23^3*spaa24*spaa25^2*spbb25*spbb45^2-50771/12*spbb23^2*spaa24*spaa25^2*spbb25^2*spbb34*spbb45-9083/12*spbb23*spaa24*spaa25^2*spbb25^3*spbb34^2-2711/9*spbb23^3*spaa24*spaa25*spaa34*spbb34*spbb45^2+5381/36*spaa24*spaa25*spbb25^3*spbb34^3*spaa45+142/3*spbb23^2*spaa24*spaa34^2*spbb34^3*spbb45-196/3*spbb23*spaa24*spbb25*spaa34^2*spbb34^4+445/6*spaa24*spbb25^2*spaa34*spbb34^4*spaa45-2947/12*spbb23^2*spaa25^3*spbb25^2*spbb35*spbb45-591/4*spbb23*spaa25^3*spbb25^3*spbb34*spbb35+553/36*spaa25^2*spbb25^3*spbb34^2*spbb35*spaa45-143/2*spbb23*spaa34^3*spbb34^4*spbb35+22*spbb25*spaa34^2*spbb34^4*spbb35*spaa45)/(spaa12*spbb13*spbb23^2*spaa35*spbb35*spbb45*spab4124)+
(-1475/36*spaa12^3*spbb12^2*spbb24-1*spaa12^2*spbb12^2*spaa13*spbb34-749/12*spaa12^2*spbb12*spaa14*spbb14*spbb24-725/36*spaa12^2*spbb12*spaa24*spbb24^2+2243/36*spaa12*spbb12*spaa13^2*spbb13*spbb34+2093/36*spaa12*spbb12*spaa13*spaa14*spbb14*spbb34+2261/36*spaa12*spbb12*spaa13*spaa34*spbb34^2-202/9*spaa12*spaa14^2*spbb14^2*spbb24-28/9*spaa12*spaa14*spbb14*spaa24*spbb24^2+58/3*spaa12*spaa24^2*spbb24^3+517/18*spaa13^3*spbb13^2*spbb34+2615/36*spaa13^2*spbb13*spaa14*spbb14*spbb34+1807/36*spaa13^2*spbb13*spaa34*spbb34^2+527/12*spaa13*spaa14^2*spbb14^2*spbb34+1177/18*spaa13*spaa14*spbb14*spaa34*spbb34^2+773/36*spaa13*spaa34^2*spbb34^3)/(spaa12*spaa23*spbb23^2*spaa35*spbb45)+
(spaa25*(-33/2*spbb12*spaa13*spaa25*spbb35+435/4*spaa15^2*spbb15^2+5537/36*spaa15*spbb15*spaa25*spbb25+1615/36*spaa15*spbb15*spaa35*spbb35-99/2*spaa23^2*spbb23^2+45389/18*spaa23*spbb23*spaa25*spbb25-655/18*spaa23*spbb23*spaa35*spbb35+686/3*spaa25^2*spbb25^2-31/9*spaa25*spbb25*spaa35*spbb35))/(spaa12*spbb13*spaa23*spbb23*spaa35)+
(15653/36*spaa12^2*spbb12^2*spbb14+9685/36*spaa12*spbb12*spaa14*spbb14^2-105857/36*spaa12*spbb12^2*spaa23*spbb34+1670/3*spaa12*spbb12*spbb14*spaa24*spbb24+575/9*spaa14^2*spbb14^3-167759/36*spbb12*spaa14*spbb14*spaa23*spbb34+2023/18*spaa14*spbb14^2*spaa24*spbb24+1676/9*spbb12*spaa23*spaa24*spbb24*spbb34-17707/4*spbb12*spaa23*spaa34*spbb34^2+2089/9*spbb14*spaa24^2*spbb24^2)/(spbb13*spaa23*spbb23*spaa35*spbb45)+
(-3355/12*spaa12*spbb12-419/4*spaa13*spbb13-5141/36*spaa14*spbb14-1088/9*spaa24*spbb24)/(spaa23*spbb23)+
(-9011/4*spaa12*spbb12*spbb24-28483/6*spbb12*spaa13*spbb34-1061/9*spaa14*spbb14*spbb24-92909/18*spaa24*spbb24^2)/(spbb23*spaa35*spbb45)+
(605/9*spaa12*spbb14*spbb25+4417/18*spaa14*spbb14*spbb45-1747/12*spaa15*spbb15*spbb45+99697/18*spaa24*spbb24*spbb45-709/9*spaa25*spbb25*spbb45)/(spaa35*spbb35*spbb45)+
(-1279/6),
(-33*spbb15*spbb24^2*spbb34*spbb35^2*spaa45^4*spbb45)/(spbb13*spbb23^2*spab4124^4)+
(+44*spbb15*spbb24*spbb34*spbb35*spaa45^3*spbb45)/(spbb13*spbb23*spab4124^3)+
(spbb15*spbb34*spaa45^2*(-11*spaa12*spbb13*spbb25-13/2*spaa13*spbb13*spbb35-13/2*spaa15*spbb15*spbb35+13/2*spaa23*spbb23*spbb35-9/2*spaa25*spbb25*spbb35))/(spbb13*spbb23*spaa24*spab4124^2)+
(-4*spbb15*spaa23*spbb24*spbb34*spbb35^2*spaa45^2)/(spbb13*spbb23*spaa24*spbb45*spab4124^2)+
(spbb15*spbb24*spbb34*spbb35^2*spaa45^2*(-4*spaa12*spbb12-4*spaa13*spbb13+11*spaa14*spbb14))/(spbb13*spbb23^2*spaa24*spbb45*spab4124^2)+
(+5/2*spbb12*spaa25*spbb25^2*spbb34^2*spaa45^2)/(spbb13*spbb23^2*spaa35*spab5125^2)+
(-1*spbb12*spaa23*spbb24*spbb34*spaa45)/(spbb13*spbb23*spaa35^2*spbb45)+
(spbb12*spbb24*spbb34*spaa45*(3/2*spaa12*spbb12+3/2*spaa13*spbb13+5/2*spaa14*spbb14))/(spbb13*spbb23^2*spaa35^2*spbb45)+
(spbb14*spbb24^2*spbb35^2*spaa45*(-22*spaa12*spbb12-44*spaa14*spbb14-44*spaa24*spbb24))/(spbb13*spbb23^2*spaa35*spbb45^2*spab4124)+
(spaa45*(-18*spaa13*spbb13^2*spbb35*spbb45+42*spaa13*spbb13*spbb14*spbb35^2+2*spbb13^2*spaa14*spbb45^2-18*spbb13*spaa15*spbb15*spbb35*spbb45+13*spbb14*spaa15*spbb15*spbb35^2+17/2*spbb13*spaa34*spbb34*spbb35*spbb45-17/2*spbb14*spaa34*spbb34*spbb35^2-11*spbb13*spaa35*spbb35^2*spbb45+13*spbb14*spaa35*spbb35^3))/(spbb13*spbb23*spaa24*spbb45*spab4124)+
(spaa15*spbb35^2*spaa45*(-7*spbb12*spbb45+29*spbb14*spbb25))/(spbb23^2*spaa24*spbb45*spab4124)+
(-2*spbb12*spaa23*spbb25*spbb34^2*spaa45)/(spbb13*spbb23*spaa35*spbb45*spab5125)+
(+2*spaa12*spbb12*spbb14*spbb25*spbb34*spaa45)/(spbb13*spbb23*spaa35*spbb45*spab5125)+
(spbb12*spbb25*spbb34*spbb35*spaa45*(3/2*spbb14*spaa15+10*spbb24*spaa25))/(spbb13*spbb23^2*spaa35*spbb45*spab5125)+
(spbb12*(2*spaa12^2*spbb12*spbb24^2-59/6*spaa12*spaa13*spbb14*spbb23*spbb24+1*spaa12*spaa14*spbb14*spbb24^2+1*spaa12*spaa24*spbb24^3-1/3*spaa13^2*spbb14*spbb23*spbb34+43/3*spaa13*spaa14*spbb14*spbb24*spbb34-23/3*spaa13*spaa24*spbb24^2*spbb34+35/6*spaa13*spbb24*spaa34*spbb34^2-1*spaa14*spaa23*spbb24^2*spbb34))/(spaa13*spbb13*spbb23*spbb24*spaa35*spbb45)+
(+1*spaa12^2*spbb12^2*spaa23*spbb24^2)/(spaa13^2*spbb13*spbb14*spbb23*spaa35*spbb45)+
(spbb12*(-73/6*spaa12*spbb24+28/3*spaa13*spbb34))/(spbb23*spaa35*spbb45)+
(+8*spbb12*spaa14*spbb24*spbb34)/(spbb23^2*spaa35*spbb45)+
(spbb35*(19/2*spaa14*spbb14+81/2*spaa24*spbb24))/(spbb23*spaa24*spbb45)+
(+18*spbb12*spaa14*spbb34*spbb35)/(spbb23^2*spaa24*spbb45)+
(+1*spaa12^2*spbb12^2*spaa24*spbb24^2)/(spaa13^2*spbb14^2*spbb23^2*spaa24)+
(spbb12^2*spbb34*(4*spaa12*spbb24+3*spaa13*spbb34))/(spaa13*spbb14^2*spbb23^2)+
(-2*spbb12*spbb13*spbb34*spaa45*spbb45)/(spbb14^2*spbb23^2*spaa24)+
(+2*spbb13^2*spaa14*spbb24)/(spbb14*spbb23^2*spaa24)+
(-1*spaa12*spbb12*spbb24)/(spaa13*spbb14*spbb23)+
(+2*spbb12*spbb34)/(spbb14*spbb23)+
(+17/2*spbb13*spaa14)/(spbb23*spaa24)+
(+13/6),
(spaa14*spbb15*spbb24*(-33*spaa13*spbb13^3*spaa15-33*spbb13^2*spaa15^2*spbb15+66*spbb12*spbb13*spaa15*spaa25*spbb35+33*spbb12*spbb23*spaa25^2*spbb35))/(spbb13*spbb23*spab4124^3)+
(-33*spbb13^2*spaa14^2*spaa15*spbb15*spbb24^2)/(spbb23^2*spab4124^3)+
(+40/9*spbb12*spaa25*spbb25^2*spbb34^2*spbb35*spaa45^2)/(spbb13*spbb23^2*spab5125^3)+
(-4*spaa12*spbb12^2*spbb13^2*spaa15^2*spbb45)/(spbb14*spbb23^2*spaa25*spab1251^2)+
(+11*spbb12*spaa14*spbb15*spbb34*spaa45^2*spbb45)/(spbb13*spbb23*spaa34*spab4124^2)+
(-33/2*spbb12*spaa14*spbb15*spbb24*spbb34*spbb35*spaa45^2)/(spbb13*spbb23^2*spaa34*spab4124^2)+
(+13/2*spbb12*spaa25*spbb25*spbb34*spbb35*spaa45)/(spbb13*spbb23*spab5125^2)+
(spbb12*spaa15*spbb25*spbb34*spbb35*spaa45*(-10/3*spaa12*spbb12*spaa25+71/18*spaa12*spbb13*spaa35-2/3*spaa25*spaa35*spbb35))/(spaa12*spbb13*spbb23^2*spaa35*spab5125^2)+
(+4/9*spbb12*spaa15^2*spaa23*spbb35)/(spaa12*spbb23*spaa35*spab5125)+
(spbb12*spaa15^2*spbb35*(95/6*spaa12^2*spbb12^2*spaa25^2-2/3*spaa12^2*spbb12*spbb13*spaa25*spaa35-1*spaa12^2*spbb13^2*spaa35^2-5/3*spaa12*spbb13*spaa25*spaa35^2*spbb35-1/3*spaa25^2*spaa35^2*spbb35^2))/(spaa12^2*spbb13*spbb23^2*spaa25*spaa35^2*spab5125)+
(spbb12*spaa15*spaa25*spbb35*(-35/3*spaa12*spbb12+8/9*spaa13*spbb13+4/3*spaa23*spbb23))/(spaa12*spbb13*spbb23*spaa35*spab5125)+
(+2*spbb12*spaa25*spbb35)/(spbb13*spab5125)+
(-6*spaa12*spbb12^2*spbb13*spaa15*spbb45)/(spbb14*spbb23*spaa25*spbb25*spab1251)+
(spbb12^2*spbb13*spaa14*spaa15*spbb45*(2*spaa12*spbb12*spaa13-2*spaa12*spbb24*spaa34+6*spaa13*spaa34*spbb34))/(spaa13*spbb14*spbb23^2*spaa25*spbb25*spaa34*spab1251)+
(+1/3*spbb12*spaa14^3*spaa25^2*spbb45^2)/(spaa12^2*spaa13*spbb13*spaa23*spbb23^2*spaa34)+
(-2*spaa15*spbb15^2*spbb23)/(spbb13*spaa25*spbb25^2)+
(+33/2*spbb12^3*spaa13^2*spaa25^2*spbb35)/(spbb13*spaa23*spbb23^2*spaa34*spaa35^2*spbb45)+
(+22*spbb12*spaa13*spbb15*spbb25*spbb34^2*spaa45)/(spbb13*spbb23^2*spaa34*spaa35*spbb45^2)+
(+15/2*spaa12*spbb12*spbb15^2*spbb24*spbb34*spaa45)/(spbb13*spbb14*spbb23*spaa34*spbb45*spab4124)+
(-7/2*spaa12*spbb12^2*spbb15*spaa23*spbb24*spbb34*spaa45)/(spbb13*spbb14*spbb23*spaa34*spaa35*spbb45*spab4124)+
(spaa12*spbb12^2*spbb15*spbb24*spbb34*spaa45*(4*spaa12*spbb12+4*spaa13*spbb13-11/2*spaa14*spbb14))/(spbb13*spbb14*spbb23^2*spaa34*spaa35*spbb45*spab4124)+
(spbb12*(1/3*spaa12^4*spbb12^3*spaa13*spbb13*spbb14*spaa23+1/3*spaa12^4*spbb12^3*spaa13*spbb14^2*spaa24+1/3*spaa12^4*spbb12^3*spbb13*spaa23^2*spbb24+1/3*spaa12^4*spbb12^3*spbb14*spaa23*spaa24*spbb24-31/2*spaa12^3*spbb12^2*spaa13^2*spbb13^2*spbb14*spaa23-31/2*spaa12^3*spbb12^2*spaa13^2*spbb13*spbb14^2*spaa24+107/6*spaa12^3*spbb12^2*spaa13*spbb13^2*spaa23^2*spbb24+113/6*spaa12^3*spbb12^2*spaa13*spbb13*spbb14*spaa23*spaa24*spbb24+1*spaa12^3*spbb12^2*spaa13*spbb14^2*spaa24^2*spbb24+4/3*spaa12^3*spbb12^2*spbb13*spaa23^2*spaa24*spbb24^2+1*spaa12^3*spbb12^2*spbb14*spaa23*spaa24^2*spbb24^2+1*spaa12^2*spbb12*spaa13^3*spbb13^3*spbb14*spaa23+1*spaa12^2*spbb12*spaa13^3*spbb13^2*spbb14^2*spaa24+49/2*spaa12^2*spbb12*spaa13^2*spbb13^3*spaa23^2*spbb24+7*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb14*spaa23*spaa24*spbb24-27/2*spaa12^2*spbb12*spaa13^2*spbb13*spbb14^2*spaa24^2*spbb24+295/3*spaa12^2*spbb12*spaa13*spbb13^2*spaa23^2*spaa24*spbb24^2+99/2*spaa12^2*spbb12*spaa13*spbb13*spbb14*spaa23*spaa24^2*spbb24^2+1*spaa12^2*spbb12*spaa13*spbb14^2*spaa24^3*spbb24^2-1/3*spaa12^2*spbb12*spbb13^2*spaa14*spaa23^3*spbb24^2+4*spaa12^2*spbb12*spbb13*spaa23^2*spaa24^2*spbb24^3+1*spaa12^2*spbb12*spbb14*spaa23*spaa24^3*spbb24^3+1/3*spaa12*spaa13^4*spbb13^4*spbb14*spaa23+1/3*spaa12*spaa13^4*spbb13^3*spbb14^2*spaa24+40/3*spaa12*spaa13^3*spbb13^4*spaa23^2*spbb24+37/3*spaa12*spaa13^3*spbb13^3*spbb14*spaa23*spaa24*spbb24+3*spaa12*spaa13^3*spbb13^2*spbb14^2*spaa24^2*spbb24+171*spaa12*spaa13^2*spbb13^3*spaa23^2*spaa24*spbb24^2+493/6*spaa12*spaa13^2*spbb13^2*spbb14*spaa23*spaa24^2*spbb24^2+11/3*spaa12*spaa13^2*spbb13*spbb14^2*spaa24^3*spbb24^2-107/2*spaa12*spaa13*spbb13^3*spaa14*spaa23^3*spbb24^2+763/6*spaa12*spaa13*spbb13^2*spaa23^2*spaa24^2*spbb24^3+27*spaa12*spaa13*spbb13*spbb14*spaa23*spaa24^3*spbb24^3+1/3*spaa12*spaa13*spbb14^2*spaa24^4*spbb24^3-3*spaa12*spbb13^2*spaa14*spaa23^3*spaa24*spbb24^3+4/3*spaa12*spbb13*spaa23^2*spaa24^3*spbb24^4+1/3*spaa12*spbb14*spaa23*spaa24^4*spbb24^4+19/3*spaa13^4*spbb13^4*spaa23^2*spbb34+22/3*spaa13^4*spbb13^3*spbb14*spaa23*spaa24*spbb34+1*spaa13^4*spbb13^2*spbb14^2*spaa24^2*spbb34+253/3*spaa13^3*spbb13^3*spaa23^2*spaa24*spbb24*spbb34+31/3*spaa13^3*spbb13^3*spaa23^2*spaa34*spbb34^2+116/3*spaa13^3*spbb13^2*spbb14*spaa23*spaa24^2*spbb24*spbb34+5*spaa13^3*spbb13^2*spbb14*spaa23*spaa24*spaa34*spbb34^2+13/3*spaa13^3*spbb13*spbb14^2*spaa24^3*spbb24*spbb34+5/3*spaa13^3*spbb13*spbb14^2*spaa24^2*spaa34*spbb34^2-43*spaa13^2*spbb13^3*spaa14*spaa23^3*spbb24*spbb34+1237/6*spaa13^2*spbb13^2*spaa23^2*spaa24^2*spbb24^2*spbb34+87*spaa13^2*spbb13^2*spaa23^2*spaa24*spbb24*spaa34*spbb34^2+4*spaa13^2*spbb13^2*spaa23^2*spaa34^2*spbb34^3+157/3*spaa13^2*spbb13*spbb14*spaa23*spaa24^3*spbb24^2*spbb34+79/3*spaa13^2*spbb13*spbb14*spaa23*spaa24^2*spbb24*spaa34*spbb34^2+2/3*spaa13^2*spbb14^2*spaa24^4*spbb24^2*spbb34+1/3*spaa13^2*spbb14^2*spaa24^3*spbb24*spaa34*spbb34^2-247/2*spaa13*spbb13^2*spaa14*spaa23^3*spaa24*spbb24^2*spbb34-26*spaa13*spbb13^2*spaa14*spaa23^3*spbb24*spaa34*spbb34^2+49*spaa13*spbb13*spaa23^2*spaa24^3*spbb24^3*spbb34+209/3*spaa13*spbb13*spaa23^2*spaa24^2*spbb24^2*spaa34*spbb34^2+22*spaa13*spbb13*spaa23^2*spaa24*spbb24*spaa34^2*spbb34^3+1*spaa13*spbb14*spaa23*spaa24^4*spbb24^3*spbb34+2/3*spaa13*spbb14*spaa23*spaa24^3*spbb24^2*spaa34*spbb34^2-1*spbb13*spaa14*spaa23^3*spaa24^2*spbb24^3*spbb34+1/3*spaa23^2*spaa24^4*spbb24^4*spbb34+1/3*spaa23^2*spaa24^3*spbb24^3*spaa34*spbb34^2))/(spaa12*spaa13*spbb13*spbb14*spbb15*spaa23*spbb23^2*spaa25*spaa34*spaa35*spbb45)+
(-5/6*spaa12^3*spbb12^4*spaa13-9*spaa12^2*spbb12^3*spaa13^2*spbb13-53/2*spaa12^2*spbb12^3*spaa13*spaa23*spbb23+65/3*spaa12^2*spbb12^3*spaa13*spaa24*spbb24+7/3*spaa12^2*spbb12^3*spaa14*spaa23*spbb24+25/3*spaa12*spbb12^2*spaa13^3*spbb13^2-21*spaa12*spbb12^2*spaa13^2*spbb13*spaa23*spbb23-8*spaa12*spbb12^2*spaa13^2*spbb13*spaa24*spbb24-26*spaa12*spbb12^2*spaa13*spaa23^2*spbb23^2-41/2*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa24*spbb24+295/6*spaa12*spbb12^2*spaa13*spaa24^2*spbb24^2+3*spaa12*spbb12^2*spaa14*spaa23*spaa24*spbb24^2+7/3*spbb12*spaa13^3*spbb13^2*spaa23*spbb23+7/3*spbb12*spaa13^3*spbb13^2*spaa24*spbb24-4*spbb12*spaa13^2*spbb13*spaa23^2*spbb23^2+5*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa24*spbb24+9*spbb12*spaa13^2*spbb13*spaa24^2*spbb24^2-22*spbb12*spaa13*spaa23^2*spbb23^2*spaa24*spbb24+11/3*spbb12*spaa13*spaa23*spbb23*spaa24^2*spbb24^2+73/3*spbb12*spaa13*spaa24^3*spbb24^3+1*spbb12*spaa14*spaa23*spaa24^2*spbb24^3-1/3*spaa24^3*spbb24^4*spaa34)/(spaa12*spaa13*spbb13*spbb14*spbb23*spbb25*spaa34*spaa35)+
(2*spaa12^4*spbb12^4*spaa13*spbb15*spaa23+109/6*spaa12^4*spbb12^4*spaa23^2*spbb25-38*spaa12^4*spbb12^3*spbb15*spaa23*spbb25*spaa35+109/6*spaa12^4*spbb12^2*spbb15^2*spbb25*spaa35^2-2*spaa12^3*spbb12^4*spaa13*spaa23^2*spbb35-2*spaa12^3*spbb12^3*spaa13*spbb15*spaa23*spaa35*spbb35-77/6*spaa12^3*spbb12^3*spaa23^3*spbb23*spbb25+81/2*spaa12^3*spbb12^3*spaa23^2*spaa25*spbb25^2+667/6*spaa12^3*spbb12^3*spaa23^2*spbb25*spaa35*spbb35-277/6*spaa12^3*spbb12^2*spbb15*spaa23*spaa25*spbb25^2*spaa35-299/6*spaa12^3*spbb12^2*spbb15*spaa23*spbb25*spaa35^2*spbb35+8/3*spaa12^3*spbb12*spbb15^2*spaa25*spbb25^2*spaa35^2+5/3*spaa12^3*spbb12*spbb15^2*spbb25*spaa35^3*spbb35+14/3*spaa12^2*spbb12^3*spaa13*spaa23^3*spbb23*spbb35+28/9*spaa12^2*spbb12^3*spaa13*spaa23^2*spaa35*spbb35^2-10/9*spaa12^2*spbb12^2*spaa13*spbb15*spaa23*spaa35^2*spbb35^2+439/6*spaa12^2*spbb12^3*spaa15*spaa23^3*spbb25*spbb35-85/3*spaa12^2*spbb12^2*spaa23^4*spbb23^2*spbb25+38/3*spaa12^2*spbb12^2*spaa23^3*spbb23*spaa25*spbb25^2+26*spaa12^2*spbb12^2*spaa23^2*spaa25^2*spbb25^3+116*spaa12^2*spbb12^2*spaa23^2*spaa25*spbb25^2*spaa35*spbb35+257/6*spaa12^2*spbb12^2*spaa23^2*spbb25*spaa35^2*spbb35^2-19/3*spaa12^2*spbb12*spbb15*spaa23*spaa25^2*spbb25^3*spaa35+43/3*spaa12^2*spbb12*spbb15*spaa23*spaa25*spbb25^2*spaa35^2*spbb35-11/3*spaa12^2*spbb12*spbb15*spaa23*spbb25*spaa35^3*spbb35^2-14/3*spaa12*spbb12^3*spaa13*spaa15*spaa23^3*spbb35^2+92/3*spaa12*spbb12^2*spaa13*spaa23^4*spbb23^2*spbb35+709/9*spaa12*spbb12^2*spaa13*spaa23^3*spbb23*spaa35*spbb35^2+10/9*spaa12*spbb12^2*spaa13*spaa23^2*spaa35^2*spbb35^3+58*spaa12*spbb12^2*spaa15*spaa23^3*spaa25*spbb25^2*spbb35+167/2*spaa12*spbb12^2*spaa15*spaa23^3*spbb25*spaa35*spbb35^2+8/3*spaa12*spbb12*spaa23^5*spbb23^3*spbb25+71/3*spaa12*spbb12*spaa23^4*spbb23^2*spaa25*spbb25^2+73/3*spaa12*spbb12*spaa23^3*spbb23*spaa25^2*spbb25^3+11/3*spaa12*spbb12*spaa23^2*spaa25^3*spbb25^4+34/3*spaa12*spbb12*spaa23^2*spaa25^2*spbb25^3*spaa35*spbb35-16*spaa12*spbb12*spaa23^2*spaa25*spbb25^2*spaa35^2*spbb35^2+7/3*spaa12*spbb12*spaa23^2*spbb25*spaa35^3*spbb35^3-1/3*spaa12*spbb15*spaa23*spaa25^3*spbb25^4*spaa35-26*spbb12^2*spaa13*spaa15*spaa23^4*spbb23*spbb35^2-73*spbb12^2*spaa13*spaa15*spaa23^3*spaa35*spbb35^3+26*spbb12*spaa13*spaa23^5*spbb23^3*spbb35+99*spbb12*spaa13*spaa23^4*spbb23^2*spaa35*spbb35^2+73*spbb12*spaa13*spaa23^3*spbb23*spaa35^2*spbb35^3+217/3*spbb12^2*spaa15^2*spaa23^4*spbb25*spbb35^2+79/3*spbb12*spaa15*spaa23^3*spaa25^2*spbb25^3*spbb35+2/3*spbb12*spaa15*spaa23^3*spaa25*spbb25^2*spaa35*spbb35^2+1/3*spbb12*spaa15*spaa23^3*spbb25*spaa35^2*spbb35^3-1/3*spaa23^5*spbb23^3*spaa25*spbb25^2-1*spaa23^4*spbb23^2*spaa25^2*spbb25^3-2/3*spaa23^3*spbb23*spaa25^3*spbb25^4+1/3*spaa23^2*spaa25^3*spbb25^4*spaa35*spbb35)/(spaa12*spaa13*spbb13*spbb15*spaa23*spbb23*spaa25*spbb25*spaa34*spaa35*spbb45)+
(spaa12*spbb12*(211/6*spaa12*spbb12+1/3*spaa14*spbb14+21*spaa23*spbb23+77/3*spaa24*spbb24))/(spaa13*spbb15*spbb23*spaa25)+
(spaa23*(-4*spbb12*spaa13*spaa15*spbb15*spaa25*spbb25*spbb35+26*spbb12*spaa13*spaa23^2*spbb23^2*spbb35-256/3*spbb12*spaa13*spaa23*spbb23*spaa25*spbb25*spbb35+73*spbb12*spaa13*spaa23*spbb23*spaa35*spbb35^2-106*spbb12*spaa13*spaa25^2*spbb25^2*spbb35+199/3*spbb12*spaa13*spaa25*spbb25*spaa35*spbb35^2-1/3*spaa23^2*spbb23^2*spaa25*spbb25^2-1*spaa23*spbb23*spaa25^2*spbb25^3-2/3*spaa25^3*spbb25^4))/(spaa12*spbb15*spbb23*spaa25*spbb25*spaa34*spaa35*spbb45)+
(spbb12*(127/3*spaa12^2*spbb12^2+899/18*spaa12*spbb12*spaa13*spbb13-75/2*spaa12*spbb12*spaa23*spbb23-16/9*spaa12*spbb12*spaa24*spbb24-622/9*spaa13^2*spbb13^2-922/9*spaa13*spbb13*spaa23*spbb23+3679/18*spbb12*spaa13*spaa24*spbb34-26*spaa23^2*spbb23^2-1799/18*spaa23*spbb23*spaa24*spbb24-1489/9*spaa24^2*spbb24^2))/(spbb15*spbb23*spaa25*spbb25*spaa35)+
(-1/3*spaa12*spbb12)/(spaa23*spbb23)+
(spbb12*(194/3*spaa12^2*spbb12^2*spaa13-200/3*spaa12^2*spbb12*spbb24*spaa34+475/9*spaa12*spbb12*spaa13^2*spbb13+181/3*spaa12*spbb12*spaa13*spaa14*spbb14-5677/18*spaa12*spbb12*spaa13*spaa34*spbb34-2711/18*spaa12*spaa14*spbb14*spbb24*spaa34-4043/18*spaa12*spbb24*spaa34^2*spbb34+2101/18*spaa13^3*spbb13^2+1049/18*spaa13^2*spbb13*spaa14*spbb14-224/9*spbb12*spaa13^2*spaa24*spbb34+32/3*spaa13*spaa14^2*spbb14^2-539/18*spaa13*spaa14*spbb14*spaa34*spbb34-749/18*spaa13*spaa34^2*spbb34^2))/(spbb23*spaa25*spbb25*spaa34*spaa35*spbb45)+
(821/3*spaa12*spbb12^2*spaa13*spaa23+2425/6*spbb12*spaa13^2*spbb13*spaa23+2*spaa13^2*spbb13*spbb14*spaa34+5411/18*spbb12*spaa13*spaa14*spbb14*spaa23+2*spaa13*spaa14*spbb14^2*spaa34+3695/18*spbb12*spaa13*spaa23^2*spbb23+2*spaa13*spbb13*spaa23*spbb24*spaa34+352/3*spbb12*spaa14*spaa23^2*spbb24+2*spaa14*spbb14*spaa23*spbb24*spaa34)/(spaa25*spbb25*spaa34*spaa35*spbb45)+
(-1091/9*spbb24*spaa34)/(spbb25*spaa35)+
(-159/2*spaa13*spbb15)/(spaa34*spbb45)+
(-159/2*spaa13*spbb14)/(spaa35*spbb45)+
(-2167/18),
(spbb35*(99*spaa12^2*spbb13*spbb15*spbb23^3*spaa35^2+99*spaa12*spaa13^2*spbb13^3*spbb23^2*spaa35-66*spaa12*spaa13*spbb13^2*spaa15*spbb15*spbb23^2*spaa35+99*spaa12*spaa13*spbb13^2*spaa23*spbb23^3*spaa35+198*spaa12*spaa13*spbb13^2*spbb23^2*spaa35^2*spbb35-132*spaa12*spbb13*spaa15^2*spbb15^2*spbb23^2*spaa35-66*spaa12*spbb13*spaa15*spbb15*spaa23*spbb23^3*spaa35-99*spaa12*spaa15*spbb15^2*spbb23^3*spaa25*spaa35-264*spaa12*spbb13*spaa15*spbb15*spbb23^2*spaa35^2*spbb35+33*spaa12*spbb15*spbb23^3*spaa25^2*spbb25*spaa35+99*spaa12*spbb13*spbb23^2*spaa35^3*spbb35^2-99*spbb12*spaa13^2*spbb13^3*spaa15^2*spbb35-132*spbb12*spaa13*spbb13^2*spaa15^3*spbb15*spbb35-132*spbb12*spaa13*spbb13^2*spaa15^2*spaa23*spbb23*spbb35-33*spaa13*spbb13^2*spaa15^2*spbb15*spaa23*spbb23^2-132*spbb12*spaa13*spbb13^2*spaa15^2*spaa35*spbb35^2+66*spaa13*spbb13^2*spaa15^2*spbb15*spbb23*spaa35*spbb35+33*spaa13*spbb13^2*spaa15*spaa23^2*spbb23^3-66*spaa13*spbb13^2*spaa15*spaa23*spbb23^2*spaa35*spbb35-132*spbb12^2*spbb13*spaa15^3*spaa23*spbb35^2-198*spbb12*spbb13*spaa15^3*spbb15*spaa23*spbb23*spbb35-33*spbb13*spaa15^3*spbb15^2*spaa23*spbb23^2-33*spbb12^2*spaa15^3*spbb15*spaa25*spbb35^2-66*spbb12^2*spaa15^2*spaa23*spbb23*spaa25*spbb35^2-66*spbb12*spaa15^2*spbb15*spaa23*spbb23^2*spaa25*spbb35-33*spaa15^2*spbb15^2*spaa23*spbb23^3*spaa25-33*spbb12^2*spaa15^2*spaa25^2*spbb25*spbb35^2+33*spbb13*spaa15*spaa23^3*spbb23^4+66*spbb12*spaa15*spaa23^2*spbb23^3*spaa25*spbb35+33*spaa15*spbb15*spaa23^2*spbb23^4*spaa25+33*spbb12*spaa15*spaa23*spbb23^2*spaa25^2*spbb25*spbb35))/(spaa12*spbb13*spbb23^2*spab4124^3)+
(+8*spbb12^3*spaa15^2*spaa25*spbb35^3)/(spbb13*spbb23^2*spab5125^3)+
(spbb12^2*spaa14*spbb13*(4*spaa12^2*spbb12*spbb24+8*spaa12*spbb12*spaa13*spbb34+4*spaa13*spaa23*spbb23*spbb34+4*spaa14*spaa23*spbb24*spbb34))/(spbb14*spbb23^2*spaa34*spab1251^2)+
(209*spaa12^3*spbb12^5*spaa15*spaa45-132*spaa12^3*spbb12^4*spbb24*spaa45^2-396*spaa12^2*spbb12^5*spaa14*spaa15*spaa25+165*spaa12^2*spbb12^4*spaa14*spbb24*spaa25*spaa45+671/2*spaa12^2*spbb12^4*spaa15^2*spbb15*spaa45+11*spaa12^2*spbb12^4*spaa15*spaa25*spbb25*spaa45-44*spaa12^2*spbb12^3*spbb14*spaa15*spbb25*spaa45^2-99*spaa12^2*spbb12^3*spaa24*spbb24^2*spaa45^2-451*spaa12^2*spbb12^3*spbb24*spaa25*spbb25*spaa45^2-132*spaa12^2*spbb12^2*spbb14*spbb24*spbb25*spaa45^3-33*spaa12*spbb12^4*spaa14^2*spbb24*spaa25^2-165*spaa12*spbb12^4*spaa14*spaa15^2*spbb15*spaa25-330*spaa12*spbb12^4*spaa14*spaa15*spaa25^2*spbb25+231*spaa12*spbb12^3*spaa14*spaa24*spbb24^2*spaa25*spaa45+495*spaa12*spbb12^3*spaa14*spbb24*spaa25^2*spbb25*spaa45+143*spaa12*spbb12^3*spaa15^3*spbb15^2*spaa45+253*spaa12*spbb12^3*spaa15^2*spbb15*spaa25*spbb25*spaa45+165*spaa12*spbb12^2*spbb14*spaa15^2*spbb15*spbb25*spaa45^2-121/2*spaa12*spbb12^3*spaa15*spaa25^2*spbb25^2*spaa45-297*spaa12*spbb12^2*spbb14*spaa15*spaa25*spbb25^2*spaa45^2-220*spaa12*spbb12*spbb14^2*spaa15*spbb25^2*spaa45^3-132*spaa12*spbb12^2*spaa24^2*spbb24^3*spaa45^2-33*spaa12*spbb12^2*spaa24*spbb24^2*spaa25*spbb25*spaa45^2+132*spaa12*spbb12*spbb14*spaa24*spbb24^2*spbb25*spaa45^3+143/2*spaa12*spbb12^2*spbb24*spaa25^2*spbb25^2*spaa45^2+44*spaa12*spbb12*spbb14*spbb24*spaa25*spbb25^2*spaa45^3-33*spbb12^3*spaa14^2*spaa24*spbb24^2*spaa25^2-33*spbb12^3*spaa14^2*spbb24*spaa25^3*spbb25+33*spbb12^2*spaa14*spaa24^2*spbb24^3*spaa25*spaa45-33*spbb12^2*spaa14*spbb24*spaa25^3*spbb25^2*spaa45+33/2*spbb12^2*spaa15^4*spbb15^3*spaa45+110*spbb12^2*spaa15^3*spbb15^2*spaa25*spbb25*spaa45+77*spbb12*spbb14*spaa15^3*spbb15^2*spbb25*spaa45^2+165*spbb12^2*spaa15^2*spbb15*spaa25^2*spbb25^2*spaa45+176*spbb12*spbb14*spaa15^2*spbb15*spaa25*spbb25^2*spaa45^2+55/2*spbb14^2*spaa15^2*spbb15*spbb25^2*spaa45^3+143/2*spbb12^2*spaa15*spaa25^3*spbb25^3*spaa45+253/2*spbb12*spbb14*spaa15*spaa25^2*spbb25^3*spaa45^2+55*spbb14^2*spaa15*spaa25*spbb25^3*spaa45^3+33*spbb12*spaa24^2*spbb24^3*spaa25*spbb25*spaa45^2+33*spbb12*spaa24*spbb24^2*spaa25^2*spbb25^2*spaa45^2+55/2*spbb12*spbb24*spaa25^3*spbb25^3*spaa45^2+55/2*spbb14*spbb24*spaa25^2*spbb25^3*spaa45^3)/(spbb13*spbb23^2*spaa34*spaa35^2*spab4124^2)+
(spbb12^2*spaa15*spbb35^2*(-11/3*spbb12*spaa15*spaa25+8*spbb13*spaa15*spaa35-4*spbb23*spaa25*spaa35))/(spbb13*spbb23^2*spaa35*spab5125^2)+
(spbb12^2*(-6*spaa12^3*spbb12^2*spaa23*spbb23*spbb25-6*spaa12^3*spbb12^2*spbb25*spaa35*spbb35+8*spaa12^3*spbb12*spbb13*spbb25^2*spaa35-8*spaa12^2*spbb12^2*spaa13*spaa23*spbb23*spbb35+8*spaa12^2*spbb12^2*spaa13*spaa25*spbb25*spbb35-8*spaa12^2*spbb12^2*spaa13*spaa35*spbb35^2+4*spaa12^2*spbb12*spaa23^2*spbb23^2*spbb25+10*spaa12^2*spbb12*spaa23*spbb23*spaa25*spbb25^2+2*spaa12^2*spbb12*spaa23*spbb23*spbb25*spaa35*spbb35-4*spaa12^2*spbb13*spaa23*spbb23*spbb25^2*spaa35+4*spaa12^2*spbb12*spaa25^2*spbb25^3-8*spaa12^2*spbb13*spaa25*spbb25^3*spaa35-2*spaa12^2*spbb12*spbb25*spaa35^2*spbb35^2-8*spaa12^2*spbb13*spbb25^2*spaa35^2*spbb35+10*spaa12*spbb12^2*spaa13^2*spaa25*spbb35^2+4*spaa12*spbb12*spaa13*spaa23*spbb23*spaa25*spbb25*spbb35-2*spaa12*spbb12*spaa13*spaa25^2*spbb25^2*spbb35-4*spbb12*spaa13^2*spaa25^2*spbb25*spbb35^2))/(spaa13*spbb14*spbb15*spbb23^2*spaa25*spbb25*spaa34*spab1251)+
(spbb35*(-89/4*spaa12^2*spaa13*spbb13^3*spbb24^2-89/4*spaa12^2*spbb13^2*spaa14*spbb14*spbb24^2-89/4*spaa12^2*spbb13^2*spaa23*spbb23*spbb24^2-89/4*spaa12^2*spbb13^2*spaa24*spbb24^3-27/4*spaa12*spaa13^2*spbb13^3*spbb24*spbb34-112/3*spaa12*spaa13*spbb13^2*spaa14*spbb14*spbb24*spbb34-50/3*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24*spbb34-215/4*spaa12*spaa13*spbb13^2*spaa24*spbb24^2*spbb34-367/12*spaa12*spbb13*spaa14^2*spbb14^2*spbb24*spbb34-445/12*spaa12*spbb13*spaa14*spbb14*spaa24*spbb24^2*spbb34-359/6*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34*spbb34^2-119/12*spaa12*spbb13*spaa23^2*spbb23^2*spbb24*spbb34-197/12*spaa12*spbb13*spaa23*spbb23*spaa24*spbb24^2*spbb34-13/2*spaa12*spbb13*spaa24^2*spbb24^3*spbb34+1/4*spaa13^3*spbb13^3*spbb34^2+3/4*spaa13^2*spbb13^2*spaa14*spbb14*spbb34^2+61/12*spaa13^2*spbb13^2*spaa23*spbb23*spbb34^2-45/4*spbb12*spaa13^2*spbb13*spaa24*spbb34^3-3/4*spaa13^2*spbb13^2*spaa24*spbb24*spbb34^2+8*spaa13*spbb13*spaa14^2*spbb14^2*spbb34^2-173/12*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34^3+8*spaa13*spbb13*spaa14*spbb14*spaa24*spbb24*spbb34^2-19/2*spaa13*spbb13*spaa14*spbb14*spaa34*spbb34^3+19/3*spaa13*spbb13*spaa23^2*spbb23^2*spbb34^2-59/12*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34^3-43/4*spbb12*spaa13*spaa24^2*spbb24*spbb34^3+15/2*spaa14^3*spbb14^3*spbb34^2+83/6*spaa14^2*spbb14^2*spaa24*spbb24*spbb34^2+9*spaa14^2*spbb14^2*spaa34*spbb34^3+19/3*spaa14*spbb14*spaa24^2*spbb24^2*spbb34^2-17/2*spaa14*spbb14*spaa24*spbb24*spaa34*spbb34^3+3/2*spaa23^3*spbb23^3*spbb34^2+3/2*spaa23^2*spbb23^2*spaa24*spbb24*spbb34^2))/(spaa12*spbb13*spbb23^2*spaa25*spbb45^2*spab5125)+
(-2*spaa15*spbb15^2*spbb23)/(spbb13*spaa25*spbb25^2)+
(spbb12*(-2*spaa12^4*spbb12^3*spaa13*spbb13*spbb23*spbb35-11/2*spaa12^4*spbb12^2*spaa13*spbb13*spbb15*spbb23^2+165*spaa12^4*spbb12^4*spaa15*spbb35^2-2*spaa12^4*spbb12^3*spaa23*spbb23^2*spbb35-11/2*spaa12^4*spbb12^2*spbb15*spaa23*spbb23^3-4*spaa12^3*spbb12^2*spaa13^2*spbb13^2*spbb23*spbb35-11*spaa12^3*spbb12*spaa13^2*spbb13^2*spbb15*spbb23^2+1607/6*spaa12^3*spbb12^3*spaa13*spbb13*spaa15*spbb35^2-8*spaa12^3*spbb12^2*spaa13*spbb13*spaa23*spbb23^2*spbb35-22*spaa12^3*spbb12*spaa13*spbb13*spbb15*spaa23*spbb23^3+134/3*spaa12^3*spbb12^3*spaa15*spaa23*spbb23*spbb35^2+121*spaa12^3*spbb12^3*spaa15*spaa25*spbb25*spbb35^2-4*spaa12^3*spbb12^2*spaa23^2*spbb23^3*spbb35-11*spaa12^3*spbb12*spbb15*spaa23^2*spbb23^4-2*spaa12^2*spbb12*spaa13^3*spbb13^3*spbb23*spbb35-11/2*spaa12^2*spaa13^3*spbb13^3*spbb15*spbb23^2+61/3*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spaa15*spbb35^2-6*spaa12^2*spbb12*spaa13^2*spbb13^2*spaa23*spbb23^2*spbb35-33/2*spaa12^2*spaa13^2*spbb13^2*spbb15*spaa23*spbb23^3-45*spaa12^2*spbb12^2*spaa13*spbb13*spaa15*spaa23*spbb23*spbb35^2-6*spaa12^2*spbb12*spaa13*spbb13*spaa23^2*spbb23^3*spbb35-33/2*spaa12^2*spaa13*spbb13*spbb15*spaa23^2*spbb23^4+749/6*spaa12^2*spbb12^3*spaa15^2*spaa23*spbb35^3-394/3*spaa12^2*spbb12^2*spaa15*spaa23^2*spbb23^2*spbb35^2+33*spaa12^2*spbb12^2*spaa15*spaa23*spbb23*spaa25*spbb25*spbb35^2-2*spaa12^2*spbb12*spaa23^3*spbb23^4*spbb35-11/2*spaa12^2*spbb15*spaa23^3*spbb23^5-121/2*spaa12*spbb12*spaa13^3*spbb13^3*spaa15*spbb35^2-66*spaa12*spbb12*spaa13^2*spbb13^2*spaa15*spaa23*spbb23*spbb35^2+55/2*spaa12*spbb12^2*spaa13*spbb13*spaa15^2*spaa23*spbb35^3-33/2*spaa12*spbb12*spaa13*spbb13*spaa15*spaa23^2*spbb23^2*spbb35^2+121/2*spaa12*spbb12^2*spaa15^2*spaa23^2*spbb23*spbb35^3-11*spaa12*spbb12*spaa15*spaa23^3*spbb23^3*spbb35^2+22*spaa13^4*spbb13^4*spaa15*spbb35^2+66*spaa13^3*spbb13^3*spaa15*spaa23*spbb23*spbb35^2+22*spbb12*spaa13^2*spbb13^2*spaa15^2*spaa23*spbb35^3+66*spaa13^2*spbb13^2*spaa15*spaa23^2*spbb23^2*spbb35^2+44*spbb12*spaa13*spbb13*spaa15^2*spaa23^2*spbb23*spbb35^3+22*spaa13*spbb13*spaa15*spaa23^3*spbb23^3*spbb35^2+22*spbb12*spaa15^2*spaa23^3*spbb23^2*spbb35^3))/(spaa12*spbb13*spbb23^2*spaa34*spaa35^2*spbb35^2*spbb45*spab4124)+
(spbb24*(3/2*spaa12^3*spbb12^3*spaa14*spbb14-41/2*spaa12^3*spbb12^3*spaa24*spbb24-21/4*spaa12^3*spbb12^2*spbb13*spbb24*spaa34+41/12*spaa12^2*spbb12^2*spaa14*spbb14*spaa24*spbb24-22*spaa12^2*spbb12^2*spaa23*spbb23*spaa24*spbb24+13/2*spaa12^2*spbb12*spbb13*spaa23*spbb23*spbb24*spaa34-223/12*spaa12^2*spbb12^2*spaa24^2*spbb24^2+85/12*spaa12^2*spbb12*spbb13*spaa24*spbb24^2*spaa34+37/6*spaa12^2*spbb13^2*spbb24^2*spaa34^2-173/12*spaa12*spbb12*spaa14^2*spbb14^2*spaa24*spbb24+47/4*spaa12*spbb13*spaa14^2*spbb14^2*spbb24*spaa34-283/6*spaa12*spbb12*spaa14*spbb14*spaa24^2*spbb24^2-67/4*spaa12*spbb13*spaa14*spbb14*spaa24*spbb24^2*spaa34-131/4*spaa12*spbb12*spaa24^3*spbb24^3-57/2*spaa12*spbb13*spaa24^2*spbb24^3*spaa34+3/2*spaa14^4*spbb14^4-71/6*spaa14^3*spbb14^3*spaa24*spbb24-169/6*spaa14^2*spbb14^2*spaa24^2*spbb24^2-89/6*spaa14*spbb14*spaa24^3*spbb24^3))/(spaa13*spbb13*spbb23^2*spaa25*spaa34*spaa35*spbb45^2)+
(spbb12^2*(4*spaa12^3*spbb12^2-20*spaa12^2*spbb12*spaa13*spbb13-8*spaa12^2*spbb12*spaa23*spbb23+18*spaa12^2*spbb12*spaa24*spbb24-16*spaa12*spaa13^2*spbb13^2-26*spaa12*spaa13*spbb13*spaa23*spbb23-4*spaa12*spbb12*spaa13*spaa24*spbb34-2*spaa12*spaa23^2*spbb23^2+4*spaa12*spaa23*spbb23*spaa24*spbb24+2*spaa12*spaa24^2*spbb24^2-14*spaa13^2*spbb13*spaa24*spbb34-6*spaa13*spaa23*spbb23*spaa24*spbb34+2*spaa13*spaa24^2*spbb24*spbb34))/(spaa13*spbb14*spbb15*spbb23^2*spaa25*spaa34)+
(-731/12*spaa12^4*spbb12^4*spaa13*spbb23+74/3*spaa12^4*spbb12^4*spaa14*spbb24-1027/12*spaa12^4*spbb12^3*spbb23*spbb24*spaa34+47/4*spaa12^3*spbb12^3*spaa13^2*spbb13*spbb23-3/2*spaa12^3*spbb12^4*spaa13*spaa14*spbb34-53/12*spaa12^3*spbb12^3*spaa13*spbb13*spaa14*spbb24-305/3*spaa12^3*spbb12^3*spaa13*spaa23*spbb23^2+158/3*spaa12^3*spbb12^2*spaa13*spbb13*spbb23*spbb24*spaa34+3/2*spaa12^3*spbb12^3*spaa14^2*spbb14*spbb24-61/12*spaa12^3*spbb12^2*spbb13*spaa14*spbb24^2*spaa34-281/3*spaa12^3*spbb12^2*spaa23*spbb23^2*spbb24*spaa34+481/12*spaa12^3*spbb12*spbb13*spbb23*spbb24^2*spaa34^2+137/12*spaa12^2*spbb12^2*spaa13^3*spbb13^2*spbb23+23/12*spaa12^2*spbb12^3*spaa13^2*spbb13*spaa14*spbb34-331/12*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spaa14*spbb24+229/12*spaa12^2*spbb12^2*spaa13^2*spbb13*spaa23*spbb23^2+187/12*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb23*spbb24*spaa34-55/3*spaa12^2*spbb12^2*spaa13*spbb13*spaa14^2*spbb14*spbb24-845/12*spaa12^2*spbb12*spaa13*spbb13^2*spaa14*spbb24^2*spaa34-163/4*spaa12^2*spbb12^2*spaa13*spaa23^2*spbb23^3+857/12*spaa12^2*spbb12*spaa13*spbb13*spaa23*spbb23^2*spbb24*spaa34+61/6*spaa12^2*spaa13*spbb13^2*spbb23*spbb24^2*spaa34^2-173/12*spaa12^2*spbb12*spbb13*spaa14^2*spbb14*spbb24^2*spaa34-155/4*spaa12^2*spbb13^2*spaa14*spbb24^3*spaa34^2-131/4*spaa12^2*spbb12*spaa23^2*spbb23^3*spbb24*spaa34+130/3*spaa12^2*spbb13*spaa23*spbb23^2*spbb24^2*spaa34^2+19/4*spaa12*spbb12*spaa13^4*spbb13^3*spbb23+61/6*spaa12*spbb12^2*spaa13^3*spbb13^2*spaa14*spbb34-199/12*spaa12*spbb12*spaa13^3*spbb13^3*spaa14*spbb24+40/3*spaa12*spbb12*spaa13^3*spbb13^2*spaa23*spbb23^2+7/4*spaa12*spaa13^3*spbb13^3*spbb23*spbb24*spaa34+143/12*spaa12*spbb12^2*spaa13^2*spbb13*spaa14^2*spbb14*spbb34-215/6*spaa12*spbb12*spaa13^2*spbb13^2*spaa14^2*spbb14*spbb24-113/12*spaa12*spaa13^2*spbb13^3*spaa14*spbb24^2*spaa34+89/6*spaa12*spbb12*spaa13^2*spbb13*spaa23^2*spbb23^3+40/3*spaa12*spaa13^2*spbb13^2*spaa23*spbb23^2*spbb24*spaa34-13*spaa12*spbb12*spaa13*spbb13*spaa14^3*spbb14^2*spbb24-51/4*spaa12*spaa13*spbb13^2*spaa14^2*spbb14*spbb24^2*spaa34+89/6*spaa12*spaa13*spbb13*spaa23^2*spbb23^3*spbb24*spaa34-1/12*spaa12*spbb13*spaa14^3*spbb14^2*spbb24^2*spaa34+1/4*spbb12*spaa13^4*spbb13^3*spaa14*spbb34-1/4*spaa13^4*spbb13^4*spaa14*spbb24+41/4*spbb12*spaa13^3*spbb13^2*spaa14^2*spbb14*spbb34-21/2*spaa13^3*spbb13^3*spaa14^2*spbb14*spbb24+17/2*spbb12*spaa13^2*spbb13*spaa14^3*spbb14^2*spbb34-75/4*spaa13^2*spbb13^2*spaa14^3*spbb14^2*spbb24-3/2*spbb12*spaa13*spaa14^4*spbb14^3*spbb34-7*spaa13*spbb13*spaa14^4*spbb14^3*spbb24+3/2*spaa14^5*spbb14^4*spbb24)/(spaa12*spaa13*spbb13*spbb23^2*spaa25*spbb25*spaa34*spaa35*spbb45)+
(spbb12^2*(10/9*spaa12*spbb12*spaa13*spbb13+28/9*spaa12*spbb12*spaa14*spbb14-10*spaa12*spbb12*spaa23*spbb23+1*spaa13*spbb13*spaa14*spbb14+10/9*spaa13*spbb13*spaa23*spbb23+10/9*spbb12*spaa13*spaa24*spbb34+10/9*spaa14^2*spbb14^2))/(spbb13*spbb14*spbb23*spbb25*spaa34*spaa35)+
(-11/2*spaa12^2*spbb12^3*spaa24-7/2*spaa12*spbb12^2*spaa13*spbb13*spaa24+7/2*spaa12*spbb12^2*spbb13*spaa14*spaa23+15/2*spbb12*spaa13^2*spbb13^2*spaa24-15/2*spbb12*spaa13*spbb13^2*spaa14*spaa23+15/2*spaa13*spbb13^2*spaa14*spbb14*spaa34+15/2*spbb13^2*spaa14*spaa23*spbb24*spaa34+15/2*spbb13*spaa14*spbb14*spaa34^2*spbb34+11/2*spbb13*spaa34^3*spbb34^2)/(spbb13*spaa34*spaa35*spbb35*spab4124)+
(-92*spaa12^4*spbb12^5*spbb34-897/2*spaa12^4*spbb12^4*spbb13*spbb24-576*spaa12^3*spbb12^4*spaa13*spbb13*spbb34+467/2*spaa12^3*spbb12^3*spaa13*spbb13^2*spbb24+422/3*spaa12^3*spbb12^4*spaa14*spbb14*spbb34-37*spaa12^3*spbb12^3*spbb13*spaa14*spbb14*spbb24+280/3*spaa12^3*spbb12^4*spaa23*spbb23*spbb34-1549/3*spaa12^3*spbb12^3*spbb13*spaa23*spbb23*spbb24-657*spaa12^3*spbb12^2*spbb13^2*spbb24^2*spaa34-785*spaa12^2*spbb12^3*spaa13^2*spbb13^2*spbb34+1324*spaa12^2*spbb12^2*spaa13^2*spbb13^3*spbb24-148*spaa12^2*spbb12^3*spaa13*spbb13*spaa14*spbb14*spbb34+176*spaa12^2*spbb12^2*spaa13*spbb13^2*spaa14*spbb14*spbb24-532*spaa12^2*spbb12^3*spaa13*spbb13*spaa23*spbb23*spbb34+2399/2*spaa12^2*spbb12^2*spaa13*spbb13^2*spaa23*spbb23*spbb24-378*spaa12^2*spbb12^4*spaa13*spaa24*spbb34^2+171/2*spaa12^2*spbb12*spaa13*spbb13^3*spbb24^2*spaa34-143/2*spaa12^2*spbb12^3*spaa14^2*spbb14^2*spbb34+11/2*spaa12^2*spbb12^2*spbb13*spaa14^2*spbb14^2*spbb24-11/2*spaa12^2*spbb12*spbb13^2*spaa14*spbb14*spbb24^2*spaa34+108*spaa12^2*spbb12^3*spaa23^2*spbb23^2*spbb34+107/2*spaa12^2*spbb12^2*spbb13*spaa23^2*spbb23^2*spbb24+5*spaa12^2*spbb12*spbb13^2*spaa23*spbb23*spbb24^2*spaa34-249/2*spaa12^2*spbb13^3*spbb24^3*spaa34^2-114*spaa12*spbb12^2*spaa13^3*spbb13^3*spbb34+455*spaa12*spbb12*spaa13^3*spbb13^4*spbb24+275*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa14*spbb14*spbb34-33*spaa12*spbb12*spaa13^2*spbb13^3*spaa14*spbb14*spbb24-107*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa23*spbb23*spbb34+800*spaa12*spbb12*spaa13^2*spbb13^3*spaa23*spbb23*spbb24+215/3*spaa12*spbb12^3*spaa13^2*spbb13*spaa24*spbb34^2+345*spaa12*spaa13^2*spbb13^4*spbb24^2*spaa34+11/2*spaa12*spbb12^2*spaa13*spbb13*spaa14^2*spbb14^2*spbb34+401/3*spaa12*spbb12^3*spaa13*spaa14*spbb14*spaa24*spbb34^2+33*spaa12*spaa13*spbb13^3*spaa14*spbb14*spbb24^2*spaa34+16*spaa12*spbb12^2*spaa13*spbb13*spaa23^2*spbb23^2*spbb34+380*spaa12*spbb12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb24-557/3*spaa12*spbb12^3*spaa13*spaa23*spbb23*spaa24*spbb34^2+360*spaa12*spaa13*spbb13^3*spaa23*spbb23*spbb24^2*spaa34+9*spaa12*spbb12^2*spaa23^3*spbb23^3*spbb34+35*spaa12*spbb12*spbb13*spaa23^3*spbb23^3*spbb24+48*spaa12*spbb13^2*spaa23^2*spbb23^2*spbb24^2*spaa34+66*spbb12*spaa13^4*spbb13^4*spbb34-66*spaa13^4*spbb13^5*spbb24-33*spbb12*spaa13^3*spbb13^3*spaa14*spbb14*spbb34+165*spbb12*spaa13^3*spbb13^3*spaa23*spbb23*spbb34-165*spaa13^3*spbb13^4*spaa23*spbb23*spbb24-22*spbb12^2*spaa13^3*spbb13^2*spaa24*spbb34^2+132*spbb12*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spbb34-132*spaa13^2*spbb13^3*spaa23^2*spbb23^2*spbb24+44*spbb12^2*spaa13^2*spbb13*spaa23*spbb23*spaa24*spbb34^2-55*spbb12^3*spaa13^2*spaa24^2*spbb34^3+33*spbb12*spaa13*spbb13*spaa23^3*spbb23^3*spbb34-33*spaa13*spbb13^2*spaa23^3*spbb23^3*spbb24-33*spbb12^2*spaa13*spaa23^2*spbb23^2*spaa24*spbb34^2)/(spaa12*spbb13*spbb14*spbb23^2*spaa34*spaa35*spbb45*spab4124)+
(12*spaa12^4*spbb12^4*spbb24+5287/6*spaa12^3*spbb12^4*spaa13*spbb34-101/12*spaa12^3*spbb12^3*spaa14*spbb14*spbb24+2*spaa12^3*spbb12^3*spaa24*spbb24^2+527/12*spaa12^2*spbb12^3*spaa13*spaa14*spbb14*spbb34+586*spaa12^2*spbb12^3*spaa13*spaa24*spbb24*spbb34+1355/6*spaa12^2*spbb12^3*spaa13*spaa34*spbb34^2-907/12*spaa12^2*spbb12^2*spaa14^2*spbb14^2*spbb24-52*spaa12^2*spbb12^2*spaa14*spbb14*spaa24*spbb24^2+1613/3*spaa12*spbb12^3*spaa13^2*spaa24*spbb34^2-457/3*spaa12*spbb12^2*spaa13*spaa14^2*spbb14^2*spbb34+69/2*spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa24*spbb24*spbb34-962/3*spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa34*spbb34^2+814/3*spaa12*spbb12^2*spaa13*spaa24^2*spbb24^2*spbb34-616/3*spaa12*spbb12^2*spaa13*spaa34^2*spbb34^3-56/3*spaa12*spbb12*spaa14^3*spbb14^3*spbb24-155/12*spaa12*spbb12*spaa14^2*spbb14^2*spaa24*spbb24^2+17/4*spaa12*spbb12*spaa14*spbb14*spaa24^2*spbb24^3-59/2*spbb12^2*spaa13^2*spaa14*spbb14*spaa24*spbb34^2+55*spbb12^2*spaa13^2*spaa24^2*spbb24*spbb34^2-11*spbb12^2*spaa13^2*spaa24*spaa34*spbb34^3+397/12*spbb12*spaa13*spaa14^3*spbb14^3*spbb34+61/12*spbb12*spaa13*spaa14^2*spbb14^2*spaa24*spbb24*spbb34+175/4*spbb12*spaa13*spaa14^2*spbb14^2*spaa34*spbb34^2+5/2*spbb12*spaa13*spaa14*spbb14*spaa24^2*spbb24^2*spbb34+211/4*spbb12*spaa13*spaa14*spbb14*spaa34^2*spbb34^3+22*spbb12*spaa13*spaa24^3*spbb24^3*spbb34+22*spbb12*spaa13*spaa34^3*spbb34^4+71/6*spaa14^4*spbb14^4*spbb24+169/6*spaa14^3*spbb14^3*spaa24*spbb24^2+89/6*spaa14^2*spbb14^2*spaa24^2*spbb24^3)/(spaa12*spaa13*spbb13*spbb14*spbb23^2*spaa34*spaa35*spbb45)+
(33*spaa13^3*spbb13^3*spbb14+133/4*spaa13^2*spbb13^2*spaa14*spbb14^2+99*spbb12*spaa13^2*spbb13^2*spaa23*spbb34-66*spaa13^2*spbb13^2*spbb14*spaa34*spbb34+41/4*spaa13*spbb13*spaa14^2*spbb14^3+33*spbb12*spaa13*spbb13*spaa14*spbb14*spaa23*spbb34+131/4*spaa13*spbb13*spaa14*spbb14^2*spaa34*spbb34+11*spbb12*spaa13*spbb13*spaa23*spaa34*spbb34^2+33*spaa13*spbb13*spbb14*spaa34^2*spbb34^2-265/6*spaa14^3*spbb14^4+189/4*spbb12*spaa14^2*spbb14^2*spaa23*spbb34-425/6*spaa14^2*spbb14^3*spaa24*spbb24-785/6*spaa14^2*spbb14^3*spaa34*spbb34+66*spbb12^2*spaa14*spaa23^2*spbb34^2+73/2*spbb12*spaa14*spbb14*spaa23*spaa24*spbb24*spbb34+593/12*spbb12*spaa14*spbb14*spaa23*spaa34*spbb34^2-109/6*spaa14*spbb14^2*spaa24^2*spbb24^2-259/3*spaa14*spbb14^2*spaa24*spbb24*spaa34*spbb34-367/6*spaa14*spbb14^2*spaa34^2*spbb34^2+22*spbb12*spaa23*spaa24^2*spbb24^2*spbb34-22*spbb12*spaa23*spaa24*spbb24*spaa34*spbb34^2+22*spbb12*spaa23*spaa34^2*spbb34^3+3/2*spbb14*spaa24^2*spbb24^2*spaa34*spbb34+3/2*spbb14*spaa24*spbb24*spaa34^2*spbb34^2)/(spaa12*spbb13*spbb14*spbb23*spaa34*spaa35*spbb45)+
(-8*spaa12^2*spbb12^3*spbb45-11/2*spaa12^2*spbb12^2*spbb14*spbb25-1039/12*spaa12*spbb12*spaa14*spbb14^2*spbb25-653/6*spaa12*spbb12*spbb14*spaa24*spbb24*spbb25-2*spaa12*spbb12^2*spaa25*spbb25*spbb45-913/12*spaa12*spbb12*spbb14*spaa25*spbb25^2-130/3*spaa12*spbb14^2*spbb25^2*spaa45-539/12*spaa14^2*spbb14^3*spbb25-130/3*spaa14*spbb14^2*spaa24*spbb24*spbb25)/(spaa13*spbb13*spbb14*spbb23*spaa34*spbb45)+
(spbb12*(-79/6*spaa12^2*spbb12^2-3167/12*spaa12*spbb12*spaa14*spbb14-879*spaa12*spbb12*spaa23*spbb23-3304/9*spaa12*spbb12*spaa24*spbb24+13147/36*spbb12*spaa13*spaa24*spbb34-375/4*spaa14^2*spbb14^2-352/3*spaa14*spbb14*spaa24*spbb24-1541/6*spaa23^2*spbb23^2-19859/36*spaa23*spbb23*spaa24*spbb24-271/6*spaa24^2*spbb24^2))/(spbb13*spbb23*spaa34*spaa35*spbb45)+
(spbb12*(-733/2*spaa12*spbb12+872/9*spaa13*spbb13-346/3*spaa23*spbb23-1238/3*spaa24*spbb24))/(spbb14*spbb23*spaa34)+
(-25441/18*spaa12*spbb12^2*spaa13-20549/36*spbb12*spaa13^2*spbb13-1601/4*spbb12*spaa13*spaa24*spbb24-2561/18*spaa13*spbb13*spbb24*spaa34-1849/18*spbb12*spaa14*spaa23*spbb24-137/3*spaa24*spbb24^2*spaa34-209/4*spbb24*spaa34^2*spbb34)/(spbb23*spaa34*spaa35*spbb45)+
(-4553/9*spaa13*spbb15)/(spaa34*spbb45)+
(-20065/36*spaa13*spbb14)/(spaa35*spbb45)+
(+2263/12),
(spaa45^2*spbb34*spaa14*spbb24*spbb35*spbb45*(-11/2*spbb13*spaa34*spbb34-11/2*spbb14*spbb35*spaa45))/(spaa12*spbb13*spbb23^2*spab4124^3)+
(+2/3*spbb12^2*spaa14^2*spaa15^2*spbb15*spbb45)/(spaa13*spbb23^2*spaa34*spab1251^2)+
(11/6*spaa12^2*spbb12^4*spbb13*spaa15^2+121/6*spaa12^2*spbb12^4*spaa15*spbb23*spaa25-11/2*spaa12*spbb12^3*spaa13*spbb23^2*spaa25^2-55/12*spaa12*spbb12^3*spbb13*spaa15^3*spbb15+143/12*spaa12*spbb12^3*spbb13*spaa15^2*spaa23*spbb23-99/4*spaa12*spbb12^3*spbb13*spaa15^2*spaa25*spbb25+22/3*spaa12*spbb12^3*spaa15^2*spbb15*spbb23*spaa25+88/3*spaa12*spbb12^3*spaa15*spaa23*spbb23^2*spaa25+55/12*spaa12*spbb12^3*spaa15*spbb23*spaa25^2*spbb25+11/4*spbb12^2*spaa13*spaa15*spbb15*spbb23^2*spaa25^2-11/2*spbb12^2*spaa13*spaa23*spbb23^3*spaa25^2-11/12*spbb12^2*spaa13*spbb23^2*spaa25^3*spbb25+11/12*spbb12*spaa13*spbb15*spbb23^3*spaa25^2*spaa35-11/4*spbb12^2*spbb13*spaa15^4*spbb15^2-33/4*spbb12^2*spbb13^2*spaa15^3*spaa23*spbb25+11/4*spbb12^2*spbb13*spaa15^3*spbb15*spaa23*spbb23-11*spbb12^2*spbb13*spaa15^3*spbb15*spaa25*spbb25+22/3*spbb12*spbb13^2*spaa15^3*spbb15*spbb25*spaa35+11/2*spbb12^2*spbb13*spaa15^2*spaa23^2*spbb23^2-33/4*spbb12^2*spbb13*spaa15^2*spaa23*spbb23*spaa25*spbb25+11/2*spbb12^2*spaa15^2*spbb15*spaa23*spbb23^2*spaa25-11/12*spbb12*spbb13^2*spaa15^2*spaa23*spbb23*spbb25*spaa35-33/4*spbb12^2*spbb13*spaa15^2*spaa25^2*spbb25^2+55/4*spbb12*spbb13^2*spaa15^2*spaa25*spbb25^2*spaa35-55/12*spbb13^3*spaa15^2*spbb25^2*spaa35^2+11*spbb12^2*spaa15*spaa23^2*spbb23^3*spaa25+77/12*spbb12^2*spaa15*spaa23*spbb23^2*spaa25^2*spbb25-11/6*spbb12*spbb13*spaa15*spaa23*spbb23^2*spaa25*spbb25*spaa35+77/12*spbb12*spbb13*spaa15*spbb23*spaa25^2*spbb25^2*spaa35-55/6*spbb13^2*spaa15*spbb23*spaa25*spbb25^2*spaa35^2-55/12*spbb13*spbb23^2*spaa25^2*spbb25^2*spaa35^2)/(spbb13*spbb23^2*spaa35^2*spab4124^2)+
(spbb35^3*spaa35*spaa15*spbb34*spbb25*(-5/9*spbb13*spaa35-5/9*spbb14*spaa45))/(spaa12*spbb13*spbb23^2*spbb45*spab5125^2)+
(spbb12^2*spaa14*spaa15*(-1/3*spaa12^2*spbb12*spaa23*spbb23*spbb25+2/3*spaa12^2*spbb12*spaa25*spbb25^2-1/3*spaa12^2*spbb12*spbb25*spaa35*spbb35+2/3*spaa12^2*spbb13*spbb25^2*spaa35+4/3*spaa12*spbb12*spaa13*spaa25*spbb25*spbb35+1/3*spaa12*spaa23*spbb23*spaa25*spbb25^2-1/3*spaa12*spaa23*spbb23*spbb25*spaa35*spbb35+1/3*spaa12*spaa25^2*spbb25^3-1/3*spaa12*spbb25*spaa35^2*spbb35^2+1/3*spbb12*spaa13^2*spaa25*spbb35^2))/(spaa13^2*spbb13*spbb23^2*spaa25*spbb25*spaa34*spab1251)+
(spbb35*(-209/36*spaa12^2*spaa13*spbb13^3*spbb24^2*spaa34-53/18*spaa12^2*spbb13^2*spaa14*spbb14*spbb24^2*spaa34-97/18*spaa12^2*spbb13^2*spaa23*spbb23*spbb24^2*spaa34+5/36*spaa12^2*spbb13^2*spaa24*spbb24^3*spaa34+307/144*spaa12*spaa13^3*spbb13^4*spbb24+43/18*spaa12*spaa13^2*spbb13^3*spaa14*spbb14*spbb24+85/24*spaa12*spaa13^2*spbb13^3*spaa23*spbb23*spbb24+17/2*spaa12*spaa13^2*spbb13^3*spaa24*spbb24^2-15/16*spaa12*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb24-3/2*spaa12*spaa13*spbb13^2*spaa14*spbb14*spaa24*spbb24^2-131/36*spaa12*spaa13*spbb13^2*spaa14*spbb14*spbb24*spaa34*spbb34+383/144*spaa12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb24+601/72*spaa12*spaa13*spbb13^2*spaa23*spbb23*spaa24*spbb24^2+29/48*spaa12*spaa13*spbb13^2*spaa24^2*spbb24^3-43/36*spaa12*spbb13*spaa14^3*spbb14^3*spbb24-155/24*spaa12*spbb13*spaa14^2*spbb14^2*spaa24*spbb24^2-49/6*spaa12*spbb13*spaa14^2*spbb14^2*spbb24*spaa34*spbb34-61/12*spaa12*spbb13*spaa14*spbb14*spaa24^2*spbb24^3-146/9*spaa12*spbb13*spaa14*spbb14*spaa24*spbb24^2*spaa34*spbb34-305/36*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34^2*spbb34^2+5/4*spaa12*spbb13*spaa23^3*spbb23^3*spbb24+161/72*spaa12*spbb13*spaa23^2*spbb23^2*spaa24*spbb24^2+7/6*spaa12*spbb13*spaa23*spbb23*spaa24^2*spbb24^3+13/72*spaa12*spbb13*spaa24^3*spbb24^4+4/9*spaa13^4*spbb13^4*spbb34+71/18*spaa13^3*spbb13^3*spaa14*spbb14*spbb34-67/72*spbb12*spaa13^3*spbb13^2*spaa24*spbb34^2+71/18*spaa13^3*spbb13^3*spaa24*spbb24*spbb34+2/3*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spbb34+203/36*spbb12*spaa13^2*spbb13*spaa14*spbb14*spaa24*spbb34^2+2/3*spaa13^2*spbb13^2*spaa14*spbb14*spaa24*spbb24*spbb34+299/36*spaa13^2*spbb13^2*spaa14*spbb14*spaa34*spbb34^2-4/3*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spbb34+7/2*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa24*spbb34^2-13/9*spbb12^2*spaa13^2*spaa24^2*spbb34^3+269/72*spbb12*spaa13^2*spbb13*spaa24^2*spbb24*spbb34^2-17/6*spaa13*spbb13*spaa14^3*spbb14^3*spbb34+49/72*spbb12*spaa13*spaa14^2*spbb14^2*spaa24*spbb34^2-17/6*spaa13*spbb13*spaa14^2*spbb14^2*spaa24*spbb24*spbb34-125/36*spaa13*spbb13*spaa14^2*spbb14^2*spaa34*spbb34^2+9/8*spbb12*spaa13*spaa14*spbb14*spaa24^2*spbb24*spbb34^2+11/12*spbb12*spaa13*spaa14*spbb14*spaa24*spaa34*spbb34^3-8/9*spaa13*spbb13*spaa23^3*spbb23^3*spbb34+35/72*spbb12*spaa13*spaa23^2*spbb23^2*spaa24*spbb34^2+11/8*spbb12*spaa13*spaa23*spbb23*spaa24^2*spbb24*spbb34^2+4/9*spaa14^3*spbb14^3*spaa24*spbb24*spbb34+4/3*spaa14^2*spbb14^2*spaa24^2*spbb24^2*spbb34+25/36*spaa14^2*spbb14^2*spaa24*spbb24*spaa34*spbb34^2+8/9*spaa14*spbb14*spaa24^3*spbb24^3*spbb34+19/12*spaa14*spbb14*spaa24^2*spbb24^2*spaa34*spbb34^2))/(spaa12*spbb13*spbb23^2*spaa25*spaa34*spbb45^2*spab5125)+
(spaa12^2*spbb12^2*(-1/3*spaa12*spbb12*spbb13*spbb14*spaa15+1/3*spaa12*spbb12^2*spaa25*spbb34-1*spaa12*spbb12*spbb13*spbb24*spaa25-1*spaa12*spbb13^2*spbb24*spaa35+1/3*spbb13*spbb14*spaa15^2*spbb15+2/3*spbb13*spaa15*spbb15*spbb24*spaa25-1/3*spbb12*spbb23*spaa25^2*spbb45))/(spaa13^2*spbb13^2*spbb14*spaa23*spbb23^2*spaa25)+
(spbb12*(-1/3*spaa12^3*spbb12^2*spbb24-1/3*spaa12^2*spbb12^2*spaa13*spbb34-1/3*spaa12^2*spbb12*spaa23*spbb23*spbb24+1*spaa12*spbb12*spaa13*spaa24*spbb24*spbb34+1/3*spaa12*spbb12*spaa13*spaa34*spbb34^2+2/3*spbb12*spaa13^2*spaa24*spbb34^2+1/3*spaa13*spaa23*spbb23*spaa24*spbb24*spbb34-1/3*spaa13*spaa23*spbb23*spaa34*spbb34^2+1/3*spaa13*spaa24^2*spbb24^2*spbb34-1/3*spaa13*spaa34^2*spbb34^3))/(spaa13*spaa14*spbb14^2*spaa23*spbb23^2)+
(+1/3*spbb14*spbb23*spaa34*spbb34)/(spbb13*spaa24*spbb24^2)+
(spbb12*spbb15*(1/3*spaa12*spbb23-1/3*spaa14*spbb34))/(spbb13*spaa25*spbb25^2)+
(19/6*spaa23^4*spbb23^5*spbb34*spbb35+485/36*spaa23^3*spbb23^5*spaa24*spbb34*spbb45-557/12*spaa23^3*spbb23^4*spaa24*spbb25*spbb34^2+103/36*spaa23^3*spbb23^5*spaa25*spbb35*spbb45-139/12*spaa23^3*spbb23^4*spaa25*spbb25*spbb34*spbb35+56/9*spaa23^3*spbb23^4*spaa34*spbb34^2*spbb35+259/9*spaa23^3*spbb23^3*spbb25*spbb34^2*spbb35*spaa45+15*spaa23^2*spbb23^4*spaa24^2*spbb24*spbb34*spbb45-3109/36*spaa23^2*spbb23^3*spaa24^2*spbb24*spbb25*spbb34^2+15*spaa23^2*spbb23^5*spaa24*spaa25*spbb45^2-71/6*spaa23^2*spbb23^4*spaa24*spaa25*spbb25*spbb34*spbb45-407/2*spaa23^2*spbb23^3*spaa24*spaa25*spbb25^2*spbb34^2+301/18*spaa23^2*spbb23^4*spaa24*spaa34*spbb34^2*spbb45-941/18*spaa23^2*spbb23^3*spaa24*spbb25*spaa34*spbb34^3+2467/12*spaa23^2*spbb23^2*spaa24*spbb25^2*spbb34^3*spaa45+37/12*spaa23^2*spbb23^4*spaa25^2*spbb25*spbb35*spbb45-215/4*spaa23^2*spbb23^3*spaa25^2*spbb25^2*spbb34*spbb35+283/3*spaa23^2*spbb23^2*spaa25*spbb25^2*spbb34^2*spbb35*spaa45+341/36*spaa23^2*spbb23^3*spaa34^2*spbb34^3*spbb35+31/6*spaa23^2*spbb23^2*spbb25*spaa34*spbb34^3*spbb35*spaa45-205/6*spaa23^2*spbb23*spbb25^2*spbb34^3*spbb35*spaa45^2+9/4*spaa23*spbb23^3*spaa24^3*spbb24^2*spbb34*spbb45-259/6*spaa23*spbb23^2*spaa24^3*spbb24^2*spbb25*spbb34^2+257/12*spaa23*spbb23^4*spaa24^2*spbb24*spaa25*spbb45^2-31/3*spaa23*spbb23^3*spaa24^2*spbb24*spaa25*spbb25*spbb34*spbb45-216*spaa23*spbb23^2*spaa24^2*spbb24*spaa25*spbb25^2*spbb34^2+301/36*spaa23*spbb23^3*spaa24^2*spbb24*spaa34*spbb34^2*spbb45-521/12*spaa23*spbb23^2*spaa24^2*spbb24*spbb25*spaa34*spbb34^3+788/9*spaa23*spbb23*spaa24^2*spbb24*spbb25^2*spbb34^3*spaa45+19*spaa23*spbb23^4*spaa24*spaa25^2*spbb25*spbb45^2-901/12*spaa23*spbb23^3*spaa24*spaa25^2*spbb25^2*spbb34*spbb45-9037/36*spaa23*spbb23^2*spaa24*spaa25^2*spbb25^3*spbb34^2+1055/6*spaa23*spbb23*spaa24*spaa25*spbb25^3*spbb34^3*spaa45+583/36*spaa23*spbb23^3*spaa24*spaa34^2*spbb34^3*spbb45+27/2*spaa23*spbb23^2*spaa24*spbb25*spaa34^2*spbb34^4+45/2*spaa23*spbb23*spaa24*spbb25^2*spaa34*spbb34^4*spaa45-713/36*spaa23*spaa24*spbb25^3*spbb34^4*spaa45^2-29/12*spaa23*spbb23^3*spaa25^3*spbb25^2*spbb35*spbb45-721/12*spaa23*spbb23^2*spaa25^3*spbb25^3*spbb34*spbb35+697/9*spaa23*spbb23*spaa25^2*spbb25^3*spbb34^2*spbb35*spaa45-703/36*spaa23*spaa25*spbb25^3*spbb34^3*spbb35*spaa45^2+121/12*spaa23*spbb23^2*spaa34^3*spbb34^4*spbb35-77/6*spaa23*spbb23*spbb25*spaa34^2*spbb34^4*spbb35*spaa45+11/4*spaa23*spbb25^2*spaa34*spbb34^4*spbb35*spaa45^2-22/9*spbb23^2*spaa24^4*spbb24^3*spbb34*spbb45-115/18*spbb23*spaa24^4*spbb24^3*spbb25*spbb34^2+167/18*spbb23^3*spaa24^3*spbb24^2*spaa25*spbb45^2-65/9*spbb23^2*spaa24^3*spbb24^2*spaa25*spbb25*spbb34*spbb45-418/9*spbb23*spaa24^3*spbb24^2*spaa25*spbb25^2*spbb34^2-77/36*spbb23^2*spaa24^3*spbb24^2*spaa34*spbb34^2*spbb45-131/18*spbb23*spaa24^3*spbb24^2*spbb25*spaa34*spbb34^3+109/36*spaa24^3*spbb24^2*spbb25^2*spbb34^3*spaa45+191/12*spbb23^3*spaa24^2*spbb24*spaa25^2*spbb25*spbb45^2-185/6*spbb23^2*spaa24^2*spbb24*spaa25^2*spbb25^2*spbb34*spbb45-1355/12*spbb23*spaa24^2*spbb24*spaa25^2*spbb25^3*spbb34^2+145/6*spaa24^2*spbb24*spaa25*spbb25^3*spbb34^3*spaa45+121/18*spbb23^2*spaa24^2*spbb24*spaa34^2*spbb34^3*spbb45+215/18*spbb23*spaa24^2*spbb24*spbb25*spaa34^2*spbb34^4+5/18*spaa24^2*spbb24*spbb25^2*spaa34*spbb34^4*spaa45+4*spbb23^3*spaa24*spaa25^3*spbb25^2*spbb45^2-448/9*spbb23^2*spaa24*spaa25^3*spbb25^3*spbb34*spbb45-1691/18*spbb23*spaa24*spaa25^3*spbb25^4*spbb34^2+157/4*spaa24*spaa25^2*spbb25^4*spbb34^3*spaa45+121/12*spbb23^2*spaa24*spaa34^3*spbb34^4*spbb45+33/2*spbb23*spaa24*spbb25*spaa34^3*spbb34^5-77/12*spaa24*spbb25^2*spaa34^2*spbb34^5*spaa45-95/36*spbb23^2*spaa25^4*spbb25^3*spbb35*spbb45-253/12*spbb23*spaa25^4*spbb25^4*spbb34*spbb35+163/9*spaa25^3*spbb25^4*spbb34^2*spbb35*spaa45+11/3*spbb23*spaa34^4*spbb34^5*spbb35-11/3*spbb25*spaa34^3*spbb34^5*spbb35*spaa45)/(spaa12*spbb13*spbb23^2*spaa35^2*spbb35^2*spbb45*spab4124)+
(spbb34*spbb25*(187/36*spaa23^3*spbb23^3*spaa25-187/36*spaa23^3*spbb23^2*spbb34*spaa45-17/12*spaa23^2*spbb23^2*spaa24*spbb24*spaa25+119/18*spaa23^2*spbb23*spaa24*spbb24*spbb34*spaa45+1643/144*spaa23^2*spbb23^2*spaa25^2*spbb25+101/24*spaa23^2*spbb23^2*spaa25*spaa35*spbb35-107/9*spaa23^2*spbb23*spaa25*spbb25*spbb34*spaa45-391/72*spaa23^2*spbb23*spbb34*spaa35*spbb35*spaa45+1285/144*spaa23^2*spbb25*spbb34^2*spaa45^2-269/72*spaa23*spbb23*spaa24^2*spbb24^2*spaa25-23/8*spaa23*spaa24^2*spbb24^2*spbb34*spaa45+313/72*spaa23*spbb23*spaa24*spbb24*spaa25^2*spbb25-125/12*spaa23*spaa24*spbb24*spaa25*spbb25*spbb34*spaa45+569/72*spaa23*spbb23*spaa25^3*spbb25^2+143/24*spaa23*spbb23*spaa25^2*spbb25*spaa35*spbb35-265/36*spaa23*spaa25^2*spbb25^2*spbb34*spaa45+65/72*spaa23*spbb23*spaa25*spaa35^2*spbb35^2-31/12*spaa23*spaa25*spbb25*spbb34*spaa35*spbb35*spaa45-17/9*spaa23*spbb34*spaa35^2*spbb35^2*spaa45+23/8*spaa24^3*spbb24^3*spaa25+1097/144*spaa24^2*spbb24^2*spaa25^2*spbb25+463/72*spaa24*spbb24*spaa25^3*spbb25^2+27/16*spaa25^4*spbb25^3+4/9*spaa25^3*spbb25^2*spaa35*spbb35+7/36*spaa25^2*spbb25*spaa35^2*spbb35^2-1/4*spaa25*spaa35^3*spbb35^3))/(spaa12*spbb13*spbb23^2*spaa25*spaa34*spaa35*spbb45^2)+
(spbb13^2*(2/3*spaa13*spbb23+2/3*spaa14*spbb24))/(spbb15*spbb23^2*spaa25)+
(1/3*spaa12*spbb12^2*spbb34+1/3*spaa12*spbb12*spbb13*spbb24+1/3*spbb12*spaa13*spbb13*spbb34+1/3*spaa13*spbb13^2*spbb24+1/3*spbb12*spaa14*spbb14*spbb34+1/3*spbb13*spaa14*spbb14*spbb24+1/3*spbb12*spaa23*spbb23*spbb34+1/3*spbb13*spaa23*spbb23*spbb24)/(spbb14*spbb23*spaa24*spbb24)+
(spaa12*spbb12*(1/3*spaa12^2*spbb12^2-2/3*spaa12*spbb12*spaa13*spbb13+1/3*spaa12*spbb12*spaa23*spbb23-2/3*spaa12*spbb13*spbb24*spaa34-2/3*spaa13^2*spbb13^2-2/3*spaa13*spbb13*spaa23*spbb23))/(spaa13*spbb13*spaa14*spbb14*spaa23*spbb23)+
(+19/54*spbb12*spbb34)/(spbb13*spbb24)+
(-4/3*spaa12^4*spbb12^4*spaa13*spbb23+2/3*spaa12^4*spbb12^4*spaa14*spbb24-2*spaa12^4*spbb12^3*spbb23*spbb24*spaa34-97/72*spaa12^3*spbb12^3*spaa13^2*spbb13*spbb23+13/6*spaa12^3*spbb12^3*spaa13*spbb13*spaa14*spbb24-4/3*spaa12^3*spbb12^3*spaa13*spaa23*spbb23^2-181/72*spaa12^3*spbb12^2*spaa13*spbb13*spbb23*spbb24*spaa34+1*spaa12^3*spbb12^2*spbb13*spaa14*spbb24^2*spaa34-4/3*spaa12^3*spbb12^2*spaa23*spbb23^2*spbb24*spaa34+2255/144*spaa12^2*spbb12^2*spaa13^3*spbb13^2*spbb23-35/72*spaa12^2*spbb12^3*spaa13^2*spbb13*spaa14*spbb34+11/18*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spaa14*spbb24+1/8*spaa12^2*spbb12^2*spaa13^2*spbb13*spaa23*spbb23^2+4573/144*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb23*spbb24*spaa34+59/72*spaa12^2*spbb12^2*spaa13*spbb13*spaa14^2*spbb14*spbb24-7/8*spaa12^2*spbb12*spaa13*spbb13^2*spaa14*spbb24^2*spaa34-1/24*spaa12^2*spbb12*spaa13*spbb13*spaa23*spbb23^2*spbb24*spaa34+1231/72*spaa12^2*spaa13*spbb13^2*spbb23*spbb24^2*spaa34^2+29/18*spaa12*spbb12*spaa13^4*spbb13^3*spbb23+287/72*spaa12*spbb12^2*spaa13^3*spbb13^2*spaa14*spbb34-773/144*spaa12*spbb12*spaa13^3*spbb13^3*spaa14*spbb24+79/12*spaa12*spbb12*spaa13^3*spbb13^2*spaa23*spbb23^2+10/9*spaa12*spaa13^3*spbb13^3*spbb23*spbb24*spaa34+131/72*spaa12*spbb12^2*spaa13^2*spbb13*spaa14^2*spbb14*spbb34-499/48*spaa12*spbb12*spaa13^2*spbb13^2*spaa14^2*spbb14*spbb24-271/144*spaa12*spaa13^2*spbb13^3*spaa14*spbb24^2*spaa34-4/9*spaa12*spbb12*spaa13^2*spbb13*spaa23^2*spbb23^3+79/12*spaa12*spaa13^2*spbb13^2*spaa23*spbb23^2*spbb24*spaa34-119/72*spaa12*spbb12*spaa13*spbb13*spaa14^3*spbb14^2*spbb24-685/144*spaa12*spaa13*spbb13^2*spaa14^2*spbb14*spbb24^2*spaa34-4/9*spaa12*spaa13*spbb13*spaa23^2*spbb23^3*spbb24*spaa34-4/9*spbb12*spaa13^4*spbb13^3*spaa14*spbb34+4/9*spaa13^4*spbb13^4*spaa14*spbb24+173/36*spbb12*spaa13^3*spbb13^2*spaa14^2*spbb14*spbb34-157/36*spaa13^3*spbb13^3*spaa14^2*spbb14*spbb24-23/36*spbb12*spaa13^2*spbb13*spaa14^3*spbb14^2*spbb34-25/6*spaa13^2*spbb13^2*spaa14^3*spbb14^2*spbb24+23/36*spaa13*spbb13*spaa14^4*spbb14^3*spbb24)/(spaa12*spaa13*spbb13*spbb23^2*spaa25*spbb25*spaa34*spaa35*spbb45)+
(173/36*spaa13^4*spbb13^4*spbb23-17/4*spbb12*spaa13^3*spbb13^3*spaa14*spbb34+7/4*spaa13^3*spbb13^3*spaa23*spbb23^2+89/4*spaa13^3*spbb13^3*spbb23*spaa34*spbb34+1073/72*spbb12*spaa13^2*spbb13^2*spaa14*spaa23*spbb23*spbb34-373/24*spbb12*spaa13^2*spbb13^2*spaa14*spaa34*spbb34^2-181/36*spaa13^2*spbb13^2*spaa23^2*spbb23^3+83/36*spaa13^2*spbb13^2*spaa23*spbb23^2*spaa34*spbb34+389/12*spaa13^2*spbb13^2*spbb23*spaa34^2*spbb34^2-845/48*spbb12^2*spaa13*spbb13*spaa14^2*spaa23*spbb34^2-37/6*spbb12*spaa13*spbb13*spaa14*spaa23^2*spbb23^2*spbb34+485/8*spbb12*spaa13*spbb13*spaa14*spaa23*spbb23*spaa34*spbb34^2-397/36*spbb12*spaa13*spbb13*spaa14*spaa34^2*spbb34^3-71/36*spaa13*spbb13*spaa23^3*spbb23^4+109/9*spaa13*spbb13*spaa23^2*spbb23^3*spaa34*spbb34-3683/144*spaa13*spbb13*spaa23*spbb23^2*spaa34^2*spbb34^2+425/36*spaa13*spbb13*spbb23*spaa34^3*spbb34^3+655/48*spbb12^2*spaa14^2*spaa23^2*spbb23*spbb34^2-11/24*spbb12^2*spaa14^2*spaa23*spaa24*spbb24*spbb34^2-1187/48*spbb12^2*spaa14^2*spaa23*spaa34*spbb34^3-1399/72*spbb12*spaa14*spaa23^3*spbb23^3*spbb34-49/9*spbb12*spaa14*spaa23^2*spbb23^2*spaa24*spbb24*spbb34-1565/36*spbb12*spaa14*spaa23^2*spbb23^2*spaa34*spbb34^2+23/36*spbb12*spaa14*spaa23*spbb23*spaa24^2*spbb24^2*spbb34+10/3*spbb12*spaa14*spaa23*spbb23*spaa24*spbb24*spaa34*spbb34^2+457/8*spbb12*spaa14*spaa23*spbb23*spaa34^2*spbb34^3-53/72*spbb12*spaa14*spaa24^2*spbb24^2*spaa34*spbb34^2+71/24*spbb12*spaa14*spaa24*spbb24*spaa34^2*spbb34^3+151/72*spbb12*spaa14*spaa34^3*spbb34^4-659/18*spaa23^3*spbb23^4*spaa34*spbb34-589/6*spaa23^2*spbb23^3*spaa24*spbb24*spaa34*spbb34+5605/144*spaa23^2*spbb23^3*spaa34^2*spbb34^2-54*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa34*spbb34+611/36*spaa23*spbb23^2*spaa24*spbb24*spaa34^2*spbb34^2-2311/144*spaa23*spbb23^2*spaa34^3*spbb34^3-239/36*spbb23*spaa24^3*spbb24^3*spaa34*spbb34+685/36*spbb23*spaa24^2*spbb24^2*spaa34^2*spbb34^2+1087/72*spbb23*spaa24*spbb24*spaa34^3*spbb34^3+7/3*spbb23*spaa34^4*spbb34^4)/(spaa12*spbb13*spbb23^2*spaa34*spaa35*spbb45*spab4124)+
(spaa12*spbb13*(-4763/36*spaa12*spbb12*spbb25-3553/36*spaa13*spbb15*spbb23-3751/36*spaa15*spbb15*spbb25-821/9*spaa25*spbb25^2))/(spaa35*spbb35^2*spab4124)+
(1/3*spaa12^2*spbb12^3*spbb14*spaa15-4/3*spaa12^2*spbb12^3*spbb24*spaa25+5/18*spaa12*spbb12^2*spaa14*spbb14^2*spaa15+11/18*spaa12*spbb12^2*spaa14*spbb14*spbb24*spaa25-1/18*spbb12*spaa14^2*spbb14^3*spaa15-1/18*spbb12*spaa14^2*spbb14^2*spbb24*spaa25-4/3*spaa14^2*spbb14^3*spbb24*spaa45-8/3*spaa14*spbb14^2*spaa15*spbb15*spbb24*spaa45-2*spaa14*spbb14^2*spbb24*spaa25*spbb25*spaa45+4*spaa14*spbb14*spbb15*spbb24^2*spaa25*spaa45-2/3*spaa14*spbb14^2*spbb24*spaa45^2*spbb45-4/3*spbb14*spaa15^2*spbb15^2*spbb24*spaa45+2*spaa15*spbb15^2*spbb24^2*spaa25*spaa45-2/3*spbb14*spaa15*spbb15*spbb24*spaa45^2*spbb45)/(spaa13*spbb13*spbb14*spaa23*spbb23^2*spaa35)+
(spbb12*spbb34*(-2/3*spaa12^2*spbb12^2*spbb24-2/3*spaa12*spbb12^2*spaa13*spbb34-4/3*spaa12*spbb12*spaa23*spbb23*spbb24+10/3*spaa12*spbb12*spaa24*spbb24^2-2/3*spbb12*spaa13*spaa23*spbb23*spbb34+8/3*spbb12*spaa13*spaa24*spbb24*spbb34+2/3*spbb12*spaa13*spaa34*spbb34^2-2/3*spaa23^2*spbb23^2*spbb24+2*spaa23*spbb23*spaa24*spbb24^2+2/3*spaa24^2*spbb24^3))/(spbb14*spbb23^2*spaa35*spbb45*spab4124)+
(-1047/8*spaa12^3*spbb12^4*spbb23*spbb35-9403/72*spaa12^3*spbb12^3*spbb15*spbb23^2-4597/72*spaa12^2*spbb12^3*spaa13*spbb13*spbb23*spbb35-3637/36*spaa12^2*spbb12^2*spaa13*spbb13*spbb15*spbb23^2+269/24*spaa12^2*spbb12^4*spaa15*spbb35^2-3464/9*spaa12^2*spbb12^3*spaa23*spbb23^2*spbb35-553/72*spaa12^2*spbb12^2*spbb15*spaa23*spbb23^3-1229/24*spaa12^2*spbb12^3*spbb23*spaa25*spbb25*spbb35+19/72*spaa12^2*spbb12^2*spbb15*spbb23^2*spaa25*spbb25-101/4*spaa12^2*spbb12*spbb15^2*spbb23^3*spaa35+121/12*spaa12*spbb12^2*spaa13^2*spbb13^2*spbb23*spbb35-4277/72*spaa12*spbb12*spaa13^2*spbb13^2*spbb15*spbb23^2+1061/72*spaa12*spbb12^3*spaa13*spbb13*spaa15*spbb35^2-4195/12*spaa12*spbb12^2*spaa13*spbb13*spaa23*spbb23^2*spbb35-713/9*spaa12*spbb12*spaa13*spbb13*spbb15*spaa23*spbb23^3-2717/36*spaa12*spaa13*spbb13*spbb15^2*spbb23^3*spaa35+1945/18*spaa12*spbb12^3*spaa15*spaa23*spbb23*spbb35^2+47/9*spaa12*spbb12^3*spaa15*spaa25*spbb25*spbb35^2-8177/12*spaa12*spbb12^2*spaa23^2*spbb23^3*spbb35-9569/24*spaa12*spbb12*spbb15*spaa23^2*spbb23^4-926/9*spaa12*spbb12^2*spaa23*spbb23^2*spaa25*spbb25*spbb35+283/3*spaa12*spbb12*spbb15*spaa23*spbb23^3*spaa25*spbb25+2573/18*spaa12*spbb15^2*spaa23*spbb23^4*spaa35+16/9*spaa12*spbb12^2*spbb23*spaa25^2*spbb25^2*spbb35+91/18*spaa12*spbb12*spbb15*spbb23^2*spaa25^2*spbb25^2+56/3*spaa12*spbb15^2*spbb23^3*spaa25*spbb25*spaa35+413/72*spbb12*spaa13^3*spbb13^3*spbb23*spbb35+55/6*spaa13^3*spbb13^3*spbb15*spbb23^2+301/24*spbb12^2*spaa13^2*spbb13^2*spaa15*spbb35^2-4385/48*spbb12*spaa13^2*spbb13^2*spaa23*spbb23^2*spbb35-173/9*spaa13^2*spbb13^2*spbb15*spaa23*spbb23^3+5465/72*spbb12^2*spaa13*spbb13*spaa15*spaa23*spbb23*spbb35^2-6241/18*spbb12*spaa13*spbb13*spaa23^2*spbb23^3*spbb35-1930/9*spaa13*spbb13*spbb15*spaa23^2*spbb23^4-1915/144*spbb12^3*spaa15^2*spaa23*spbb35^3+1585/18*spbb12^2*spaa15*spaa23^2*spbb23^2*spbb35^2+2615/72*spbb12^2*spaa15*spaa23*spbb23*spaa25*spbb25*spbb35^2+11/24*spbb12^2*spaa15*spaa25^2*spbb25^2*spbb35^2-12265/48*spbb12*spaa23^3*spbb23^4*spbb35-3349/18*spbb15*spaa23^3*spbb23^5-4741/36*spbb12*spaa23^2*spbb23^3*spaa25*spbb25*spbb35-149/12*spbb12*spaa23*spbb23^2*spaa25^2*spbb25^2*spbb35-23/36*spbb12*spbb23*spaa25^3*spbb25^3*spbb35)/(spbb13*spbb23^2*spaa34*spaa35*spbb35*spbb45*spab4124)+
(spbb12*(339/16*spaa12^3*spbb12^3+765/16*spaa12^2*spbb12^2*spaa13*spbb13+6569/144*spaa12^2*spbb12^2*spaa14*spbb14+1475/36*spaa12^2*spbb12^2*spaa24*spbb24+623/24*spaa12*spbb12*spaa13^2*spbb13^2+305/6*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14+5299/72*spaa12*spbb12^2*spaa13*spaa24*spbb34+1739/72*spaa12*spbb12*spaa14^2*spbb14^2+6319/144*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24+2801/144*spaa12*spbb12*spaa24^2*spbb24^2-2/3*spaa13^3*spbb13^3-8/9*spaa13^2*spbb13^2*spaa14*spbb14+751/24*spbb12*spaa13^2*spbb13*spaa24*spbb34-1/2*spaa13*spbb13*spaa14^2*spbb14^2+1835/72*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34+2897/144*spbb12*spaa13*spaa24^2*spbb24*spbb34-5/18*spaa14^3*spbb14^3-5/18*spaa14^2*spbb14^2*spaa24*spbb24))/(spbb13*spaa23*spbb23^2*spaa34*spaa35*spbb45)+
(-7403/144*spaa12*spbb12^2*spaa24-14/3*spbb12*spaa13*spbb13*spaa24-2/3*spaa13*spbb13^2*spaa34-4/9*spbb12*spaa14*spbb14*spaa24+4/3*spbb12*spaa24^2*spbb24+2*spbb13*spaa24*spbb24*spaa34)/(spbb13*spaa23*spbb23*spaa34)+
(spbb15*(3527/16*spaa12^2*spbb12^2*spbb25-139/54*spaa12*spbb12*spaa15*spbb15*spbb25+26669/144*spaa12*spbb12*spaa25*spbb25^2-78065/432*spaa13*spbb15*spbb23*spaa25*spbb25+4/27*spaa13*spbb15*spbb23*spaa35*spbb35-57181/216*spaa15^2*spbb15^2*spbb25-105155/432*spaa15*spbb15*spaa25*spbb25^2-43453/144*spaa15*spbb15*spbb25*spaa35*spbb35+2497/144*spaa25^2*spbb25^3-27355/432*spaa25*spbb25^2*spaa35*spbb35-30721/432*spbb25*spaa35^2*spbb35^2))/(spbb13*spbb25*spaa34*spaa35*spbb35*spbb45)+
(3485/72*spaa12^2*spbb12^2*spbb25-13385/144*spaa12*spbb12^2*spaa13*spbb35-10891/144*spaa12*spbb12*spaa15*spbb15*spbb25-2957/144*spaa12*spbb12*spaa25*spbb25^2+3419/72*spbb12*spaa13*spaa15*spbb15*spbb35-1483/18*spbb12*spaa13*spaa25*spbb25*spbb35-2651/144*spbb12*spaa13*spaa35*spbb35^2+869/18*spaa15^2*spbb15^2*spbb25+3863/72*spaa15*spbb15*spaa25*spbb25^2+103/24*spaa25^2*spbb25^3)/(spbb23*spaa34*spaa35*spbb35*spbb45)+
(+1/6*spbb24*spaa34)/(spbb25*spaa35)+
(97463/432*spaa12*spbb15*spbb25*spaa35+5777/36*spaa13^2*spbb13*spbb15-126881/432*spaa13*spaa15*spbb15^2+71291/432*spbb12*spaa13*spaa23*spbb35)/(spaa34*spaa35*spbb35*spbb45)+
(-70543/432*spaa12*spbb14*spbb25-3769/108*spaa14*spbb14*spbb45+38755/144*spaa15*spbb15*spbb45-17959/48*spaa24*spbb24*spbb45-17425/48*spaa25*spbb25*spbb45)/(spaa35*spbb35*spbb45)+
(+23711/216)}

==> anc/TwoLoopSpinorRemainders/uubggg_pmmpp_Nf2.txt <==
rationalSpinorBasis["uubggg","pmmpp","Nf2"]=
{(+1/36),
(-4/9*spbb12^2*spaa15^2*spbb15*spbb34*spbb35^2*spaa45)/(spbb13*spbb23^2*spab5125^3)+
(+2/9*spbb12*spaa15*spbb15*spbb34*spbb35*spaa45)/(spbb13*spbb23*spab5125^2)+
(-4/9*spbb15*spbb34*spaa45)/(spbb13*spab5125),
(spaa25*spbb35*(5/9*spaa12^2*spbb12^2*spbb23+4/9*spaa12*spbb12*spaa13*spbb13*spbb23-2/9*spaa12*spbb12^2*spaa14*spbb34+4/9*spaa12*spbb12*spbb23*spaa24*spbb24+2/9*spaa12*spbb14*spbb23^2*spaa34+1/9*spaa13^2*spbb13^2*spbb23-2/9*spbb12*spaa13*spbb13*spaa14*spbb34-2/9*spbb12*spaa14*spaa24*spbb24*spbb34-1/9*spaa23^2*spbb23^3+1/9*spbb23*spaa24^2*spbb24^2))/(spaa12*spbb13*spbb23*spab5125^2)+
(-1/9*spbb13*spaa14^2*spbb24^2*spaa25*spbb35)/(spaa12*spbb23^2*spab5125^2)+
(spbb35*(1/9*spaa12*spbb14*spbb25*spaa45^2+4/9*spbb12*spaa14^2*spbb14*spaa25+2/9*spbb12*spaa14*spaa15*spbb15*spaa25-7/18*spaa14*spbb14*spaa15*spbb15*spaa45+1/3*spbb12*spaa14*spaa25*spaa45*spbb45-2/9*spaa15^2*spbb15^2*spaa45-1/3*spaa15*spbb15*spaa45^2*spbb45-1/18*spaa24*spbb24*spaa25*spbb25*spaa45))/(spaa12*spbb13*spbb23*spaa34*spab5125)+
(spbb24*spbb35^2*spaa45^2*(-1/6*spaa12*spbb12-1/18*spaa13*spbb13-1/18*spaa14*spbb14))/(spaa12*spbb13*spbb23^2*spaa34*spab5125)+
(spaa14*spbb24*(-1/9*spaa12*spbb12*spaa24-1/9*spaa12*spbb13*spaa34-1/9*spaa14*spbb14*spaa24-1/18*spaa24^2*spbb24-1/18*spaa24*spaa34*spbb34))/(spaa12*spaa23*spbb23^2*spaa34)+
(spaa24*(1/9*spaa13^2*spbb13^2+1/6*spaa13*spbb13*spaa14*spbb14+2/9*spaa13*spbb13*spaa23*spbb23+1/9*spbb12*spaa13*spaa24*spbb34+1/9*spaa13*spbb13*spaa24*spbb24+1/18*spaa14^2*spbb14^2+1/9*spaa23^2*spbb23^2-1/18*spaa23*spbb23*spaa24*spbb24))/(spaa12*spbb13*spaa23*spbb23*spaa34)+
(spbb12*spaa24*(1/9*spaa12*spbb12+1/6*spaa14*spbb14+1/9*spaa24*spbb24))/(spbb13*spaa23*spbb23*spaa34)+
(1/9*spaa12*spbb12-1/9*spaa13*spbb13-1/9*spaa14*spbb14-1/9*spaa24*spbb24)/(spaa23*spbb23)+
(+2/9*spbb12*spaa14)/(spbb23*spaa34)+
(-8/27),
(-2/9*spaa12*spbb15*spaa34*spbb34*spaa35)/(spaa23*spab3123^2)+
(-20/27*spbb12*spaa15^2*spbb15*spbb34*spbb35^2*spaa45)/(spaa12*spbb13*spbb23^2*spab5125^2)+
(-10/27*spbb12^2*spaa14*spaa15*spaa25*spbb35^2)/(spaa12*spbb13*spbb23^2*spaa34*spab5125)+
(spbb15*spaa35*(-1/18*spaa13*spbb13*spbb34*spbb35-1/6*spaa14*spbb15*spbb34^2-1/6*spbb14*spaa15*spbb35^2+1/18*spbb34*spbb35*spaa45*spbb45))/(spbb13*spaa23*spbb23*spbb45*spab3123)+
(spaa14*spaa15*(10/27*spaa12*spbb12*spbb15-10/27*spbb12*spaa23*spbb35+10/27*spbb15*spaa25*spbb25))/(spaa12*spaa23*spbb23^2*spaa34)+
(-10/27*spaa14*spaa15*spbb15^2*spaa25)/(spaa12*spbb13*spaa23*spbb23*spaa34)+
(spbb15*spbb34*(-2/9*spaa12*spbb12-1/6*spaa14*spbb14-1/18*spaa23*spbb23-1/18*spaa24*spbb24))/(spbb13*spaa23*spbb23*spbb45)+
(+1/6*spaa12*spbb15*spbb24)/(spaa23*spbb23*spbb45),
(spaa12^2*spbb12*spaa34*(-2/9*spaa12*spbb12*spbb14-2/9*spaa14*spbb14^2-2/9*spbb12*spaa23*spbb34-2/9*spbb14*spaa24*spbb24))/(spaa23*spab3123^3)+
(spaa12*spbb12*(1/6*spaa12*spbb12*spaa13*spbb13^2-13/18*spaa12*spbb12*spbb13*spaa34*spbb34+7/18*spaa12*spbb13^2*spbb24*spaa34+1/3*spbb12*spaa13*spbb13*spaa24*spbb34-1/3*spbb13*spaa14*spbb14*spaa34*spbb34-2/9*spbb12*spaa24*spaa34*spbb34^2-2/9*spbb13*spaa34^2*spbb34^2))/(spbb13*spaa23*spbb23*spab3123^2)+
(spaa25*spbb35*(10/9*spaa12^2*spbb12^2*spbb23+8/9*spaa12*spbb12*spaa13*spbb13*spbb23-4/9*spaa12*spbb12^2*spaa14*spbb34+8/9*spaa12*spbb12*spbb23*spaa24*spbb24+4/9*spaa12*spbb14*spbb23^2*spaa34+2/9*spaa13^2*spbb13^2*spbb23-4/9*spbb12*spaa13*spbb13*spaa14*spbb34-4/9*spbb12*spaa14*spaa24*spbb24*spbb34-2/9*spaa23^2*spbb23^3+2/9*spbb23*spaa24^2*spbb24^2))/(spaa12*spbb13*spbb23*spab5125^2)+
(-2/9*spbb13*spaa14^2*spbb24^2*spaa25*spbb35)/(spaa12*spbb23^2*spab5125^2)+
(-1/6*spaa12*spbb12*spaa13*spbb13^2-7/18*spaa12*spbb12*spbb13*spaa14*spbb14+1/18*spaa12*spbb12^2*spaa24*spbb34+7/18*spaa12*spbb12*spbb13*spaa34*spbb34-1/3*spbb12*spaa13*spbb13*spaa24*spbb34-2/9*spbb13*spaa14^2*spbb14^2-1/9*spbb12*spaa14*spbb14*spaa24*spbb34)/(spbb13*spaa23*spbb23*spab3123)+
(spbb13*spaa14*spbb24*(2/9*spaa12*spbb12+2/9*spaa14*spbb14))/(spaa23*spbb23^2*spab3123)+
(spbb35*(2/9*spaa12*spbb14*spbb25*spaa45^2+8/9*spbb12*spaa14^2*spbb14*spaa25+4/9*spbb12*spaa14*spaa15*spbb15*spaa25-7/9*spaa14*spbb14*spaa15*spbb15*spaa45+2/3*spbb12*spaa14*spaa25*spaa45*spbb45-4/9*spaa15^2*spbb15^2*spaa45-2/3*spaa15*spbb15*spaa45^2*spbb45-1/9*spaa24*spbb24*spaa25*spbb25*spaa45))/(spaa12*spbb13*spbb23*spaa34*spab5125)+
(spbb24*spbb35^2*spaa45^2*(-1/3*spaa12*spbb12-1/9*spaa13*spbb13-1/9*spaa14*spbb14))/(spaa12*spbb13*spbb23^2*spaa34*spab5125)+
(spaa14*spbb24*(-2/9*spaa12*spbb12*spaa24-4/9*spaa12*spbb13*spaa34-2/9*spaa14*spbb14*spaa24-1/9*spaa24^2*spbb24-1/9*spaa24*spaa34*spbb34))/(spaa12*spaa23*spbb23^2*spaa34)+
(spaa24*(2/9*spaa13^2*spbb13^2+1/3*spaa13*spbb13*spaa14*spbb14+4/9*spaa13*spbb13*spaa23*spbb23+2/9*spbb12*spaa13*spaa24*spbb34+2/9*spaa13*spbb13*spaa24*spbb24+1/9*spaa14^2*spbb14^2+2/9*spaa23^2*spbb23^2-1/9*spaa23*spbb23*spaa24*spbb24))/(spaa12*spbb13*spaa23*spbb23*spaa34)+
(spbb12*spaa24*(2/9*spaa12*spbb12+1/3*spaa14*spbb14+2/9*spaa24*spbb24))/(spbb13*spaa23*spbb23*spaa34)+
(2/9*spaa12*spbb12-2/9*spaa13*spbb13-2/9*spaa24*spbb24)/(spaa23*spbb23)+
(+4/9*spbb12*spaa14)/(spbb23*spaa34)+
(-16/27)}

==> anc/TwoLoopSpinorRemainders/uubggg_pmpmp_Nf0.txt <==
rationalSpinorBasis["uubggg","pmpmp","Nf0"]=
{(-1/4),
(+2/3*spbb12*spbb45)/(spbb14*spbb25),
(+1*spbb12^2*spbb34^2*spab4154)/(spbb13^2*spaa24*spbb24^3)+
(-1/2*spbb12*spbb34*spab4154^2)/(spbb13*spaa24^2*spbb24^3)+
(-2*spbb12*spbb34*spab4154)/(spbb13*spaa24*spbb24^2),
(-1/2*spbb12^3*spbb34^3)/(spbb13^3*spbb24^3)+
(+3/2*spbb12^2*spbb34^2)/(spbb13^2*spbb24^2)+
(-3/2*spbb12*spbb34)/(spbb13*spbb24)+
(+1/4),
(-1/4*spaa23^2*spbb23^2*spbb25*spbb34)/(spaa24^2*spbb24^3*spbb35)+
(+1/2*spaa23*spbb23^2*spbb25*spbb34*spbb45)/(spaa24*spbb24^3*spbb35^2)+
(+1/4*spbb15*spaa23^2*spbb23^2*spbb34)/(spbb14*spaa24^2*spbb24^2*spbb35)+
(spbb15*spbb25*spbb34^2*(-1/2*spaa12*spbb12+1/2*spaa23*spbb23))/(spbb14*spaa24*spbb24^2*spbb35^2)+
(spbb15*(1/2*spaa23*spbb23^2*spbb45-1/2*spaa23*spbb23*spbb24*spbb35+5/4*spbb23*spaa24*spbb24*spbb45+3*spaa24*spbb24^2*spbb35-1/2*spbb24*spaa25*spbb25*spbb35))/(spbb14*spaa24*spbb24*spbb25*spbb35)+
(-1/2*spaa23*spbb23)/(spaa24*spbb24)+
(-5/4*spbb23*spbb45)/(spbb24*spbb35),
(-1/4*spbb12^3*spaa15^2*spbb34*spbb45^2)/(spbb13*spbb24^3*spab1231^2)+
(spbb12^2*spbb34^3*(1/2*spbb12*spaa13*spaa24-1/2*spaa14*spbb14*spaa34-1/2*spaa23*spbb23*spaa34-1/2*spaa34^2*spbb34))/(spbb13^2*spaa24*spbb24^3*spab1231)+
(+1/4*spbb12*spaa34^2*spbb34^3)/(spbb13*spaa24^2*spbb24^3)+
(+1/2*spbb12^2*spaa24*spbb34^2)/(spbb13^2*spbb24*spab1231)+
(spbb12^2*spbb34^2*(1*spaa12*spbb12+1/2*spaa14*spbb14+1/2*spaa23*spbb23))/(spbb13^2*spbb24^2*spab1231)+
(-3/2*spaa12*spbb12^2*spbb34)/(spbb13*spbb24*spab1231)+
(-1*spbb12^2*spaa13*spbb34^2)/(spbb13*spbb24^2*spab1231)+
(+3/2*spbb12*spbb34*spab4154)/(spbb13*spaa24*spbb24^2)+
(-3/2*spbb12*spbb34)/(spbb13*spbb24)+
(+7/2),
(+4*spbb12^3*spbb34^2*spbb45)/(spbb13^2*spbb15*spbb24^3)+
(-10*spbb12^3*spbb34*spbb45^2)/(spbb13*spbb15^2*spbb24^3)+
(-12*spbb12^2*spbb34*spbb45)/(spbb13*spbb15*spbb24^2),
(-1*spbb12^2*spbb14*spbb23*spbb34*spbb45)/(spbb13^2*spbb15*spbb24^3)+
(+5/2*spbb12^2*spbb14*spbb23*spbb45^2)/(spbb13*spbb15^2*spbb24^3)+
(+2*spbb12*spbb14*spbb23*spbb45)/(spbb13*spbb15*spbb24^2),
(+1/6*spbb12*spbb23^2*spbb34*spbb45^3)/(spbb14*spbb24^3*spbb35^3)+
(+1/6*spbb12*spbb23*spbb34*spbb45^2)/(spbb14*spbb24^2*spbb35^2)+
(+1/6*spbb12*spbb34*spbb45)/(spbb14*spbb24*spbb35),
(+1/4*spbb12^2*spaa13*spbb14*spaa15*spbb23*spbb34*spbb45)/(spbb13*spbb24^3*spab1231^2)+
(+11/4*spbb12^2*spbb14*spbb23*spbb34^2)/(spbb13^3*spbb24^3)+
(-1/2*spbb12^2*spaa13*spbb14*spbb23*spbb34^2)/(spbb13^2*spbb24^3*spab1231)+
(+5/4*spbb12*spaa13*spbb14*spbb23*spbb34)/(spbb13*spbb24^2*spab1231)+
(+23/4*spbb12^2*spbb34^2)/(spbb13^2*spbb24^2)+
(-37/4*spbb12*spbb34)/(spbb13*spbb24)+
(+7/2),
(-1*spbb15*spbb23^3*spbb34*spbb45^3)/(spbb14*spbb24^3*spbb35^4)+
(+1*spbb15*spbb23^2*spbb34*spbb45^2)/(spbb14*spbb24^2*spbb35^3)+
(-2*spbb15*spbb23*spbb34*spbb45)/(spbb14*spbb24*spbb35^2),
(+2/3*spbb13*spaa23^3*spbb23^3*spbb45)/(spbb14*spaa24^3*spbb24^3*spbb35)+
(spaa23*spbb23^3*spbb45*(1/2*spaa12*spbb14*spbb15+3/2*spbb14*spaa24*spbb45+1*spbb15*spaa25*spbb45))/(spbb14*spaa24^2*spbb24^3*spbb35^2)+
(-2*spbb15*spaa23*spbb23^3*spbb34*spbb45^2)/(spbb14*spaa24*spbb24^3*spbb35^3)+
(+2*spbb13*spbb25^2*spbb34^2*spbb45)/(spbb14*spbb24^2*spbb35^3)+
(+3/2*spbb13*spaa23^2*spbb23^2*spbb45)/(spbb14*spaa24^2*spbb24^2*spbb35)+
(+1*spaa23*spbb23^2*spbb45)/(spaa24*spbb24^2*spbb35)+
(spbb15*spbb23^2*spbb45*(-1*spaa12*spbb14+3*spaa23*spbb34))/(spbb14*spaa24*spbb24^2*spbb35^2)+
(-2*spbb13*spbb25*spbb34*spbb45)/(spbb14*spbb24*spbb35^2)+
(spbb45*(5/3*spaa12*spbb12^2*spbb35-13/6*spaa12*spbb12*spbb13*spbb25+5/3*spbb12*spaa23*spbb23*spbb35+3*spbb13*spaa23*spbb23*spbb25-1/2*spbb12*spaa25*spbb25*spbb35))/(spbb14*spaa24*spbb24*spbb25*spbb35)+
(+14/3*spbb23*spbb45)/(spbb24*spbb35),
(spbb45*spbb12*spbb23^2*spbb34*(-3/4*spbb13*spbb45+1*spbb14*spbb35))/(spbb13^2*spbb24^3*spbb35^2)+
(-3/4*spbb12*spbb15*spbb23^2*spbb34^2*spbb45^2)/(spbb13*spbb14*spbb24^3*spbb35^3)+
(+1*spbb12*spbb14*spbb23*spbb34*spbb45)/(spbb13*spbb14*spbb24^2*spbb35)+
(-3/4*spbb12*spbb13*spbb23*spbb34*spbb45^2)/(spbb13*spbb14*spbb24^2*spbb35^2)+
(+1/4*spbb12*spbb34*spbb45)/(spbb14*spbb24*spbb35),
(+1*spbb12*spaa13^2*spbb14^2*spbb23^2*spbb34)/(spbb13*spbb24^3*spab1231^2)+
(-3*spbb12*spbb23^2*spbb34*spbb45^2*spab1231)/(spbb13*spaa14*spbb14*spbb24^3*spbb35^2)+
(-1*spaa12*spbb12*spbb15*spbb23^2*spbb34)/(spbb13^2*spaa14*spbb24^2*spbb35)+
(+19/2*spaa12*spbb12*spbb14*spbb15*spbb23^2*spbb34)/(spbb13^2*spbb24^2*spbb35*spab1231)+
(spbb12*spbb23^2*spbb34*(-15/2*spaa12*spaa14^2*spbb14^3*spbb25+1*spaa12*spaa14*spbb14^2*spaa15*spbb15*spbb25-3*spaa14^3*spbb14^3*spbb45-5*spaa15^3*spbb15^3*spbb45))/(spbb13^2*spaa14^2*spbb14*spbb24^3*spbb35*spab1231)+
(spaa13*spbb14*spbb23*spbb34*(-1*spbb12*spbb35-1*spbb13*spbb25))/(spbb13*spbb24^2*spbb35*spab1231)+
(-21/2*spbb12*spaa13*spbb14*spbb23^2*spbb34*spbb45)/(spbb13*spbb24^3*spbb35*spab1231)+
(+6*spbb12*spaa13*spbb23^2*spbb34*spbb45)/(spbb13*spaa14*spbb24^3*spbb35)+
(spaa13*spbb23^2*spbb25*spbb34*(4*spaa12*spbb12+7/2*spaa13*spbb13))/(spbb13*spaa14^2*spbb24^3*spbb35)+
(spbb23*spbb25*spbb34*spab1231*(4*spaa12*spbb12+7/2*spaa13*spbb13))/(spbb13*spaa14^2*spbb14*spbb24^2*spbb35)+
(spbb23*spbb34*(-7*spaa12*spbb12*spbb25-11/2*spbb12*spaa13*spbb35+7/2*spaa15*spbb15*spbb25))/(spbb13*spaa14*spbb24^2*spbb35)+
(spbb12*spbb15*spbb34*(5*spaa12*spbb23-4*spaa14*spbb34))/(spbb13*spaa14*spbb14*spbb24*spbb35)+
(+7/2*spaa13*spbb15*spbb23*spbb34)/(spaa14*spbb14*spbb24*spbb35)+
(+5/2*spbb15*spbb34)/(spbb14*spbb35),
(-1*spbb12*spaa13^2*spbb14^2*spbb23^2*spbb34)/(spbb13*spbb24^3*spab1231^2)+
(+1/3*spbb12^3*spaa14*spbb34^3)/(spbb13^3*spaa14*spbb24^3)+
(+3*spbb12*spbb23^2*spbb34*spbb45^2*spab1231)/(spbb13*spaa14*spbb14*spbb24^3*spbb35^2)+
(+1*spaa12*spbb12*spbb15*spbb23^2*spbb34)/(spbb13^2*spaa14*spbb24^2*spbb35)+
(-15/2*spaa12*spbb12*spbb14*spbb15*spbb23^2*spbb34)/(spbb13^2*spbb24^2*spbb35*spab1231)+
(spbb12*spbb23^2*spbb34*(15/2*spaa12*spaa14^2*spbb14^3*spbb25-1*spaa12*spaa14*spbb14^2*spaa15*spbb15*spbb25+3*spaa14^3*spbb14^3*spbb45+5*spaa15^3*spbb15^3*spbb45))/(spbb13^2*spaa14^2*spbb14*spbb24^3*spbb35*spab1231)+
(spaa13*spbb14*spbb23*spbb34*(-1*spbb12*spbb35+3*spbb13*spbb25))/(spbb13*spbb24^2*spbb35*spab1231)+
(+21/2*spbb12*spaa13*spbb14*spbb23^2*spbb34*spbb45)/(spbb13*spbb24^3*spbb35*spab1231)+
(-6*spbb12*spaa13*spbb23^2*spbb34*spbb45)/(spbb13*spaa14*spbb24^3*spbb35)+
(spaa13*spbb23^2*spbb25*spbb34*(-4*spaa12*spbb12-7/2*spaa13*spbb13))/(spbb13*spaa14^2*spbb24^3*spbb35)+
(spbb23*spbb25*spbb34*spab1231*(-4*spaa12*spbb12-7/2*spaa13*spbb13))/(spbb13*spaa14^2*spbb14*spbb24^2*spbb35)+
(spbb23*spbb25*spbb34*(5*spaa12*spbb12+7/2*spaa13*spbb13))/(spbb13*spaa14*spbb24^2*spbb35)+
(+5*spaa12*spbb12^2*spbb34)/(spbb13*spaa14*spbb14*spbb24)+
(spbb25*spbb34*(-17/2*spaa12*spbb12-7/2*spaa13*spbb13))/(spaa14*spbb14*spbb24*spbb35)+
(+5*spbb15*spbb34)/(spbb14*spbb35)+
(-2*spbb25*spbb34)/(spbb24*spbb35),
(-1*spbb12*spbb23*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb45^2)/(spbb14*spbb24^3*spbb35*spab5125^3)+
(+1/6*spbb13*spbb23*spbb25^2*spbb34^2*spbb45^2)/(spbb14*spbb24^3*spbb35^4)+
(spbb12*spbb34^2*(-2*spaa12^3*spbb12^3+21/2*spaa12^2*spbb12^2*spaa13*spbb13-6*spaa12^2*spbb12^2*spaa23*spbb23+41/2*spaa12*spbb12*spaa13^2*spbb13^2+31/2*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-11/2*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+6*spaa12*spbb12^2*spaa13*spaa24*spbb34-6*spaa12*spbb12*spaa23^2*spbb23^2+10*spaa13^3*spbb13^3+15*spaa13^2*spbb13^2*spaa14*spbb14+13/3*spaa13^2*spbb13^2*spaa23*spbb23-31/12*spbb12*spaa13^2*spbb13*spaa24*spbb34+5*spaa13*spbb13*spaa14^2*spbb14^2+2*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34-11/2*spaa13*spbb13*spaa23^2*spbb23^2+4*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34-2*spaa23^3*spbb23^3))/(spbb13*spaa24*spbb24^3*spaa25*spbb35*spab5125)+
(spbb23*spbb34*(-2*spaa12^4*spbb12^3*spbb15+28/3*spaa12^3*spbb12^3*spaa23*spbb35-22/3*spaa12^3*spbb12^2*spbb13*spaa23*spbb25+19/4*spaa12^2*spbb12^2*spaa13*spbb15*spaa25*spbb35-11/2*spaa12^2*spbb12*spaa15^2*spbb15^3-5*spaa12^2*spbb12*spaa15*spbb15^2*spaa25*spbb25-11/2*spaa12^2*spbb12*spaa15*spbb15^2*spaa35*spbb35+65/4*spaa12^2*spbb12^2*spaa23^2*spbb23*spbb35-26/3*spaa12^2*spbb12*spbb13*spaa23^2*spbb23*spbb25-13/3*spaa12*spbb12*spaa13*spaa15*spbb15^2*spaa25*spbb35-11/3*spaa12*spbb12*spaa13*spbb15*spaa25^2*spbb25*spbb35+5*spaa12*spaa15^3*spbb15^4+59/6*spaa12*spaa15^2*spbb15^3*spaa25*spbb25+5*spaa12*spaa15^2*spbb15^3*spaa35*spbb35+49/6*spaa12*spaa15*spbb15^2*spaa25^2*spbb25^2+25/2*spaa12*spbb12*spaa23^3*spbb23^2*spbb35-10/3*spaa12*spbb13*spaa23^3*spbb23^2*spbb25-5*spaa13*spaa15^2*spbb15^3*spaa25*spbb35-59/6*spaa13*spaa15*spbb15^2*spaa25^2*spbb25*spbb35-101/12*spaa13*spbb15*spaa25^3*spbb25^2*spbb35+43/12*spaa23^4*spbb23^3*spbb35))/(spaa24^2*spbb24^3*spaa25*spbb35^2*spab5125)+
(spaa14*spbb15*spbb25*spbb34^3*(-17/6*spaa12^2*spbb12^2-29/6*spaa12*spbb12*spaa13*spbb13-17/3*spaa12*spbb12*spaa23*spbb23-5*spaa13^2*spbb13^2-29/6*spaa13*spbb13*spaa23*spbb23-17/6*spaa23^2*spbb23^2))/(spaa24*spbb24^3*spaa25*spbb35^3*spab5125)+
(spbb12*spaa13^2*spbb15*spbb34^3*(-7/4*spaa12*spbb12*spbb23-3/2*spaa13*spbb13*spbb23+7/4*spbb12*spaa14*spbb34))/(spbb24^3*spaa25*spbb35^2*spab5125^2)+
(+5/3*spaa12*spbb13^2*spbb25*spaa34*spbb34^2*spbb45)/(spbb14*spbb24*spaa25*spbb35^3*spab5125)+
(-4/3*spaa12*spbb12*spbb13*spaa24*spbb25*spbb34^2*spbb45)/(spbb14*spbb24*spaa25*spbb35^3*spab5125)+
(spbb13*spbb25*spbb34^2*spbb45*(11/3*spaa12^2*spbb12^2+35/3*spaa12*spbb12*spaa13*spbb13+49/6*spaa12*spbb12*spaa23*spbb23+5*spaa13^2*spbb13^2+13/2*spaa13*spbb13*spaa23*spbb23+9/2*spaa23^2*spbb23^2))/(spbb14*spbb24^2*spaa25*spbb35^3*spab5125)+
(-9/2*spaa12^3*spbb12^2*spbb13*spbb15)/(spbb14*spaa24^2*spbb24*spbb35*spab5125)+
(spbb15*(-9*spaa12^2*spbb13^2*spbb24^2*spaa34+9/2*spaa12*spaa13^2*spbb13^3*spbb24+9*spaa12*spaa13*spbb13^2*spaa14*spbb14*spbb24+9*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24-79/6*spaa12*spaa13*spbb13^2*spbb24*spaa34*spbb34+9/2*spaa12*spbb13*spaa14^2*spbb14^2*spbb24-79/6*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34*spbb34+9/2*spaa12*spbb13*spaa23^2*spbb23^2*spbb24-43/3*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34*spbb34-79/6*spaa13^2*spbb13^2*spaa34*spbb34^2-79/3*spaa13*spbb13*spaa14*spbb14*spaa34*spbb34^2-1/4*spaa13*spbb13*spaa23^2*spbb23^2*spbb34-55/2*spaa13*spbb13*spaa23*spbb23*spaa34*spbb34^2-26/3*spaa13*spbb13*spaa34^2*spbb34^3-79/6*spaa14^2*spbb14^2*spaa34*spbb34^2-26/3*spaa14*spbb14*spaa34^2*spbb34^3-1/4*spaa23^3*spbb23^3*spbb34-89/6*spaa23^2*spbb23^2*spaa34*spbb34^2-59/6*spaa23*spbb23*spaa34^2*spbb34^3+9/2*spaa34^3*spbb34^4))/(spbb14*spaa24^2*spbb24^2*spbb35*spab5125)+
(-2*spbb12*spaa23*spbb23*spbb34)/(spbb13*spbb24*spab5125)+
(spbb12*spbb23*spbb34*(2*spaa12*spbb12*spaa23+2*spaa12*spbb14*spaa34-4*spaa23*spaa34*spbb34))/(spbb13*spaa24*spbb24^2*spab5125)+
(-5/6*spbb12*spbb45)/(spbb14*spbb25)+
(+2*spaa12^3*spbb12^3*spbb34)/(spaa24*spbb24^2*spaa25*spbb35*spab5125)+
(spbb12*spaa23*spbb34^2*(-209/12*spaa12^2*spbb12^2+123/4*spaa12*spbb12*spaa13*spbb13-8*spaa12*spbb12*spaa14*spbb14-20/3*spaa12*spbb12*spaa23*spbb23+63/2*spaa13^2*spbb13^2+433/12*spaa13*spbb13*spaa14*spbb14+113/4*spaa13*spbb13*spaa23*spbb23-79/4*spbb12*spaa13*spaa24*spbb34+5*spaa14^2*spbb14^2-17/4*spaa23^2*spbb23^2))/(spbb14*spaa24*spbb24^2*spaa25*spbb35*spab5125)+
(+43/2*spaa12^2*spbb12^2*spbb15*spbb34^2*spaa35)/(spbb14*spaa24*spbb24^2*spaa25*spbb35*spab5125)+
(-113/6*spbb15*spbb34^2*spaa35*spaa45^2*spbb45^2)/(spbb14*spaa24*spbb24^2*spaa25*spbb35*spab5125)+
(-127/4*spaa12*spbb12*spbb15*spbb34^2*spaa35*spaa45*spbb45)/(spbb14*spaa24*spbb24^2*spaa25*spbb35*spab5125)+
(-151/3*spaa14*spbb15*spbb34^2*spaa35*spaa45*spbb45)/(spaa24*spbb24^2*spaa25*spbb35*spab5125)+
(-437/12*spbb13*spaa14*spbb15*spbb34^2*spaa35^2*spbb45)/(spbb14*spaa24*spbb24^2*spaa25*spbb35*spab5125)+
(spbb15*spbb34^2*spbb45*(1*spaa12*spaa14*spbb14^2*spbb25*spaa45^2-45/4*spaa12*spbb14*spaa15*spbb15*spbb25*spaa45^2-15/2*spaa12*spbb14*spaa25*spbb25^2*spaa45^2-3/4*spaa12*spbb14*spbb25*spaa45^3*spbb45+41/6*spbb12*spaa14^2*spbb14*spaa15*spbb15*spaa25+26/3*spaa14^2*spbb14^2*spaa15*spbb15*spaa45+7/3*spbb12^2*spaa14^2*spaa25^2*spbb45+19/6*spbb12*spaa14^2*spbb14*spaa25*spaa45*spbb45-17/4*spbb12*spaa14*spaa15^2*spbb15^2*spaa25+229/12*spaa14*spbb14*spaa15^2*spbb15^2*spaa45-23/4*spbb12*spaa14*spaa15*spbb15*spaa25^2*spbb25+64/3*spbb12*spaa14*spaa15*spbb15*spaa25*spaa45*spbb45+15/4*spaa14*spbb14*spaa15*spbb15*spaa45^2*spbb45+3/2*spaa15^3*spbb15^3*spaa45+3/2*spaa15^2*spbb15^2*spaa25*spbb25*spaa45+3/2*spaa15^2*spbb15^2*spaa45^2*spbb45+1/2*spaa15*spbb15*spaa25^2*spbb25^2*spaa45+1/2*spaa25^3*spbb25^3*spaa45))/(spbb14*spaa24*spbb24^2*spaa25*spbb35^2*spab5125^2)+
(spbb12*spbb15*spbb34*(-5/4*spaa12^3*spbb12^2*spaa25-7/4*spaa12^3*spbb12*spbb13*spaa35-11/4*spaa12^2*spbb12*spaa13*spbb13*spaa25-2*spaa12^2*spaa13*spbb13^2*spaa35-5/12*spaa12^2*spbb12*spaa15*spbb15*spaa25-13/2*spaa12^2*spbb13*spaa15*spbb15*spaa35-2*spaa12^2*spbb12*spaa23*spbb23*spaa25-1/2*spaa12^2*spbb13*spaa23*spbb23*spaa35-5/4*spaa12*spaa13^2*spbb13^2*spaa25+25/2*spaa12*spaa13*spbb13*spaa15*spbb15*spaa25-5*spaa12*spaa13*spbb13*spaa23*spbb23*spaa25-25/12*spaa12*spbb12*spaa13*spaa25^2*spbb35-63/4*spaa12*spaa15^2*spbb15^2*spaa25-3/4*spaa12*spaa23^2*spbb23^2*spaa25-95/12*spaa13^2*spbb13*spaa25^2*spbb35+63/4*spaa13*spaa15*spbb15*spaa25^2*spbb35-3/4*spaa13*spaa23*spbb23*spaa25^2*spbb35))/(spbb14*spaa24*spbb24*spaa25*spbb35*spab5125^2)+
(spaa12^2*spbb12*spbb13*spbb15*spbb34*(-7/3*spaa12^2*spbb12^2-14/3*spaa12*spbb12*spaa13*spbb13-23/3*spaa12*spbb12*spaa14*spbb14-7/3*spaa13^2*spbb13^2-55/6*spaa13*spbb13*spaa14*spbb14-16/3*spaa14^2*spbb14^2))/(spbb14*spaa24*spbb24*spaa25*spbb35^2*spab5125^2)+
(-553/12*spaa12^3*spbb12^2*spbb13*spbb14-325/4*spaa12^2*spbb12*spaa13*spbb13^2*spbb14-169/6*spaa12^2*spbb12*spbb13*spaa14*spbb14^2-97/2*spaa12^2*spbb12^2*spbb13*spaa23*spbb34+121/3*spaa12^2*spbb12*spbb13*spbb14*spaa23*spbb23-25/4*spaa12^2*spbb12^2*spbb14*spaa24*spbb34-44*spaa12^2*spbb13*spbb14^2*spbb23*spaa34-61/2*spaa12*spaa13^2*spbb13^3*spbb14-159/4*spaa12*spaa13*spbb13^2*spaa14*spbb14^2+107/4*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb34-37/4*spaa12*spbb13*spaa14^2*spbb14^3+169/6*spaa12*spbb12*spbb13*spaa14*spbb14*spaa23*spbb34+163/12*spaa12*spbb12*spaa14*spbb14^2*spaa24*spbb34-77/4*spaa12*spbb12*spbb13*spaa23^2*spbb23*spbb34-851/12*spaa12*spbb12^2*spaa23*spaa24*spbb34^2+93/4*spaa13^2*spbb13^3*spaa23*spbb34+149/4*spaa13*spbb13^2*spaa14*spbb14*spaa23*spbb34+14*spbb13*spaa14^2*spbb14^2*spaa23*spbb34-37/3*spbb12*spbb13*spaa14*spaa23^2*spbb34^2-167/12*spbb12*spaa14*spbb14*spaa23*spaa24*spbb34^2+43/12*spbb13*spaa23^3*spbb23^2*spbb34-22*spbb12*spaa23^2*spbb23*spaa24*spbb34^2)/(spbb14*spaa24*spbb24*spaa25*spbb35*spab5125)+
(spaa12*spbb13^2*spbb25*(-1/3*spaa12^2*spbb12*spbb14-55/4*spaa12*spaa14*spbb14^2-247/6*spaa12*spbb12*spaa23*spbb34+79/2*spaa12*spbb13*spaa23*spbb24-313/12*spaa23^2*spbb23*spbb34))/(spbb14*spaa24*spbb24*spaa25*spbb35^2*spab5125)+
(spbb13*spbb34*spbb45*(-8/3*spaa12*spbb12-5*spaa13*spbb13-71/3*spaa14*spbb14+167/6*spaa23*spbb23))/(spbb14*spbb24*spaa25*spbb35^2)+
(spbb13*spbb45*(223/6*spaa12*spbb12-53/2*spaa13*spbb13+28*spaa23*spbb23-11/3*spaa24*spbb24))/(spbb14*spaa24*spbb24*spbb35)+
(-57/2*spaa12*spbb12+185/6*spaa13*spbb13+269/12*spaa14*spbb14+697/12*spaa23*spbb23)/(spaa24*spbb24)+
(spbb34*(-541/12*spaa12*spbb12-301/6*spaa13*spbb13+19/4*spaa14*spbb14+427/12*spaa23*spbb23))/(spbb24*spaa25*spbb35)+
(-205/4*spaa12*spbb13)/(spaa25*spbb35)+
(+49/6),
(-1/3*spbb12*spbb23*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb45^2)/(spbb14*spbb24^3*spbb35*spab5125^3)+
(+11/6*spbb13*spbb23*spbb25^2*spbb34^2*spbb45^2)/(spbb14*spbb24^3*spbb35^4)+
(+2*spbb14^2*spaa15*spbb23^2*spaa34*spbb34*spbb45)/(spbb13*spbb24^3*spaa25*spbb35*spab5125)+
(spbb14*spbb23^2*spbb34*spbb45*(4*spaa12^2*spbb12^2+65/3*spaa12*spbb12*spaa13*spbb13+2*spaa12*spbb12*spaa14*spbb14+4*spaa12*spbb12*spaa23*spbb23+21/2*spaa13^2*spbb13^2+7*spaa13*spbb13*spaa14*spbb14+50/3*spaa13*spbb13*spaa23*spbb23-2*spbb12*spaa13*spaa24*spbb34+2*spaa23^2*spbb23^2))/(spbb13*spbb24^3*spaa25*spbb35^2*spab5125)+
(spbb23^2*spbb34*spbb45^2*(-31/6*spaa12^2*spbb12^2-79/6*spaa12*spbb12*spaa13*spbb13-31/3*spaa12*spbb12*spaa23*spbb23-5*spaa13^2*spbb13^2-79/6*spaa13*spbb13*spaa23*spbb23-31/6*spaa23^2*spbb23^2))/(spbb24^3*spaa25*spbb35^3*spab5125)+
(spbb12*spaa13^2*spbb25*spbb34^3*(35/12*spaa12*spbb12*spbb13+3/2*spaa13*spbb13^2+3/2*spbb13*spaa14*spbb14+17/12*spbb12*spaa24*spbb34))/(spbb24^3*spaa25*spbb35^2*spab5125^2)+
(+40/3*spaa12*spbb13^2*spbb25*spaa34*spbb34^2*spbb45)/(spbb14*spbb24*spaa25*spbb35^3*spab5125)+
(+31/3*spaa12*spbb12*spbb13*spaa24*spbb25*spbb34^2*spbb45)/(spbb14*spbb24*spaa25*spbb35^3*spab5125)+
(spbb13*spbb25*spbb34^2*spbb45*(16/3*spaa12^2*spbb12^2+10/3*spaa12*spbb12*spaa13*spbb13+27/2*spaa12*spbb12*spaa23*spbb23-5*spaa13^2*spbb13^2+1/6*spaa13*spbb13*spaa23*spbb23+49/6*spaa23^2*spbb23^2))/(spbb14*spbb24^2*spaa25*spbb35^3*spab5125)+
(-11/12*spbb12*spbb45)/(spbb14*spbb25)+
(spbb12^2*spbb34^2*spbb45*(-2*spaa12*spbb12*spaa25+9*spaa12*spbb13*spaa35+39*spaa15*spbb15*spaa25-4*spaa23*spbb23*spaa25+37*spaa25*spaa35*spbb35))/(spbb13*spbb14*spbb24^2*spaa25*spbb35*spab5125)+
(-2*spbb12*spaa34*spbb34^3*spaa35*spbb45)/(spbb14*spbb24^2*spaa25*spbb35*spab5125)+
(+17/2*spbb12*spaa13*spbb13*spbb34^2*spaa35*spbb45)/(spbb14*spbb24^2*spaa25*spbb35*spab5125)+
(spbb12*spbb34^2*spbb45*(-59/6*spaa12^3*spbb12^3-299/6*spaa12^2*spbb12^2*spaa13*spbb13-2*spaa12^2*spbb12^2*spaa14*spbb14-193/6*spaa12^2*spbb12^2*spaa23*spbb23+49/12*spaa12*spbb12*spaa13^2*spbb13^2-17*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-52*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-163/6*spaa12*spbb12^2*spaa13*spaa24*spbb34-257/6*spaa12*spbb12*spaa23^2*spbb23^2+21/2*spaa13^3*spbb13^3+21/2*spaa13^2*spbb13^2*spaa14*spbb14-7/2*spaa13^2*spbb13^2*spaa23*spbb23-13/4*spbb12*spaa13^2*spbb13*spaa24*spbb34-52/3*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34-31*spaa13*spbb13*spaa23^2*spbb23^2-37/2*spaa23^3*spbb23^3))/(spbb14*spbb24^2*spaa25*spbb35^2*spab5125^2)+
(spbb12*spbb34*(-215/6*spaa12^3*spbb12^2*spbb14-167/12*spaa12^2*spbb12*spaa14*spbb14^2+121/6*spaa12^2*spbb12^2*spaa23*spbb34+2*spaa12^2*spbb12*spbb13*spaa23*spbb24-407/12*spaa12^2*spbb12*spbb14*spaa24*spbb24-1/6*spaa12^2*spbb13*spbb14*spbb24*spaa34+95/6*spaa12*spbb12*spaa13*spbb14*spaa24*spbb34-1/4*spaa12*spbb12*spaa23^2*spbb23*spbb34+140/3*spaa12*spbb12*spaa23*spaa24*spbb24*spbb34+25/2*spaa13*spaa14*spbb14^2*spaa24*spbb34+93/4*spbb12*spaa13*spaa23*spaa24*spbb34^2+31*spaa13*spbb14*spaa24^2*spbb24*spbb34+3/2*spaa23^3*spbb23^2*spbb34+3/2*spaa23^2*spbb23*spaa24*spbb24*spbb34+37/2*spaa23*spaa24^2*spbb24^2*spbb34))/(spbb14*spbb24*spaa25*spbb35*spab5125^2)+
(spbb12*spaa24*spbb34^2*spbb45*(-7/2*spaa12^2*spbb12^2-25/6*spaa12*spbb12*spaa13*spbb13-3/2*spaa12*spbb12*spaa14*spbb14+9*spaa13^2*spbb13^2))/(spbb14*spbb24*spaa25*spbb35^2*spab5125^2)+
(spbb12*spbb34*(-117/4*spaa12^2*spbb12*spbb13*spbb14-623/12*spaa12*spaa13*spbb13^2*spbb14-37/2*spaa12*spbb13*spaa14*spbb14^2+65/2*spaa12*spbb12*spbb13*spaa23*spbb34-201/4*spaa12*spbb13*spbb14*spaa23*spbb23+39*spaa12*spbb12*spbb14*spaa24*spbb34+665/12*spaa13*spbb13^2*spaa23*spbb34+6*spbb13*spaa14*spbb14*spaa23*spbb34+625/12*spbb13*spaa23^2*spbb23*spbb34-39*spbb12*spaa23*spaa24*spbb34^2))/(spbb13*spbb14*spbb24*spaa25*spbb35*spab5125)+
(+59/6*spaa13*spbb13^2*spbb34*spaa35*spbb45)/(spbb14*spbb24*spaa25*spbb35*spab5125)+
(-19/6*spbb13*spbb34*spaa35*spaa45*spbb45^2)/(spbb14*spbb24*spaa25*spbb35*spab5125)+
(+23/6*spbb13*spaa15*spbb15*spbb34*spaa35*spbb45)/(spbb14*spbb24*spaa25*spbb35*spab5125)+
(spbb13*spbb34*spbb45*(19/6*spaa12^2*spbb12^2+62/3*spaa12*spbb12*spaa13*spbb13+10/3*spaa12*spbb12*spaa14*spbb14+7/6*spaa13^2*spbb13^2-7*spaa13*spbb13*spaa14*spbb14))/(spbb14*spbb24*spaa25*spbb35^2*spab5125)+
(spbb13*spbb34*spbb45*(49/6*spaa12*spbb12-20/3*spaa13*spbb13-31/3*spaa14*spbb14+161/6*spaa23*spbb23))/(spbb14*spbb24*spaa25*spbb35^2)+
(-69/4*spbb13*spbb45)/(spbb14*spbb35)+
(spbb34*(63/4*spaa12*spbb12-73/6*spaa13*spbb13+13/4*spaa23*spbb23))/(spbb24*spaa25*spbb35)+
(-185/12*spaa12*spbb13)/(spaa25*spbb35)+
(+11/3),
(+4/3*spbb12*spbb23*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb45^2)/(spbb14*spbb24^3*spbb35*spab5125^3)+
(+1/3*spbb13*spbb23^2*spbb25*spbb34*spbb45^3)/(spbb14*spbb24^3*spbb35^4)+
(+4*spbb14^2*spaa15*spbb23^2*spaa34*spbb34*spbb45)/(spbb13*spbb24^3*spaa25*spbb35*spab5125)+
(spbb14*spbb23^2*spbb34*spbb45*(8*spaa12^2*spbb12^2+95/3*spaa12*spbb12*spaa13*spbb13+4*spaa12*spbb12*spaa14*spbb14+8*spaa12*spbb12*spaa23*spbb23+22*spaa13^2*spbb13^2+14*spaa13*spbb13*spaa14*spbb14+65/3*spaa13*spbb13*spaa23*spbb23-4*spbb12*spaa13*spaa24*spbb34+4*spaa23^2*spbb23^2))/(spbb13*spbb24^3*spaa25*spbb35^2*spab5125)+
(spbb23^2*spbb34*spbb45^2*(-17/3*spaa12^2*spbb12^2-35/3*spaa12*spbb12*spaa13*spbb13-34/3*spaa12*spbb12*spaa23*spbb23-10*spaa13^2*spbb13^2-35/3*spaa13*spbb13*spaa23*spbb23-17/3*spaa23^2*spbb23^2))/(spbb24^3*spaa25*spbb35^3*spab5125)+
(spbb12*spaa13^2*spbb23*spbb34^2*spbb45*(-13/3*spaa12*spbb12*spbb13-2*spaa13*spbb13^2-2*spbb13*spaa14*spbb14-7/3*spbb12*spaa24*spbb34))/(spbb24^3*spaa25*spbb35^2*spab5125^2)+
(+5/3*spaa12*spbb13^2*spbb23*spaa34*spbb34*spbb45^2)/(spbb14*spbb24*spaa25*spbb35^3*spab5125)+
(-7/3*spaa12*spbb12*spbb13*spbb23*spaa24*spbb34*spbb45^2)/(spbb14*spbb24*spaa25*spbb35^3*spab5125)+
(spbb13*spbb23*spbb34*spbb45^2*(23/3*spaa12^2*spbb12^2+65/3*spaa12*spbb12*spaa13*spbb13+15*spaa12*spbb12*spaa23*spbb23+10*spaa13^2*spbb13^2+40/3*spaa13*spbb13*spaa23*spbb23+22/3*spaa23^2*spbb23^2))/(spbb14*spbb24^2*spaa25*spbb35^3*spab5125)+
(-1/3*spaa12*spbb14*spbb23^2*spaa34^3*spbb34^3*spbb45)/(spbb24^2*spaa25^2*spbb25*spbb35^2*spab5125^2)+
(-25/3*spaa12*spbb12*spaa23*spbb23^2*spaa24*spaa34*spbb34^2*spbb45)/(spbb24*spaa25^2*spbb25*spbb35^2*spab5125^2)+
(-32/3*spaa12*spbb13*spbb23*spaa34*spbb34*spbb45)/(spbb24*spaa25*spbb35^2*spab5125)+
(-22/3*spaa14*spbb15*spaa23*spbb23^2*spbb34*spbb45)/(spbb24*spaa25*spbb25*spbb35^2*spab5125)+
(+13/2*spaa12*spbb15*spbb23*spbb34*spaa45*spbb45)/(spbb24*spaa25*spbb35^2*spab5125)+
(spbb23*spbb34*spbb45*(41/3*spaa12^3*spbb12^3*spaa13*spbb13-22/3*spaa12^3*spbb12^3*spaa14*spbb14+19*spaa12^3*spbb12^3*spaa23*spbb23+41/3*spaa12^3*spbb12^2*spbb13*spbb24*spaa34+63/2*spaa12^2*spbb12^2*spaa13^2*spbb13^2-119/3*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spbb14+82*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23+104/3*spaa12^2*spbb12*spaa13*spbb13^2*spbb24*spaa34-7/6*spaa12^2*spbb12^2*spaa14^2*spbb14^2+16*spaa12^2*spbb12^2*spaa23^2*spbb23^2+19/6*spaa12^2*spbb13^2*spbb24^2*spaa34^2+67/3*spaa12*spbb12*spaa13^3*spbb13^3-55/3*spaa12*spbb12*spaa13^2*spbb13^2*spaa14*spbb14+265/3*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23+67/3*spaa12*spaa13^2*spbb13^3*spbb24*spaa34-64/3*spaa12*spbb12*spaa13*spbb13*spaa14^2*spbb14^2+64/3*spaa12*spaa13*spbb13^2*spaa14*spbb14*spbb24*spaa34+65*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^2+22*spaa13^3*spbb13^3*spaa23*spbb23+75/2*spaa13^2*spbb13^2*spaa23^2*spbb23^2+14*spaa13*spbb13*spaa23^3*spbb23^3-7/2*spaa23^4*spbb23^4))/(spbb24^2*spaa25^2*spbb25*spbb35^2*spab5125^2)+
(+2*spaa12^2*spbb12*spbb13^2*spaa34^2*spbb34^2*spbb45)/(spbb14*spaa25^2*spbb25*spbb35^2*spab5125^2)+
(+2*spaa12*spbb12*spaa13^2*spbb13^3*spaa24*spbb34*spbb45)/(spbb14*spaa25^2*spbb25*spbb35^2*spab5125^2)+
(spbb13*spaa23*spbb23*spbb34*spbb45*(-59/6*spaa12*spbb12-35/6*spaa13*spbb13-55/6*spaa23*spbb23))/(spbb14*spbb24*spaa25*spbb35^2*spab5125)+
(spaa13*spbb13^2*spaa23*spbb23*spbb34*spbb45*(-4*spaa12^2*spbb12^2+4*spaa12*spbb12*spaa23*spbb23+2*spaa13*spbb13*spaa23*spbb23))/(spbb14*spbb24*spaa25^2*spbb25*spbb35^2*spab5125^2)+
(+4*spbb12*spbb23*spaa24*spbb34*spbb45)/(spbb13*spbb24*spbb35*spab5125)+
(spbb12*spbb23*spbb34*spbb45*(8*spaa12*spbb12+4*spaa14*spbb14+8*spaa23*spbb23))/(spbb13*spbb24^2*spbb35*spab5125)+
(-19/6*spbb13*spaa45^2*spbb45^3)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(-13/6*spaa12*spbb12*spbb13*spaa45*spbb45^2)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(-23/6*spbb13*spaa15*spbb15*spaa45*spbb45^2)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(-19/6*spbb13*spaa24*spbb24*spaa45*spbb45^2)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(-19/6*spbb13^2*spaa15*spaa34*spbb45^2)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(-5/3*spaa12^2*spbb12^2*spbb13*spbb45)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(+23/6*spaa13*spbb13^2*spaa15*spbb15*spbb45)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(-5/3*spaa12*spbb12*spaa13*spbb13^2*spbb45)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(spbb13^2*spbb45*(2*spaa12^2*spbb12^2*spaa13-2*spaa12^2*spbb12*spbb24*spaa34+2*spaa12*spbb12*spaa13^2*spbb13-2*spaa12*spbb12*spaa13*spaa23*spbb23+1*spaa12*spaa23*spbb23*spbb24*spaa34-1*spaa13^2*spbb13*spaa23*spbb23))/(spbb14*spaa25*spbb25*spbb35*spab5125^2)+
(-59/2*spbb23*spbb34*spaa35*spaa45*spbb45^2)/(spbb24^2*spaa25*spbb35*spab5125)+
(+241/6*spbb23^2*spaa34*spbb34*spaa35*spbb45^2)/(spbb24^2*spaa25*spbb25*spbb35*spab5125)+
(+97/6*spaa12*spbb12*spbb23*spbb34*spaa35*spbb45)/(spbb24^2*spaa25*spbb35*spab5125)+
(+140/3*spaa15*spbb15*spbb23*spbb34*spaa35*spbb45)/(spbb24^2*spaa25*spbb35*spab5125)+
(spbb23*spbb34*spaa35*spbb45*(1/2*spaa12^3*spbb12^3+199/6*spaa12^2*spbb12^2*spaa13*spbb13+5/6*spaa12^2*spbb12^2*spaa14*spbb14-6*spaa12^2*spbb12^2*spaa23*spbb23+263/6*spaa12*spbb12*spaa13^2*spbb13^2+149/6*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14+13/3*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+23/2*spaa12*spbb12^2*spaa13*spaa24*spbb34+1/3*spaa12*spbb12*spaa14^2*spbb14^2+4*spaa13^2*spbb13^2*spaa23*spbb23+41/2*spbb12*spaa13^2*spbb13*spaa24*spbb34+5/2*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34))/(spbb24^2*spaa25^2*spbb25*spbb35*spab5125^2)+
(spbb23*spbb45*(35/6*spaa12^3*spbb12^3+125/6*spaa12^2*spbb12^2*spaa13*spbb13+17/6*spaa12^2*spbb12^2*spaa14*spbb14-125/6*spaa12^2*spbb12^2*spaa23*spbb23+43/6*spaa12^2*spbb12*spbb13*spbb24*spaa34-41/3*spaa12*spbb12*spaa13^2*spbb13^2+70/3*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-191/6*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-1/2*spaa12*spbb12^2*spaa13*spaa24*spbb34-7*spaa12*spbb12*spaa23^2*spbb23^2+53/6*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34-18*spaa13^3*spbb13^3-69/2*spaa13^2*spbb13^2*spaa23*spbb23+3/2*spbb12*spaa13^2*spbb13*spaa24*spbb34-14*spaa13*spbb13*spaa23^2*spbb23^2+7/2*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34+7/2*spaa23^3*spbb23^3))/(spbb24*spaa25*spbb25*spbb35*spab5125^2)+
(+2*spaa12*spbb12^2*spaa13*spbb13*spaa14*spbb34*spbb45)/(spbb24*spaa25*spbb25*spbb35*spab5125^2)+
(spaa12*spbb13*spbb45*(-4*spaa12^2*spbb12^3*spaa15-101/6*spaa12*spbb12^2*spaa15*spaa23*spbb23+2*spbb12*spbb13*spaa15^2*spaa23*spbb25+2/3*spbb12*spaa15*spaa23^2*spbb23^2-59/6*spbb13*spaa15*spaa23*spbb23*spbb25*spaa35-3*spaa23^2*spbb23^3*spaa35+37/2*spaa23*spbb23^2*spaa35^2*spbb35+18*spbb23*spaa35^3*spbb35^2))/(spbb24*spaa25^2*spbb25*spbb35*spab5125^2)+
(spbb45*(703/6*spaa12^2*spbb12^2*spbb23+8/3*spaa12*spbb12*spaa13*spbb13*spbb23-7*spaa12*spbb12^2*spaa14*spbb34+94/3*spaa12*spbb12*spaa23*spbb23^2+349/6*spaa12*spbb12*spbb23*spaa24*spbb24+49/2*spaa12*spbb14*spbb23^2*spaa34-113/6*spaa13^2*spbb13^2*spbb23-19/6*spbb12*spaa13*spbb13*spaa14*spbb34-43/3*spaa13*spbb13*spaa23*spbb23^2+47*spbb12*spaa14*spaa23*spbb23*spbb34-14*spaa23^2*spbb23^3-35/2*spaa23*spbb23^2*spaa24*spbb24))/(spbb24*spaa25*spbb25*spbb35*spab5125)+
(spaa12*spbb13*spbb45*(4*spaa12*spbb12^2*spaa15+37*spbb12*spaa15*spaa23*spbb23-317/6*spaa23*spbb23^2*spaa35-57*spbb23*spaa35^2*spbb35))/(spbb24*spaa25^2*spbb25*spbb35*spab5125)+
(+116/3*spaa12*spbb13*spbb23*spaa35*spbb45)/(spbb24*spaa25^2*spbb25*spbb35)+
(spbb23*spbb45*(-137/2*spaa12*spbb12+89/6*spaa13*spbb13+128/3*spaa14*spbb14+8*spaa23*spbb23))/(spbb24*spaa25*spbb25*spbb35)+
(-2*spbb23*spaa24*spbb45)/(spaa25*spbb25*spbb35),
(-4/3*spbb12*spbb23*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb45^2)/(spbb14*spbb24^3*spbb35*spab5125^3)+
(-11/3*spbb13*spbb23^2*spbb25*spbb34*spbb45^3)/(spbb14*spbb24^3*spbb35^4)+
(-4*spbb14^2*spaa15*spbb23^2*spaa34*spbb34*spbb45)/(spbb13*spbb24^3*spaa25*spbb35*spab5125)+
(spbb14*spbb23^2*spbb34*spbb45*(-8*spaa12^2*spbb12^2-203/6*spaa12*spbb12*spaa13*spbb13-4*spaa12*spbb12*spaa14*spbb14-8*spaa12*spbb12*spaa23*spbb23-20*spaa13^2*spbb13^2-14*spaa13*spbb13*spaa14*spbb14-143/6*spaa13*spbb13*spaa23*spbb23+4*spbb12*spaa13*spaa24*spbb34-4*spaa23^2*spbb23^2))/(spbb13*spbb24^3*spaa25*spbb35^2*spab5125)+
(spbb23^2*spbb34*spbb45^2*(35/6*spaa12^2*spbb12^2+83/6*spaa12*spbb12*spaa13*spbb13+35/3*spaa12*spbb12*spaa23*spbb23+10*spaa13^2*spbb13^2+83/6*spaa13*spbb13*spaa23*spbb23+35/6*spaa23^2*spbb23^2))/(spbb24^3*spaa25*spbb35^3*spab5125)+
(spbb12*spaa13^2*spbb23*spbb34^2*spbb45*(25/3*spaa12*spbb12*spbb13+4*spaa13*spbb13^2+4*spbb13*spaa14*spbb14+13/3*spbb12*spaa24*spbb34))/(spbb24^3*spaa25*spbb35^2*spab5125^2)+
(+19/3*spaa12*spbb13^2*spbb23*spaa34*spbb34*spbb45^2)/(spbb14*spbb24*spaa25*spbb35^3*spab5125)+
(+25/3*spaa12*spbb12*spbb13*spbb23*spaa24*spbb34*spbb45^2)/(spbb14*spbb24*spaa25*spbb35^3*spab5125)+
(spbb13*spbb23*spbb34*spbb45^2*(-5/3*spaa12^2*spbb12^2-41/3*spaa12*spbb12*spaa13*spbb13-7/6*spaa12*spbb12*spaa23*spbb23-10*spaa13^2*spbb13^2-15/2*spaa13*spbb13*spaa23*spbb23+1/2*spaa23^2*spbb23^2))/(spbb14*spbb24^2*spaa25*spbb35^3*spab5125)+
(+101/6*spaa12*spbb14*spbb23^2*spaa34^3*spbb34^3*spbb45)/(spbb24^2*spaa25^2*spbb25*spbb35^2*spab5125^2)+
(-40/3*spaa12*spbb12*spaa23*spbb23^2*spaa24*spaa34*spbb34^2*spbb45)/(spbb24*spaa25^2*spbb25*spbb35^2*spab5125^2)+
(+295/6*spaa12*spbb13*spbb23*spaa34*spbb34*spbb45)/(spbb24*spaa25*spbb35^2*spab5125)+
(+145/6*spaa14*spbb15*spaa23*spbb23^2*spbb34*spbb45)/(spbb24*spaa25*spbb25*spbb35^2*spab5125)+
(-61/3*spaa12*spbb15*spbb23*spbb34*spaa45*spbb45)/(spbb24*spaa25*spbb35^2*spab5125)+
(spbb23*spbb34*spbb45*(-119/6*spaa12^3*spbb12^3*spaa13*spbb13-9*spaa12^3*spbb12^3*spaa14*spbb14-41/6*spaa12^3*spbb12^3*spaa23*spbb23-119/6*spaa12^3*spbb12^2*spbb13*spbb24*spaa34-21/2*spaa12^2*spbb12^2*spaa13^2*spbb13^2+112/3*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spbb14-47*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23-11/6*spaa12^2*spbb12*spaa13*spbb13^2*spbb24*spaa34-38/3*spaa12^2*spbb12^2*spaa14^2*spbb14^2+11/2*spaa12^2*spbb12^2*spaa23^2*spbb23^2+26/3*spaa12^2*spbb13^2*spbb24^2*spaa34^2-221/6*spaa12*spbb12*spaa13^3*spbb13^3+173/6*spaa12*spbb12*spaa13^2*spbb13^2*spaa14*spbb14-119*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23-221/6*spaa12*spaa13^2*spbb13^3*spbb24*spaa34+229/6*spaa12*spbb12*spaa13*spbb13*spaa14^2*spbb14^2-229/6*spaa12*spaa13*spbb13^2*spaa14*spbb14*spbb24*spaa34-167/2*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^2-20*spaa13^3*spbb13^3*spaa23*spbb23-175/6*spaa13^2*spbb13^2*spaa23^2*spbb23^2-5*spaa13*spbb13*spaa23^3*spbb23^3+49/6*spaa23^4*spbb23^4))/(spbb24^2*spaa25^2*spbb25*spbb35^2*spab5125^2)+
(-4*spaa12^2*spbb12*spbb13^2*spaa34^2*spbb34^2*spbb45)/(spbb14*spaa25^2*spbb25*spbb35^2*spab5125^2)+
(-4*spaa12*spbb12*spaa13^2*spbb13^3*spaa24*spbb34*spbb45)/(spbb14*spaa25^2*spbb25*spbb35^2*spab5125^2)+
(spbb13*spaa23*spbb23*spbb34*spbb45*(7/3*spaa12*spbb12+1/3*spaa13*spbb13+11/6*spaa23*spbb23))/(spbb14*spbb24*spaa25*spbb35^2*spab5125)+
(spaa13*spbb13^2*spaa23*spbb23*spbb34*spbb45*(8*spaa12^2*spbb12^2-8*spaa12*spbb12*spaa23*spbb23-4*spaa13*spbb13*spaa23*spbb23))/(spbb14*spbb24*spaa25^2*spbb25*spbb35^2*spab5125^2)+
(-4*spbb12*spbb23*spaa24*spbb34*spbb45)/(spbb13*spbb24*spbb35*spab5125)+
(spbb12*spbb23*spbb34*spbb45*(-8*spaa12*spbb12-4*spaa14*spbb14-8*spaa23*spbb23))/(spbb13*spbb24^2*spbb35*spab5125)+
(+43/6*spbb13*spaa45^2*spbb45^3)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(+37/6*spaa12*spbb12*spbb13*spaa45*spbb45^2)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(+13/3*spbb13*spaa15*spbb15*spaa45*spbb45^2)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(+43/6*spbb13*spaa24*spbb24*spaa45*spbb45^2)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(+43/6*spbb13^2*spaa15*spaa34*spbb45^2)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(-11/6*spaa12^2*spbb12^2*spbb13*spbb45)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(-13/3*spaa13*spbb13^2*spaa15*spbb15*spbb45)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(-11/6*spaa12*spbb12*spaa13*spbb13^2*spbb45)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(spbb13^2*spbb45*(-4*spaa12^2*spbb12^2*spaa13+4*spaa12^2*spbb12*spbb24*spaa34-4*spaa12*spbb12*spaa13^2*spbb13+6*spaa12*spbb12*spaa13*spaa23*spbb23-1*spaa12*spaa23*spbb23*spbb24*spaa34+3*spaa13^2*spbb13*spaa23*spbb23))/(spbb14*spaa25*spbb25*spbb35*spab5125^2)+
(+139/6*spbb23*spbb34*spaa35*spaa45*spbb45^2)/(spbb24^2*spaa25*spbb35*spab5125)+
(-37*spbb23^2*spaa34*spbb34*spaa35*spbb45^2)/(spbb24^2*spaa25*spbb25*spbb35*spab5125)+
(+104/3*spaa12*spbb12*spbb23*spbb34*spaa35*spbb45)/(spbb24^2*spaa25*spbb35*spab5125)+
(-289/6*spaa15*spbb15*spbb23*spbb34*spaa35*spbb45)/(spbb24^2*spaa25*spbb35*spab5125)+
(spbb23*spbb34*spaa35*spbb45*(169/2*spaa12^3*spbb12^3-33/2*spaa12^2*spbb12^2*spaa13*spbb13+59/2*spaa12^2*spbb12^2*spaa14*spbb14+105*spaa12^2*spbb12^2*spaa23*spbb23-213/2*spaa12*spbb12*spaa13^2*spbb13^2-575/6*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-107/2*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-43/3*spaa12*spbb12^2*spaa13*spaa24*spbb34-101/6*spaa12*spbb12*spaa14^2*spbb14^2-11/3*spaa13^2*spbb13^2*spaa23*spbb23-47/2*spbb12*spaa13^2*spbb13*spaa24*spbb34-43/6*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34))/(spbb24^2*spaa25^2*spbb25*spbb35*spab5125^2)+
(spbb23*spbb45*(83/3*spaa12^3*spbb12^3-77/6*spaa12^2*spbb12^2*spaa13*spbb13-15/2*spaa12^2*spbb12^2*spaa14*spbb14+188/3*spaa12^2*spbb12^2*spaa23*spbb23+2/3*spaa12^2*spbb12*spbb13*spbb24*spaa34-25/6*spaa12*spbb12*spaa13^2*spbb13^2-253/6*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-37/2*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+49/3*spaa12*spbb12^2*spaa13*spaa24*spbb34+49/3*spaa12*spbb12*spaa23^2*spbb23^2-169/6*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34+49/3*spaa13^3*spbb13^3+53/2*spaa13^2*spbb13^2*spaa23*spbb23-25/6*spbb12*spaa13^2*spbb13*spaa24*spbb34+5*spaa13*spbb13*spaa23^2*spbb23^2-49/6*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34-49/6*spaa23^3*spbb23^3))/(spbb24*spaa25*spbb25*spbb35*spab5125^2)+
(-4*spaa12*spbb12^2*spaa13*spbb13*spaa14*spbb34*spbb45)/(spbb24*spaa25*spbb25*spbb35*spab5125^2)+
(spaa12*spbb13*spbb45*(8*spaa12^2*spbb12^3*spaa15+419/6*spaa12*spbb12^2*spaa15*spaa23*spbb23-4*spbb12*spbb13*spaa15^2*spaa23*spbb25+97/3*spbb12*spaa15*spaa23^2*spbb23^2+175/6*spbb13*spaa15*spaa23*spbb23*spbb25*spaa35+5*spaa23^2*spbb23^3*spaa35-39/2*spaa23*spbb23^2*spaa35^2*spbb35-49/3*spbb23*spaa35^3*spbb35^2))/(spbb24*spaa25^2*spbb25*spbb35*spab5125^2)+
(spbb45*(-580/3*spaa12^2*spbb12^2*spbb23-197/3*spaa12*spbb12*spaa13*spbb13*spbb23+23/2*spaa12*spbb12^2*spaa14*spbb34+19*spaa12*spbb12*spaa23*spbb23^2-437/6*spaa12*spbb12*spbb23*spaa24*spbb24-367/6*spaa12*spbb14*spbb23^2*spaa34+77/6*spaa13^2*spbb13^2*spbb23+43/6*spbb12*spaa13*spbb13*spaa14*spbb34+6*spaa13*spbb13*spaa23*spbb23^2-148/3*spbb12*spaa14*spaa23*spbb23*spbb34+77/3*spaa23^2*spbb23^3+203/6*spaa23*spbb23^2*spaa24*spbb24))/(spbb24*spaa25*spbb25*spbb35*spab5125)+
(spaa12*spbb13*spbb45*(-8*spaa12*spbb12^2*spaa15+2/3*spbb12*spaa15*spaa23*spbb23+469/6*spaa23*spbb23^2*spaa35+54*spbb23*spaa35^2*spbb35))/(spbb24*spaa25^2*spbb25*spbb35*spab5125)+
(-125/6*spaa12*spbb13*spbb23*spaa35*spbb45)/(spbb24*spaa25^2*spbb25*spbb35)+
(spbb23*spbb45*(97*spaa12*spbb12-55/6*spaa13*spbb13-265/6*spaa14*spbb14-151/6*spaa23*spbb23))/(spbb24*spaa25*spbb25*spbb35)+
(+6*spbb23*spaa24*spbb45)/(spaa25*spbb25*spbb35),
(spbb12*spaa15^2*spbb25^2*spbb34*spbb45*(10*spaa12*spbb12+10*spaa13*spbb13+20*spaa14*spbb14))/(spaa14*spbb24^3*spbb35*spab5145^2)+
(+1/2*spbb12*spaa23*spbb23*spaa25*spaa34*spbb34*spbb45)/(spbb14*spaa24^3*spbb24^3)+
(-17/3*spaa12^2*spbb12^4*spaa23*spbb25*spbb34^2)/(spbb13*spaa14*spbb14*spbb15*spaa24*spbb24^3*spab5145)+
(+1/6*spaa12^2*spbb12^3*spbb25*spaa34*spbb34^3)/(spbb13*spaa14*spbb14*spaa24*spbb24^3*spbb35*spab5145)+
(+8*spaa12*spbb12^3*spaa23*spbb25*spaa34*spbb34^3)/(spbb13*spaa14*spbb14*spbb15*spaa24*spbb24^3*spab5145)+
(+1/2*spaa12*spbb12^4*spaa23*spbb34^2*spbb45)/(spbb13*spbb14*spbb15*spaa24*spbb24^3*spab5145)+
(-37/6*spaa12^2*spbb12^4*spaa15*spbb34*spbb45)/(spbb13*spaa14*spbb14*spaa24*spbb24^3*spab5145)+
(+11/2*spbb12^3*spbb34^2*spaa45*spbb45^3)/(spbb13*spbb14*spbb15*spbb24^3*spbb35*spab5145)+
(-1*spbb12^3*spaa34*spbb34^3*spbb45^2)/(spbb13*spbb14*spbb15*spbb24^3*spbb35*spab5145)+
(+2*spbb12^2*spaa34^2*spbb34^3*spbb45^2)/(spbb14*spbb15*spaa24*spbb24^3*spbb35*spab5145)+
(-55/2*spaa12*spbb12^3*spaa34*spbb34^2*spbb45^2)/(spbb14*spbb15*spaa24*spbb24^3*spbb35*spab5145)+
(-11*spaa12*spbb12^4*spbb34^2*spbb45^2)/(spbb13*spbb14*spbb15*spbb24^3*spbb35*spab5145)+
(+4/3*spbb12^3*spaa15*spaa23*spbb34*spbb45^2)/(spbb14*spbb15*spaa24*spbb24^3*spab5145)+
(+2*spaa12*spbb12^3*spaa34*spbb34^2*spbb45)/(spbb13*spbb15*spaa24*spbb24^3*spab5145)+
(+5/6*spaa12*spbb12^3*spaa13*spbb25*spbb34^2*spbb45)/(spaa14*spbb14*spbb15*spbb24^3*spbb35*spab5145)+
(-287/12*spaa12*spbb12^3*spaa25*spbb25*spbb34*spbb45^2)/(spbb14*spbb15*spaa24*spbb24^3*spbb35*spab5145)+
(-22*spaa12*spbb12^3*spaa13*spbb13*spbb34*spbb45^2)/(spbb14*spbb15*spaa24*spbb24^3*spbb35*spab5145)+
(+43/6*spbb12^2*spaa15*spaa34*spbb34*spaa45*spbb45^3)/(spaa14*spbb14*spbb15*spaa24*spbb24^3*spab5145)+
(+40/3*spaa12*spbb12^2*spbb23*spaa34^2*spbb34^2*spbb45^2)/(spaa14*spbb14*spbb15*spaa24*spbb24^3*spbb35*spab5145)+
(+29/3*spbb12*spaa13*spbb13*spbb23*spaa34^2*spbb34^2*spbb45^2)/(spaa14*spbb14*spbb15*spaa24*spbb24^3*spbb35*spab5145)+
(+47/3*spbb12*spaa13*spbb13*spaa23*spbb23^2*spaa34*spbb34*spbb45^2)/(spaa14*spbb14*spbb15*spaa24*spbb24^3*spbb35*spab5145)+
(+226/3*spaa12*spbb12^2*spaa13*spbb13*spbb23*spaa34*spbb34*spbb45^2)/(spaa14*spbb14*spbb15*spaa24*spbb24^3*spbb35*spab5145)+
(+11/3*spbb12*spaa13^2*spbb13^2*spbb23*spaa34*spbb34*spbb45^2)/(spaa14*spbb14*spbb15*spaa24*spbb24^3*spbb35*spab5145)+
(-23/3*spbb12^2*spaa13^2*spbb13*spbb23*spbb34*spbb45^2)/(spaa14*spbb14*spbb15*spbb24^3*spbb35*spab5145)+
(+1*spbb12^2*spaa13^2*spbb13^2*spbb34*spbb45^2)/(spbb14*spbb15*spaa24*spbb24^3*spbb35*spab5145)+
(+57/4*spaa12*spbb12^2*spaa25^2*spbb25^3*spbb34*spbb45)/(spaa14*spbb14*spbb15*spaa24*spbb24^3*spbb35*spab5145)+
(+10/3*spbb12*spaa15*spaa25^2*spbb25^3*spbb34*spbb45)/(spaa14*spbb14*spaa24*spbb24^3*spbb35*spab5145)+
(-91/6*spaa12^2*spbb12^3*spaa25*spbb25^2*spbb34*spbb45)/(spaa14*spbb14*spbb15*spaa24*spbb24^3*spbb35*spab5145)+
(+11/2*spaa12^2*spbb12^4*spaa25*spbb25*spbb34*spbb45)/(spbb13*spaa14*spbb14*spbb15*spaa24*spbb24^3*spab5145)+
(+11/2*spbb12^2*spaa15^3*spbb15^2*spbb34*spbb45)/(spbb13*spaa14*spbb14*spaa24*spbb24^3*spab5145)+
(spbb34*(21/4*spaa12^2*spbb12^2*spaa13*spbb13^4*spbb25^2*spbb45-1*spaa12^2*spbb12^2*spaa15*spbb15^4*spbb23^2*spbb34+35/12*spaa12^2*spbb12^2*spbb13^3*spaa23*spbb23*spbb25^2*spbb45+1*spaa12^2*spbb12^2*spbb15^3*spaa23*spbb23^3*spbb34-21*spaa12*spbb12*spaa13^2*spbb13^5*spbb25^2*spbb45-217/12*spaa12*spbb12*spaa13*spbb13^4*spaa23*spbb23*spbb25^2*spbb45-2*spaa12*spbb12*spaa15^2*spbb15^5*spbb23^2*spbb34+35/12*spaa12*spbb12*spbb13^3*spaa23^2*spbb23^2*spbb25^2*spbb45+1*spaa12*spbb12*spbb15^3*spaa23^2*spbb23^4*spbb34+1*spaa13^3*spbb13^6*spbb25^2*spbb45-1/3*spaa13*spbb13^4*spaa23^2*spbb23^2*spbb25^2*spbb45+1*spaa13*spbb15^4*spaa23*spbb23^4*spaa25*spbb34-1*spaa15^3*spbb15^6*spbb23^2*spbb34))/(spbb13^2*spaa14*spbb14*spbb15*spaa24*spbb24^3*spbb35^2*spab5145)+
(spaa12*spaa13*spbb23^4*spbb45*(17/4*spaa12*spbb12*spbb13*spbb15*spaa23-5*spaa12*spbb13*spbb15^2*spaa35-2/3*spaa13*spbb13^2*spbb15*spaa23-59/12*spbb12*spbb13*spaa23^2*spbb35-2/3*spbb13*spbb15*spaa23^2*spbb23-5*spbb12*spbb15*spaa23*spaa25*spbb35))/(spbb13*spaa14^2*spbb14*spaa24*spbb24^3*spbb35^2*spab5145)+
(spbb15*spbb23*spbb25*spbb34*(-1*spaa12^2*spbb12*spaa14*spbb14^2-1*spaa12^2*spbb12^2*spaa23*spbb34-37/12*spaa12^2*spbb12*spbb14*spaa34*spbb34-1*spaa12*spaa14^2*spbb14^3-5*spaa12*spaa14*spbb14^2*spaa34*spbb34-49/12*spaa12*spbb12*spaa23^2*spbb23*spbb34-17/3*spaa12*spbb12*spaa23*spaa34*spbb34^2+2/3*spaa23^3*spbb23^2*spbb34))/(spbb14*spaa24^2*spbb24^3*spbb35^2*spab5145)+
(+10/3*spaa12*spbb13^2*spbb23*spbb25^2*spbb45^2*spab2132*spab3123)/(spaa14*spbb14*spbb15*spaa24*spbb24^3*spbb35^3*spab5145)+
(+10/3*spbb15*spbb23^2*spbb34*spbb45^2*spab1251)/(spbb14*spbb24^2*spbb35^3*spab5145)+
(-1*spaa12*spbb12^2*spaa23*spbb23^2*spbb34)/(spbb13^2*spaa14*spbb24^2*spab5145)+
(-2/3*spaa13*spaa23^2*spbb23^3)/(spaa14^2*spbb14*spbb24*spab5145)+
(-5*spbb12*spaa15*spaa23*spbb23*spbb45*spab1231)/(spaa14^2*spbb14^2*spbb24*spab5145)+
(+2/3*spaa15*spbb23^2*spaa24*spaa34*spbb45^2)/(spaa14^2*spbb14*spbb24*spbb35*spab5145)+
(-37/4*spaa12*spbb12*spaa15*spbb15*spbb23^2*spaa24*spbb45)/(spbb13*spaa14^2*spbb14*spbb24*spbb35*spab5145)+
(-2/3*spaa12*spaa15*spbb15^2*spbb23^2*spaa45*spbb45)/(spbb13*spaa14^2*spbb14*spbb24*spbb35*spab5145)+
(spaa15*spbb23^2*spbb45*(-119/12*spaa12^2*spbb12^2*spbb15+59/12*spaa12*spbb12^2*spaa23*spbb35-119/12*spaa12*spbb12*spbb15*spaa25*spbb25-5*spaa13^2*spbb13^2*spbb15))/(spbb13*spaa14^2*spbb14*spbb24^2*spbb35*spab5145)+
(spaa12*spbb13*spaa23*spbb23*spaa34*(17/3*spaa12*spbb12+17/3*spaa13*spbb13+5*spaa14*spbb14+19/3*spaa23*spbb23))/(spaa14*spbb14*spaa24^2*spbb24*spab5145)+
(spaa23*spbb23*spaa34*spbb34*(-1*spaa12^2*spbb12^2+31/4*spaa12*spbb12*spaa14*spbb14-49/12*spaa12*spbb12*spaa23*spbb23+5*spaa13*spbb13*spaa14*spbb14+2/3*spaa13*spbb13*spaa23*spbb23+4*spaa14^2*spbb14^2+2/3*spaa23^2*spbb23^2))/(spaa14*spbb14*spaa24^2*spbb24^2*spab5145)+
(11/6*spaa12^3*spbb12^3*spbb13^2*spbb25*spbb45+75/4*spaa12^3*spbb12^3*spbb13*spbb15*spbb23*spbb45-14/3*spaa12^3*spbb12^3*spbb15^2*spbb23*spbb34+215/12*spaa12^2*spbb12^2*spaa13*spbb13^3*spbb25*spbb45+74/3*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb15*spbb23*spbb45-43/12*spaa12^2*spbb12^2*spaa13*spbb13*spbb15^2*spbb23*spbb34+23/3*spaa12^2*spbb12^2*spaa15*spbb15^3*spbb23*spbb34+71/6*spaa12^2*spbb12^2*spbb13^2*spaa23*spbb23*spbb25*spbb45+213/4*spaa12^2*spbb12^2*spbb13*spbb15*spaa23*spbb23^2*spbb45+16/3*spaa12^2*spbb12^2*spbb15^2*spaa23*spbb23^2*spbb34-26/3*spaa12*spbb12*spaa13^2*spbb13^4*spbb25*spbb45+77/3*spaa12*spbb12*spaa13^2*spbb13^3*spbb15*spbb23*spbb45+215/4*spaa12*spbb12*spaa13^2*spbb13^2*spbb15^2*spbb23*spbb34+5/4*spaa12*spbb12*spaa13*spbb13*spaa15*spbb15^3*spbb23*spbb34+207/4*spaa12*spbb12*spaa13*spbb13^3*spaa23*spbb23*spbb25*spbb45-263/4*spaa12*spbb12*spaa13*spbb13^2*spbb15*spaa23*spbb23^2*spbb45+3/2*spaa12*spbb12*spaa13*spbb13*spbb15^2*spaa23*spbb23^2*spbb34-7*spaa12*spbb12*spaa13*spbb15^3*spbb23^2*spaa25*spbb34+1*spaa12*spbb12*spaa15^2*spbb15^4*spbb23*spbb34-131/6*spaa12*spbb12*spbb13^2*spaa23^2*spbb23^2*spbb25*spbb45+601/12*spaa12*spbb12*spbb13*spbb15*spaa23^2*spbb23^3*spbb45+25/2*spaa12*spbb12*spbb15^2*spaa23^2*spbb23^3*spbb34+43/6*spaa13^3*spbb13^4*spbb15*spbb23*spbb45+11/3*spaa13^3*spbb13^3*spbb15^2*spbb23*spbb34+9*spaa13^2*spbb13^2*spaa15*spbb15^3*spbb23*spbb34+34/3*spaa13^2*spbb13^4*spaa23*spbb23*spbb25*spbb45+41/6*spaa13^2*spbb13^3*spbb15*spaa23*spbb23^2*spbb45+12*spaa13^2*spbb13^2*spbb15^2*spaa23*spbb23^2*spbb34-17/2*spaa13^2*spbb13*spbb15^3*spbb23^2*spaa25*spbb34+10*spaa13*spbb13*spaa15^2*spbb15^4*spbb23*spbb34+55/3*spaa13*spbb13^3*spaa23^2*spbb23^2*spbb25*spbb45-9*spaa13*spbb13^2*spbb15*spaa23^2*spbb23^3*spbb45+19/2*spaa13*spbb13*spbb15^2*spaa23^2*spbb23^3*spbb34-5/2*spaa13*spbb15^3*spaa23*spbb23^3*spaa25*spbb34+3/2*spaa15^3*spbb15^5*spbb23*spbb34-2/3*spbb13*spbb15*spaa23^3*spbb23^4*spbb45)/(spbb13*spaa14*spbb14*spbb15*spaa24*spbb24^2*spbb35*spab5145)+
(spaa12*spbb13^2*spbb25^2*spbb45*(-11/6*spaa12^2*spbb12^2-85/4*spaa12*spbb12*spaa13*spbb13-39/4*spaa12*spbb12*spaa23*spbb23+26/3*spaa13^2*spbb13^2+14/3*spaa13*spbb13*spaa23*spbb23-4*spaa23^2*spbb23^2))/(spaa14*spbb14*spbb15*spaa24*spbb24^2*spbb35^2*spab5145)+
(-77*spaa12^3*spbb12^2*spbb13^2*spbb15*spbb25+94/3*spaa12^3*spbb12^2*spbb13*spbb15^2*spbb23-2837/12*spaa12^2*spbb12*spaa13*spbb13^3*spbb15*spbb25+457/3*spaa12^2*spbb12*spaa13*spbb13^2*spbb15^2*spbb23-662/3*spaa12^2*spbb12*spbb13^2*spaa15*spbb15^2*spbb25+112*spaa12^2*spbb12*spbb13*spaa15*spbb15^3*spbb23-283/6*spaa12^2*spbb12*spbb13^3*spaa23*spbb25^2-44/3*spaa12^2*spbb12*spbb15^3*spbb23^2*spaa25-1097/6*spaa12*spaa13^2*spbb13^4*spbb15*spbb25+499/4*spaa12*spaa13^2*spbb13^3*spbb15^2*spbb23-1735/6*spaa12*spaa13*spbb13^3*spaa15*spbb15^2*spbb25+562/3*spaa12*spaa13*spbb13^2*spaa15*spbb15^3*spbb23-731/12*spaa12*spaa13*spbb13^4*spaa23*spbb25^2+26/3*spaa12*spaa13*spbb13*spbb15^3*spbb23^2*spaa25-2419/12*spaa12*spbb13^2*spaa15^2*spbb15^3*spbb25+303/2*spaa12*spbb13*spaa15^2*spbb15^4*spbb23-727/12*spaa12*spbb13^3*spaa15*spbb15*spaa23*spbb25^2-15/2*spaa12*spaa15*spbb15^4*spbb23^2*spaa25+22/3*spaa13^3*spbb13^4*spbb15*spbb35+81/2*spaa13^2*spbb13^3*spaa15*spbb15^2*spbb35+7*spaa13^2*spbb13^4*spaa23*spbb25*spbb35+49/2*spaa13^2*spbb13^2*spbb15^2*spbb23*spaa25*spbb35-169/12*spaa13^2*spbb13^3*spbb15*spaa35*spbb35^2-317/12*spaa13*spbb13^2*spaa15^2*spbb15^3*spbb35+41/4*spaa13*spbb13^3*spaa15*spbb15*spaa23*spbb25*spbb35-463/12*spaa13*spbb13*spaa15*spbb15^3*spbb23*spaa25*spbb35-295/6*spaa13*spbb13^2*spaa15*spbb15^2*spaa35*spbb35^2-89/4*spaa13*spbb13^3*spaa23*spbb25*spaa35*spbb35^2-539/12*spbb13*spaa15^3*spbb15^4*spbb35-305/6*spbb13^2*spaa15^2*spbb15^2*spaa23*spbb25*spbb35+8/3*spbb13*spaa15^2*spbb15^3*spaa35*spbb35^2-77/4*spbb13^3*spaa15*spaa23^2*spbb25^2*spbb35+10/3*spbb13^2*spaa15*spbb15*spaa23*spbb25*spaa35*spbb35^2)/(spbb13*spaa14*spbb14*spbb15*spaa24*spbb24*spbb35*spab5145)+
(spaa12^2*spbb13^2*spbb25^2*(49/6*spaa12*spbb12+2/3*spaa13*spbb13-1/3*spaa14*spbb14))/(spaa14*spbb14*spaa24*spbb24*spbb35^2*spab5145)+
(-7/3*spbb15*spbb23*spbb34*spbb45)/(spbb14*spbb24*spbb35^2)+
(-15/2*spaa12*spbb12*spbb23)/(spbb13*spaa14*spbb24)+
(53*spaa12^2*spbb12^2*spbb15-1421/12*spaa12*spbb12*spaa13*spbb13*spbb15-247/3*spaa12*spbb12^2*spaa23*spbb35+235/6*spaa12*spbb12*spbb15*spaa25*spbb25+275/3*spaa12*spbb12*spbb15*spaa35*spbb35+367/6*spaa12*spbb15^2*spbb23*spaa35-419/6*spaa13^2*spbb13^2*spbb15+445/12*spaa15*spbb15^2*spaa25*spbb25-2/3*spbb15*spaa25^2*spbb25^2-2*spbb15*spaa25*spbb25*spaa35*spbb35-4/3*spbb15*spaa35^2*spbb35^2)/(spaa14*spbb14*spbb15*spaa24*spbb24)+
(spbb15*spbb34*(3/2*spaa12*spbb12-67/3*spaa13*spbb13-26/3*spaa23*spbb23-13/12*spaa24*spbb24))/(spbb14*spaa24*spbb24*spbb35)+
(+487/12*spbb12*spbb45)/(spbb15*spbb24)+
(-259/12*spaa12*spbb12-291/2*spaa13*spbb13-183/4*spaa14*spbb14-383/12*spaa23*spbb23)/(spaa24*spbb24)+
(+125/3*spbb23*spbb45)/(spbb24*spbb35)+
(-38),
(+11/3*spbb13*spbb23^3*spbb45^4)/(spbb14*spbb24^3*spbb35^4)+
(+3/2*spbb12^2*spaa14*spbb14*spbb23*spbb34^2)/(spbb13^3*spaa14*spbb24^3)+
(-5/2*spaa13^2*spbb13^4*spaa14^2*spaa34*spbb34^2*spbb35^2+1/2*spaa13*spbb13^3*spaa14^4*spbb15^2*spbb34^3-1/2*spaa13*spbb13^3*spaa14^3*spaa15*spbb15^2*spbb34^2*spbb35+3/2*spaa13*spbb13^3*spaa14^3*spbb15*spaa34*spbb34^3*spbb35+1/2*spaa13*spbb13^3*spaa14^2*spaa15^2*spbb15^2*spbb34*spbb35^2-23/2*spaa13*spbb13^3*spaa14^2*spaa15*spbb15*spaa34*spbb34^2*spbb35^2+7/4*spaa13*spbb13^3*spaa14^2*spaa34^2*spbb34^3*spbb35^2-2*spaa13*spbb13^3*spaa14*spaa15^2*spbb15*spaa34*spbb34*spbb35^3-9/4*spaa13*spbb13^3*spaa14*spaa15*spaa34^2*spbb34^2*spbb35^3+3/4*spaa13*spbb13^3*spaa15^2*spaa34^2*spbb34*spbb35^4-21/4*spbb13^2*spaa14^4*spaa15*spbb15^3*spbb34^3+3/4*spbb13*spaa14^4*spbb15^3*spbb34^4*spaa45+3/2*spbb13^2*spaa14^3*spaa15^2*spbb15^3*spbb34^2*spbb35-37/4*spbb13^2*spaa14^3*spaa15*spbb15^2*spaa34*spbb34^3*spbb35-13/4*spbb13*spaa14^3*spaa15*spbb15^3*spbb34^3*spbb35*spaa45+13/4*spbb13*spaa14^3*spbb15^2*spaa34*spbb34^4*spbb35*spaa45-5/4*spaa14^3*spbb15^3*spbb34^4*spbb35*spaa45^2-1/2*spbb13^2*spaa14^2*spaa15^3*spbb15^3*spbb34*spbb35^2-13/2*spbb13^2*spaa14^2*spaa15^2*spbb15^2*spaa34*spbb34^2*spbb35^2+5/2*spbb13*spaa14^2*spaa15^2*spbb15^3*spbb34^2*spbb35^2*spaa45-9/2*spbb13^2*spaa14^2*spaa15*spbb15*spaa34^2*spbb34^3*spbb35^2-9/4*spbb13*spaa14^2*spaa15*spbb15^2*spaa34*spbb34^3*spbb35^2*spaa45-2*spaa14^2*spaa15*spbb15^3*spbb34^3*spbb35^2*spaa45^2+19/4*spbb13*spaa14^2*spbb15*spaa34^2*spbb34^4*spbb35^2*spaa45-19/4*spaa14^2*spbb15^2*spaa34*spbb34^4*spbb35^2*spaa45^2-3/2*spaa14^2*spbb15^2*spbb34^3*spbb35^2*spaa45^3*spbb45-1*spbb13^2*spaa14*spaa15^3*spbb15^2*spaa34*spbb34*spbb35^3-5/2*spbb13*spaa14*spaa15^3*spbb15^3*spbb34*spbb35^3*spaa45-29/4*spbb13^2*spaa14*spaa15^2*spbb15*spaa34^2*spbb34^2*spbb35^3+11/2*spbb13*spaa14*spaa15^2*spbb15^2*spaa34*spbb34^2*spbb35^3*spaa45+5/2*spaa14*spaa15^2*spbb15^3*spbb34^2*spbb35^3*spaa45^2-1/2*spbb13^2*spaa14*spaa15*spaa34^3*spbb34^3*spbb35^3+1*spbb13*spaa14*spaa15*spbb15*spaa34^2*spbb34^3*spbb35^3*spaa45-2*spaa14*spaa15*spbb15^2*spaa34*spbb34^3*spbb35^3*spaa45^2+9/4*spbb13*spaa14*spaa34^3*spbb34^4*spbb35^3*spaa45-23/4*spaa14*spbb15*spaa34^2*spbb34^4*spbb35^3*spaa45^2-7/2*spaa14*spbb15*spaa34*spbb34^3*spbb35^3*spaa45^3*spbb45-1/2*spbb13^2*spbb14*spaa15^3*spaa34^2*spbb35^5-5/2*spbb13*spbb14*spaa15^3*spbb15*spaa34*spbb35^5*spaa45+3/4*spbb13^2*spaa15^2*spaa34^3*spbb34^2*spbb35^4+3*spbb13*spbb14*spaa15^2*spaa34^2*spbb34*spbb35^5*spaa45+5/2*spbb14^2*spaa15^2*spaa34*spbb35^6*spaa45^2-9/4*spaa34^3*spbb34^4*spbb35^4*spaa45^2-9/4*spaa34^2*spbb34^3*spbb35^4*spaa45^3*spbb45)/(spbb13^2*spaa14^2*spaa24^2*spbb24^3*spaa25*spbb35^3)+
(spbb45^2*spbb23*spbb13*(11/2*spaa23*spbb23*spbb34+5*spaa24*spbb24*spbb34-85/12*spbb23*spaa25*spbb45+5*spaa34*spbb34^2))/(spbb14*spbb24^2*spaa25*spbb35^3)+
(spbb12*spbb34*(1/4*spaa12^2*spbb12^2*spbb23-15/4*spaa12*spbb12^2*spaa14*spbb34-9/2*spaa12*spbb12*spaa23*spbb23^2-9/2*spaa12*spbb12*spbb23*spaa24*spbb24+13/4*spbb12*spaa14*spaa23*spbb23*spbb34+13/4*spbb12*spaa14*spaa24*spbb24*spbb34+9/4*spbb12*spaa14*spaa34*spbb34^2-9/4*spaa23^2*spbb23^3-9/2*spaa23*spbb23^2*spaa24*spbb24-9/4*spbb23*spaa24^2*spbb24^2))/(spbb13^2*spaa14^2*spbb14*spbb24^2)+
(-27/2*spaa12^2*spbb13*spbb15*spbb23^2*spaa35^2-5/2*spaa12*spaa13^2*spbb13^3*spbb23*spaa35-19/2*spaa12*spaa13*spbb13^2*spaa15*spbb15*spbb23*spaa35-3/4*spaa12*spaa13*spbb13^2*spaa23*spbb23^2*spaa35-5/2*spaa12*spaa13*spbb13^2*spbb23*spaa35^2*spbb35-11/2*spaa12*spbb13*spaa15^2*spbb15^2*spbb23*spaa35-27/2*spaa12*spbb13*spaa15*spbb15*spaa23*spbb23^2*spaa35-21/2*spaa12*spaa15*spbb15^2*spbb23^2*spaa25*spaa35-9/4*spaa12*spbb13*spaa23^2*spbb23^3*spaa35-9/2*spaa12*spbb15*spaa23*spbb23^3*spaa25*spaa35+9/2*spaa12*spbb15*spbb23^2*spaa25^2*spbb25*spaa35+9/4*spaa12*spbb13*spbb23*spaa35^3*spbb35^2-3/4*spaa13^2*spbb13^3*spaa15*spaa23*spbb23+4*spbb12*spaa13*spbb13^2*spaa15^2*spaa23*spbb35-3/4*spaa13*spbb13^2*spaa15*spaa23^2*spbb23^2+11/2*spbb12*spbb13*spaa15^3*spbb15*spaa23*spbb35-21/2*spbb12^2*spaa15^2*spaa23*spaa25*spbb35^2+9/2*spbb12*spaa15*spaa23^2*spbb23^2*spaa25*spbb35-9/4*spaa23*spbb23^2*spaa25^3*spbb25^2-9/4*spbb23*spaa25^4*spbb25^3)/(spbb13*spaa14^2*spbb14*spaa24*spbb24^2*spaa25)+
(-3/4*spaa12^3*spbb12^3-3*spaa12^2*spbb12^2*spaa13*spbb13-13/4*spaa12^2*spbb12^2*spaa14*spbb14-3/4*spaa12^2*spbb12*spbb13*spbb24*spaa34-9/4*spaa12*spbb12*spaa13^2*spbb13^2-5*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-3/2*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-9/4*spaa12*spaa13*spbb13^2*spbb24*spaa34+9/4*spaa12*spbb12*spaa14^2*spbb14^2-19/4*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34+1/2*spaa12*spbb12*spaa23^2*spbb23^2+3/4*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34-1/4*spaa13^2*spbb13^2*spaa14*spbb14+9/2*spaa13*spbb13*spaa14^2*spbb14^2-1/4*spaa13*spbb13*spaa23^2*spbb23^2+19/4*spaa14^3*spbb14^3-1/4*spaa23^3*spbb23^3)/(spaa14*spbb14*spaa24^2*spbb24^2)+
(spbb34*(-33/4*spaa13^3*spbb13^4*spbb35-43/2*spaa13^2*spbb13^4*spaa14*spbb45-117/4*spaa13^2*spbb13^3*spaa14*spbb15*spbb34-17*spaa13^2*spbb13^3*spaa15*spbb15*spbb35-16*spaa13^2*spbb13^3*spaa34*spbb34*spbb35+43/2*spaa13^2*spbb13^2*spbb15*spbb34*spbb35*spaa45-31/2*spaa13*spbb13^3*spaa14^2*spbb14*spbb45-445/12*spaa13*spbb13^2*spaa14^2*spbb14*spbb15*spbb34-23/2*spaa13*spbb13^2*spaa14*spaa15*spbb15^2*spbb34-253/12*spaa13*spbb13^3*spaa14*spaa34*spbb34*spbb45-439/12*spaa13*spbb13^2*spaa14*spbb15*spaa34*spbb34^2+63/4*spaa13*spbb13*spaa14*spbb15^2*spbb34^2*spaa45-39/4*spaa13*spbb13^2*spaa15^2*spbb15^2*spbb35-5/2*spaa13*spbb13*spaa15*spbb15^2*spbb34*spbb35*spaa45-11*spaa13*spbb13^2*spaa34^2*spbb34^2*spbb35+31/2*spaa13*spbb13*spbb15*spaa34*spbb34^2*spbb35*spaa45-9/4*spaa13*spbb15^2*spbb34^2*spbb35*spaa45^2-9/4*spbb13^2*spaa14^3*spbb14^2*spbb45-55/12*spbb13*spaa14^3*spbb14^2*spbb15*spbb34-51/4*spbb13*spaa14^2*spbb14*spaa15*spbb15^2*spbb34-16/3*spbb13^2*spaa14^2*spbb14*spaa34*spbb34*spbb45-131/12*spbb13*spaa14^2*spbb14*spbb15*spaa34*spbb34^2+1/2*spaa14^2*spbb14*spbb15^2*spbb34^2*spaa45-7/4*spbb13*spaa14*spaa15^2*spbb15^3*spbb34-9/4*spaa14*spaa15*spbb15^3*spbb34^2*spaa45-22/3*spbb13^2*spaa14*spaa34^2*spbb34^2*spbb45-121/12*spbb13*spaa14*spbb15*spaa34^2*spbb34^3+13/4*spaa14*spbb15^2*spaa34*spbb34^3*spaa45-2*spbb13*spaa15^3*spbb15^3*spbb35-5*spaa15^2*spbb15^3*spbb34*spbb35*spaa45-3*spbb13*spaa34^3*spbb34^3*spbb35+13/4*spbb15*spaa34^2*spbb34^3*spbb35*spaa45))/(spbb13*spaa14*spbb14*spaa24*spbb24^2*spaa25*spbb35^2)+
(spbb45*spbb13*(49/12*spaa13*spbb13*spbb34-101/12*spaa14*spbb14*spbb34+4*spbb13*spaa15*spbb45-11/12*spaa34*spbb34^2))/(spbb14*spbb24*spaa25*spbb35^2)+
(spbb12*spbb34*(8*spaa12*spbb12+8*spaa14*spbb14-10*spaa23*spbb23-11/2*spaa24*spbb24))/(spbb13*spaa14*spbb14*spbb24)+
(-33/2*spaa12^3*spbb12^2*spbb13-13/2*spaa12^2*spbb12*spaa13*spbb13^2-53/4*spaa12^2*spbb12^2*spaa24*spbb34-15*spaa12^2*spbb12*spbb14*spbb23*spaa24-1/2*spaa12^2*spbb13*spbb14*spbb23*spaa34+1/4*spaa12*spaa13^2*spbb13^3-3/2*spaa12*spaa13*spbb13^2*spaa23*spbb23-15/4*spaa12*spbb13*spaa23^2*spbb23^2+19/4*spaa12*spbb12*spaa23*spbb23*spaa24*spbb34+21/4*spaa12*spbb14*spaa23*spbb23^2*spaa24-45/4*spaa12*spbb12*spaa24^2*spbb24*spbb34+9/4*spaa12*spbb14*spbb23*spaa24^2*spbb24-7*spaa23^2*spbb23^2*spaa24*spbb34-59/4*spaa23*spbb23*spaa24^2*spbb24*spbb34-15/2*spaa24^3*spbb24^2*spbb34)/(spaa14*spbb14*spaa24*spbb24*spaa25*spbb35)+
(spbb45*spbb13*(-61/2*spaa13*spbb13-15*spaa15*spbb15-3/4*spaa34*spbb34-27/4*spaa35*spbb35))/(spbb14*spaa24*spbb24*spbb35)+
(16*spaa12*spbb12+59/2*spaa13*spbb13+33/4*spaa14*spbb14-1/4*spaa23*spbb23)/(spaa24*spbb24)+
(spbb34*(-171/4*spaa13*spbb13-23*spaa14*spbb14-49/2*spaa23*spbb23-159/4*spaa34*spbb34))/(spbb24*spaa25*spbb35)+
(+23/2*spaa12*spbb13)/(spaa25*spbb35)+
(+117/4),
(-11/3*spbb13*spbb23^3*spbb45^4)/(spbb14*spbb24^3*spbb35^4)+
(+3/2*spbb12^3*spaa14*spbb34^3)/(spbb13^3*spaa14*spbb24^3)+
(-22/3*spbb15*spbb25^2*spbb34^3)/(spbb14*spbb24^2*spbb35^3)+
(+23/4*spbb12*spaa24*spbb25*spbb34^3*spbb45)/(spbb14*spbb24^2*spaa25*spbb35^3)+
(spbb12*spbb25*spbb34^3*spbb45*(3/4*spaa12*spbb12-5*spaa13*spbb13+3/4*spaa23*spbb23))/(spbb14*spbb24^3*spaa25*spbb35^3)+
(+14*spbb15*spbb25*spbb34^2)/(spbb14*spbb24*spbb35^2)+
(+27/4*spbb12*spbb25*spbb34^2*spbb45)/(spbb14*spbb24^2*spbb35^2)+
(+5*spaa12*spbb12^2*spbb34^2*spbb45)/(spbb14*spbb24^2*spaa25*spbb35^2)+
(-5*spbb12*spaa34*spbb34^3*spbb45)/(spbb14*spbb24^2*spaa25*spbb35^2)+
(spbb12*spbb25*spbb34^2*spbb45*(1/2*spaa12*spbb12*spaa25+7*spaa12*spbb13*spaa35-3/2*spaa15*spbb15*spaa25-1/2*spaa23*spbb23*spaa25))/(spbb14*spaa24*spbb24^3*spaa25*spbb35^2)+
(+2*spaa12*spbb12^2*spaa15*spbb34*spbb45)/(spaa24*spbb24^3*spaa25*spbb35)+
(-1/4*spbb12*spbb34*spbb45*spab2152^2)/(spbb14*spaa24^2*spbb24^3*spbb35)+
(-15/4*spbb12^2*spbb34^2)/(spbb13^2*spbb24^2)+
(+19/4*spaa12*spbb12^3*spbb34^2)/(spbb13^2*spaa14*spbb14*spbb24^2)+
(spbb12^3*spbb34*(1/4*spaa12^3*spbb12*spbb23+1/4*spaa12^2*spaa23*spbb23^2-9/4*spaa12^2*spbb23*spaa24*spbb24-9/4*spaa12*spaa13*spbb23*spaa24*spbb34+19/4*spaa13*spaa14*spaa24*spbb34^2))/(spbb13^2*spaa14^2*spbb14*spaa24*spbb24^3)+
(spbb12*spbb23*spbb34*spbb45*(-7/2*spaa12^2*spbb12^2-11/4*spaa12*spbb12*spaa13*spbb13+2*spaa12*spbb12*spaa14*spbb14-7/2*spaa12*spbb12*spaa23*spbb23-3/2*spaa13^2*spbb13^2+11/2*spaa13*spbb13*spaa14*spbb14-9/4*spaa13*spbb13*spaa23*spbb23+11/2*spbb12*spaa13*spaa24*spbb34+2*spaa14^2*spbb14^2))/(spbb13*spaa14*spbb14*spaa24*spbb24^3*spbb35)+
(spaa12*spbb12*spbb23*spbb25*spbb34*(-13/4*spaa12^2*spbb12^2-15/4*spaa12*spbb12*spaa13*spbb13-3*spaa12*spbb12*spaa23*spbb23-3/4*spaa13^2*spbb13^2-3/4*spaa13*spbb13*spaa23*spbb23))/(spbb13*spaa14^2*spbb14*spaa24*spbb24^3*spbb35)+
(spbb25*spbb34*(2*spaa12*spbb13*spbb23*spaa34-13/2*spaa13*spbb13^2*spaa14-3/2*spbb13*spaa14^2*spbb14+4*spbb13*spaa14*spaa23*spbb23+7/2*spbb12*spaa14*spaa24*spbb34-5*spbb13*spaa14*spaa34*spbb34+13/2*spaa23*spbb23^2*spaa24+13/2*spbb23*spaa24*spaa34*spbb34))/(spbb13*spaa14*spaa24*spbb24^2*spbb35)+
(spbb12*spbb34*(-13*spaa12*spbb12-31/4*spaa14*spbb14-13/2*spaa23*spbb23-13/2*spaa24*spbb24))/(spbb13*spaa14*spbb14*spbb24)+
(spbb34*(-35/2*spbb12*spaa13*spaa24-9/2*spaa13*spbb13*spaa34-13/2*spaa24*spbb24*spaa34))/(spaa14*spbb14*spaa24*spbb24)+
(spbb15*spbb34*(-5*spaa12*spbb12-3*spaa13*spbb13-7*spaa23*spbb23-77/6*spaa24*spbb24))/(spbb14*spaa24*spbb24*spbb35)+
(+7/2*spaa34*spbb34)/(spaa24*spbb24)+
(+1*spbb25*spbb34)/(spbb24*spbb35),
(-4/3*spbb12^3*spaa13^3*spbb15*spbb34^4)/(spbb14*spbb24^3*spbb35*spab3123^3)+
(-1/3*spbb15*spbb23^3*spbb34*spbb45^3)/(spbb14*spbb24^3*spbb35^4)+
(+1/6*spbb14^2*spbb15*spbb23^3*spbb34)/(spbb13^3*spbb24^3*spbb35)+
(spbb14*spbb15*spbb23^3*spbb34*spbb45*(-2*spaa12*spbb12+1/2*spaa13*spbb13-2*spaa14*spbb14-3/2*spaa23*spbb23))/(spbb13^2*spbb24^3*spbb35^2*spab3123)+
(spbb15*spbb23^3*spbb34*spbb45^2*(1*spaa13*spbb13-3*spaa23*spbb23))/(spbb13*spbb24^3*spbb35^3*spab3123)+
(spbb15*spbb23^3*spbb34*spaa35*spbb45^2*(-1*spaa12*spbb12+2*spaa13*spbb13-1*spaa14*spbb14))/(spbb13*spbb24^3*spbb35^2*spab3123^2)+
(-4*spbb13*spaa23*spbb23^3*spbb45^3)/(spbb14*spbb24^2*spbb35^3*spab3123)+
(spbb14*spbb12*spbb23^2*(2*spaa12*spbb14-1/2*spaa23*spbb34))/(spbb13^2*spbb24^2*spab3123)+
(-9/2*spaa12*spbb12^3*spbb34^2*spbb45)/(spbb13*spbb14*spbb24^2*spbb35*spab3123)+
(+1/2*spbb12^2*spbb34^2*spaa45*spbb45^2)/(spbb13*spbb14*spbb24^2*spbb35*spab3123)+
(-1/2*spbb12^2*spaa34*spbb34^3*spbb45)/(spbb13*spbb14*spbb24^2*spbb35*spab3123)+
(-5*spbb12^2*spaa13*spbb34^2*spbb45)/(spbb14*spbb24^2*spbb35*spab3123)+
(spbb12*spbb34^2*spbb45*(1*spaa12*spbb12^2*spaa13*spbb13*spbb35-3*spaa12*spbb12*spaa13*spbb13^2*spbb25-1*spaa12*spbb12^2*spaa15*spbb15*spbb35-2*spaa12*spbb12*spbb13*spaa23*spbb23*spbb25+2*spbb12*spaa13^2*spbb13^2*spbb35-13/2*spaa13^2*spbb13^3*spbb25-7*spaa13*spbb13^2*spaa23*spbb23*spbb25-5/2*spbb13*spaa23^2*spbb23^2*spbb25))/(spbb13*spbb14*spbb24^2*spbb35^2*spab3123^2)+
(spbb12*spbb15*spbb34^2*spaa45*spbb45*(1*spaa12*spbb12+2*spaa13*spbb13))/(spbb13*spbb14*spbb24*spbb35*spab3123^2)+
(+1*spbb12*spaa13*spbb13*spaa14*spbb15*spbb34^2*spbb45)/(spbb14*spbb24*spbb35^2*spab3123^2)+
(spbb45*(3*spaa12*spbb12^2*spbb13*spbb34-4*spaa12*spbb12*spbb13^2*spbb24+6*spbb12*spaa13*spbb13^2*spbb34-1*spaa13*spbb13^3*spbb24-6*spbb12*spbb13*spaa14*spbb14*spbb34+3*spbb13^2*spaa14*spbb14*spbb24-2*spbb12^2*spaa24*spbb34^2-6*spbb12*spbb13*spaa34*spbb34^2+9/2*spbb13^2*spbb24*spaa34*spbb34))/(spbb13*spbb14*spbb24*spbb35*spab3123)+
(spbb45*spaa12*spbb13*spbb23*(2*spbb12*spbb45+3*spbb14*spbb25))/(spbb14*spbb24*spbb35^2*spab3123)+
(-11/2*spbb13*spbb23*spbb45^2)/(spbb14*spbb24*spbb35^2)+
(+3/2*spbb14*spbb23)/(spbb13*spbb24)+
(-53/6*spbb15*spbb34)/(spbb14*spbb35)+
(+8*spbb25*spbb34)/(spbb24*spbb35),
(+4/3*spbb12^3*spaa13^3*spbb15*spbb34^4)/(spbb14*spbb24^3*spbb35*spab3123^3)+
(+7*spbb15*spbb23^3*spbb34*spbb45^3)/(spbb14*spbb24^3*spbb35^4)+
(+19/6*spbb14^2*spbb15*spbb23^3*spbb34)/(spbb13^3*spbb24^3*spbb35)+
(+7/6*spbb14*spbb15*spaa23*spbb23^4*spbb34*spbb45)/(spbb13^2*spbb24^3*spbb35^2*spab3123)+
(+29/6*spbb15*spbb23^3*spbb34*spaa35*spbb45^2)/(spbb13*spbb24^3*spbb35^2*spab3123)+
(spbb15*spbb23^3*spbb34*spbb45^2*(-11/6*spaa13*spbb13+13/6*spaa23*spbb23))/(spbb13*spbb24^3*spbb35^3*spab3123)+
(spbb15*spbb23^3*spbb34*spaa35*spbb45^2*(3*spaa12*spbb12-2*spaa13*spbb13+3*spaa14*spbb14))/(spbb13*spbb24^3*spbb35^2*spab3123^2)+
(spbb13*spbb23^2*spbb45^3*(-15/2*spaa13*spbb13-7/2*spaa23*spbb23))/(spbb14*spbb24^2*spbb35^3*spab3123)+
(-1/2*spbb12*spbb14*spaa23*spbb23^2*spbb34)/(spbb13^2*spbb24^2*spab3123)+
(+1/2*spbb12^2*spaa23*spbb23*spbb34^2*spbb45)/(spbb13*spbb14*spbb24^2*spbb35*spab3123)+
(-5/2*spbb12^2*spaa34*spbb34^3*spbb45)/(spbb13*spbb14*spbb24^2*spbb35*spab3123)+
(+15/2*spbb12^2*spaa13*spbb34^2*spbb45)/(spbb14*spbb24^2*spbb35*spab3123)+
(spbb12*spbb15*spbb23*spbb34^2*spbb45*(3*spaa12^2*spbb12^2-1*spaa12*spbb12*spaa13*spbb13+3*spaa12*spbb12*spaa14*spbb14-4*spaa13^2*spbb13^2-4*spaa13*spbb13*spaa14*spbb14-103/6*spaa13*spbb13*spaa23*spbb23-67/6*spaa23^2*spbb23^2))/(spbb13*spbb14*spbb24^2*spbb35^2*spab3123^2)+
(+3*spbb12*spbb15*spaa23*spbb23*spbb34^2*spaa45*spbb45)/(spbb13*spbb14*spbb24*spbb35*spab3123^2)+
(spbb12*spbb15*spbb23*spaa24*spbb34^2*spbb45*(3*spaa12*spbb12-1*spaa13*spbb13))/(spbb13*spbb14*spbb24*spbb35^2*spab3123^2)+
(spbb45*(3*spaa12*spbb12^2*spbb13*spbb34-61/6*spbb12*spaa13*spbb13^2*spbb34+19/6*spaa13*spbb13^3*spbb24+6*spbb12*spbb13*spaa14*spbb14*spbb34-3*spbb13^2*spaa14*spbb14*spbb24+3*spbb12^2*spaa24*spbb34^2+11*spbb12*spbb13*spaa34*spbb34^2-11/2*spbb13^2*spbb24*spaa34*spbb34))/(spbb13*spbb14*spbb24*spbb35*spab3123)+
(spbb13*spbb23*spbb45^2*(5/6*spaa13*spbb13+3*spaa14*spbb14))/(spbb14*spbb24*spbb35^2*spab3123)+
(-61/6*spbb13*spbb23*spbb45^2)/(spbb14*spbb24*spbb35^2)+
(-4*spbb14*spbb23)/(spbb13*spbb24)+
(-3/2*spbb13*spbb45)/(spbb14*spbb35)+
(+79/6*spbb23*spbb45)/(spbb24*spbb35)+
(-1),
(+4/3*spbb12^3*spaa13^3*spbb15*spbb34^4)/(spbb14*spbb24^3*spbb35*spab3123^3)+
(+11/3*spbb15*spbb23^3*spbb34*spbb45^3)/(spbb14*spbb24^3*spbb35^4)+
(+10/3*spbb14^2*spbb15*spbb23^3*spbb34)/(spbb13^3*spbb24^3*spbb35)+
(spbb14*spbb15*spbb23^3*spbb34*spbb45*(2*spaa12*spbb12-10/3*spaa13*spbb13+2*spaa14*spbb14+8/3*spaa23*spbb23))/(spbb13^2*spbb24^3*spbb35^2*spab3123)+
(spbb15*spbb23^3*spbb34*spbb45^2*(19/6*spaa13*spbb13+31/6*spaa23*spbb23))/(spbb13*spbb24^3*spbb35^3*spab3123)+
(spbb15*spbb23^3*spbb34*spaa35*spbb45^2*(1*spaa12*spbb12-4*spaa13*spbb13+1*spaa14*spbb14))/(spbb13*spbb24^3*spbb35^2*spab3123^2)+
(spbb13*spbb23^2*spbb45^3*(-21/2*spaa13*spbb13-17/2*spaa23*spbb23))/(spbb14*spbb24^2*spbb35^3*spab3123)+
(spbb14*spbb12*spbb23^2*(-2*spaa12*spbb14+1/2*spaa23*spbb34))/(spbb13^2*spbb24^2*spab3123)+
(+17/2*spaa12*spbb12^3*spbb34^2*spbb45)/(spbb13*spbb14*spbb24^2*spbb35*spab3123)+
(-9/2*spbb12^2*spbb34^2*spaa45*spbb45^2)/(spbb13*spbb14*spbb24^2*spbb35*spab3123)+
(+1/2*spbb12^2*spaa34*spbb34^3*spbb45)/(spbb13*spbb14*spbb24^2*spbb35*spab3123)+
(+7*spbb12^2*spaa13*spbb34^2*spbb45)/(spbb14*spbb24^2*spbb35*spab3123)+
(spbb12*spbb34^2*spbb45*(-1*spaa12*spbb12^2*spaa13*spbb13*spbb35+3*spaa12*spbb12*spaa13*spbb13^2*spbb25+1*spaa12*spbb12^2*spaa15*spbb15*spbb35+2*spaa12*spbb12*spbb13*spaa23*spbb23*spbb25-4*spbb12*spaa13^2*spbb13^2*spbb35-4*spaa13^2*spbb13^3*spbb25-22*spaa13*spbb13^2*spaa23*spbb23*spbb25-14*spbb13*spaa23^2*spbb23^2*spbb25))/(spbb13*spbb14*spbb24^2*spbb35^2*spab3123^2)+
(spbb12*spbb15*spbb34^2*spaa45*spbb45*(-1*spaa12*spbb12-2*spaa13*spbb13))/(spbb13*spbb14*spbb24*spbb35*spab3123^2)+
(-1*spbb12*spaa13*spbb13*spaa14*spbb15*spbb34^2*spbb45)/(spbb14*spbb24*spbb35^2*spab3123^2)+
(spbb45*(-3*spaa12*spbb12^2*spbb13*spbb34+4*spaa12*spbb12*spbb13^2*spbb24-13*spbb12*spaa13*spbb13^2*spbb34+10*spaa13*spbb13^3*spbb24+6*spbb12*spbb13*spaa14*spbb14*spbb34-3*spbb13^2*spaa14*spbb14*spbb24+2*spbb12^2*spaa24*spbb34^2+6*spbb12*spbb13*spaa34*spbb34^2-9/2*spbb13^2*spbb24*spaa34*spbb34))/(spbb13*spbb14*spbb24*spbb35*spab3123)+
(spbb13*spbb23*spbb45^2*(-2*spaa12*spbb12-8*spaa13*spbb13+3*spaa14*spbb14))/(spbb14*spbb24*spbb35^2*spab3123)+
(-47/2*spbb13*spbb23*spbb45^2)/(spbb14*spbb24*spbb35^2)+
(-3/2*spbb14*spbb23)/(spbb13*spbb24)+
(+43/6*spbb13*spbb45)/(spbb14*spbb35)+
(+12*spbb23*spbb45)/(spbb24*spbb35)+
(-8/3),
(spbb14^2*spbb23^2*spaa13*(11/8*spaa12*spbb12*spbb24+11/8*spaa13*spbb14*spbb23))/(spbb13*spbb24^3*spab1231^2)+
(spbb12*(-10*spaa12^2*spbb12*spaa14*spbb23*spbb24^2*spbb45-10*spaa12^2*spaa14*spbb15*spbb23*spbb24^3+20*spaa12^2*spbb23^2*spbb24^2*spaa34*spbb45-20*spaa12*spbb12*spaa13*spaa14*spbb23*spbb24*spbb34*spbb45-10*spaa12*spaa13*spaa23*spbb23^3*spbb24*spbb45-20*spaa12*spaa13*spbb23^2*spaa24*spbb24^2*spbb45+25*spaa12*spaa13*spbb23^2*spbb24*spaa34*spbb34*spbb45-5*spaa12*spbb12*spaa14^2*spbb24^2*spbb34*spbb45+10*spaa12*spaa14^2*spbb14*spbb24^3*spbb35-10*spbb12*spaa13^2*spaa14*spbb23*spbb34^2*spbb45-10*spaa13^2*spaa23*spbb23^3*spbb34*spbb45-20*spaa13^2*spbb23^2*spaa24*spbb24*spbb34*spbb45+5*spaa13^2*spbb23^2*spaa34*spbb34^2*spbb45-5*spbb12*spaa13*spaa14^2*spbb24*spbb34^2*spbb45-10*spaa13*spaa14*spbb23*spaa24*spbb24^2*spbb34*spbb45))/(spaa14*spbb24^3*spbb35*spab5145^2)+
(spbb12*spbb14*spbb23*(3*spaa12*spbb12^2*spbb34*spbb45+35/8*spaa12*spbb12*spbb14*spbb23*spbb45-3*spaa12*spbb12*spbb14*spbb24*spbb35-11/8*spaa12*spbb14^2*spbb23*spbb25+11/4*spbb12*spaa14*spbb14*spbb34*spbb45))/(spbb13^2*spbb15*spbb24^3*spab1231)+
(30*spaa23^3*spbb23^5*spbb25*spbb45^2+30*spaa23^3*spbb23^4*spbb25^2*spbb34*spbb45+10*spaa23^3*spbb23^3*spbb25^3*spbb34^2+50*spaa23^2*spbb23^4*spaa24*spbb24*spbb25*spbb45^2+40*spaa23^2*spbb23^3*spaa24*spbb24*spbb25^2*spbb34*spbb45+10*spaa23^2*spbb23^2*spaa24*spbb24*spbb25^3*spbb34^2-10*spaa23^2*spbb23^4*spaa25*spbb25^2*spbb45^2-10*spaa23^2*spbb23^5*spaa34*spbb45^3+95/2*spaa23^2*spbb23^4*spbb25*spaa45*spbb45^3+75*spaa23^2*spbb23^3*spbb25^2*spbb34*spaa45*spbb45^2+40*spaa23^2*spbb23^2*spbb25^3*spbb34^2*spaa45*spbb45+10*spaa23^2*spbb23*spbb25^4*spbb34^3*spaa45+20*spaa23*spbb23^3*spaa24^2*spbb24^2*spbb25*spbb45^2+10*spaa23*spbb23^2*spaa24^2*spbb24^2*spbb25^2*spbb34*spbb45+5/2*spaa23*spbb23^3*spaa24*spbb24*spaa25*spbb25^2*spbb45^2-10*spaa23*spbb23^4*spaa24*spbb24*spaa34*spbb45^3+25*spaa23*spbb23^3*spaa24*spbb24*spbb25*spaa45*spbb45^3+65/2*spaa23*spbb23^2*spaa24*spbb24*spbb25^2*spbb34*spaa45*spbb45^2+10*spaa23*spbb23*spaa24*spbb24*spbb25^3*spbb34^2*spaa45*spbb45+25/2*spaa23*spbb23^4*spaa25*spbb25*spaa34*spbb45^3+5/2*spaa23*spbb23^4*spaa34*spaa45*spbb45^4-25*spaa23*spbb23^3*spbb25*spaa45^2*spbb45^4-25/2*spaa23*spbb23^2*spbb25^2*spbb34*spaa45^2*spbb45^3+5*spaa23*spbb23*spbb25^3*spbb34^2*spaa45^2*spbb45^2+5/2*spbb23^3*spaa24*spbb24*spaa25*spbb25*spaa34*spbb45^3-10*spbb23^2*spaa24*spbb24*spbb25*spaa45^2*spbb45^4-5*spbb23*spaa24*spbb24*spbb25^2*spbb34*spaa45^2*spbb45^3+5/2*spbb23^4*spaa25*spaa34^2*spbb45^4-10*spbb23^2*spbb25*spaa45^3*spbb45^5-25/2*spbb23*spbb25^2*spbb34*spaa45^3*spbb45^4-5/2*spbb25^3*spbb34^2*spaa45^3*spbb45^3)/(spaa14^2*spbb14*spbb15*spbb24^3*spbb35^2*spab5145)+
(spbb12*(1/4*spaa12^2*spbb12*spaa14*spbb14^2-1/4*spaa12^2*spbb12*spbb14*spaa34*spbb34-1/4*spaa12^2*spbb14^2*spbb23*spaa34+1/4*spaa12*spaa13*spbb13*spaa14*spbb14^2-1/4*spaa12*spaa13*spbb13*spbb14*spaa34*spbb34+1/4*spaa12*spaa14^2*spbb14^3+1/4*spaa12*spbb12*spaa23*spaa34*spbb34^2-1/2*spaa12*spbb14*spaa34^2*spbb34^2+1/4*spaa13*spbb13*spaa23*spaa34*spbb34^2+1/4*spaa23*spaa34^2*spbb34^3))/(spbb14*spaa24^3*spbb24^3)+
(-1*spaa12^3*spaa13*spbb13^6*spbb25^4+2/3*spaa12^3*spbb13^5*spaa15*spbb15*spbb25^4-5/3*spaa12^3*spbb13^5*spaa23*spbb23*spbb25^4+117/8*spaa12^2*spaa13^2*spbb13^6*spbb25^3*spbb35+209/12*spaa12^2*spaa13*spbb13^5*spaa15*spbb15*spbb25^3*spbb35-469/12*spaa12^2*spaa13*spbb13^5*spaa23*spbb23*spbb25^3*spbb35-161/24*spaa12^2*spbb13^4*spaa15^2*spbb15^2*spbb25^3*spbb35+49/12*spaa12^2*spbb13^4*spaa15*spbb15*spaa25*spbb25^4*spbb35-13/12*spaa12^2*spbb13^4*spaa23^2*spbb23^2*spbb25^3*spbb35+53/12*spaa12^2*spbb13^4*spaa23*spbb23*spaa25*spbb25^4*spbb35-1253/12*spaa12^2*spbb13^4*spaa23*spbb23*spbb25^3*spaa35*spbb35^2+15/4*spaa12*spaa13^3*spbb13^6*spbb25^2*spbb35^2+5/4*spaa12*spaa13^2*spbb13^5*spaa15*spbb15*spbb25^2*spbb35^2-11/24*spaa12*spaa13^2*spbb13^5*spaa23*spbb23*spbb25^2*spbb35^2-55/4*spaa12*spaa13*spbb13^4*spaa15^2*spbb15^2*spbb25^2*spbb35^2-529/12*spaa12*spaa13*spbb13^4*spaa15*spbb15*spaa25*spbb25^3*spbb35^2+289/4*spaa12*spaa13*spbb13^4*spaa23^2*spbb23^2*spbb25^2*spbb35^2-45/4*spaa12*spbb13^3*spaa15^3*spbb15^3*spbb25^2*spbb35^2-495/8*spaa12*spbb13^3*spaa15^2*spbb15^2*spaa25*spbb25^3*spbb35^2-1/12*spaa12*spbb13^3*spaa15*spbb15*spaa25^2*spbb25^4*spbb35^2+17/24*spaa12*spbb13^3*spaa23^3*spbb23^3*spbb25^2*spbb35^2-5/24*spaa12*spbb13^3*spaa23^2*spbb23^2*spaa25*spbb25^3*spbb35^2+473/12*spaa12*spbb13^3*spaa23^2*spbb23^2*spbb25^2*spaa35*spbb35^3+169/12*spaa12*spbb13^3*spaa23*spbb23*spaa25^2*spbb25^4*spbb35^2-557/6*spaa12*spbb13^3*spaa23*spbb23*spaa25*spbb25^3*spaa35*spbb35^3+1187/24*spaa12*spbb13^3*spaa23*spbb23*spbb25^2*spaa35^2*spbb35^4+15/2*spbb12*spaa13^3*spbb13^4*spaa23*spbb23*spbb35^4+15/4*spbb12^2*spaa13^3*spbb13^3*spaa25*spbb35^5+1/4*spbb12*spaa13^2*spbb13^3*spaa15^2*spbb15^2*spbb35^4-39/4*spbb12^2*spaa13^2*spbb13^2*spaa15*spbb15*spaa25*spbb35^5+75/2*spbb12*spaa13^2*spbb13^3*spaa23^2*spbb23^2*spbb35^4-15/2*spaa13^2*spbb13^4*spaa23^2*spbb23^2*spbb25*spbb35^3+36*spbb12^2*spaa13^2*spbb13^2*spaa23*spbb23*spaa25*spbb35^5-29/4*spbb12^3*spaa13^2*spbb13*spaa25^2*spbb35^6-59/8*spbb12^2*spaa13^2*spbb13^2*spaa25^2*spbb25*spbb35^5+1/4*spbb12*spaa13*spbb13^2*spaa15^3*spbb15^3*spbb35^4+19/4*spbb12^2*spaa13*spbb13*spaa15^2*spbb15^2*spaa25*spbb35^5+15/4*spbb12^3*spaa13*spaa15*spbb15*spaa25^2*spbb35^6-8*spbb12*spaa13*spbb13^2*spaa23^3*spbb23^3*spbb35^4-35*spaa13*spbb13^3*spaa23^3*spbb23^3*spbb25*spbb35^3+77/4*spbb12^2*spaa13*spbb13*spaa23^2*spbb23^2*spaa25*spbb35^5-125/4*spbb12*spaa13*spbb13^2*spaa23^2*spbb23^2*spaa25*spbb25*spbb35^4-69/8*spbb12*spaa13*spbb13^2*spaa23^2*spbb23^2*spaa35*spbb35^5-15/2*spbb12^3*spaa13*spaa23*spbb23*spaa25^2*spbb35^6+61/2*spbb12^2*spaa13*spbb13*spaa23*spbb23*spaa25^2*spbb25*spbb35^5+3/2*spbb12*spaa13*spbb13^2*spaa23*spbb23*spaa25^2*spbb25^2*spbb35^4+71/4*spbb12^2*spaa13*spbb13*spaa23*spbb23*spaa25*spaa35*spbb35^6-17/4*spbb12*spaa13*spbb13^2*spaa23*spbb23*spaa35^2*spbb35^6-6*spbb12^3*spaa13*spaa25^3*spbb25*spbb35^6+51/4*spbb12^2*spaa13*spbb13*spaa25^3*spbb25^2*spbb35^5-31/4*spbb12*spaa13*spbb13^2*spaa25^3*spbb25^3*spbb35^4-1/2*spbb12^2*spaa15^3*spbb15^3*spaa25*spbb35^5-1/2*spbb12*spbb13*spaa23^4*spbb23^4*spbb35^4+27/8*spbb13^2*spaa23^4*spbb23^4*spbb25*spbb35^3+1/2*spbb12^2*spaa23^3*spbb23^3*spaa25*spbb35^5-31/4*spbb12*spbb13*spaa23^3*spbb23^3*spaa25*spbb25*spbb35^4+27/2*spbb13^2*spaa23^3*spbb23^3*spaa25*spbb25^2*spbb35^3-3/2*spbb12*spbb13*spaa23^3*spbb23^3*spaa35*spbb35^5+15/4*spbb12^2*spaa23^2*spbb23^2*spaa25^2*spbb25*spbb35^5-39/2*spbb12*spbb13*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spbb35^4+157/8*spbb13^2*spaa23^2*spbb23^2*spaa25^2*spbb25^3*spbb35^3+3/2*spbb12^2*spaa23^2*spbb23^2*spaa25*spaa35*spbb35^6-3/2*spbb12*spbb13*spaa23^2*spbb23^2*spaa35^2*spbb35^6+6*spbb12^2*spaa23*spbb23*spaa25^3*spbb25^2*spbb35^5-71/4*spbb12*spbb13*spaa23*spbb23*spaa25^3*spbb25^3*spbb35^4+79/4*spbb13^2*spaa23*spbb23*spaa25^3*spbb25^4*spbb35^3+3/2*spbb12^2*spaa23*spbb23*spaa25*spaa35^2*spbb35^7-1/2*spbb12*spbb13*spaa23*spbb23*spaa35^3*spbb35^7+11/4*spbb12^2*spaa25^4*spbb25^3*spbb35^5-11/2*spbb12*spbb13*spaa25^4*spbb25^4*spbb35^4+11/4*spbb13^2*spaa25^4*spbb25^5*spbb35^3)/(spbb13^2*spaa14^2*spbb14*spbb15*spaa24^2*spbb24^3*spbb35^3)+
(+1*spbb13*spbb23^2*spbb45^3)/(spbb14*spbb24^2*spbb35^3)+
(-9/4*spaa12*spbb12^2*spaa14*spbb23*spbb34+3*spaa12*spbb12*spaa23*spbb23^3-9/4*spaa12*spbb12*spbb23^2*spaa24*spbb24+35/8*spbb12^2*spaa14^2*spbb34^2-9*spbb12*spaa14*spaa23*spbb23^2*spbb34+3/2*spaa23^2*spbb23^4-3/4*spaa23*spbb23^3*spaa24*spbb24-11/4*spbb23^2*spaa24^2*spbb24^2)/(spbb13^2*spaa14^2*spbb24^2)+
(5/2*spaa12^3*spbb12^4*spbb13*spbb45-1/2*spaa12^3*spbb12^4*spbb14*spbb35+965/24*spaa12^3*spbb12^3*spbb13*spbb14*spbb25+5*spaa12^2*spbb12^3*spaa13*spbb13^2*spbb45+1577/24*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb14*spbb25+35/4*spaa12^2*spbb12^4*spaa23*spbb34*spbb35+2579/24*spaa12^2*spbb12^3*spbb13*spaa23*spbb23*spbb45-3557/24*spaa12^2*spbb12^3*spbb13*spaa23*spbb24*spbb35+14189/24*spaa12^2*spbb12^2*spbb13^2*spaa23*spbb24*spbb25+5/4*spaa12^2*spbb12^3*spbb14*spaa24*spbb24*spbb35+401/24*spaa12^2*spbb12^2*spbb13*spbb14*spaa24*spbb24*spbb25+3/4*spaa12^2*spbb12*spbb13^2*spbb14*spbb24*spbb25*spaa34+5/2*spaa12*spbb12^2*spaa13^2*spbb13^3*spbb45+1637/24*spaa12*spbb12*spaa13^2*spbb13^3*spbb14*spbb25+2463/8*spaa12*spbb12^2*spaa13*spbb13^2*spaa23*spbb23*spbb45+2253/4*spaa12*spbb12*spaa13*spbb13^3*spaa23*spbb24*spbb25+5/12*spaa12*spaa13*spbb13^3*spbb14*spbb24*spbb25*spaa34+27/4*spaa12*spbb12^3*spaa23^2*spbb23*spbb34*spbb35+669/8*spaa12*spbb12^2*spbb13*spaa23^2*spbb23^2*spbb45-293/2*spaa12*spbb12^2*spbb13*spaa23^2*spbb23*spbb24*spbb35+1629/4*spaa12*spbb12*spbb13^2*spaa23^2*spbb23*spbb24*spbb25+9*spaa12*spbb12^3*spaa23*spaa24*spbb24*spbb34*spbb35-53*spaa12*spbb12^2*spbb13*spaa23*spaa24*spbb24^2*spbb35+1523/8*spaa12*spbb12*spbb13^2*spaa23*spaa24*spbb24^2*spbb25+1171/8*spaa12*spbb13^3*spaa23*spbb24^2*spbb25*spaa34-3/4*spaa12*spbb12^2*spbb14*spaa24^2*spbb24^2*spbb35+7/4*spaa12*spbb12*spbb13*spbb14*spaa24^2*spbb24^2*spbb25+329/24*spaa13^3*spbb13^4*spbb14*spbb25+223/2*spbb12*spaa13^2*spbb13^3*spaa23*spbb23*spbb45+223/2*spaa13^2*spbb13^4*spaa23*spbb24*spbb25+1245/8*spbb12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb45+1245/8*spaa13*spbb13^3*spaa23^2*spbb23*spbb24*spbb25-3*spbb12^2*spaa23^3*spbb23^2*spbb34*spbb35+15*spbb12*spbb13*spaa23^3*spbb23^3*spbb45-269/8*spbb12*spbb13*spaa23^3*spbb23^2*spbb24*spbb35+15*spbb13^2*spaa23^3*spbb23^2*spbb24*spbb25-3*spbb12^2*spaa23^2*spbb23*spaa24*spbb24*spbb34*spbb35-225/8*spbb12*spbb13*spaa23^2*spbb23*spaa24*spbb24^2*spbb35+173/8*spbb13^2*spaa23^2*spbb23*spaa24*spbb24^2*spbb25-1/2*spbb12^2*spaa23*spaa24^2*spbb24^2*spbb34*spbb35-9*spbb12*spbb13*spaa23*spaa24^2*spbb24^3*spbb35+19/2*spbb13^2*spaa23*spaa24^2*spbb24^3*spbb25)/(spbb13*spaa14^2*spbb14^2*spbb15*spaa24*spbb24^2)+
(spbb15*(1551/8*spaa12*spaa13*spbb13^2*spbb24+589/4*spaa12*spbb13*spaa23*spbb23*spbb24+2423/8*spaa12*spbb13*spbb24*spaa34*spbb34-109*spbb12*spaa13*spaa24*spbb34^2-1245/8*spaa23*spbb23*spaa24*spbb24*spbb34))/(spaa14*spbb14^2*spaa24*spbb24*spbb35)+
(-13/2*spaa12^3*spbb12^3+90*spaa12^2*spbb12^2*spaa13*spbb13-5/2*spaa12^2*spbb12^2*spaa14*spbb14+5/6*spaa12^2*spbb12^2*spaa23*spbb23+379/6*spaa12^2*spbb12*spbb13*spbb24*spaa34+155/4*spaa12*spbb12*spaa13^2*spbb13^2+113/4*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14+1513/12*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+20*spaa12*spaa13*spbb13^2*spbb24*spaa34+3/4*spaa12*spbb12*spaa14^2*spbb14^2+45/4*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34-545/24*spaa12*spbb12*spaa23^2*spbb23^2+837/8*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34-5*spaa13^2*spbb13^2*spaa23*spbb23-289/6*spaa13*spbb13*spaa23^2*spbb23^2-92/3*spaa23^3*spbb23^3)/(spaa14*spbb14*spaa24^2*spbb24^2)+
(-9*spaa12*spaa13*spbb13^4*spbb25^2*spbb45-521/12*spaa12*spbb13^3*spaa15*spbb15*spbb25^2*spbb45-35/2*spaa12*spbb13^3*spaa23*spbb23*spbb25^2*spbb45-2*spaa12*spbb13^3*spaa25*spbb25^3*spbb45+59/4*spbb12*spaa13^2*spbb13^2*spbb14*spbb35^3+209/24*spaa13^2*spbb13^4*spbb25*spbb35*spbb45-27/2*spaa13^2*spbb13^3*spbb14*spbb25*spbb35^2-19/4*spbb12*spaa13*spbb13*spbb14*spaa15*spbb15*spbb35^3+107/3*spbb12*spaa13*spbb13*spbb14*spaa23*spbb23*spbb35^3+359/6*spaa13*spbb13^3*spaa23*spbb23*spbb25*spbb35*spbb45-70*spaa13*spbb13^2*spbb14*spaa23*spbb23*spbb25*spbb35^2-35/4*spbb12^2*spaa13*spbb14*spaa25*spbb35^4+61/8*spbb12*spaa13*spbb13*spbb14*spaa25*spbb25*spbb35^3-315/8*spaa13*spbb13^2*spbb14*spaa25*spbb25^2*spbb35^2+1/4*spbb12*spbb14*spaa15^2*spbb15^2*spbb35^3+5/4*spbb12*spbb14*spaa23^2*spbb23^2*spbb35^3+441/8*spbb13^2*spaa23^2*spbb23^2*spbb25*spbb35*spbb45+1199/24*spbb13*spbb14*spaa23^2*spbb23^2*spbb25*spbb35^2+1/2*spbb12*spbb14*spaa23*spbb23*spaa25*spbb25*spbb35^3-449/6*spbb13^2*spaa23*spbb23*spaa25*spbb25^2*spbb35*spbb45+501/8*spbb13*spbb14*spaa23*spbb23*spaa25*spbb25^2*spbb35^2+27/4*spbb12*spbb14*spaa23*spbb23*spaa35*spbb35^4-3*spbb12*spbb14*spaa25^2*spbb25^2*spbb35^3-5/2*spbb13^2*spaa25^2*spbb25^3*spbb35*spbb45+1097/24*spbb13*spbb14*spaa25^2*spbb25^3*spbb35^2)/(spbb13*spaa14*spbb14*spbb15*spaa24*spbb24^2*spbb35^2)+
(-261/8*spbb13*spbb23*spbb45^2)/(spbb14*spbb24*spbb35^2)+
(-17/4*spaa12*spbb12*spbb23-3*spbb12*spaa14*spbb34-7/2*spaa23*spbb23^2-3*spbb23*spaa24*spbb24)/(spbb13*spaa14*spbb24)+
(-35/4*spaa12^2*spbb12^2*spbb15+311/3*spaa12*spbb12*spaa13*spbb13*spbb15+2489/8*spaa12*spbb12^2*spaa23*spbb35+721/24*spaa12*spbb12*spbb15*spaa25*spbb25+1691/8*spaa12*spbb12*spbb15*spaa35*spbb35+9209/24*spaa12*spbb15^2*spbb23*spaa35-127/3*spaa13^2*spbb13^2*spbb15+315/8*spaa15*spbb15^2*spaa25*spbb25-509/2*spbb12*spaa23*spaa25*spbb25*spbb35-5167/24*spbb12*spaa23*spaa35*spbb35^2+2309/12*spbb15*spaa25^2*spbb25^2+257*spbb15*spaa25*spbb25*spaa35*spbb35+175/8*spbb15*spaa35^2*spbb35^2)/(spaa14*spbb14*spbb15*spaa24*spbb24)+
(spbb15*(5545/24*spaa12*spbb13*spbb24+335/6*spaa13*spbb13*spbb34+191/8*spaa23*spbb23*spbb34+1671/8*spaa24*spbb24*spbb34))/(spbb14*spaa24*spbb24*spbb35)+
(-307/6*spbb12*spbb45)/(spbb15*spbb24)+
(797/4*spaa12*spbb12-335/6*spaa13*spbb13-175/8*spaa14*spbb14-675/4*spaa23*spbb23)/(spaa24*spbb24)+
(-599/8*spbb23*spbb45)/(spbb24*spbb35)+
(-2299/72),
(+1*spbb12*spaa13^2*spbb14^2*spbb23^2*spbb34)/(spbb13*spbb24^3*spab1231^2)+
(+19/6*spbb12^3*spaa14*spbb34^3)/(spbb13^3*spaa14*spbb24^3)+
(-2*spaa12*spbb12*spbb23*spbb25^2*spbb34*spaa35*spbb45)/(spaa14*spbb15*spbb24^3*spbb35*spab1231)+
(-10*spbb12*spbb23*spbb25*spbb34*spaa35*spbb45^2)/(spbb15*spbb24^3*spbb35*spab1231)+
(+2*spaa12^2*spbb12^3*spbb23*spbb25*spbb34*spbb45)/(spbb13*spaa14*spbb15*spbb24^3*spbb35*spab1231)+
(-13/3*spaa12*spbb12^2*spaa13*spbb23*spbb25*spbb34^2)/(spbb13*spaa14*spbb24^3*spbb35*spab1231)+
(+5/6*spbb12*spaa13*spbb14*spbb23*spbb25*spbb34^2)/(spbb13*spbb24^3*spbb35*spab1231)+
(spbb23*spbb25*spbb34^2*(-1/6*spaa12^3*spbb12^4*spbb35+2*spaa12^3*spbb12^3*spbb13*spbb25+13/3*spaa12^2*spbb12^3*spaa13*spbb13*spbb35+1*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb25-7/3*spaa12^2*spbb12^3*spaa15*spbb15*spbb35+16/3*spaa12*spbb12^2*spaa13^2*spbb13^2*spbb35-10/3*spaa12*spbb12*spaa13^2*spbb13^3*spbb25-31/6*spaa12*spbb12^2*spaa15^2*spbb15^2*spbb35+13/6*spbb12*spaa13^3*spbb13^3*spbb35-11/3*spaa13^3*spbb13^4*spbb25+2*spbb12*spaa15^3*spbb15^3*spbb35))/(spbb13^2*spaa14^2*spbb14*spbb24^3*spbb35^2*spab1231)+
(+2/3*spaa12*spaa13^2*spbb15^2*spbb23^4*spbb34*spab1251)/(spbb13*spaa14^3*spbb14*spbb24^3*spbb35^2*spab1231)+
(-2*spaa12*spbb13*spbb25^4*spbb34^2*spab1231)/(spaa14^2*spbb14*spbb15*spbb24^3*spbb35^3)+
(spbb12^2*spbb34*spbb35*(-5*spaa12^3*spbb12^3-14*spaa12^2*spbb12^2*spaa14*spbb14-5/3*spaa12*spbb12*spaa14^2*spbb14^2-2*spaa14^3*spbb14^3))/(spbb13^2*spaa14^2*spbb14*spbb15*spbb24^2*spab1231)+
(spbb25*spbb34*(16*spaa12^3*spbb12^4*spbb35-101/6*spaa12^3*spbb12^3*spbb13*spbb25-13/3*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb25+17/6*spaa12*spbb12*spaa13^2*spbb13^3*spbb25+4/3*spaa13^3*spbb13^4*spbb25))/(spbb13*spaa14^2*spbb14*spbb15*spbb24^2*spbb35*spab1231)+
(spbb12*spbb25*spbb34*(-43/6*spaa13^2*spbb13^3*spbb45+29/2*spaa13^2*spbb13^2*spbb14*spbb35+50/3*spaa13*spbb13^2*spaa14*spbb14*spbb45-11/2*spaa13*spbb13*spaa14*spbb14^2*spbb35+112/3*spaa13*spbb13*spbb14*spaa15*spbb15*spbb35-2*spaa13*spbb13*spbb14*spaa34*spbb34*spbb35-37/2*spbb13*spaa14^2*spbb14^2*spbb45+35*spaa14^2*spbb14^3*spbb35+91*spaa14*spbb14^2*spaa15*spbb15*spbb35+8*spbb13*spaa14*spbb14*spaa34*spbb34*spbb45+161/3*spbb14*spaa15^2*spbb15^2*spbb35))/(spbb13*spaa14*spbb14*spbb15*spbb24^2*spbb35*spab1231)+
(+2/3*spaa13^2*spbb13^3*spbb25^2*spbb34*spbb45)/(spaa14*spbb14*spbb15*spbb24^2*spbb35^2*spab1231)+
(spbb12*spbb34*(-1/2*spaa12^2*spbb12^2*spbb15*spbb35+23/6*spaa12^2*spbb12*spbb15^2*spbb23+199/6*spaa12*spbb12*spaa15*spbb15^2*spbb35+33/2*spaa12*spaa15*spbb15^3*spbb23-2*spaa12*spbb12^2*spaa23*spbb35^2-8*spaa12*spbb12*spbb15*spaa25*spbb25*spbb35-6*spaa12*spbb12*spbb15*spaa35*spbb35^2-8*spaa12*spbb15^2*spbb23*spaa35*spbb35+13/3*spaa15^2*spbb15^3*spbb35))/(spbb13*spaa14*spbb14*spbb15*spbb24*spbb35*spab1231)+
(spbb12*spbb34*(19/3*spaa12*spbb12+12*spaa14*spbb14+10*spaa23*spbb23+10*spaa24*spbb24))/(spbb13*spaa14*spbb14*spbb24)+
(spbb25*spbb34*(-125/3*spaa12*spbb12*spbb15+4*spaa13*spbb13*spbb15-10*spbb12*spaa23*spbb35))/(spaa14*spbb14*spbb15*spbb24*spbb35)+
(-22/3*spbb12*spbb34*spbb45)/(spbb14*spbb24*spbb35),
(spbb12^2*spbb23*spaa13^2*(-5*spaa12^2*spbb12*spbb24+5*spaa13*spaa23*spbb23*spbb34+5*spaa14*spaa23*spbb24*spbb34))/(spaa14*spbb24^3*spaa34*spab1251^2)+
(spbb12^2*spbb23*(15/2*spaa12^3*spbb12^3*spbb14*spbb45+5/2*spaa12^3*spbb12^2*spbb14^2*spbb25+5/2*spaa12^2*spbb12^2*spaa13*spbb13*spbb14*spbb45-5/2*spaa12^2*spbb12*spaa13*spbb13*spbb14^2*spbb25-5*spaa12^2*spbb12^3*spaa23*spbb34*spbb45+10*spaa12^2*spbb12^2*spbb14*spaa23*spbb23*spbb45-5/2*spaa12^2*spbb12*spbb14^2*spaa23*spbb23*spbb25+15*spaa12^2*spbb12^2*spbb14*spaa24*spbb24*spbb45+5*spaa12^2*spbb12*spbb14^2*spaa24*spbb24*spbb25-10*spaa12^2*spbb14^3*spbb23*spbb25*spaa34+15/2*spaa12*spbb12^2*spaa13*spbb13*spaa23*spbb34*spbb45-5*spaa12*spbb12^2*spaa23^2*spbb23*spbb34*spbb45+5/2*spaa12*spbb12*spbb14*spaa23^2*spbb23^2*spbb45-5*spaa12*spbb14^2*spaa23^2*spbb23^2*spbb25-5*spaa12*spbb12^2*spaa23*spaa24*spbb24*spbb34*spbb45+10*spaa12*spbb12*spbb14*spaa23*spbb23*spaa24*spbb24*spbb45-5*spaa12*spbb14^2*spaa23*spbb23*spaa24*spbb24*spbb25+15/2*spaa12*spbb12*spbb14*spaa24^2*spbb24^2*spbb45+5*spbb12^2*spaa14*spaa23^2*spbb34^2*spbb45))/(spbb13^2*spbb15*spbb24^3*spaa25*spbb25*spaa34*spab1251)+
(1*spaa12^2*spbb12^2*spbb14^2*spbb24*spbb25^2*spbb35-1*spaa12^2*spbb12^2*spbb14^2*spbb25^3*spbb34-3*spaa12^2*spbb12^2*spbb14*spbb15*spbb24^2*spbb25*spbb35+2*spaa12^2*spbb12^2*spbb15^2*spbb24^3*spbb35+1*spaa12*spbb12*spaa14*spbb14^3*spbb24*spbb25^2*spbb35-1*spaa12*spbb12*spaa14*spbb14^3*spbb25^3*spbb34-3*spaa12*spbb12*spaa14*spbb14^2*spbb15*spbb24^2*spbb25*spbb35+2*spaa12*spbb12*spaa14*spbb14*spbb15^2*spbb24^3*spbb35+1*spaa12*spbb12*spbb14^2*spaa24*spbb24^2*spbb25^2*spbb35-1*spaa12*spbb12*spbb14^2*spaa24*spbb24*spbb25^3*spbb34-3*spaa12*spbb12*spbb14*spbb15*spaa24*spbb24^3*spbb25*spbb35+2*spaa12*spbb12*spbb15^2*spaa24*spbb24^4*spbb35+3*spaa12*spbb12*spbb14^2*spbb24*spaa25*spbb25^3*spbb35-1*spaa12*spbb12*spbb14^2*spaa25*spbb25^4*spbb34-5*spaa12*spbb12*spbb14*spbb15*spbb24^2*spaa25*spbb25^2*spbb35+2*spaa12*spbb12*spbb15^2*spbb24^3*spaa25*spbb25*spbb35+1*spaa14*spbb14^3*spbb24*spaa25*spbb25^3*spbb35-1*spaa14*spbb14^3*spaa25*spbb25^4*spbb34-3*spaa14*spbb14^2*spbb15*spbb24^2*spaa25*spbb25^2*spbb35+3*spaa14*spbb14*spbb15^2*spbb24^3*spaa25*spbb25*spbb35-1*spaa14*spbb15^3*spbb24^4*spaa25*spbb35-1*spbb14^2*spaa24*spbb24*spaa25*spbb25^4*spbb34+2*spbb14^2*spbb24*spaa25^2*spbb25^4*spbb35-3*spbb14*spbb15*spbb24^2*spaa25^2*spbb25^3*spbb35+1*spbb15^2*spbb24^3*spaa25^2*spbb25^2*spbb35)/(spbb14*spbb15*spbb24^3*spaa34*spbb35^2*spab5125)+
(spbb45^2*spbb23^2*spbb34*spbb25*(5/3*spaa23*spbb23+5/3*spaa24*spbb24))/(spaa14*spbb14*spbb24^3*spbb35^3)+
(spbb12^2*(7*spaa12^3*spbb12^2*spbb23*spbb25-9*spaa12^2*spbb12^2*spaa15*spbb25*spbb35-5/2*spaa12^2*spbb12*spaa23*spbb23^2*spbb25-7/2*spaa12^2*spbb12*spbb23*spaa25*spbb25^2+1/2*spaa12*spbb12*spaa15^2*spbb15*spbb25*spbb35+3/2*spaa12*spbb12*spaa15*spaa25*spbb25^2*spbb35-5*spaa12*spaa23^2*spbb23^3*spbb25-5/2*spaa12*spaa23*spbb23^2*spaa25*spbb25^2-1/2*spaa12*spbb23*spaa25^2*spbb25^3-5*spaa13*spaa23^2*spbb23^3*spbb35+1/2*spaa15^2*spbb15*spaa25*spbb25^2*spbb35+1/2*spaa15*spaa25^2*spbb25^3*spbb35))/(spbb13^2*spaa14*spaa24*spbb24^3*spbb25*spaa34)+
(+5/2*spaa15*spbb15^2*spbb24)/(spbb14*spaa25*spbb25^2)+
(spbb12*(10*spaa12^4*spbb12^4*spbb25-5/2*spaa12^3*spbb12^4*spaa13*spbb35+21/2*spaa12^3*spbb12^3*spaa15*spbb15*spbb25+10*spaa12^3*spbb12^3*spaa23*spbb23*spbb25+19/4*spaa12^3*spbb12^3*spaa25*spbb25^2+5*spaa12^2*spbb12^3*spaa13*spaa23*spbb23*spbb35+49/2*spaa12^2*spbb12^3*spaa13*spaa25*spbb25*spbb35+1*spaa12^2*spbb12^2*spaa15^2*spbb15^2*spbb25-13*spaa12^2*spbb12^2*spaa15*spbb15*spaa25*spbb25^2+5*spaa12^2*spbb12^2*spaa23^2*spbb23^2*spbb25-1/2*spaa12^2*spbb12^2*spaa23*spbb23*spaa25*spbb25^2-1/2*spaa12^2*spbb12^2*spaa25^2*spbb25^3+4*spaa12*spbb12^2*spaa13*spaa15*spbb15*spaa25*spbb25*spbb35+5/2*spaa12*spbb12^2*spaa13*spaa23^2*spbb23^2*spbb35+1*spaa12*spbb12^2*spaa13*spaa25^2*spbb25^2*spbb35+1/2*spaa12*spbb12*spaa15^3*spbb15^3*spbb25+9/4*spaa12*spbb12*spaa15^2*spbb15^2*spaa25*spbb25^2+29/4*spaa12*spbb12*spaa15*spbb15*spaa25^2*spbb25^3-15/2*spaa12*spbb12*spaa23^2*spbb23^2*spaa25*spbb25^2-1/2*spaa12*spbb12*spaa23*spbb23*spaa25^2*spbb25^3+19/4*spaa12*spbb12*spaa25^3*spbb25^4+4*spbb12*spaa13*spaa15*spbb15*spaa25^2*spbb25^2*spbb35-10*spbb12*spaa13*spaa23^2*spbb23^2*spaa25*spbb25*spbb35+4*spbb12*spaa13*spaa25^3*spbb25^3*spbb35+1/2*spaa15^3*spbb15^3*spaa25*spbb25^2+5/4*spaa15^2*spbb15^2*spaa25^2*spbb25^3+3/4*spaa15*spbb15*spaa25^3*spbb25^4))/(spbb13*spaa14*spbb14*spaa24^2*spbb24^3*spbb25*spaa34)+
(spbb12*(-1/4*spaa12^2*spbb12*spaa14*spbb14^2+1/4*spaa12^2*spbb12*spbb14*spaa34*spbb34+1/4*spaa12^2*spbb14^2*spbb23*spaa34-1/4*spaa12*spaa13*spbb13*spaa14*spbb14^2+1/4*spaa12*spaa13*spbb13*spbb14*spaa34*spbb34-1/4*spaa12*spaa14^2*spbb14^3-1/4*spaa12*spbb12*spaa23*spaa34*spbb34^2+1/2*spaa12*spbb14*spaa34^2*spbb34^2-1/4*spaa13*spbb13*spaa23*spaa34*spbb34^2-1/4*spaa23*spaa34^2*spbb34^3))/(spbb14*spaa24^3*spbb24^3)+
(spbb12*(-10*spaa12^2*spbb12^2*spaa23*spbb34-10*spaa12^2*spbb12*spbb14*spaa24*spbb24-23/2*spaa12*spbb12*spaa23*spaa24*spbb24*spbb34+5/2*spaa12*spbb12*spaa23*spaa34*spbb34^2-47/2*spaa12*spbb14*spaa24^2*spbb24^2-13/2*spaa13*spbb13*spaa23*spaa34*spbb34^2+13/2*spaa14*spbb14*spaa23*spaa24*spbb24*spbb34+15*spaa23*spaa24^2*spbb24^2*spbb34+29/2*spaa23*spaa24*spbb24*spaa34*spbb34^2+5/2*spaa23*spaa34^2*spbb34^3))/(spbb15*spaa24^2*spbb24^3*spaa25)+
(spbb12^2*(151/72*spaa12^4*spbb12^2*spbb15+151/72*spaa12^3*spbb12*spaa13*spbb13*spbb15+295/72*spaa12^3*spbb12*spaa15*spbb15^2-511/72*spaa12^3*spbb12^2*spaa23*spbb35-1/2*spaa12^2*spaa13*spbb13*spaa15*spbb15^2+2*spaa12^2*spaa15^2*spbb15^3-14*spaa12^2*spbb12*spaa15*spbb15*spaa23*spbb35+151/72*spaa12^2*spbb12*spaa23*spaa35*spbb35^2+5*spaa12*spaa13^2*spbb13^2*spaa23*spbb35+223/72*spaa12*spaa13*spbb13*spaa15*spbb15*spaa23*spbb35+569/72*spaa12*spaa13*spbb13*spaa23*spaa35*spbb35^2-497/72*spaa12*spaa15^2*spbb15^2*spaa23*spbb35+12*spaa12*spbb12*spaa15*spaa23^2*spbb35^2+209/72*spaa12*spaa23*spaa35^2*spbb35^3-187/72*spaa13*spbb13*spaa15*spaa23^2*spbb35^2-7/72*spaa15^2*spbb15*spaa23^2*spbb35^2-151/72*spaa15*spaa23^2*spaa35*spbb35^3))/(spbb14*spaa24^2*spbb24^2*spaa25*spbb25*spaa34*spbb35)+
(10*spaa12^3*spbb13^3*spbb25^3*spaa35^2-15*spaa12^2*spaa13^2*spbb13^4*spbb25^2*spaa35-20*spaa12^2*spaa13*spbb13^3*spaa15*spbb15*spbb25^2*spaa35-15*spaa12^2*spaa13*spbb13^3*spaa23*spbb23*spbb25^2*spaa35-107/3*spaa12^2*spaa13*spbb13^3*spaa25*spbb25^3*spaa35+431/8*spaa12^2*spaa13*spbb13^3*spbb25^2*spaa35^2*spbb35-5*spaa12^2*spbb13^2*spaa15^2*spbb15^2*spbb25^2*spaa35-29/4*spaa12^2*spbb13^2*spaa15*spbb15*spaa25*spbb25^3*spaa35+283/24*spaa12^2*spbb13^2*spaa15*spbb15*spbb25^2*spaa35^2*spbb35-5*spaa12^2*spbb13^2*spaa23^2*spbb23^2*spbb25^2*spaa35-47/6*spaa12^2*spbb13^2*spaa23*spbb23*spaa25*spbb25^3*spaa35+379/24*spaa12^2*spbb13^2*spaa23*spbb23*spbb25^2*spaa35^2*spbb35-23/12*spaa12^2*spbb13^2*spaa25^2*spbb25^4*spaa35+343/6*spaa12^2*spbb13^2*spaa25*spbb25^3*spaa35^2*spbb35-145/18*spaa12^2*spbb13^2*spbb25^2*spaa35^3*spbb35^2+5*spaa12*spaa13^3*spbb13^4*spaa15*spbb15*spbb25+187/12*spaa12*spaa13^3*spbb13^4*spaa25*spbb25^2-691/18*spaa12*spaa13^3*spbb13^4*spbb25*spaa35*spbb35+10*spaa12*spaa13^2*spbb13^3*spaa15^2*spbb15^2*spbb25+167/6*spaa12*spaa13^2*spbb13^3*spaa15*spbb15*spaa25*spbb25^2-637/12*spaa12*spaa13^2*spbb13^3*spaa15*spbb15*spbb25*spaa35*spbb35+67/4*spaa12*spaa13^2*spbb13^3*spaa23*spbb23*spaa25*spbb25^2-507/8*spaa12*spaa13^2*spbb13^3*spaa23*spbb23*spbb25*spaa35*spbb35+331/12*spaa12*spaa13^2*spbb13^3*spaa25^2*spbb25^3-6163/24*spaa12*spaa13^2*spbb13^3*spaa25*spbb25^2*spaa35*spbb35+651/8*spaa12*spaa13^2*spbb13^3*spbb25*spaa35^2*spbb35^2+5*spaa12*spaa13*spbb13^2*spaa15^3*spbb15^3*spbb25+49/4*spaa12*spaa13*spbb13^2*spaa15^2*spbb15^2*spaa25*spbb25^2-349/18*spaa12*spaa13*spbb13^2*spaa15^2*spbb15^2*spbb25*spaa35*spbb35+55/6*spaa12*spaa13*spbb13^2*spaa15*spbb15*spaa25^2*spbb25^3-603/4*spaa12*spaa13*spbb13^2*spaa15*spbb15*spaa25*spbb25^2*spaa35*spbb35+422/9*spaa12*spaa13*spbb13^2*spaa15*spbb15*spbb25*spaa35^2*spbb35^2+27/4*spaa12*spaa13*spbb13^2*spaa23^2*spbb23^2*spaa25*spbb25^2-439/12*spaa12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb25*spaa35*spbb35+35/3*spaa12*spaa13*spbb13^2*spaa23*spbb23*spaa25^2*spbb25^3-1303/8*spaa12*spaa13*spbb13^2*spaa23*spbb23*spaa25*spbb25^2*spaa35*spbb35+2887/36*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb25*spaa35^2*spbb35^2+23/12*spaa12*spaa13*spbb13^2*spaa25^3*spbb25^4-893/4*spaa12*spaa13*spbb13^2*spaa25^2*spbb25^3*spaa35*spbb35+4937/9*spaa12*spaa13*spbb13^2*spaa25*spbb25^2*spaa35^2*spbb35^2+385/12*spaa12*spaa13*spbb13^2*spbb25*spaa35^3*spbb35^3-187/72*spaa12*spbb13*spaa15^3*spbb15^3*spbb25*spaa35*spbb35-587/24*spaa12*spbb13*spaa15^2*spbb15^2*spaa25*spbb25^2*spaa35*spbb35+497/72*spaa12*spbb13*spaa15^2*spbb15^2*spbb25*spaa35^2*spbb35^2-116/3*spaa12*spbb13*spaa15*spbb15*spaa25^2*spbb25^3*spaa35*spbb35+1429/12*spaa12*spbb13*spaa15*spbb15*spaa25*spbb25^2*spaa35^2*spbb35^2-15/4*spaa12*spbb13*spaa15*spbb15*spbb25*spaa35^3*spbb35^3+7/12*spaa12*spbb13*spaa23^3*spbb23^3*spaa25*spbb25^2-475/72*spaa12*spbb13*spaa23^3*spbb23^3*spbb25*spaa35*spbb35+23/12*spaa12*spbb13*spaa23^2*spbb23^2*spaa25^2*spbb25^3-2131/72*spaa12*spbb13*spaa23^2*spbb23^2*spaa25*spbb25^2*spaa35*spbb35+497/72*spaa12*spbb13*spaa23^2*spbb23^2*spbb25*spaa35^2*spbb35^2-110/3*spaa12*spbb13*spaa23*spbb23*spaa25^2*spbb25^3*spaa35*spbb35+1753/18*spaa12*spbb13*spaa23*spbb23*spaa25*spbb25^2*spaa35^2*spbb35^2+31/4*spaa12*spbb13*spaa23*spbb23*spbb25*spaa35^3*spbb35^3-521/36*spaa12*spbb13*spaa25^3*spbb25^4*spaa35*spbb35+2281/12*spaa12*spbb13*spaa25^2*spbb25^3*spaa35^2*spbb35^2+3157/72*spaa12*spbb13*spaa25*spbb25^2*spaa35^3*spbb35^3-43/4*spaa12*spbb13*spbb25*spaa35^4*spbb35^4+5*spaa13^4*spbb13^4*spaa15*spbb15*spbb35+151/72*spaa13^4*spbb13^4*spaa23*spbb23*spbb35-2797/72*spbb12*spaa13^4*spbb13^3*spaa25*spbb35^2+1585/36*spaa13^4*spbb13^4*spaa25*spbb25*spbb35-511/24*spaa13^4*spbb13^4*spaa35*spbb35^2+10*spaa13^3*spbb13^3*spaa15^2*spbb15^2*spbb35-163/2*spbb12*spaa13^3*spbb13^2*spaa15*spbb15*spaa25*spbb35^2+6943/72*spaa13^3*spbb13^3*spaa15*spbb15*spaa25*spbb25*spbb35-397/12*spaa13^3*spbb13^3*spaa15*spbb15*spaa35*spbb35^2+151/24*spaa13^3*spbb13^3*spaa23^2*spbb23^2*spbb35-1102/9*spbb12*spaa13^3*spbb13^2*spaa23*spbb23*spaa25*spbb35^2+2113/24*spaa13^3*spbb13^3*spaa23*spbb23*spaa25*spbb25*spbb35-4211/72*spaa13^3*spbb13^3*spaa23*spbb23*spaa35*spbb35^2+14281/72*spbb12^2*spaa13^3*spbb13*spaa25^2*spbb35^3-11273/24*spbb12*spaa13^3*spbb13^2*spaa25^2*spbb25*spbb35^2+220*spaa13^3*spbb13^3*spaa25^2*spbb25^2*spbb35+12361/72*spbb12*spaa13^3*spbb13^2*spaa25*spaa35*spbb35^3-33725/72*spaa13^3*spbb13^3*spaa25*spbb25*spaa35*spbb35^2+1519/72*spaa13^3*spbb13^3*spaa35^2*spbb35^3+5*spaa13^2*spbb13^2*spaa15^3*spbb15^3*spbb35-4345/72*spbb12*spaa13^2*spbb13*spaa15^2*spbb15^2*spaa25*spbb35^2+5347/72*spaa13^2*spbb13^2*spaa15^2*spbb15^2*spaa25*spbb25*spbb35-259/18*spaa13^2*spbb13^2*spaa15^2*spbb15^2*spaa35*spbb35^2+3211/36*spbb12^2*spaa13^2*spaa15*spbb15*spaa25^2*spbb35^3-9245/24*spbb12*spaa13^2*spbb13*spaa15*spbb15*spaa25^2*spbb25*spbb35^2+2323/12*spaa13^2*spbb13^2*spaa15*spbb15*spaa25^2*spbb25^2*spbb35+10645/72*spbb12*spaa13^2*spbb13*spaa15*spbb15*spaa25*spaa35*spbb35^3-21173/36*spaa13^2*spbb13^2*spaa15*spbb15*spaa25*spbb25*spaa35*spbb35^2+2527/72*spaa13^2*spbb13^2*spaa15*spbb15*spaa35^2*spbb35^3+151/24*spaa13^2*spbb13^2*spaa23^3*spbb23^3*spbb35-943/8*spbb12*spaa13^2*spbb13*spaa23^2*spbb23^2*spaa25*spbb35^2+561/8*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spaa25*spbb25*spbb35-5317/72*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spaa35*spbb35^2+685/8*spbb12^2*spaa13^2*spaa23*spbb23*spaa25^2*spbb35^3-9959/24*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa25^2*spbb25*spbb35^2+1147/6*spaa13^2*spbb13^2*spaa23*spbb23*spaa25^2*spbb25^2*spbb35+4777/36*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa25*spaa35*spbb35^3-2887/4*spaa13^2*spbb13^2*spaa23*spbb23*spaa25*spbb25*spaa35*spbb35^2+349/72*spaa13^2*spbb13^2*spaa23*spbb23*spaa35^2*spbb35^3+2803/12*spbb12^2*spaa13^2*spaa25^3*spbb25*spbb35^3-5975/12*spbb12*spaa13^2*spbb13*spaa25^3*spbb25^2*spbb35^2+1451/8*spaa13^2*spbb13^2*spaa25^3*spbb25^3*spbb35-785/72*spbb12^2*spaa13^2*spaa25^2*spaa35*spbb35^4+50363/72*spbb12*spaa13^2*spbb13*spaa25^2*spbb25*spaa35*spbb35^3-31543/24*spaa13^2*spbb13^2*spaa25^2*spbb25^2*spaa35*spbb35^2+355/4*spbb12*spaa13^2*spbb13*spaa25*spaa35^2*spbb35^4+2651/36*spaa13^2*spbb13^2*spaa25*spbb25*spaa35^2*spbb35^3+1049/36*spaa13^2*spbb13^2*spaa35^3*spbb35^4-1123/72*spbb12*spaa13*spaa15^3*spbb15^3*spaa25*spbb35^2+715/36*spaa13*spbb13*spaa15^3*spbb15^3*spaa25*spbb25*spbb35-187/72*spaa13*spbb13*spaa15^3*spbb15^3*spaa35*spbb35^2-8309/72*spbb12*spaa13*spaa15^2*spbb15^2*spaa25^2*spbb25*spbb35^2+469/8*spaa13*spbb13*spaa15^2*spbb15^2*spaa25^2*spbb25^2*spbb35+641/36*spbb12*spaa13*spaa15^2*spbb15^2*spaa25*spaa35*spbb35^3-6967/36*spaa13*spbb13*spaa15^2*spbb15^2*spaa25*spbb25*spaa35*spbb35^2+497/72*spaa13*spbb13*spaa15^2*spbb15^2*spaa35^2*spbb35^3-452/3*spbb12*spaa13*spaa15*spbb15*spaa25^3*spbb25^2*spbb35^2+175/3*spaa13*spbb13*spaa15*spbb15*spaa25^3*spbb25^3*spbb35+13843/72*spbb12*spaa13*spaa15*spbb15*spaa25^2*spbb25*spaa35*spbb35^3-18587/24*spaa13*spbb13*spaa15*spbb15*spaa25^2*spbb25^2*spaa35*spbb35^2-403/36*spbb12*spaa13*spaa15*spbb15*spaa25*spaa35^2*spbb35^4+21871/72*spaa13*spbb13*spaa15*spbb15*spaa25*spbb25*spaa35^2*spbb35^3-15/4*spaa13*spbb13*spaa15*spbb15*spaa35^3*spbb35^4+151/72*spaa13*spbb13*spaa23^4*spbb23^4*spbb35-326/9*spbb12*spaa13*spaa23^3*spbb23^3*spaa25*spbb35^2+1529/72*spaa13*spbb13*spaa23^3*spbb23^3*spaa25*spbb25*spbb35-2855/72*spaa13*spbb13*spaa23^3*spbb23^3*spaa35*spbb35^2-8665/72*spbb12*spaa13*spaa23^2*spbb23^2*spaa25^2*spbb25*spbb35^2+515/9*spaa13*spbb13*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spbb35-251/36*spbb12*spaa13*spaa23^2*spbb23^2*spaa25*spaa35*spbb35^3-6839/24*spaa13*spbb13*spaa23^2*spbb23^2*spaa25*spbb25*spaa35*spbb35^2-95/2*spaa13*spbb13*spaa23^2*spbb23^2*spaa35^2*spbb35^3-143*spbb12*spaa13*spaa23*spbb23*spaa25^3*spbb25^2*spbb35^2+506/9*spaa13*spbb13*spaa23*spbb23*spaa25^3*spbb25^3*spbb35+3181/18*spbb12*spaa13*spaa23*spbb23*spaa25^2*spbb25*spaa35*spbb35^3-55261/72*spaa13*spbb13*spaa23*spbb23*spaa25^2*spbb25^2*spaa35*spbb35^2+1/4*spbb12*spaa13*spaa23*spbb23*spaa25*spaa35^2*spbb35^4+6971/36*spaa13*spbb13*spaa23*spbb23*spaa25*spbb25*spaa35^2*spbb35^3-14*spaa13*spbb13*spaa23*spbb23*spaa35^3*spbb35^4-2081/36*spbb12*spaa13*spaa25^4*spbb25^3*spbb35^2+1193/72*spaa13*spbb13*spaa25^4*spbb25^4*spbb35+1057/4*spbb12*spaa13*spaa25^3*spbb25^2*spaa35*spbb35^3-11183/18*spaa13*spbb13*spaa25^3*spbb25^3*spaa35*spbb35^2+4589/36*spbb12*spaa13*spaa25^2*spbb25*spaa35^2*spbb35^4+3143/36*spaa13*spbb13*spaa25^2*spbb25^2*spaa35^2*spbb35^3-3229/72*spbb12*spaa13*spaa25*spaa35^3*spbb35^5+9875/24*spaa13*spbb13*spaa25*spbb25*spaa35^3*spbb35^4-53/4*spaa13*spbb13*spaa35^4*spbb35^5+7/72*spaa15^4*spbb15^4*spaa25*spbb25*spbb35+79/24*spaa15^3*spbb15^3*spaa25^2*spbb25^2*spbb35-731/36*spaa15^3*spbb15^3*spaa25*spbb25*spaa35*spbb35^2+151/24*spaa15^2*spbb15^2*spaa25^3*spbb25^3*spbb35-6647/72*spaa15^2*spbb15^2*spaa25^2*spbb25^2*spaa35*spbb35^2+583/36*spaa15^2*spbb15^2*spaa25*spbb25*spaa35^2*spbb35^3+151/72*spaa15*spbb15*spaa25^4*spbb25^4*spbb35-817/9*spaa15*spbb15*spaa25^3*spbb25^3*spaa35*spbb35^2+1763/24*spaa15*spbb15*spaa25^2*spbb25^2*spaa35^2*spbb35^3+1141/72*spaa15*spbb15*spaa25*spbb25*spaa35^3*spbb35^4+1/8*spaa23^4*spbb23^4*spaa25*spbb25*spbb35-3*spaa23^4*spbb23^4*spaa35*spbb35^2+5/8*spaa23^3*spbb23^3*spaa25^2*spbb25^2*spbb35-413/36*spaa23^3*spbb23^3*spaa25*spbb25*spaa35*spbb35^2-27/2*spaa23^3*spbb23^3*spaa35^2*spbb35^3+13/6*spaa23^2*spbb23^2*spaa25^3*spbb25^3*spbb35-1511/36*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spaa35*spbb35^2-457/72*spaa23^2*spbb23^2*spaa25*spbb25*spaa35^2*spbb35^3-13*spaa23^2*spbb23^2*spaa35^3*spbb35^4-715/12*spaa23*spbb23*spaa25^3*spbb25^3*spaa35*spbb35^2+6379/72*spaa23*spbb23*spaa25^2*spbb25^2*spaa35^2*spbb35^3-21/2*spaa23*spbb23*spaa25*spbb25*spaa35^3*spbb35^4-5/2*spaa23*spbb23*spaa35^4*spbb35^5-617/24*spaa25^4*spbb25^4*spaa35*spbb35^2+6049/72*spaa25^3*spbb25^3*spaa35^2*spbb35^3+3203/36*spaa25^2*spbb25^2*spaa35^3*spbb35^4-83/4*spaa25*spbb25*spaa35^4*spbb35^5)/(spaa14*spbb14*spaa24^2*spbb24^3*spaa25*spaa34*spbb35^2),
(-7*spbb13*spbb23^2*spbb25*spbb34*spbb45^3)/(spbb14*spbb24^3*spbb35^4)+
(spbb45*spbb15*spbb23*spbb25^2*(4/3*spbb14^3*spaa15^3+4*spbb14^2*spaa15^2*spbb24*spaa25+4*spbb14*spaa15*spbb24^2*spaa25^2+4/3*spbb24^3*spaa25^3))/(spbb14*spbb24^3*spbb35*spab5125^3)+
(spbb23*spbb25*(3*spaa12^2*spbb12*spbb14^2*spbb24^2*spbb35-4*spaa12^2*spbb13*spbb14^2*spbb24^2*spbb25+4*spaa12^2*spbb14^3*spbb23*spbb24*spbb25+1*spaa12*spaa13*spbb13*spbb14^2*spbb24*spbb25*spbb34-3*spaa12*spaa13*spbb13*spbb14*spbb15*spbb24^2*spbb34+1*spaa12*spaa13*spbb14^3*spbb23*spbb25*spbb34-4*spaa12*spaa14*spbb14^3*spbb24*spbb25*spbb34+6*spaa12*spaa14*spbb14^2*spbb15*spbb24^2*spbb34-1*spaa12*spbb13*spbb15*spaa23*spbb24^3*spbb34+2*spaa12*spbb14*spbb15*spaa24*spbb24^3*spbb34+2*spaa13^2*spbb13*spbb14^2*spbb25*spbb34^2-4*spaa13^2*spbb13*spbb14*spbb15*spbb24*spbb34^2-1*spaa13*spaa14*spbb14^3*spbb25*spbb34^2+3*spaa13*spaa14*spbb14^2*spbb15*spbb24*spbb34^2-2*spaa13*spbb13*spbb15*spaa23*spbb24^2*spbb34^2+3*spaa13*spbb14*spbb15*spaa24*spbb24^2*spbb34^2+1*spbb15*spaa23*spaa24*spbb24^3*spbb34^2))/(spbb14*spbb24^3*spbb35^2*spab5125^2)+
(spbb45*spbb23*(12*spbb12*spbb13^2*spaa15*spbb25*spbb45^3-8*spbb12*spbb13*spaa15*spbb15*spbb23*spbb45^3-21*spbb13^2*spbb14*spaa15*spbb25^2*spbb45^2+6*spbb13*spbb14^2*spaa15*spbb25^2*spbb35*spbb45+38*spbb13*spbb14*spaa15*spbb15*spbb23*spbb25*spbb45^2-1*spbb14^3*spaa15*spbb25^2*spbb35^2-8*spbb14^2*spaa15*spbb15*spbb23*spbb25*spbb35*spbb45-17*spbb14*spaa15*spbb15^2*spbb23^2*spbb45^2+2*spbb12*spbb13*spbb23*spaa45*spbb45^4-2*spbb13^2*spbb24*spbb25*spaa45*spbb45^3+2*spbb14*spbb15*spbb23^2*spaa45*spbb45^3))/(spbb14*spbb15*spbb24^3*spbb35^3*spab5125)+
(spbb34*spbb23*(6*spaa13^2*spbb13^5*spbb45^2+41/6*spaa13^2*spbb13^4*spbb15*spbb34*spbb45+11*spaa13^2*spbb13^3*spbb15^2*spbb34^2+8*spaa13*spbb13^4*spaa14*spbb14*spbb45^2+11/3*spaa13*spbb13^3*spaa14*spbb14*spbb15*spbb34*spbb45+10*spaa13*spbb13^2*spaa14*spbb14*spbb15^2*spbb34^2-11/2*spaa13*spbb13^2*spaa15*spbb15^3*spbb34^2+8*spaa13*spbb13^4*spaa34*spbb34*spbb45^2+11/3*spaa13*spbb13^3*spbb15*spaa34*spbb34^2*spbb45+10*spaa13*spbb13^2*spbb15^2*spaa34*spbb34^3+5*spaa13*spbb13*spbb15^3*spbb34^3*spaa45+2*spbb13^3*spaa14^2*spbb14^2*spbb45^2-11/3*spbb13^2*spaa14^2*spbb14^2*spbb15*spbb34*spbb45-5/2*spbb13*spaa14^2*spbb14^2*spbb15^2*spbb34^2+4*spbb13^3*spaa14*spbb14*spaa34*spbb34*spbb45^2-22/3*spbb13^2*spaa14*spbb14*spbb15*spaa34*spbb34^2*spbb45-5*spbb13*spaa14*spbb14*spbb15^2*spaa34*spbb34^3+1*spaa14*spbb14*spbb15^3*spbb34^3*spaa45-3/2*spbb13*spaa15^2*spbb15^4*spbb34^2+1*spaa15*spbb15^4*spbb34^3*spaa45+2*spbb13^3*spaa34^2*spbb34^2*spbb45^2-11/3*spbb13^2*spbb15*spaa34^2*spbb34^3*spbb45-5/2*spbb13*spbb15^2*spaa34^2*spbb34^4+1*spbb15^3*spaa34*spbb34^4*spaa45))/(spbb13^2*spbb15*spbb24^3*spaa25^2*spbb35^3)+
(spbb34*spbb15*spbb23*(-19/2*spaa12^2*spbb13*spbb14*spbb24+59/6*spaa12*spaa13*spbb13*spbb14*spbb34+97/6*spaa12*spaa14*spbb14^2*spbb34+10*spaa12*spbb13*spaa23*spbb24*spbb34+61/3*spaa12*spbb14*spaa34*spbb34^2+10*spaa13*spbb13*spaa23*spbb34^2+25/6*spaa23^2*spbb23*spbb34^2))/(spbb14*spbb24^2*spaa25^2*spbb35^3)+
(spbb23*(49/6*spaa12^2*spbb12*spbb13^2*spbb14*spbb45-19/2*spaa12^2*spbb12*spbb13*spbb14^2*spbb35+19/3*spaa12*spaa13*spbb13^3*spbb14*spbb45-5/3*spaa12*spaa13*spbb13^2*spbb14^2*spbb35+14/3*spaa12*spbb13*spaa14*spbb14^3*spbb35+28/3*spaa12*spbb13^2*spbb14*spaa23*spbb23*spbb45-73/3*spaa12*spbb13*spbb14^2*spaa23*spbb23*spbb35-6*spaa12*spbb14^3*spbb23*spaa24*spbb35-11*spaa13*spbb13^3*spaa23*spbb34*spbb45+24*spaa13*spbb13^2*spbb14*spaa23*spbb34*spbb35+12*spaa13*spbb13*spbb14^2*spaa24*spbb34*spbb35-1*spaa14*spbb14^3*spaa24*spbb34*spbb35-7/6*spbb13^2*spaa23^2*spbb23*spbb34*spbb45+37/6*spbb13*spbb14*spaa23^2*spbb23*spbb34*spbb35+3*spbb14^2*spaa23*spbb23*spaa24*spbb34*spbb35))/(spbb13*spbb15*spbb24^2*spaa25^2*spbb35^2)+
(spaa12*spbb13*spbb14*spbb23*(40/3*spaa12*spbb15+7*spaa23*spbb35))/(spbb15*spbb24*spaa25^2*spbb35^2)+
(spbb45*spbb13*spbb23*(70/3*spaa12*spbb14+59/6*spaa25*spbb45))/(spbb14*spbb24*spaa25*spbb35^2)+
(+3*spbb14*spbb23)/(spbb13*spbb24)+
(-1/6*spbb15*spbb23*spbb45)/(spbb14*spbb25*spbb35)+
(-2*spbb14*spaa23*spbb23)/(spbb15*spbb24*spaa25)+
(spbb23*(-20/3*spaa12*spbb14-26/3*spaa23*spbb34))/(spbb24*spaa25*spbb35),
(spbb12^2*spbb34^2*spaa13^3*(-350/27*spaa12*spbb12*spbb14-350/27*spaa14*spbb14^2-350/27*spbb12*spaa23*spbb34-350/27*spbb14*spaa24*spbb24))/(spaa12*spbb14*spbb24^3*spaa34*spab3123^2)+
(spbb12^2*spaa15^2*spbb45*(350/27*spaa12^2*spbb12*spbb14*spbb24+350/27*spaa12*spaa14*spbb14^2*spbb24+350/27*spaa12*spbb14*spaa24*spbb24^2-350/27*spaa12*spbb12*spbb24*spaa25*spbb45-350/27*spbb14*spaa15*spaa24*spbb24*spbb45-350/27*spbb12*spaa15*spaa25*spbb45^2-350/27*spaa24*spbb24^2*spaa25*spbb45))/(spaa12*spbb14*spbb24^3*spaa45*spab5125^2)+
(spbb12^2*spaa15^2*spbb45*(-475/72*spaa12*spbb24+475/72*spaa15*spbb45))/(spaa12*spbb24^3*spaa45*spab1231)+
(spbb12*(1/4*spaa12*spbb14-1/4*spaa23*spbb34))/(spbb14*spab2152)+
(spbb34*(-565/108*spaa12*spaa13*spbb13*spbb14^2*spbb23^3*spaa34*spbb45+475/72*spaa12*spbb14^2*spbb23^3*spaa34^2*spbb34*spbb45-4495/216*spbb12*spaa13^3*spbb13^3*spbb25*spbb34^2-4495/216*spaa13^3*spbb13^3*spbb14*spbb23*spbb25*spbb34+565/108*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb23^2*spbb45+725/108*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb23*spbb25*spbb34+925/72*spbb12*spaa13^2*spbb13^2*spbb25*spaa34*spbb34^3-1015/72*spaa13^2*spbb13^2*spbb14*spbb23^2*spaa34*spbb34*spbb45+725/108*spaa13^2*spbb13^2*spbb14*spbb23*spbb25*spaa34*spbb34^2-925/72*spaa13*spbb13*spaa14*spbb14^2*spbb23^2*spaa34*spbb34*spbb45-1375/216*spaa13*spbb13*spbb14*spbb23^2*spaa34^2*spbb34^2*spbb45-4495/216*spbb15*spaa23^3*spbb23^4*spbb24*spbb34+925/72*spbb12*spaa23^2*spbb23^2*spaa24*spbb24*spbb25*spbb34^2+565/108*spbb14*spaa23^2*spbb23^4*spaa24*spbb24*spbb45+505/24*spbb14*spaa23^2*spbb23^3*spaa24*spbb24*spbb25*spbb34-3095/216*spbb15*spaa23^2*spbb23^3*spaa24*spbb24^2*spbb34))/(spaa12*spbb13*spbb14*spbb24^3*spbb35^2*spaa45*spab3123)+
(spaa45*(1/4*spaa13*spbb13*spaa34-1/4*spaa13*spbb15*spaa45-1/4*spaa14*spbb14*spaa34+1/4*spaa34^2*spbb34+1/4*spaa34*spaa35*spbb35))/(spaa34*spaa45*spab4154)+
(spbb45*(350/27*spaa23^2*spbb23^3*spbb24*spaa45*spbb45^2-700/27*spaa23^2*spbb23^2*spbb24^2*spbb35*spaa45*spbb45+350/27*spaa23^2*spbb23*spbb24^3*spbb35^2*spaa45+350/27*spaa23*spbb23^2*spaa24*spbb24^2*spaa45*spbb45^2-700/27*spaa23*spbb23*spaa24*spbb24^3*spbb35*spaa45*spbb45+350/27*spaa23*spaa24*spbb24^4*spbb35^2*spaa45+350/27*spaa23*spbb23^2*spbb24*spaa25*spbb25*spaa45*spbb45^2-700/27*spaa23*spbb23*spbb24^2*spaa25*spbb25*spbb35*spaa45*spbb45+350/27*spaa23*spbb24^3*spaa25*spbb25*spbb35^2*spaa45-565/72*spaa23*spbb23^3*spaa35*spaa45*spbb45^3-11815/216*spaa23*spbb23^2*spbb24*spaa45^2*spbb45^3+655/9*spaa23*spbb23*spbb24^2*spbb35*spaa45^2*spbb45^2-700/27*spaa23*spbb24^3*spbb35^2*spaa45^2*spbb45+40/27*spbb23^3*spaa24*spaa35^2*spbb45^3+9065/216*spbb23^2*spaa24*spbb24*spaa35*spaa45*spbb45^3+14345/216*spbb23*spaa24*spbb24^2*spaa45^2*spbb45^3-700/27*spaa24*spbb24^3*spbb35*spaa45^2*spbb45^2+25/216*spbb23^2*spaa25*spbb25*spaa35*spaa45*spbb45^3+25/216*spbb23*spbb24*spaa25*spbb25*spaa45^2*spbb45^3))/(spaa12*spbb14*spbb24^3*spaa34*spbb35^2*spab5125)+
(spbb23*(14345/216*spaa12^3*spbb12^3*spbb15*spbb24-14345/108*spaa12^2*spbb12^3*spaa13*spbb13*spbb45+3185/24*spaa12^2*spbb12^2*spaa13*spbb14*spbb15*spbb23+1790/27*spaa12^2*spbb12^2*spaa14*spbb14*spbb15*spbb24+34265/216*spaa12^2*spbb12^2*spbb15*spaa23*spbb23*spbb24-2450/27*spaa12^2*spbb12*spbb14*spbb15*spbb23*spbb24*spaa34-14345/216*spaa12*spbb12^2*spaa13^2*spbb13^2*spbb45+2450/27*spaa12*spbb12*spaa13^2*spbb13*spbb14*spbb15*spbb23-46105/216*spaa12*spbb12^2*spaa13*spbb13*spaa23*spbb23*spbb45+16195/72*spaa12*spbb12*spaa13*spbb14*spbb15*spaa23*spbb23^2+1265/108*spaa12*spaa13*spbb14^2*spbb15*spbb23^2*spaa34+475/72*spaa12*spbb12^2*spaa23^2*spbb23^2*spbb45+28985/216*spaa12*spbb12*spbb15*spaa23^2*spbb23^2*spbb24-245/72*spaa12*spbb14*spbb15*spaa23*spbb23^2*spbb24*spaa34+3635/108*spbb12*spaa13^3*spbb13^3*spbb45-7615/216*spaa13^3*spbb13^2*spbb14*spbb15*spbb23-9065/216*spbb12*spaa13^2*spbb13^2*spaa23*spbb23*spbb45+8375/216*spaa13^2*spbb13*spbb14*spbb15*spaa23*spbb23^2-305/3*spbb12*spaa13*spbb13*spaa23^2*spbb23^2*spbb45+7205/72*spaa13*spbb14*spbb15*spaa23^2*spbb23^3+625/24*spbb15*spaa23^3*spbb23^3*spbb24))/(spbb14*spaa24*spbb24^3*spaa34*spbb35^2*spaa45)+
(spbb23*(4495/216*spaa23^2*spbb23^2*spbb34*spbb45+4495/216*spaa23^2*spbb23*spbb25*spbb34^2+5/2*spaa23*spbb23*spaa24*spbb24*spbb34*spbb45+1375/108*spaa23*spaa24*spbb24*spbb25*spbb34^2-475/72*spaa23*spbb23^2*spaa25*spbb45^2-475/36*spaa24*spbb24*spaa34*spbb34^2*spbb45-475/36*spbb23*spaa25*spaa34*spbb34*spbb45^2-475/72*spaa34^2*spbb34^3*spbb45))/(spaa12*spbb13*spaa24*spbb24^3*spbb35)+
(spaa13*(26945/216*spaa12^3*spbb12^3*spbb23+1525/18*spaa12^2*spbb12^2*spaa13*spbb13*spbb23-1105/216*spaa12^2*spbb12^3*spaa14*spbb34+23065/108*spaa12^2*spbb12^2*spaa23*spbb23^2-2995/216*spaa12*spbb12*spaa13^2*spbb13^2*spbb23-475/18*spaa12*spbb12^2*spaa13*spbb13*spaa14*spbb34+4915/108*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23^2+2455/216*spaa12*spbb12^2*spaa13*spbb23*spaa24*spbb34-475/72*spaa12*spbb12^2*spaa14^2*spbb14*spbb34+3775/36*spaa12*spbb12*spaa23^2*spbb23^3-475/72*spaa13^3*spbb13^3*spbb23+475/24*spbb12*spaa13^2*spbb13^2*spaa14*spbb34-835/72*spaa13^2*spbb13^2*spaa23*spbb23^2+475/24*spbb12*spaa13^2*spbb13*spbb23*spaa24*spbb34+475/24*spbb12*spaa13*spbb13*spaa14^2*spbb14*spbb34-185/108*spbb12^2*spaa13*spaa14*spaa24*spbb34^2-245/72*spaa13*spbb13*spaa23^2*spbb23^3+700/27*spbb12*spaa13*spaa23*spbb23^2*spaa24*spbb34+475/72*spbb12*spaa14^3*spbb14^2*spbb34+115/72*spaa23^3*spbb23^4))/(spaa12*spaa24*spbb24^3*spaa34*spbb35*spaa45)+
(4225/216*spaa12^4*spbb12^4-19655/216*spaa12^3*spbb12^3*spaa13*spbb13-130/9*spaa12^3*spbb12^3*spaa14*spbb14-25/216*spaa12^3*spbb12^3*spaa23*spbb23-515/8*spaa12^2*spbb12^2*spaa13^2*spbb13^2-3595/36*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spbb14-33385/216*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23+305/9*spaa12^2*spbb12^3*spaa13*spaa24*spbb34-740/27*spaa12^2*spbb12^2*spaa14^2*spbb14^2-17515/216*spaa12^2*spbb12^2*spaa23^2*spbb23^2+3325/72*spaa12*spbb12*spaa13^3*spbb13^3+8075/72*spaa12*spbb12*spaa13^2*spbb13^2*spaa14*spbb14+590/27*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23-28675/216*spaa12*spbb12^2*spaa13^2*spbb13*spaa24*spbb34+475/9*spaa12*spbb12*spaa13*spbb13*spaa14^2*spbb14^2-5785/54*spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa24*spbb34-1265/9*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^2-1795/108*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa24*spbb34+475/72*spaa12*spbb12*spaa14^3*spbb14^3-20905/216*spaa12*spbb12*spaa23^3*spbb23^3-475/24*spaa13^3*spbb13^3*spaa14*spbb14+3635/108*spaa13^3*spbb13^3*spaa23*spbb23-485/54*spbb12*spaa13^3*spbb13^2*spaa24*spbb34-475/24*spaa13^2*spbb13^2*spaa14^2*spbb14^2+8845/216*spbb12*spaa13^2*spbb13*spaa14*spbb14*spaa24*spbb34-9065/216*spaa13^2*spbb13^2*spaa23^2*spbb23^2+13505/216*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa24*spbb34-6815/108*spbb12^2*spaa13^2*spaa24^2*spbb34^2-475/72*spaa13*spbb13*spaa14^3*spbb14^3+475/36*spbb12*spaa13*spaa14^2*spbb14^2*spaa24*spbb34-305/3*spaa13*spbb13*spaa23^3*spbb23^3+1835/54*spbb12*spaa13*spaa23^2*spbb23^2*spaa24*spbb34-625/24*spaa23^4*spbb23^4)/(spaa12*spbb14*spaa24*spbb24^2*spaa34*spbb35*spaa45)+
(1535/36*spaa13^3*spbb13^3+2995/216*spaa13^2*spbb13^2*spaa14*spbb14-1055/72*spaa13^2*spbb13^2*spaa23*spbb23+28435/216*spbb12*spaa13^2*spbb13*spaa24*spbb34-595/27*spaa13^2*spbb13^2*spaa24*spbb24-725/108*spaa13*spbb13*spaa14^2*spbb14^2+2725/108*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34-425/72*spaa13*spbb13*spaa14*spbb14*spaa24*spbb24-1315/24*spaa13*spbb13*spaa23^2*spbb23^2+14165/216*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34-14485/216*spaa13*spbb13*spaa23*spbb23*spaa24*spbb24+850/27*spbb12*spaa13*spaa24^2*spbb24*spbb34-4025/216*spaa13*spbb13*spaa24^2*spbb24^2+535/24*spaa23^3*spbb23^3-2455/216*spaa23^2*spbb23^2*spaa24*spbb24-925/72*spaa23*spbb23*spaa24^2*spbb24^2)/(spaa12*spbb14*spbb24*spaa34*spbb35*spaa45)+
(1195/72*spaa12^2*spbb12^3*spaa24-31505/216*spaa12*spbb12^2*spaa13*spbb13*spaa24-785/216*spaa12*spbb12^2*spbb13*spaa14*spaa23+16135/216*spaa12*spbb12^2*spaa24^2*spbb24+15715/216*spbb12*spaa13^2*spbb13^2*spaa24+1885/54*spaa13^2*spbb13^3*spaa34+29755/216*spbb12*spaa13*spbb13^2*spaa14*spaa23+35729/216*spbb12*spaa13*spbb13*spaa24^2*spbb24+761/9*spaa13*spbb13^2*spaa24*spbb24*spaa34+1055/54*spaa13*spbb13^2*spaa34^2*spbb34-13829/216*spbb12*spbb13*spaa14*spaa23*spaa24*spbb24-3269/216*spbb13^2*spaa14*spaa23*spbb24*spaa34+3725/72*spbb12*spaa24^3*spbb24^2+6571/54*spbb13*spaa24^2*spbb24^2*spaa34+5441/54*spbb13*spaa24*spbb24*spaa34^2*spbb34+6655/216*spbb13*spaa34^3*spbb34^2)/(spbb14*spaa24*spbb24*spaa34*spbb35*spaa45)+
(8693/108*spaa12*spbb12+5/2*spaa13*spbb13+2615/108*spaa14*spbb14+1271/216*spaa23*spbb23)/(spaa24*spbb24)+
(-40571/216*spaa12*spbb12^2*spaa14+9301/216*spbb12*spaa13*spbb23*spaa24-10387/72*spbb12*spaa14^2*spbb14-10619/54*spbb12*spaa14*spaa23*spbb23+2993/18*spaa14*spbb14*spbb23*spaa34+1070/27*spaa23*spbb23^2*spaa34-775/36*spbb23*spaa34^2*spbb34)/(spbb24*spaa34*spbb35*spaa45)+
(-793/8*spaa14*spbb15)/(spaa34*spbb35)+
(+2251/54*spbb13*spaa14)/(spbb35*spaa45)+
(+30649/2592),
(-1*spaa12^3*spbb12^3*spbb14*spbb24^3*spbb35-2*spaa12^3*spbb12^2*spbb14^2*spbb23*spbb24^2*spbb25-1*spaa12^3*spbb12^2*spbb14*spbb15*spbb23*spbb24^3-4/3*spaa12^2*spbb12*spaa13*spbb14^3*spbb23^2*spbb24*spbb25+1*spaa12^2*spbb12^2*spaa14*spbb14^2*spbb24^3*spbb35+1*spaa12^2*spbb12*spbb13*spaa14*spbb14*spbb15*spbb24^4-2/3*spaa12^2*spbb12*spaa14*spbb14^3*spbb23*spbb24^2*spbb25+1*spaa12^2*spbb12*spaa14*spbb14^2*spbb15*spbb23*spbb24^3-2*spaa12^2*spbb12*spbb14^2*spaa23*spbb23^2*spbb24^2*spbb25-1*spaa12^2*spbb12*spbb14*spbb15*spaa23*spbb23^2*spbb24^3-2*spaa12^2*spbb12*spbb14^2*spbb23*spaa24*spbb24^3*spbb25+1/3*spaa12*spaa13^2*spbb14^4*spbb23^3*spbb25-5/3*spaa12*spaa13*spaa14*spbb14^4*spbb23^2*spbb24*spbb25+4/3*spaa12*spaa13*spbb14^3*spaa23*spbb23^3*spbb24*spbb25+2/3*spaa12*spaa13*spbb14^3*spbb23^2*spaa24*spbb24^2*spbb25+5/3*spaa12*spbb12*spaa14^2*spbb14^3*spbb24^3*spbb35-2*spaa12*spbb13*spaa14^2*spbb14^2*spbb15*spbb24^4+5/3*spaa12*spaa14^2*spbb14^4*spbb23*spbb24^2*spbb25+5/3*spaa12*spaa14^2*spbb14^3*spbb15*spbb23*spbb24^3+1*spaa12*spbb13*spaa14*spbb14*spbb15*spaa23*spbb23*spbb24^4-16/3*spaa12*spaa14*spbb14^3*spaa23*spbb23^2*spbb24^2*spbb25+2*spaa12*spaa14*spbb14^2*spbb15*spaa23*spbb23^2*spbb24^3+4/3*spaa12*spaa14*spbb14^3*spbb23*spaa24*spbb24^3*spbb25+2*spaa12*spbb14^2*spaa23^2*spbb23^3*spbb24^2*spbb25-1*spaa12*spbb14*spbb15*spaa23^2*spbb23^3*spbb24^3-1/3*spaa13^2*spaa14*spbb14^4*spbb23^2*spbb25*spbb34+1/3*spaa13^2*spbb14^3*spaa23*spbb23^3*spbb25*spbb34-4/3*spaa13^2*spbb14^3*spbb23^2*spaa24*spbb24*spbb25*spbb34+1/3*spaa13*spaa14^2*spbb14^4*spbb23*spbb24*spbb25*spbb34+4/3*spaa13*spaa14*spbb14^3*spbb23*spaa24*spbb24^2*spbb25*spbb34+1*spaa13*spbb14^2*spaa23^2*spbb23^3*spbb24*spbb25*spbb34-2*spaa13*spbb14^2*spaa23*spbb23^2*spaa24*spbb24^2*spbb25*spbb34-1/3*spaa14^3*spbb14^4*spbb24^2*spbb25*spbb34+1/3*spaa14^3*spbb14^3*spbb15*spbb24^3*spbb34-1*spaa14^2*spbb14^2*spbb15*spaa23*spbb23*spbb24^3*spbb34+1*spaa14*spbb14*spbb15*spaa23^2*spbb23^2*spbb24^3*spbb34+1*spbb14*spaa23^3*spbb23^3*spbb24^2*spbb25*spbb34-1/3*spbb15*spaa23^3*spbb23^3*spbb24^3*spbb34)/(spbb14*spbb24^3*spbb35*spab3123^3)+
(-1/3*spaa12^3*spbb12^2*spbb14^2*spbb23*spbb24^2*spbb25-5/3*spaa12^2*spbb12*spaa13*spbb14^3*spbb23^2*spbb24*spbb25-5/3*spaa12^2*spbb12^2*spaa14*spbb14^2*spbb24^3*spbb35-4/3*spaa12^2*spbb12*spaa14*spbb14^3*spbb23*spbb24^2*spbb25+5/3*spaa12^2*spbb12*spaa14*spbb14^2*spbb15*spbb23*spbb24^3-6*spaa12^2*spbb12*spbb14^2*spaa23*spbb23^2*spbb24^2*spbb25+2*spaa12^2*spbb12*spbb14*spbb15*spaa23*spbb23^2*spbb24^3-4/3*spaa12^2*spbb12*spbb14^2*spbb23*spaa24*spbb24^3*spbb25-1/3*spaa12*spaa13^2*spbb14^4*spbb23^3*spbb25-2/3*spaa12*spaa13*spaa14*spbb14^4*spbb23^2*spbb24*spbb25-2*spaa12*spaa13*spbb14^3*spaa23*spbb23^3*spbb24*spbb25-1/3*spaa12*spaa13*spbb14^3*spbb23^2*spaa24*spbb24^2*spbb25-5/3*spaa12*spbb13*spaa14^2*spbb14^2*spbb15*spbb24^4-1/3*spaa12*spaa14^2*spbb14^4*spbb23*spbb24^2*spbb25+5/3*spaa12*spaa14^2*spbb14^3*spbb15*spbb23*spbb24^3-4/3*spaa12*spbb13*spaa14*spbb14*spbb15*spaa23*spbb23*spbb24^4-11/3*spaa12*spaa14*spbb14^3*spaa23*spbb23^2*spbb24^2*spbb25+3*spaa12*spaa14*spbb14^2*spbb15*spaa23*spbb23^2*spbb24^3-5/3*spaa12*spbb12*spaa14*spbb14^2*spaa24*spbb24^4*spbb35-1/3*spaa12*spaa14*spbb14^3*spbb23*spaa24*spbb24^3*spbb25-2/3*spaa12*spbb13*spbb15*spaa23^2*spbb23^2*spbb24^4-4*spaa12*spbb14^2*spaa23^2*spbb23^3*spbb24^2*spbb25+3*spaa12*spbb14*spbb15*spaa23^2*spbb23^3*spbb24^3-3*spaa12*spbb14^2*spaa23*spbb23^2*spaa24*spbb24^3*spbb25+4/3*spaa12*spbb14*spbb15*spaa23*spbb23^2*spaa24*spbb24^4+1/3*spaa13^2*spbb14^3*spaa23*spbb23^3*spbb25*spbb34+2/3*spaa13^2*spbb14^3*spbb23^2*spaa24*spbb24*spbb25*spbb34+1/3*spaa13*spaa14*spbb14^3*spbb23*spaa24*spbb24^2*spbb25*spbb34+1*spaa13*spbb14^2*spaa23^2*spbb23^3*spbb24*spbb25*spbb34+2*spaa13*spbb14^2*spaa23*spbb23^2*spaa24*spbb24^2*spbb25*spbb34+1*spaa13*spbb14^2*spbb23*spaa24^2*spbb24^3*spbb25*spbb34+1/3*spbb13*spaa14*spbb15*spaa23^2*spbb23*spbb24^4*spbb34-2*spaa14*spbb14*spbb15*spaa23^2*spbb23^2*spbb24^3*spbb34-2/3*spaa14*spbb14*spbb15*spaa23*spbb23*spaa24*spbb24^4*spbb34+1*spbb14*spaa23^3*spbb23^3*spbb24^2*spbb25*spbb34-1/3*spbb15*spaa23^3*spbb23^3*spbb24^3*spbb34-1/3*spbb15*spaa23^2*spbb23^2*spaa24*spbb24^4*spbb34)/(spbb14*spbb24^3*spbb35*spab5125^3)+
(10/3*spaa12^2*spbb12^3*spbb14*spbb24^2*spbb34*spbb35^2-7/4*spaa12^2*spbb12^3*spbb14*spbb24*spbb25*spbb34^2*spbb35+11/3*spaa12^2*spbb12^3*spbb14*spbb25^2*spbb34^3+20/3*spaa12^2*spbb12^2*spbb13*spbb14*spbb24^3*spbb35^2+101/12*spaa12*spbb12^2*spaa14*spbb14^2*spbb24^2*spbb34*spbb35^2-21/4*spaa12*spbb12^2*spaa14*spbb14^2*spbb24*spbb25*spbb34^2*spbb35+65/12*spaa12*spbb12^2*spaa14*spbb14^2*spbb25^2*spbb34^3+1/3*spaa12*spbb12*spbb13*spaa14*spbb14^2*spbb24^3*spbb35^2+59/12*spaa12*spbb12^3*spaa23*spbb24^2*spbb34^2*spbb35^2+37/12*spaa12*spbb12^3*spaa23*spbb24*spbb25*spbb34^3*spbb35+23/12*spaa12*spbb12^3*spaa23*spbb25^2*spbb34^4-5*spaa12*spbb12^2*spbb13*spaa23*spbb24^3*spbb34*spbb35^2+11/3*spaa12*spbb12*spbb13^2*spaa23*spbb24^4*spbb35^2+10/3*spaa12*spbb12^2*spbb14*spaa24*spbb24^3*spbb34*spbb35^2-61/12*spaa12*spbb12^2*spbb14*spaa24*spbb24^2*spbb25*spbb34^2*spbb35+11/3*spaa12*spbb12^2*spbb14*spaa24*spbb24*spbb25^2*spbb34^3+9*spaa12*spbb12*spbb13*spbb14*spaa24*spbb24^4*spbb35^2+7/3*spaa12*spbb13^2*spbb14*spbb24^4*spaa34*spbb35^2+23/12*spbb12^2*spaa13*spbb14*spaa24*spbb25^2*spbb34^4+7/4*spbb12*spaa14^2*spbb14^3*spbb24^2*spbb34*spbb35^2-7/2*spbb12*spaa14^2*spbb14^3*spbb24*spbb25*spbb34^2*spbb35+7/4*spbb12*spaa14^2*spbb14^3*spbb25^2*spbb34^3+1/3*spbb13*spaa14^2*spbb14^3*spbb24^3*spbb35^2+101/12*spbb12*spaa14*spbb14^2*spaa24*spbb24^3*spbb34*spbb35^2-61/6*spbb12*spaa14*spbb14^2*spaa24*spbb24^2*spbb25*spbb34^2*spbb35+7/4*spbb12*spaa14*spbb14^2*spaa24*spbb24*spbb25^2*spbb34^3-2*spbb12^2*spaa23^2*spbb23*spbb24^2*spbb34^2*spbb35^2-1/2*spbb12^2*spaa23^2*spbb23*spbb25^2*spbb34^4-2/3*spbb12*spbb13*spaa23^2*spbb23*spbb24^3*spbb34*spbb35^2+4/3*spbb13^2*spaa23^2*spbb23*spbb24^4*spbb35^2+1/3*spbb13*spbb15*spaa23^2*spbb23^2*spbb24^3*spbb34*spbb35+127/12*spbb12^2*spaa23*spaa24*spbb24^3*spbb34^2*spbb35^2+15/4*spbb12^2*spaa23*spaa24*spbb24^2*spbb25*spbb34^3*spbb35+23/12*spbb12^2*spaa23*spaa24*spbb24*spbb25^2*spbb34^4-38/3*spbb12*spbb13*spaa23*spaa24*spbb24^4*spbb34*spbb35^2+5*spbb13^2*spaa23*spaa24*spbb24^5*spbb35^2-2/3*spbb13*spbb15*spaa23*spbb23*spaa24*spbb24^4*spbb34*spbb35+7/2*spbb12^2*spaa23*spbb24^2*spaa34*spbb34^3*spbb35^2+61/12*spbb12^2*spaa23*spbb24*spbb25*spaa34*spbb34^4*spbb35-10/3*spbb12*spbb14*spaa24^2*spbb24^4*spbb34*spbb35^2+10/3*spbb12*spbb15*spaa24^2*spbb24^4*spbb34^2*spbb35+10/3*spbb13*spbb14*spaa24^2*spbb24^5*spbb35^2-10/3*spbb13*spbb15*spaa24^2*spbb24^5*spbb34*spbb35)/(spbb13*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(-3*spbb13*spaa23^2*spbb23*spbb24^4*spbb35^2+35/3*spbb13*spaa23^2*spbb23*spbb24^3*spbb25*spbb34*spbb35-14/3*spbb13*spaa23^2*spbb23*spbb24^2*spbb25^2*spbb34^2-1*spbb15*spaa23^2*spbb23^2*spbb24^3*spbb34*spbb35+7/3*spbb15*spaa23^2*spbb23^2*spbb24^2*spbb25*spbb34^2+7/3*spbb12*spaa23*spaa24*spbb24^2*spbb25^2*spbb34^3-17/3*spbb13*spaa23*spaa24*spbb24^5*spbb35^2+107/6*spbb13*spaa23*spaa24*spbb24^4*spbb25*spbb34*spbb35-29/2*spbb13*spaa23*spaa24*spbb24^3*spbb25^2*spbb34^2-4*spbb15*spaa23*spbb23*spaa24*spbb24^4*spbb34*spbb35+28/3*spbb15*spaa23*spbb23*spaa24*spbb24^3*spbb25*spbb34^2-2/3*spbb12*spaa23*spbb24*spaa25*spbb25^3*spbb34^3-67/6*spbb13*spaa23*spbb24^4*spaa25*spbb25*spbb35^2+15*spbb13*spaa23*spbb24^3*spaa25*spbb25^2*spbb34*spbb35-3/2*spbb13*spaa23*spbb24^2*spaa25*spbb25^3*spbb34^2-17/6*spbb12*spaa24^2*spbb24^3*spbb25*spbb34^2*spbb45-5/3*spbb13*spaa24^2*spbb24^5*spbb35*spbb45+9/2*spbb13*spaa24^2*spbb24^4*spbb25*spbb34*spbb45-5/3*spbb15*spaa24^2*spbb24^5*spbb34*spbb35+5/3*spbb15*spaa24^2*spbb24^4*spbb25*spbb34^2+3/2*spbb12*spaa24*spbb24^2*spaa25*spbb25^2*spbb34^2*spbb45-41/6*spbb13*spaa24*spbb24^4*spaa25*spbb25*spbb35*spbb45+2*spbb13*spaa24*spbb24^3*spaa25*spbb25^2*spbb34*spbb45+2/3*spbb12*spaa24*spbb24*spbb25^2*spbb34^3*spaa35*spbb45+1*spbb12*spaa24*spbb24^2*spbb25*spbb34^2*spaa45*spbb45^2+4/3*spbb13*spaa24*spbb24^3*spbb25*spbb34*spaa45*spbb45^2+2/3*spbb12*spbb24*spaa25^2*spbb25^3*spbb34^2*spbb45-29/6*spbb13*spbb24^3*spaa25^2*spbb25^2*spbb35*spbb45-5/6*spbb13*spbb24^2*spaa25^2*spbb25^3*spbb34*spbb45-5/3*spbb13*spbb24^4*spaa25*spaa34*spbb35^2*spbb45-1/2*spbb12*spaa25*spbb25^3*spbb34^3*spaa35*spbb45-5/3*spbb12*spbb24*spaa25*spbb25^2*spbb34^2*spaa45*spbb45^2+4/3*spbb13*spbb24^3*spaa25*spbb25*spbb35*spaa45*spbb45^2+3/2*spbb13*spbb24^2*spaa25*spbb25^2*spbb34*spaa45*spbb45^2+1/12*spbb12*spbb25^2*spbb34^3*spaa35*spaa45*spbb45^2+1/12*spbb12*spbb24*spbb25*spbb34^2*spaa45^2*spbb45^3)/(spbb14*spbb24^3*spbb35^2*spab5125^2)+
(7/3*spbb12*spaa13*spbb13*spbb15^2*spbb23*spbb25*spbb34^4+5/2*spbb12*spaa13*spbb15^3*spbb23^2*spbb34^4+1*spaa13*spbb13^4*spbb23^2*spbb24*spbb45^3+8/3*spaa13*spbb13^4*spbb23*spbb24*spbb25*spbb34*spbb45^2+1/2*spaa13*spbb13^4*spbb24*spbb25^2*spbb34^2*spbb45+23/6*spaa13*spbb13^3*spbb14*spbb25^3*spbb34^3+2/3*spaa13*spbb13^3*spbb15*spbb23^2*spbb24*spbb34*spbb45^2+8*spaa13*spbb13^3*spbb15*spbb23*spbb24*spbb25*spbb34^2*spbb45-145/12*spaa13*spbb13^3*spbb15*spbb24*spbb25^2*spbb34^3-29/6*spaa13*spbb13^2*spbb15^2*spbb23^2*spbb24*spbb34^2*spbb45+205/12*spaa13*spbb13^2*spbb15^2*spbb23*spbb24*spbb25*spbb34^3-15/2*spaa13*spbb13*spbb15^3*spbb23^2*spbb24*spbb34^3+23/12*spbb12*spbb13*spaa14*spbb14*spbb15*spbb25^2*spbb34^4+7/6*spbb12*spbb13*spaa14*spbb15^2*spbb24*spbb25*spbb34^4+5*spbb13^4*spaa14*spbb23*spbb24^2*spbb45^3+71/12*spbb13^4*spaa14*spbb24^2*spbb25*spbb34*spbb45^2+37/12*spbb13^3*spaa14*spbb14*spbb24*spbb25^2*spbb34^2*spbb45+3/4*spbb13^3*spaa14*spbb15*spbb23*spbb24^2*spbb34*spbb45^2+77/12*spbb13^3*spaa14*spbb15*spbb24^2*spbb25*spbb34^2*spbb45+23/12*spbb13^2*spaa14*spbb14^2*spbb25^3*spbb34^3+7/3*spbb13^2*spaa14*spbb14*spbb15*spbb24*spbb25^2*spbb34^3-53/6*spbb13^2*spaa14*spbb15^2*spbb23*spbb24^2*spbb34^2*spbb45-2/3*spbb13^2*spaa14*spbb15^2*spbb24^2*spbb25*spbb34^3-55/12*spbb13*spaa14*spbb15^3*spbb23*spbb24^2*spbb34^3+14/3*spbb13^3*spbb23^2*spaa24*spbb24^2*spbb45^3+7*spbb13^2*spbb15*spbb23^2*spaa24*spbb24^2*spbb34*spbb45^2+7/3*spbb13*spbb15^2*spbb23^2*spaa24*spbb24^2*spbb34^2*spbb45+23/3*spbb12*spbb13*spbb15*spbb25^2*spaa34*spbb34^5-11/12*spbb13^3*spbb24*spbb25^2*spaa34*spbb34^3*spbb45-1*spbb13^2*spbb14*spbb25^3*spaa34*spbb34^4)/(spbb13^2*spbb14*spbb24^3*spbb35^3*spab3123)+
(-7/3*spbb13*spaa23*spbb24^4*spbb35^3+2*spbb13*spaa23*spbb24^3*spbb25*spbb34*spbb35^2+35/6*spbb13*spaa23*spbb24^2*spbb25^2*spbb34^2*spbb35-23/6*spbb13*spaa23*spbb24*spbb25^3*spbb34^3-5/3*spbb15*spaa23*spbb23*spbb24^3*spbb34*spbb35^2-1/3*spbb15*spaa23*spbb23*spbb24^2*spbb25*spbb34^2*spbb35+2/3*spbb15*spaa23*spbb23*spbb24*spbb25^2*spbb34^3-19/6*spbb12*spaa24*spbb24*spbb25^2*spbb34^3*spbb45-2/3*spbb13*spaa24*spbb24^4*spbb35^2*spbb45-3*spbb13*spaa24*spbb24^3*spbb25*spbb34*spbb35*spbb45+9/2*spbb13*spaa24*spbb24^2*spbb25^2*spbb34^2*spbb45-2/3*spbb15*spaa24*spbb24^4*spbb34*spbb35^2-2/3*spbb15*spaa24*spbb24^3*spbb25*spbb34^2*spbb35+4/3*spbb15*spaa24*spbb24^2*spbb25^2*spbb34^3-1*spbb12*spaa25*spbb25^3*spbb34^3*spbb45-17/6*spbb13*spbb24^3*spaa25*spbb25*spbb35^2*spbb45-23/6*spbb13*spbb24^2*spaa25*spbb25^2*spbb34*spbb35*spbb45+19/6*spbb13*spbb24*spaa25*spbb25^3*spbb34^2*spbb45+1/12*spbb12*spbb25^2*spbb34^3*spaa45*spbb45^2-5/6*spbb13*spbb24^2*spbb25*spbb34*spbb35*spaa45*spbb45^2+2/3*spbb13*spbb24*spbb25^2*spbb34^2*spaa45*spbb45^2)/(spbb14*spbb24^3*spbb35^3*spab5125)+
(+7/2*spbb13*spbb23^3*spbb45^4)/(spbb14*spbb24^3*spbb35^4)+
(-5/6*spbb14^3*spbb23^3)/(spbb13^3*spbb24^3)+
(spbb34^2*(-5/6*spbb12^2*spbb25*spbb34*spbb35^2+41/3*spbb12*spbb15*spbb23*spbb25*spbb34*spbb35-61/6*spbb15^2*spbb23^3*spbb45))/(spbb13^2*spbb24^3*spbb35^3)+
(+37/12*spbb13*spbb23^2*spbb45^3)/(spbb14*spbb24^2*spbb35^3)+
(+69/4*spbb14^2*spbb23^2)/(spbb13^2*spbb24^2)+
(spbb34*(-87/4*spbb12*spbb25*spbb34*spbb35-51/4*spbb15*spbb23^2*spbb45))/(spbb13*spbb24^2*spbb35^2)+
(-24*spbb13*spbb23*spbb45^2)/(spbb14*spbb24*spbb35^2)+
(-59/6*spbb14*spbb23)/(spbb13*spbb24)+
(+20*spbb13*spbb45)/(spbb14*spbb35)+
(-19/3*spbb23*spbb45)/(spbb24*spbb35)+
(-4),
(2*spaa12^3*spbb12^3*spbb14*spbb24^3*spbb35+4*spaa12^3*spbb12^2*spbb14^2*spbb23*spbb24^2*spbb25+2*spaa12^3*spbb12^2*spbb14*spbb15*spbb23*spbb24^3+8/3*spaa12^2*spbb12*spaa13*spbb14^3*spbb23^2*spbb24*spbb25-2*spaa12^2*spbb12^2*spaa14*spbb14^2*spbb24^3*spbb35-2*spaa12^2*spbb12*spbb13*spaa14*spbb14*spbb15*spbb24^4+4/3*spaa12^2*spbb12*spaa14*spbb14^3*spbb23*spbb24^2*spbb25-2*spaa12^2*spbb12*spaa14*spbb14^2*spbb15*spbb23*spbb24^3+4*spaa12^2*spbb12*spbb14^2*spaa23*spbb23^2*spbb24^2*spbb25+2*spaa12^2*spbb12*spbb14*spbb15*spaa23*spbb23^2*spbb24^3+4*spaa12^2*spbb12*spbb14^2*spbb23*spaa24*spbb24^3*spbb25-2/3*spaa12*spaa13^2*spbb14^4*spbb23^3*spbb25+10/3*spaa12*spaa13*spaa14*spbb14^4*spbb23^2*spbb24*spbb25-8/3*spaa12*spaa13*spbb14^3*spaa23*spbb23^3*spbb24*spbb25-4/3*spaa12*spaa13*spbb14^3*spbb23^2*spaa24*spbb24^2*spbb25-10/3*spaa12*spbb12*spaa14^2*spbb14^3*spbb24^3*spbb35+4*spaa12*spbb13*spaa14^2*spbb14^2*spbb15*spbb24^4-10/3*spaa12*spaa14^2*spbb14^4*spbb23*spbb24^2*spbb25-10/3*spaa12*spaa14^2*spbb14^3*spbb15*spbb23*spbb24^3-2*spaa12*spbb13*spaa14*spbb14*spbb15*spaa23*spbb23*spbb24^4+32/3*spaa12*spaa14*spbb14^3*spaa23*spbb23^2*spbb24^2*spbb25-4*spaa12*spaa14*spbb14^2*spbb15*spaa23*spbb23^2*spbb24^3-8/3*spaa12*spaa14*spbb14^3*spbb23*spaa24*spbb24^3*spbb25-4*spaa12*spbb14^2*spaa23^2*spbb23^3*spbb24^2*spbb25+2*spaa12*spbb14*spbb15*spaa23^2*spbb23^3*spbb24^3+2/3*spaa13^2*spaa14*spbb14^4*spbb23^2*spbb25*spbb34-2/3*spaa13^2*spbb14^3*spaa23*spbb23^3*spbb25*spbb34+8/3*spaa13^2*spbb14^3*spbb23^2*spaa24*spbb24*spbb25*spbb34-2/3*spaa13*spaa14^2*spbb14^4*spbb23*spbb24*spbb25*spbb34-8/3*spaa13*spaa14*spbb14^3*spbb23*spaa24*spbb24^2*spbb25*spbb34-2*spaa13*spbb14^2*spaa23^2*spbb23^3*spbb24*spbb25*spbb34+4*spaa13*spbb14^2*spaa23*spbb23^2*spaa24*spbb24^2*spbb25*spbb34+2/3*spaa14^3*spbb14^4*spbb24^2*spbb25*spbb34-2/3*spaa14^3*spbb14^3*spbb15*spbb24^3*spbb34+2*spaa14^2*spbb14^2*spbb15*spaa23*spbb23*spbb24^3*spbb34-2*spaa14*spbb14*spbb15*spaa23^2*spbb23^2*spbb24^3*spbb34-2*spbb14*spaa23^3*spbb23^3*spbb24^2*spbb25*spbb34+2/3*spbb15*spaa23^3*spbb23^3*spbb24^3*spbb34)/(spbb14*spbb24^3*spbb35*spab3123^3)+
(spbb23*spaa25*spbb25^2*(-12*spaa12^2*spbb12*spbb14^2*spbb24^2-4*spaa12*spaa13*spbb14^3*spbb23*spbb24-4*spaa12*spaa14*spbb14^3*spbb24^2+8*spaa12*spbb13*spbb14*spaa23*spbb24^3-12*spaa12*spbb14^2*spaa23*spbb23*spbb24^2-4*spaa12*spbb14^2*spaa24*spbb24^3+2*spaa13^2*spbb14^3*spbb23*spbb34+2*spaa13*spaa14*spbb14^3*spbb24*spbb34+6*spaa13*spbb14^2*spaa23*spbb23*spbb24*spbb34+6*spaa13*spbb14^2*spaa24*spbb24^2*spbb34-2*spbb13*spaa23^2*spbb24^3*spbb34+6*spbb14*spaa23^2*spbb23*spbb24^2*spbb34+4*spbb14*spaa23*spaa24*spbb24^3*spbb34))/(spbb14*spbb24^3*spbb35*spab5125^3)+
(-20/3*spaa12^2*spbb12^3*spbb14*spbb24^2*spbb34*spbb35^2-1/2*spaa12^2*spbb12^3*spbb14*spbb24*spbb25*spbb34^2*spbb35+2/3*spaa12^2*spbb12^3*spbb14*spbb25^2*spbb34^3-40/3*spaa12^2*spbb12^2*spbb13*spbb14*spbb24^3*spbb35^2-77/6*spaa12*spbb12^2*spaa14*spbb14^2*spbb24^2*spbb34*spbb35^2-3/2*spaa12*spbb12^2*spaa14*spbb14^2*spbb24*spbb25*spbb34^2*spbb35+7/6*spaa12*spbb12^2*spaa14*spbb14^2*spbb25^2*spbb34^3-2/3*spaa12*spbb12*spbb13*spaa14*spbb14^2*spbb24^3*spbb35^2-83/6*spaa12*spbb12^3*spaa23*spbb24^2*spbb34^2*spbb35^2-13/6*spaa12*spbb12^3*spaa23*spbb24*spbb25*spbb34^3*spbb35+1/6*spaa12*spbb12^3*spaa23*spbb25^2*spbb34^4+10*spaa12*spbb12^2*spbb13*spaa23*spbb24^3*spbb34*spbb35^2-22/3*spaa12*spbb12*spbb13^2*spaa23*spbb24^4*spbb35^2-20/3*spaa12*spbb12^2*spbb14*spaa24*spbb24^3*spbb34*spbb35^2+37/6*spaa12*spbb12^2*spbb14*spaa24*spbb24^2*spbb25*spbb34^2*spbb35+2/3*spaa12*spbb12^2*spbb14*spaa24*spbb24*spbb25^2*spbb34^3-18*spaa12*spbb12*spbb13*spbb14*spaa24*spbb24^4*spbb35^2-14/3*spaa12*spbb13^2*spbb14*spbb24^4*spaa34*spbb35^2+1/6*spbb12^2*spaa13*spbb14*spaa24*spbb25^2*spbb34^4+1/2*spbb12*spaa14^2*spbb14^3*spbb24^2*spbb34*spbb35^2-1*spbb12*spaa14^2*spbb14^3*spbb24*spbb25*spbb34^2*spbb35+1/2*spbb12*spaa14^2*spbb14^3*spbb25^2*spbb34^3-2/3*spbb13*spaa14^2*spbb14^3*spbb24^3*spbb35^2-77/6*spbb12*spaa14*spbb14^2*spaa24*spbb24^3*spbb34*spbb35^2+37/3*spbb12*spaa14*spbb14^2*spaa24*spbb24^2*spbb25*spbb34^2*spbb35+1/2*spbb12*spaa14*spbb14^2*spaa24*spbb24*spbb25^2*spbb34^3+4*spbb12^2*spaa23^2*spbb23*spbb24^2*spbb34^2*spbb35^2+1*spbb12^2*spaa23^2*spbb23*spbb25^2*spbb34^4+4/3*spbb12*spbb13*spaa23^2*spbb23*spbb24^3*spbb34*spbb35^2-8/3*spbb13^2*spaa23^2*spbb23*spbb24^4*spbb35^2-2/3*spbb13*spbb15*spaa23^2*spbb23^2*spbb24^3*spbb34*spbb35-151/6*spbb12^2*spaa23*spaa24*spbb24^3*spbb34^2*spbb35^2-7/2*spbb12^2*spaa23*spaa24*spbb24^2*spbb25*spbb34^3*spbb35+1/6*spbb12^2*spaa23*spaa24*spbb24*spbb25^2*spbb34^4+76/3*spbb12*spbb13*spaa23*spaa24*spbb24^4*spbb34*spbb35^2-10*spbb13^2*spaa23*spaa24*spbb24^5*spbb35^2+4/3*spbb13*spbb15*spaa23*spbb23*spaa24*spbb24^4*spbb34*spbb35-15*spbb12^2*spaa23*spbb24^2*spaa34*spbb34^3*spbb35^2+11/6*spbb12^2*spaa23*spbb24*spbb25*spaa34*spbb34^4*spbb35+20/3*spbb12*spbb14*spaa24^2*spbb24^4*spbb34*spbb35^2-20/3*spbb12*spbb15*spaa24^2*spbb24^4*spbb34^2*spbb35-20/3*spbb13*spbb14*spaa24^2*spbb24^5*spbb35^2+20/3*spbb13*spbb15*spaa24^2*spbb24^5*spbb34*spbb35)/(spbb13*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(spbb25*(-5*spaa12^2*spbb12^2*spbb14*spbb24^2*spbb34*spbb35+15*spaa12^2*spbb12^2*spbb14*spbb24*spbb25*spbb34^2-6*spaa12^2*spbb12*spbb13*spbb14*spbb24^3*spbb35+1/2*spaa12*spbb12^2*spaa13*spbb14*spbb25*spbb34^3-11/2*spaa12*spbb12*spaa14*spbb14^2*spbb24^2*spbb34*spbb35+1*spaa12*spbb12*spaa14*spbb14^2*spbb24*spbb25*spbb34^2-1/2*spaa12*spbb12^2*spaa23*spbb24^2*spbb34^2*spbb35-23/2*spaa12*spbb12^2*spaa23*spbb24*spbb25*spbb34^3+14*spaa12*spbb12*spbb13*spaa23*spbb24^3*spbb34*spbb35-8*spaa12*spbb13^2*spaa23*spbb24^4*spbb35-3*spaa12*spbb12*spbb14*spaa24*spbb24^3*spbb34*spbb35-9/2*spaa12*spbb12*spbb14*spaa24*spbb24^2*spbb25*spbb34^2-8*spaa12*spbb13*spbb14*spaa24*spbb24^4*spbb35-5/2*spbb12*spaa13*spaa14*spbb14^2*spbb25*spbb34^3-3*spbb12^2*spaa13*spaa23*spbb25*spbb34^4-11*spbb12*spaa13*spbb14*spaa24*spbb24*spbb25*spbb34^3-5/2*spaa14^2*spbb14^3*spbb24*spbb25*spbb34^2-21/2*spaa14*spbb14^2*spaa24*spbb24^2*spbb25*spbb34^2+2*spbb13*spaa23^2*spbb23*spbb24^3*spbb34*spbb35+7/2*spbb12*spaa23*spaa24*spbb24^3*spbb34^2*spbb35-17/2*spbb12*spaa23*spaa24*spbb24^2*spbb25*spbb34^3+2*spbb13*spaa23*spaa24*spbb24^4*spbb34*spbb35-8*spbb14*spaa24^2*spbb24^3*spbb25*spbb34^2))/(spbb14*spbb24^3*spbb35^2*spab5125^2)+
(12*spbb12*spaa13*spbb13^2*spbb15*spbb25^2*spbb34^4-38/3*spbb12*spaa13*spbb13*spbb15^2*spbb23*spbb25*spbb34^4-1*spbb12*spaa13*spbb15^3*spbb23^2*spbb34^4-2*spaa13*spbb13^4*spbb23^2*spbb24*spbb45^3-16/3*spaa13*spbb13^4*spbb23*spbb24*spbb25*spbb34*spbb45^2-9*spaa13*spbb13^4*spbb24*spbb25^2*spbb34^2*spbb45+1/3*spaa13*spbb13^3*spbb14*spbb25^3*spbb34^3-4/3*spaa13*spbb13^3*spbb15*spbb23^2*spbb24*spbb34*spbb45^2+25/6*spaa13*spbb13^3*spbb15*spbb24*spbb25^2*spbb34^3+5/3*spaa13*spbb13^2*spbb15^2*spbb23^2*spbb24*spbb34^2*spbb45-133/6*spaa13*spbb13^2*spbb15^2*spbb23*spbb24*spbb25*spbb34^3+15*spaa13*spbb13*spbb15^3*spbb23^2*spbb24*spbb34^3+1/6*spbb12*spbb13*spaa14*spbb14*spbb15*spbb25^2*spbb34^4-7/3*spbb12*spbb13*spaa14*spbb15^2*spbb24*spbb25*spbb34^4-10*spbb13^4*spaa14*spbb23*spbb24^2*spbb45^3-95/6*spbb13^4*spaa14*spbb24^2*spbb25*spbb34*spbb45^2-13/6*spbb13^3*spaa14*spbb14*spbb24*spbb25^2*spbb34^2*spbb45+5/2*spbb13^3*spaa14*spbb15*spbb23*spbb24^2*spbb34*spbb45^2-149/6*spbb13^3*spaa14*spbb15*spbb24^2*spbb25*spbb34^2*spbb45+1/6*spbb13^2*spaa14*spbb14^2*spbb25^3*spbb34^3-14/3*spbb13^2*spaa14*spbb14*spbb15*spbb24*spbb25^2*spbb34^3+77/3*spbb13^2*spaa14*spbb15^2*spbb23*spbb24^2*spbb34^2*spbb45-20/3*spbb13^2*spaa14*spbb15^2*spbb24^2*spbb25*spbb34^3+79/6*spbb13*spaa14*spbb15^3*spbb23*spbb24^2*spbb34^3-28/3*spbb13^3*spbb23^2*spaa24*spbb24^2*spbb45^3-14*spbb13^2*spbb15*spbb23^2*spaa24*spbb24^2*spbb34*spbb45^2-14/3*spbb13*spbb15^2*spbb23^2*spaa24*spbb24^2*spbb34^2*spbb45-46/3*spbb12*spbb13*spbb15*spbb25^2*spaa34*spbb34^5-13/6*spbb13^3*spbb24*spbb25^2*spaa34*spbb34^3*spbb45+2*spbb13^2*spbb14*spbb25^3*spaa34*spbb34^4)/(spbb13^2*spbb14*spbb24^3*spbb35^3*spab3123)+
(-19/2*spbb12*spaa23^2*spbb23*spbb24^2*spbb34^2*spbb35^2+12*spbb12*spaa23^2*spbb23*spbb24*spbb25*spbb34^3*spbb35-6*spbb12*spaa23^2*spbb23*spbb25^2*spbb34^4-2*spbb13*spaa23^2*spbb23*spbb24^3*spbb34*spbb35^2-1/2*spbb12*spaa23*spaa24*spbb24^3*spbb34^2*spbb35^2+31/2*spbb12*spaa23*spaa24*spbb24^2*spbb25*spbb34^3*spbb35-12*spbb12*spaa23*spaa24*spbb24*spbb25^2*spbb34^4-15/2*spbb13*spaa23*spaa24*spbb24^4*spbb34*spbb35^2-2*spbb13*spaa23*spbb24^4*spaa25*spbb35^3-19/2*spbb12*spaa23*spbb24^2*spaa34*spbb34^3*spbb35^2+12*spbb12*spaa23*spbb24*spbb25*spaa34*spbb34^4*spbb35-6*spbb12*spaa23*spbb25^2*spaa34*spbb34^5+9/2*spbb13*spaa23*spbb24^3*spaa34*spbb34^2*spbb35^2-23/2*spbb12*spaa23*spbb24^2*spbb34^2*spaa35*spbb35^3-3/2*spbb12*spaa23*spbb24*spbb25*spbb34^3*spaa35*spbb35^2-2*spbb12*spaa23*spbb25^2*spbb34^4*spaa35*spbb35+13/2*spbb13*spaa23*spbb24^3*spbb34*spaa35*spbb35^3-5*spbb12*spaa24^2*spbb24^3*spbb34^2*spbb35*spbb45+6*spbb12*spaa24^2*spbb24^2*spbb25*spbb34^3*spbb45-11/2*spbb13*spaa24^2*spbb24^4*spbb34*spbb35*spbb45-11/2*spbb15*spaa24^2*spbb24^4*spbb34^2*spbb35-2*spbb13*spaa24*spbb24^4*spaa25*spbb35^2*spbb45+5/2*spbb12*spaa24*spbb24^2*spaa34*spbb34^3*spbb35*spbb45+6*spbb12*spaa24*spbb24*spbb25*spaa34*spbb34^4*spbb45-15/2*spbb13*spaa24*spbb24^3*spaa34*spbb34^2*spbb35*spbb45-5*spbb12*spaa24*spbb24^2*spbb34^2*spaa35*spbb35^2*spbb45-13/2*spbb12*spaa24*spbb24*spbb25*spbb34^3*spaa35*spbb35*spbb45-6*spbb12*spaa24*spbb25^2*spbb34^4*spaa35*spbb45+13/2*spbb13*spaa24*spbb24^3*spbb34*spaa35*spbb35^2*spbb45-5*spbb12*spbb24*spaa34*spbb34^3*spaa35*spbb35^2*spbb45-4*spbb12*spbb25*spaa34*spbb34^4*spaa35*spbb35*spbb45+13/2*spbb13*spbb24^2*spaa34*spbb34^2*spaa35*spbb35^2*spbb45-6*spbb12*spbb24*spbb34^2*spaa35^2*spbb35^3*spbb45+6*spbb12*spbb25*spbb34^3*spaa35^2*spbb35^2*spbb45)/(spbb14*spbb24^3*spaa25*spbb35^3*spab5125)+
(-1/2*spaa13^3*spbb13^5*spbb35^2*spbb45+1/2*spaa13^3*spbb13^4*spbb14*spbb35^3+1*spaa13^2*spbb13^5*spaa14*spbb35*spbb45^2-1/2*spaa13^2*spbb13^3*spbb14*spaa15*spbb15*spbb35^3+1*spaa13^2*spbb13^4*spaa34*spbb34*spbb35^2*spbb45+1*spaa13^2*spbb13^3*spbb14*spaa34*spbb34*spbb35^3+7/2*spaa13^2*spbb13^4*spbb35^2*spaa45*spbb45^2-9/2*spaa13^2*spbb13^3*spbb14*spbb35^3*spaa45*spbb45+2*spaa13^2*spbb13^2*spbb14^2*spbb35^4*spaa45+52/3*spaa13*spbb13^5*spaa14^2*spbb45^3+116/3*spaa13*spbb13^4*spaa14*spaa34*spbb34*spbb35*spbb45^2+214/3*spaa13*spbb13^4*spaa14*spbb35*spaa45*spbb45^3+1/2*spaa13*spbb13^2*spbb14*spaa15^2*spbb15^2*spbb35^3-1/2*spaa13*spbb13*spbb14^2*spaa15*spbb15*spbb35^4*spaa45+161/6*spaa13*spbb13^3*spaa34^2*spbb34^2*spbb35^2*spbb45+9/2*spaa13*spbb13^2*spbb14*spaa34^2*spbb34^2*spbb35^3+1*spaa13*spbb13^2*spbb14*spaa34*spbb34*spaa35*spbb35^4+129*spaa13*spbb13^3*spaa34*spbb34*spbb35^2*spaa45*spbb45^2-140/3*spaa13*spbb13^2*spbb14*spaa34*spbb34*spbb35^3*spaa45*spbb45-7*spaa13*spbb13*spbb14^2*spaa34*spbb34*spbb35^4*spaa45+116*spaa13*spbb13^3*spbb35^2*spaa45^2*spbb45^3-250/3*spaa13*spbb13^2*spbb14*spbb35^3*spaa45^2*spbb45^2+52/3*spaa13*spbb13*spbb14^2*spbb35^4*spaa45^2*spbb45+4*spaa13*spbb14^3*spbb35^5*spaa45^2-52/3*spbb13^4*spaa14^2*spaa45*spbb45^4-104/3*spbb13^3*spaa14*spaa34*spbb34*spbb35*spaa45*spbb45^3-205/3*spbb13^3*spaa14*spbb35*spaa45^2*spbb45^4-101/6*spbb13^2*spaa34^2*spbb34^2*spbb35^2*spaa45*spbb45^2-1/2*spbb13*spbb14*spaa34^2*spbb34^2*spbb35^3*spaa45*spbb45-102*spbb13^2*spaa34*spbb34*spbb35^2*spaa45^2*spbb45^3+101/3*spbb13*spbb14*spaa34*spbb34*spbb35^3*spaa45^2*spbb45^2-101*spbb13^2*spbb35^2*spaa45^3*spbb45^4+199/3*spbb13*spbb14*spbb35^3*spaa45^3*spbb45^3-49/3*spbb14^2*spbb35^4*spaa45^3*spbb45^2)/(spbb13*spbb15*spaa24^2*spbb24^3*spaa25*spbb35^3)+
(spbb45*spbb23*spbb34*spbb15*(70/3*spaa23*spbb23*spbb34+6*spaa24*spbb24*spbb34-49/6*spbb23*spaa25*spbb45))/(spbb14*spbb24^2*spaa25*spbb35^3)+
(-1/2*spaa13^2*spbb13^2*spbb14*spbb35-1/2*spaa13*spbb13^2*spaa14*spbb14*spbb45+2*spaa13*spbb13*spaa14*spbb14^2*spbb35+1/2*spaa13*spbb13*spbb14*spaa15*spbb15*spbb35+1*spaa13*spbb13^2*spaa34*spbb34*spbb45+3/2*spbb13*spaa14^2*spbb14^2*spbb45-3/2*spaa14^2*spbb14^3*spbb35+5/2*spbb13*spaa14*spbb14*spaa15*spbb15*spbb45-3/2*spaa14*spbb14^2*spaa15*spbb15*spbb35-3/2*spbb13*spaa14*spbb14*spaa34*spbb34*spbb45+1*spbb13^2*spaa14*spaa35*spbb45^2+1/2*spbb13*spaa15^2*spbb15^2*spbb45-1/2*spbb14*spaa15^2*spbb15^2*spbb35+1/2*spbb13*spaa34^2*spbb34^2*spbb45)/(spbb14*spaa24^2*spbb24^2*spbb35)+
(1*spaa13^2*spbb13^5*spbb45^2-13/2*spaa13^2*spbb13^4*spbb14*spbb35*spbb45+13/2*spaa13^2*spbb13^3*spbb14^2*spbb35^2+165/2*spaa13*spbb13^4*spaa14*spbb14*spbb45^2-258*spaa13*spbb13^3*spaa14*spbb14^2*spbb35*spbb45+518/3*spaa13*spbb13^2*spaa14*spbb14^3*spbb35^2-11/2*spaa13*spbb13^2*spbb14^2*spaa15*spbb15*spbb35^2+2*spaa13*spbb13^4*spaa34*spbb34*spbb45^2-389/3*spaa13*spbb13^3*spbb14*spaa34*spbb34*spbb35*spbb45+887/6*spaa13*spbb13^2*spbb14^2*spaa34*spbb34*spbb35^2+203/6*spaa13*spbb13*spbb14^3*spbb35^3*spaa45+94*spbb13^3*spaa14^2*spbb14^2*spbb45^2-543/2*spbb13^2*spaa14^2*spbb14^3*spbb35*spbb45+1117/6*spbb13*spaa14^2*spbb14^4*spbb35^2-4*spbb13*spaa14*spbb14^3*spaa15*spbb15*spbb35^2+165/2*spbb13^3*spaa14*spbb14*spaa34*spbb34*spbb45^2-1118/3*spbb13^2*spaa14*spbb14^2*spaa34*spbb34*spbb35*spbb45+643/2*spbb13*spaa14*spbb14^3*spaa34*spbb34*spbb35^2+127/3*spaa14*spbb14^4*spbb35^3*spaa45-4*spbb14^3*spaa15*spbb15*spbb35^3*spaa45+1*spbb13^3*spaa34^2*spbb34^2*spbb45^2-715/6*spbb13^2*spbb14*spaa34^2*spbb34^2*spbb35*spbb45+785/6*spbb13*spbb14^2*spaa34^2*spbb34^2*spbb35^2+139/3*spbb14^3*spaa34*spbb34*spbb35^3*spaa45)/(spbb13*spbb14*spbb15*spaa24*spbb24^2*spaa25*spbb35^2)+
(spbb34*spbb15*(1*spaa12*spbb13*spbb24+421/6*spaa14*spbb14*spbb34-65/2*spaa23*spbb23*spbb34))/(spbb14*spbb24*spaa25*spbb35^2)+
(+49/6*spbb12*spbb34)/(spbb13*spbb24)+
(spbb15*(-5*spaa23*spbb23^2*spbb45+5*spaa23*spbb23*spbb24*spbb35-223/6*spbb23*spaa24*spbb24*spbb45+197/6*spaa24*spbb24^2*spbb35-2*spbb24*spaa25*spbb25*spbb35-1*spbb23*spaa34*spbb34*spbb45+1*spbb24*spaa34*spbb34*spbb35))/(spbb14*spaa24*spbb24*spbb25*spbb35)+
(97/3*spaa12*spbb12*spbb14+133/6*spaa13*spbb13*spbb14-115/3*spbb12*spaa23*spbb34-51*spbb14*spaa24*spbb24)/(spbb15*spbb24*spaa25)+
(7*spaa12*spbb12+2*spaa13*spbb13+6*spaa14*spbb14+5*spaa23*spbb23)/(spaa24*spbb24)+
(spbb34*(755/6*spaa13*spbb13+325/2*spaa14*spbb14+47/2*spaa23*spbb23+1285/6*spaa34*spbb34))/(spbb24*spaa25*spbb35)+
(-655/6*spaa12*spbb13)/(spaa25*spbb35)+
(-779/6),
(spbb13*spaa13^2*spbb15*spbb23*spbb34*(-1*spaa13*spbb13*spbb14-1*spaa14*spbb14^2+1*spbb12*spaa23*spbb34))/(spbb14*spbb24*spbb35*spab3123^3)+
(spaa13^2*spbb12*spbb15*spbb23*spbb34^2*(3*spaa13*spbb13+1*spaa14*spbb14))/(spbb24^2*spbb35*spab3123^3)+
(-1*spaa13^2*spbb14^2*spaa15*spbb15*spbb23^2*spbb25*spbb34)/(spbb24^3*spbb35*spab3123^3)+
(+3/4*spbb12*spaa13^2*spbb14^2*spbb23^2*spbb34)/(spbb13*spbb24^3*spab1231^2)+
(+1/4*spbb12*spbb15*spaa23^2*spbb23^2*spbb34^2)/(spbb13*spbb14*spbb24*spbb35*spab3123^2)+
(spbb12*spaa13*spbb15*spbb23^2*spbb34^2*(1/2*spaa12*spbb12*spbb14*spbb45-3/4*spaa12*spbb14^2*spbb25-3/4*spaa14*spbb14^2*spbb45+1/2*spbb12*spaa25*spbb45^2))/(spbb13*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(-3*spbb12*spaa13*spbb14*spbb23*spbb34)/(spbb13*spbb24^2*spab1231)+
(+3/2*spbb12^2*spaa13*spbb14*spbb23*spbb34^2)/(spbb13^2*spbb24^3*spab1231)+
(-7/2*spbb12*spaa13*spbb15*spbb34^2)/(spbb14*spbb24*spbb35*spab3123)+
(spbb12*spaa13*spbb15*spbb23*spbb34^2*(4*spbb13*spbb45-3/2*spbb14*spbb35))/(spbb13*spbb14*spbb24^2*spbb35^2*spab3123)+
(spbb12*spaa13*spbb15*spbb23^2*spbb34^2*(-4*spbb13^2*spbb45^2-3/2*spbb14^2*spbb35^2))/(spbb13^2*spbb14*spbb24^3*spbb35^3*spab3123)+
(+11/3*spbb13*spbb23^3*spbb45^4)/(spbb14*spbb24^3*spbb35^4)+
(-1/6*spbb12^3*spaa14*spbb34^3)/(spbb13^3*spaa14*spbb24^3)+
(-1/4*spaa15*spbb15*spbb23^2*spbb25*spbb34*spbb45)/(spbb13*spaa14*spbb24^3*spbb35^2)+
(+3/4*spaa13*spbb14*spbb23^2*spbb25*spbb34)/(spbb13*spaa14*spbb24^3*spbb35)+
(spbb25*spbb23^2*spbb34*(-5/4*spaa12^2*spbb13^2*spbb25^2-1/4*spaa12*spaa13*spbb13^2*spbb25*spbb35+7/2*spaa12*spbb13*spaa15*spbb15*spbb25*spbb35-1/2*spbb12*spaa13*spaa25*spbb35^3-13/4*spaa15^2*spbb15^2*spbb35^2+5/4*spaa23^2*spbb23^2*spbb35^2+5/2*spaa23*spbb23*spaa25*spbb25*spbb35^2+1/2*spaa23*spbb23*spaa35*spbb35^3+5/4*spaa25^2*spbb25^2*spbb35^2))/(spbb13^2*spaa14^2*spbb24^3*spbb35^3)+
(-1/4*spbb13*spbb23^2*spbb45^3)/(spbb14*spbb24^2*spbb35^3)+
(spbb23^2*(1/2*spaa12^2*spbb12^2+7*spaa12*spbb12*spaa14*spbb14-5/2*spaa12*spbb12*spaa23*spbb23-13/4*spaa12*spbb12*spaa24*spbb24+15/4*spaa14^2*spbb14^2-1/2*spaa23^2*spbb23^2-7/4*spaa23*spbb23*spaa24*spbb24-5/4*spaa24^2*spbb24^2))/(spbb13^2*spaa14^2*spbb24^2)+
(+5/2*spaa12^2*spbb12*spbb15*spbb23^2)/(spbb13*spaa14^2*spbb14*spbb24*spbb35)+
(+3*spaa12*spaa13*spbb15*spbb23^2)/(spaa14^2*spbb14*spbb24*spbb35)+
(-3/4*spaa13*spbb23^2*spaa24)/(spbb13*spaa14^2*spbb24)+
(spaa13*spbb23^2*(-3/4*spaa13*spbb13^2*spbb45+1/4*spaa13*spbb13*spbb14*spbb35-4*spbb14*spaa15*spbb15*spbb35+1/2*spbb14*spaa34*spbb34*spbb35))/(spbb13*spaa14^2*spbb14*spbb24^2*spbb35)+
(spbb23*spbb25*spbb34*(25/4*spaa12*spbb12+13/4*spaa13*spbb13+17/4*spaa14*spbb14))/(spbb13*spaa14*spbb24^2*spbb35)+
(spbb23*spbb25*spbb34*spbb45*(1*spaa12*spbb12-3/2*spaa13*spbb13))/(spaa14*spbb14*spbb24^2*spbb35^2)+
(+7/2*spbb13*spbb23*spbb45^2)/(spbb14*spbb24*spbb35^2)+
(spbb23*(-25/4*spaa12*spbb12-9/2*spaa14*spbb14+3/4*spaa23*spbb23))/(spbb13*spaa14*spbb24)+
(spbb23*(13/4*spaa12*spbb14*spbb25-1*spaa15*spbb15*spbb45+3*spaa24*spbb24*spbb45+3*spaa25*spbb25*spbb45+3*spaa45*spbb45^2))/(spaa14*spbb14*spbb24*spbb35)+
(+4/3*spbb13*spbb45)/(spbb14*spbb35)+
(+7/4*spbb23*spbb45)/(spbb24*spbb35)+
(-25/12),
(-1/2*spbb12*spaa13^2*spbb14^2*spbb23^2*spbb34)/(spbb13*spbb24^3*spab1231^2)+
(+2*spbb12^2*spaa13*spbb15*spbb23*spaa34*spbb34^4*spbb45)/(spbb13*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(+2*spbb12*spaa13*spbb14*spbb23*spbb34)/(spbb13*spbb24^2*spab1231)+
(-1*spbb12^2*spaa13*spbb14*spbb23*spbb34^2)/(spbb13^2*spbb24^3*spab1231)+
(spbb12^2*spaa13*spbb15*spbb23*spbb34^3*(-6*spbb13*spbb45+2*spbb14*spbb35))/(spbb13^2*spbb14*spbb24^3*spbb35^2*spab3123)+
(-11/3*spbb13*spbb23^3*spbb45^4)/(spbb14*spbb24^3*spbb35^4)+
(+3/2*spbb12^3*spaa14*spbb34^3)/(spbb13^3*spaa14*spbb24^3)+
(+3/2*spbb25*spaa34^2*spbb34^4)/(spaa24*spbb24^3*spaa25*spbb35^2)+
(spbb34*(1/2*spaa13^3*spbb13^5*spaa14^2*spbb35^2+9/2*spaa13^2*spbb13^4*spaa14^3*spbb14*spbb35^2+1*spaa13^2*spbb13^4*spaa14^3*spbb15*spbb34*spbb35+5/2*spaa13^2*spbb13^4*spaa14^2*spaa34*spbb34*spbb35^2+4*spaa13^2*spbb13^4*spaa14^2*spaa35*spbb35^3-3/2*spaa13^2*spbb13^4*spaa14*spaa15*spaa34*spbb35^3-19/4*spaa13*spbb13^3*spaa14^4*spbb14^2*spbb35^2-11/2*spaa13*spbb13^3*spaa14^4*spbb14*spbb15*spbb34*spbb35-23/4*spaa13*spbb13^3*spaa14^4*spbb15^2*spbb34^2-7*spaa13*spbb13^3*spaa14^3*spbb14*spaa34*spbb34*spbb35^2-11*spaa13*spbb13^3*spaa14^3*spbb15*spaa34*spbb34^2*spbb35+13*spaa13*spbb13^3*spaa14^3*spbb14*spaa35*spbb35^3-27/2*spaa13*spbb13^3*spaa14^2*spbb14*spaa15*spaa34*spbb35^3-9/2*spaa13*spbb13^3*spaa14^2*spaa34^2*spbb34^2*spbb35^2+9*spaa13*spbb13^3*spaa14^2*spaa35^2*spbb35^4-3*spaa13*spbb13^3*spaa14*spaa15*spaa34^2*spbb34*spbb35^3-15/2*spaa13*spbb13^3*spaa14*spaa15*spaa34*spaa35*spbb35^4+3/4*spaa13*spbb13^3*spaa15^2*spaa34^2*spbb35^4+1/4*spbb13^2*spaa14^5*spbb14^3*spbb35^2+1/2*spbb13^2*spaa14^5*spbb14^2*spbb15*spbb34*spbb35-3/4*spbb13^2*spaa14^5*spbb14*spbb15^2*spbb34^2+5/4*spbb13^2*spaa14^4*spbb14^2*spaa34*spbb34*spbb35^2-3/2*spbb13^2*spaa14^4*spbb14*spbb15*spaa34*spbb34^2*spbb35-3/4*spbb13^2*spaa14^4*spbb15^2*spaa34*spbb34^3-2*spbb13^2*spaa14^4*spbb14^2*spaa35*spbb35^3+1/2*spbb13^2*spaa14^3*spbb14^2*spaa15*spaa34*spbb35^3-1/2*spbb13^2*spaa14^3*spbb14*spaa34^2*spbb34^2*spbb35^2-1/2*spbb13^2*spaa14^3*spbb15*spaa34^2*spbb34^3*spbb35+1/2*spbb13*spaa14^3*spbb14^2*spaa34*spbb34*spbb35^3*spaa45+16*spbb13^2*spaa14^3*spbb14*spaa35^2*spbb35^4+19/4*spbb13*spaa14^3*spbb14^2*spaa35*spbb35^4*spaa45-1/4*spaa14^3*spbb14^3*spbb35^4*spaa45^2-3*spbb13^2*spaa14^2*spbb14*spaa15*spaa34^2*spbb34*spbb35^3-53/2*spbb13^2*spaa14^2*spbb14*spaa15*spaa34*spaa35*spbb35^4-31/4*spbb13*spaa14^2*spbb14^2*spaa15*spaa34*spbb35^4*spaa45+1/2*spbb13*spaa14^2*spbb14*spaa34^2*spbb34^2*spbb35^3*spaa45-1/4*spaa14^2*spbb14^2*spaa34*spbb34*spbb35^4*spaa45^2+8*spbb13^2*spaa14^2*spaa35^3*spbb35^5+10*spbb13*spaa14^2*spbb14*spaa35^2*spbb35^5*spaa45+2*spaa14^2*spbb14^2*spaa35*spbb35^5*spaa45^2+45/4*spbb13^2*spaa14*spbb14*spaa15^2*spaa34^2*spbb35^4-3/2*spbb13^2*spaa14*spaa15*spaa34^3*spbb34^2*spbb35^3-3*spbb13*spaa14*spbb14*spaa15*spaa34^2*spbb34*spbb35^4*spaa45-11*spbb13^2*spaa14*spaa15*spaa34*spaa35^2*spbb35^5-13*spbb13*spaa14*spbb14*spaa15*spaa34*spaa35*spbb35^5*spaa45-2*spaa14*spbb14^2*spaa15*spaa34*spbb35^5*spaa45^2+5/2*spbb13*spaa14*spaa35^3*spbb35^6*spaa45+5/2*spaa14*spbb14*spaa35^2*spbb35^6*spaa45^2+3/4*spbb13^2*spaa15^2*spaa34^3*spbb34*spbb35^4+3*spbb13^2*spaa15^2*spaa34^2*spaa35*spbb35^5+3*spbb13*spbb14*spaa15^2*spaa34^2*spbb35^5*spaa45-5/2*spbb13*spaa15*spaa34*spaa35^2*spbb35^6*spaa45-5/2*spbb14*spaa15*spaa34*spaa35*spbb35^6*spaa45^2))/(spbb13^2*spaa14^2*spaa24^2*spbb24^3*spaa25*spbb35^3)+
(+79/12*spbb13*spbb23*spaa24*spbb34*spbb45^2)/(spbb14*spbb24*spaa25*spbb35^3)+
(spbb13*spbb23*spbb34*spbb45^2*(139/12*spaa12*spbb12+5*spaa13*spbb13+79/12*spaa23*spbb23))/(spbb14*spbb24^2*spaa25*spbb35^3)+
(+5/2*spbb12^2*spaa24*spbb34^2)/(spbb13^2*spaa14*spbb14*spbb24)+
(spbb12^2*spbb34^2*(5/2*spaa12^2*spbb12*spaa45-9/2*spaa12*spbb12*spaa14*spaa25-5/2*spaa12*spaa25*spbb25*spaa45-15/2*spaa14^2*spbb14*spaa25+5/2*spaa14*spaa25^2*spbb25))/(spbb13^2*spaa14^2*spbb14*spbb24^2*spaa25)+
(-11/2*spaa12^2*spbb12^2*spbb34*spaa45)/(spbb13*spaa14^2*spbb14*spbb24*spaa25)+
(-1/2*spaa12^2*spbb12*spaa34*spbb34*spaa45)/(spaa14^2*spbb14*spaa24*spbb24*spaa25)+
(+5/2*spaa12*spbb12*spaa34*spbb34^2*spaa45)/(spbb13*spaa14^2*spbb14*spbb24*spaa25)+
(+3/4*spaa12*spaa15*spbb15*spaa34*spbb34*spaa45)/(spaa14^2*spbb14*spaa24*spbb24*spaa25)+
(spbb34*spaa45*(-3*spaa12^3*spbb12^3-15/4*spaa12^2*spbb12^2*spaa13*spbb13-11/2*spaa12^2*spbb12^2*spaa23*spbb23-3/4*spaa12*spbb12*spaa13^2*spbb13^2-15/4*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-3/4*spaa13^2*spbb13^2*spaa23*spbb23))/(spbb13*spaa14^2*spbb14*spaa24*spbb24^2*spaa25)+
(-1*spaa12*spbb13*spaa34^2*spbb34)/(spaa14*spbb14*spaa24^2*spbb24)+
(spaa34*spbb34*(-1*spaa12^2*spbb12^2-1*spaa12*spbb12*spaa13*spbb13+1*spaa12*spbb12*spaa14*spbb14-1*spaa12*spbb12*spaa23*spbb23+1/2*spaa13*spbb13*spaa14*spbb14+7/2*spaa14^2*spbb14^2-1/4*spaa23^2*spbb23^2))/(spaa14*spbb14*spaa24^2*spbb24^2)+
(spbb34*(-77/6*spaa12^3*spbb12^3*spbb13-71/4*spaa12^2*spbb12^2*spaa13*spbb13^2-56/3*spaa12^2*spbb12^2*spbb13*spaa23*spbb23+17/4*spaa12^2*spbb12^3*spaa24*spbb34-7/4*spaa12*spbb12*spaa13^2*spbb13^3-9/2*spaa12*spbb12*spaa13*spbb13^2*spaa14*spbb14-69/4*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb23-22/3*spaa12*spbb12^2*spaa13*spbb13*spaa24*spbb34-3*spaa12*spbb12*spbb13*spaa14^2*spbb14^2-2*spaa12*spbb12^2*spaa14*spbb14*spaa24*spbb34-37/12*spaa12*spbb12*spbb13*spaa23^2*spbb23^2+7/4*spaa12*spbb12^2*spaa23*spbb23*spaa24*spbb34-3/4*spaa13^2*spbb13^3*spaa23*spbb23-18*spbb12*spaa13^2*spbb13^2*spaa24*spbb34-7*spaa13*spbb13^2*spaa14^2*spbb14^2-27/2*spbb12*spaa13*spbb13*spaa14*spbb14*spaa24*spbb34+1*spaa13*spbb13^2*spaa23^2*spbb23^2-169/12*spbb12*spaa13*spbb13*spaa23*spbb23*spaa24*spbb34+53/4*spbb12^2*spaa13*spaa24^2*spbb34^2-3*spbb12*spaa14^2*spbb14^2*spaa24*spbb34+1/4*spbb13*spaa23^3*spbb23^3))/(spbb13*spaa14*spbb14*spaa24*spbb24^2*spaa25*spbb35)+
(spaa12*spbb13*spbb25*spbb34*(37/3*spaa12^2*spbb12^2+31/2*spaa12*spbb12*spaa13*spbb13+29/6*spaa12*spbb12*spaa23*spbb23-3/2*spaa13*spbb13*spaa23*spbb23-1/2*spaa23^2*spbb23^2))/(spaa14*spbb14*spaa24*spbb24^2*spaa25*spbb35^2)+
(spbb13*spbb34*spbb45*(-37/3*spaa12*spbb12-31/2*spaa13*spbb13-1/3*spaa14*spbb14+5/6*spaa23*spbb23))/(spbb14*spbb24*spaa25*spbb35^2)+
(spbb12*spbb34*(-5/4*spaa12*spbb12+49/4*spaa14*spbb14+5/2*spaa23*spbb23))/(spbb13*spaa14*spbb14*spbb24)+
(spbb34*(-41/6*spaa12^2*spbb12^2-13/4*spaa12*spbb12*spaa13*spbb13+32/3*spaa12*spbb12*spaa23*spbb23+41/4*spaa12*spbb12*spaa24*spbb24+25/4*spaa12*spbb13*spbb24*spaa34+3/4*spaa13^2*spbb13^2+37/4*spaa13*spbb13*spaa23*spbb23+1/4*spaa23^2*spbb23^2))/(spaa14*spbb14*spbb24*spaa25*spbb35)+
(spbb15*spbb34*(9/4*spaa12*spbb12-7/4*spaa13*spbb13+1*spaa23*spbb23+151/12*spaa24*spbb24))/(spbb14*spaa24*spbb24*spbb35)+
(+19/4*spaa34*spbb34)/(spaa24*spbb24)+
(spbb34*(59/3*spaa12*spbb12+73/6*spaa13*spbb13-3/4*spaa14*spbb14+133/6*spaa23*spbb23))/(spbb24*spaa25*spbb35)+
(+31/2*spaa24*spbb34)/(spaa25*spbb35),
(spbb34^3*(4*spbb12*spaa23*spbb24*spbb25^2*spaa34*spbb34+2*spbb12*spaa23*spbb25^3*spbb34*spaa35-4*spbb12*spbb24*spbb25*spaa34^2*spbb34*spbb45-2*spbb15*spbb24^3*spaa34^2*spbb35+2*spbb15*spbb24^2*spbb25*spaa34^2*spbb34-2*spbb12*spbb25^2*spaa34*spbb34*spaa35*spbb45))/(spbb14*spbb24^3*spbb35^2*spab3123^2)+
(spbb25^2*spaa25*spbb34*(2*spbb13*spbb24^2*spaa25*spbb25*spbb45-2*spbb14*spbb24*spaa25*spbb25^2*spbb34-2*spbb15*spbb24^3*spaa25*spbb35+4*spbb15*spbb24^2*spaa25*spbb25*spbb34+2*spbb14*spbb25^2*spbb34^2*spaa35+2*spbb14*spbb24*spbb25*spbb34*spaa45*spbb45))/(spbb14*spbb24^3*spbb35^2*spab5125^2)+
(spbb13*spbb34^2*(4*spbb12*spaa13*spbb15^2*spbb23*spbb25*spbb34^2+2*spaa13*spbb13^2*spbb14*spbb25^3*spbb34-6*spaa13*spbb13^2*spbb15*spbb23*spbb24*spbb25*spbb45+4*spaa13*spbb13^2*spbb15*spbb24*spbb25^2*spbb34+6*spaa13*spbb13*spbb15^2*spbb23^2*spbb24*spbb45-10*spaa13*spbb13*spbb15^2*spbb23*spbb24*spbb25*spbb34+4*spaa13*spbb15^3*spbb23^2*spbb24*spbb34+2*spbb13^2*spbb24*spbb25^2*spaa34*spbb34*spbb45-2*spbb13*spbb14*spbb25^3*spaa34*spbb34^2))/(spbb13^2*spbb14*spbb24^3*spbb35^3*spab3123)+
(spbb25*spbb34*(6*spbb12*spaa23*spbb24*spbb25*spbb34^2*spbb35-2*spbb12*spaa23*spbb25^2*spbb34^3-2*spbb13*spaa23*spbb24^3*spbb35^2+4*spbb15*spaa23*spbb23*spbb24^2*spbb34*spbb35+4*spbb12*spaa24*spbb24^2*spbb34*spbb35*spbb45+2*spbb12*spaa24*spbb24*spbb25*spbb34^2*spbb45-2*spbb13*spaa24*spbb24^3*spbb35*spbb45+2*spbb15*spaa24*spbb24^3*spbb34*spbb35-4*spbb12*spbb24*spaa34*spbb34^2*spbb35*spbb45+2*spbb12*spbb25*spaa34*spbb34^3*spbb45+4*spbb13*spbb24^2*spaa34*spbb34*spbb35*spbb45-2*spbb12*spbb24*spbb34*spaa35*spbb35^2*spbb45+2*spbb12*spbb25*spbb34^2*spaa35*spbb35*spbb45))/(spbb14*spbb24^3*spbb35^3*spab5125)+
(-11/3*spbb13*spbb23^3*spbb45^4)/(spbb14*spbb24^3*spbb35^4)+
(+3/2*spbb12^3*spaa14*spbb34^3)/(spbb13^3*spaa14*spbb24^3)+
(spbb34*(-1*spaa13^3*spbb13^5*spaa14^2*spbb35^2-6*spaa13^2*spbb13^4*spaa14^3*spbb14*spbb35^2-2*spaa13^2*spbb13^4*spaa14^3*spbb15*spbb34*spbb35-5*spaa13^2*spbb13^4*spaa14^2*spaa34*spbb34*spbb35^2-5*spaa13^2*spbb13^4*spaa14^2*spaa35*spbb35^3+3/2*spaa13^2*spbb13^4*spaa14*spaa15*spaa34*spbb35^3+17/4*spaa13*spbb13^3*spaa14^4*spbb14^2*spbb35^2+11/2*spaa13*spbb13^3*spaa14^4*spbb14*spbb15*spbb34*spbb35+25/4*spaa13*spbb13^3*spaa14^4*spbb15^2*spbb34^2+6*spaa13*spbb13^3*spaa14^3*spbb14*spaa34*spbb34*spbb35^2+10*spaa13*spbb13^3*spaa14^3*spbb15*spaa34*spbb34^2*spbb35-15*spaa13*spbb13^3*spaa14^3*spbb14*spaa35*spbb35^3+33/2*spaa13*spbb13^3*spaa14^2*spbb14*spaa15*spaa34*spbb35^3+3/2*spaa13*spbb13^3*spaa14^2*spaa34^2*spbb34^2*spbb35^2-19/2*spaa13*spbb13^3*spaa14^2*spaa35^2*spbb35^4+3*spaa13*spbb13^3*spaa14*spaa15*spaa34^2*spbb34*spbb35^3+15/2*spaa13*spbb13^3*spaa14*spaa15*spaa34*spaa35*spbb35^4-3/4*spaa13*spbb13^3*spaa15^2*spaa34^2*spbb35^4+1/4*spbb13^2*spaa14^5*spbb14^3*spbb35^2+1/2*spbb13^2*spaa14^5*spbb14^2*spbb15*spbb34*spbb35+5/4*spbb13^2*spaa14^5*spbb14*spbb15^2*spbb34^2+5/4*spbb13^2*spaa14^4*spbb14^2*spaa34*spbb34*spbb35^2+5/2*spbb13^2*spaa14^4*spbb14*spbb15*spaa34*spbb34^2*spbb35+5/4*spbb13^2*spaa14^4*spbb15^2*spaa34*spbb34^3+1*spbb13^2*spaa14^4*spbb14^2*spaa35*spbb35^3+3/2*spbb13^2*spaa14^3*spbb14^2*spaa15*spaa34*spbb35^3+3/2*spbb13^2*spaa14^3*spbb14*spaa34^2*spbb34^2*spbb35^2+2*spbb13^2*spaa14^3*spbb15*spaa34^2*spbb34^3*spbb35+1/2*spbb13*spaa14^3*spbb14^2*spaa34*spbb34*spbb35^3*spaa45-33/2*spbb13^2*spaa14^3*spbb14*spaa35^2*spbb35^4-21/4*spbb13*spaa14^3*spbb14^2*spaa35*spbb35^4*spaa45-1/4*spaa14^3*spbb14^3*spbb35^4*spaa45^2+4*spbb13^2*spaa14^2*spbb14*spaa15*spaa34^2*spbb34*spbb35^3+27*spbb13^2*spaa14^2*spbb14*spaa15*spaa34*spaa35*spbb35^4+33/4*spbb13*spaa14^2*spbb14^2*spaa15*spaa34*spbb35^4*spaa45+1/2*spbb13^2*spaa14^2*spaa34^3*spbb34^3*spbb35^2+1/2*spbb13*spaa14^2*spbb14*spaa34^2*spbb34^2*spbb35^3*spaa45-1/4*spaa14^2*spbb14^2*spaa34*spbb34*spbb35^4*spaa45^2-8*spbb13^2*spaa14^2*spaa35^3*spbb35^5-10*spbb13*spaa14^2*spbb14*spaa35^2*spbb35^5*spaa45-2*spaa14^2*spbb14^2*spaa35*spbb35^5*spaa45^2-45/4*spbb13^2*spaa14*spbb14*spaa15^2*spaa34^2*spbb35^4+3/2*spbb13^2*spaa14*spaa15*spaa34^3*spbb34^2*spbb35^3+3*spbb13*spaa14*spbb14*spaa15*spaa34^2*spbb34*spbb35^4*spaa45+11*spbb13^2*spaa14*spaa15*spaa34*spaa35^2*spbb35^5+13*spbb13*spaa14*spbb14*spaa15*spaa34*spaa35*spbb35^5*spaa45+2*spaa14*spbb14^2*spaa15*spaa34*spbb35^5*spaa45^2-5/2*spbb13*spaa14*spaa35^3*spbb35^6*spaa45-5/2*spaa14*spbb14*spaa35^2*spbb35^6*spaa45^2-3/4*spbb13^2*spaa15^2*spaa34^3*spbb34*spbb35^4-3*spbb13^2*spaa15^2*spaa34^2*spaa35*spbb35^5-3*spbb13*spbb14*spaa15^2*spaa34^2*spbb35^5*spaa45+5/2*spbb13*spaa15*spaa34*spaa35^2*spbb35^6*spaa45+5/2*spbb14*spaa15*spaa34*spaa35*spbb35^6*spaa45^2))/(spbb13^2*spaa14^2*spaa24^2*spbb24^3*spaa25*spbb35^3)+
(spbb23*spbb45^2*spbb13*spbb34*(-5*spaa24*spbb24-115/12*spaa25*spbb25-5*spaa34*spbb34-10*spaa45*spbb45))/(spbb14*spbb24^2*spaa25*spbb35^3)+
(spbb12^2*spbb34^2*(-5/2*spaa12^2*spbb12*spaa45+9/2*spaa12*spbb12*spaa14*spaa25+5/2*spaa12*spaa25*spbb25*spaa45-7/2*spaa14^2*spbb14*spaa25-5/2*spaa14*spaa24*spbb24*spaa25-5/2*spaa14*spaa25^2*spbb25))/(spbb13^2*spaa14^2*spbb14*spbb24^2*spaa25)+
(spaa45*spbb34*(-15/2*spaa12*spbb14*spaa15*spbb15*spbb25*spaa45-15/2*spaa12*spbb14*spaa24*spbb24*spbb25*spaa45-41/4*spaa12*spbb14*spaa25*spbb25^2*spaa45+5/2*spaa15^3*spbb15^3+2*spaa15^2*spbb15^2*spaa25*spbb25+1/4*spaa15*spbb15*spaa25^2*spbb25^2-10*spaa15*spbb15*spaa25*spbb25*spaa45*spbb45+5/2*spaa24^3*spbb24^3+15/2*spaa24^2*spbb24^2*spaa25*spbb25+5*spaa24*spbb24*spaa25^2*spbb25^2-21/4*spaa24*spbb24*spaa25*spbb25*spaa45*spbb45-31/4*spaa25^2*spbb25^2*spaa45*spbb45-21/4*spaa25*spbb25*spaa45^2*spbb45^2+5/2*spaa45^3*spbb45^3))/(spbb13*spaa14^2*spbb14*spaa24*spbb24^2*spaa25)+
(spaa34*spbb34*(-1/2*spaa12*spbb13*spbb24*spaa34+3*spaa13*spbb13*spaa14*spbb14-1/2*spaa13*spbb13*spaa34*spbb34-1/2*spaa14^2*spbb14^2+2*spaa14*spbb14*spaa34*spbb34-1/4*spaa23^2*spbb23^2-1/2*spaa23*spbb23*spaa34*spbb34-1/2*spaa34^2*spbb34^2))/(spaa14*spbb14*spaa24^2*spbb24^2)+
(spbb34*(59/12*spaa12^3*spbb12^3*spbb13*spbb35-23/3*spaa12^3*spbb12^2*spbb13^2*spbb25+82/3*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb35-41/2*spaa12^2*spbb12*spaa13*spbb13^3*spbb25+9/2*spaa12^2*spbb12^2*spbb13*spaa15*spbb15*spbb35+67/12*spaa12^2*spbb12^2*spbb13*spaa23*spbb23*spbb35-7/6*spaa12^2*spbb12*spbb13^2*spaa23*spbb23*spbb25-25/2*spaa12^2*spbb12^3*spaa25*spbb35^2-3/4*spaa12*spbb12*spaa13^2*spbb13^3*spbb35+18*spaa12*spbb12*spaa13*spbb13^2*spaa15*spbb15*spbb35+71/6*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb23*spbb35+3/2*spaa12*spaa13*spbb13^3*spaa23*spbb23*spbb25-293/12*spaa12*spbb12^2*spaa13*spbb13*spaa25*spbb35^2-5/2*spaa12*spbb12*spbb13*spaa15^2*spbb15^2*spbb35-3/2*spaa12*spbb12^2*spaa15*spbb15*spaa25*spbb35^2+35/12*spaa12*spbb12*spbb13*spaa23^2*spbb23^2*spbb35-1/2*spaa12*spbb13^2*spaa23^2*spbb23^2*spbb25-87/4*spaa12*spbb12^2*spaa23*spbb23*spaa25*spbb35^2+19/2*spaa13^3*spbb13^4*spbb35+14*spaa13^2*spbb13^3*spaa15*spbb15*spbb35+3/4*spaa13^2*spbb13^3*spaa23*spbb23*spbb35-25*spbb12*spaa13^2*spbb13^2*spaa25*spbb35^2+7*spaa13*spbb13^2*spaa15^2*spbb15^2*spbb35+25/2*spbb12*spaa13*spbb13*spaa15*spbb15*spaa25*spbb35^2-2*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb35-217/6*spbb12*spaa13*spbb13*spaa23*spbb23*spaa25*spbb35^2-27/4*spbb12^2*spaa13*spaa25^2*spbb35^3+5/2*spbb13*spaa15^3*spbb15^3*spbb35-11/2*spbb12*spaa15^2*spbb15^2*spaa25*spbb35^2+1/4*spbb13*spaa23^3*spbb23^3*spbb35-41/4*spbb12*spaa23^2*spbb23^2*spaa25*spbb35^2))/(spbb13*spaa14*spbb14*spaa24*spbb24^2*spaa25*spbb35^2)+
(spbb13*spbb34*(13/6*spaa12*spbb14*spbb25-41/2*spaa15*spbb15*spbb45+77/6*spaa24*spbb24*spbb45-35/6*spaa25*spbb25*spbb45))/(spbb14*spbb24*spaa25*spbb35^2)+
(spbb12*spbb34*(-59/4*spaa12*spbb12-11/4*spaa14*spbb14-13*spaa23*spbb23-1/4*spaa24*spbb24))/(spbb13*spaa14*spbb14*spbb24)+
(spbb34*(-367/12*spaa12^2*spbb12^2-9/2*spaa12*spbb12*spaa13*spbb13-305/6*spaa12*spbb12*spaa23*spbb23-103/4*spaa12*spbb12*spaa24*spbb24-23/2*spaa12*spbb13*spbb24*spaa34-33/4*spaa13^2*spbb13^2-28*spaa13*spbb13*spaa23*spbb23-79/4*spaa23^2*spbb23^2-49/4*spaa23*spbb23*spaa24*spbb24+1/4*spaa24^2*spbb24^2))/(spaa14*spbb14*spbb24*spaa25*spbb35)+
(spbb34*(275/6*spaa12*spbb12*spbb15+41/2*spaa13*spbb13*spbb15-145/3*spbb12*spaa23*spbb35-21*spbb15*spaa25*spbb25))/(spbb14*spaa24*spbb24*spbb35)+
(-13*spaa34*spbb34)/(spaa24*spbb24)+
(spbb34*(171/4*spaa12*spbb12+14*spaa13*spbb13+5*spaa14*spbb14+149/4*spaa23*spbb23))/(spbb24*spaa25*spbb35)+
(+365/12*spaa24*spbb34)/(spaa25*spbb35),
(-2*spaa12^3*spbb12^3*spbb14*spbb24^3*spbb35-4*spaa12^3*spbb12^2*spbb14^2*spbb23*spbb24^2*spbb25-2*spaa12^3*spbb12^2*spbb14*spbb15*spbb23*spbb24^3-8/3*spaa12^2*spbb12*spaa13*spbb14^3*spbb23^2*spbb24*spbb25+2*spaa12^2*spbb12^2*spaa14*spbb14^2*spbb24^3*spbb35+2*spaa12^2*spbb12*spbb13*spaa14*spbb14*spbb15*spbb24^4-4/3*spaa12^2*spbb12*spaa14*spbb14^3*spbb23*spbb24^2*spbb25+2*spaa12^2*spbb12*spaa14*spbb14^2*spbb15*spbb23*spbb24^3-4*spaa12^2*spbb12*spbb14^2*spaa23*spbb23^2*spbb24^2*spbb25-2*spaa12^2*spbb12*spbb14*spbb15*spaa23*spbb23^2*spbb24^3-4*spaa12^2*spbb12*spbb14^2*spbb23*spaa24*spbb24^3*spbb25+2/3*spaa12*spaa13^2*spbb14^4*spbb23^3*spbb25-10/3*spaa12*spaa13*spaa14*spbb14^4*spbb23^2*spbb24*spbb25+8/3*spaa12*spaa13*spbb14^3*spaa23*spbb23^3*spbb24*spbb25+4/3*spaa12*spaa13*spbb14^3*spbb23^2*spaa24*spbb24^2*spbb25+10/3*spaa12*spbb12*spaa14^2*spbb14^3*spbb24^3*spbb35-4*spaa12*spbb13*spaa14^2*spbb14^2*spbb15*spbb24^4+10/3*spaa12*spaa14^2*spbb14^4*spbb23*spbb24^2*spbb25+10/3*spaa12*spaa14^2*spbb14^3*spbb15*spbb23*spbb24^3+2*spaa12*spbb13*spaa14*spbb14*spbb15*spaa23*spbb23*spbb24^4-32/3*spaa12*spaa14*spbb14^3*spaa23*spbb23^2*spbb24^2*spbb25+4*spaa12*spaa14*spbb14^2*spbb15*spaa23*spbb23^2*spbb24^3+8/3*spaa12*spaa14*spbb14^3*spbb23*spaa24*spbb24^3*spbb25+4*spaa12*spbb14^2*spaa23^2*spbb23^3*spbb24^2*spbb25-2*spaa12*spbb14*spbb15*spaa23^2*spbb23^3*spbb24^3-2/3*spaa13^2*spaa14*spbb14^4*spbb23^2*spbb25*spbb34+2/3*spaa13^2*spbb14^3*spaa23*spbb23^3*spbb25*spbb34-8/3*spaa13^2*spbb14^3*spbb23^2*spaa24*spbb24*spbb25*spbb34+2/3*spaa13*spaa14^2*spbb14^4*spbb23*spbb24*spbb25*spbb34+8/3*spaa13*spaa14*spbb14^3*spbb23*spaa24*spbb24^2*spbb25*spbb34+2*spaa13*spbb14^2*spaa23^2*spbb23^3*spbb24*spbb25*spbb34-4*spaa13*spbb14^2*spaa23*spbb23^2*spaa24*spbb24^2*spbb25*spbb34-2/3*spaa14^3*spbb14^4*spbb24^2*spbb25*spbb34+2/3*spaa14^3*spbb14^3*spbb15*spbb24^3*spbb34-2*spaa14^2*spbb14^2*spbb15*spaa23*spbb23*spbb24^3*spbb34+2*spaa14*spbb14*spbb15*spaa23^2*spbb23^2*spbb24^3*spbb34+2*spbb14*spaa23^3*spbb23^3*spbb24^2*spbb25*spbb34-2/3*spbb15*spaa23^3*spbb23^3*spbb24^3*spbb34)/(spbb14*spbb24^3*spbb35*spab3123^3)+
(spbb14^2*spbb23^2*spaa13*(1/2*spaa12*spbb12*spbb24+1/2*spaa13*spbb14*spbb23))/(spbb13*spbb24^3*spab1231^2)+
(20/3*spaa12^2*spbb12^3*spbb14*spbb24^2*spbb34*spbb35^2+1/2*spaa12^2*spbb12^3*spbb14*spbb24*spbb25*spbb34^2*spbb35-2/3*spaa12^2*spbb12^3*spbb14*spbb25^2*spbb34^3+40/3*spaa12^2*spbb12^2*spbb13*spbb14*spbb24^3*spbb35^2+77/6*spaa12*spbb12^2*spaa14*spbb14^2*spbb24^2*spbb34*spbb35^2+3/2*spaa12*spbb12^2*spaa14*spbb14^2*spbb24*spbb25*spbb34^2*spbb35-7/6*spaa12*spbb12^2*spaa14*spbb14^2*spbb25^2*spbb34^3+2/3*spaa12*spbb12*spbb13*spaa14*spbb14^2*spbb24^3*spbb35^2+83/6*spaa12*spbb12^3*spaa23*spbb24^2*spbb34^2*spbb35^2+13/6*spaa12*spbb12^3*spaa23*spbb24*spbb25*spbb34^3*spbb35-1/6*spaa12*spbb12^3*spaa23*spbb25^2*spbb34^4-10*spaa12*spbb12^2*spbb13*spaa23*spbb24^3*spbb34*spbb35^2+22/3*spaa12*spbb12*spbb13^2*spaa23*spbb24^4*spbb35^2+20/3*spaa12*spbb12^2*spbb14*spaa24*spbb24^3*spbb34*spbb35^2-37/6*spaa12*spbb12^2*spbb14*spaa24*spbb24^2*spbb25*spbb34^2*spbb35-2/3*spaa12*spbb12^2*spbb14*spaa24*spbb24*spbb25^2*spbb34^3+18*spaa12*spbb12*spbb13*spbb14*spaa24*spbb24^4*spbb35^2+14/3*spaa12*spbb13^2*spbb14*spbb24^4*spaa34*spbb35^2-1/6*spbb12^2*spaa13*spbb14*spaa24*spbb25^2*spbb34^4-1/2*spbb12*spaa14^2*spbb14^3*spbb24^2*spbb34*spbb35^2+1*spbb12*spaa14^2*spbb14^3*spbb24*spbb25*spbb34^2*spbb35-1/2*spbb12*spaa14^2*spbb14^3*spbb25^2*spbb34^3+2/3*spbb13*spaa14^2*spbb14^3*spbb24^3*spbb35^2+77/6*spbb12*spaa14*spbb14^2*spaa24*spbb24^3*spbb34*spbb35^2-37/3*spbb12*spaa14*spbb14^2*spaa24*spbb24^2*spbb25*spbb34^2*spbb35-1/2*spbb12*spaa14*spbb14^2*spaa24*spbb24*spbb25^2*spbb34^3-4*spbb12^2*spaa23^2*spbb23*spbb24^2*spbb34^2*spbb35^2-1*spbb12^2*spaa23^2*spbb23*spbb25^2*spbb34^4-4/3*spbb12*spbb13*spaa23^2*spbb23*spbb24^3*spbb34*spbb35^2+8/3*spbb13^2*spaa23^2*spbb23*spbb24^4*spbb35^2+2/3*spbb13*spbb15*spaa23^2*spbb23^2*spbb24^3*spbb34*spbb35+151/6*spbb12^2*spaa23*spaa24*spbb24^3*spbb34^2*spbb35^2+7/2*spbb12^2*spaa23*spaa24*spbb24^2*spbb25*spbb34^3*spbb35-1/6*spbb12^2*spaa23*spaa24*spbb24*spbb25^2*spbb34^4-76/3*spbb12*spbb13*spaa23*spaa24*spbb24^4*spbb34*spbb35^2+10*spbb13^2*spaa23*spaa24*spbb24^5*spbb35^2-4/3*spbb13*spbb15*spaa23*spbb23*spaa24*spbb24^4*spbb34*spbb35+15*spbb12^2*spaa23*spbb24^2*spaa34*spbb34^3*spbb35^2-11/6*spbb12^2*spaa23*spbb24*spbb25*spaa34*spbb34^4*spbb35-20/3*spbb12*spbb14*spaa24^2*spbb24^4*spbb34*spbb35^2+20/3*spbb12*spbb15*spaa24^2*spbb24^4*spbb34^2*spbb35+20/3*spbb13*spbb14*spaa24^2*spbb24^5*spbb35^2-20/3*spbb13*spbb15*spaa24^2*spbb24^5*spbb34*spbb35)/(spbb13*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(spbb12*spbb14*spbb23*(-7*spaa12*spbb12^2*spbb34*spbb45+3/2*spaa12*spbb12*spbb14*spbb23*spbb45-1*spaa12*spbb12*spbb14*spbb24*spbb35-1/2*spaa12*spbb14^2*spbb23*spbb25+1*spbb12*spaa14*spbb14*spbb34*spbb45))/(spbb13^2*spbb15*spbb24^3*spab1231)+
(-12*spbb12*spaa13*spbb13^2*spbb15*spbb25^2*spbb34^4+38/3*spbb12*spaa13*spbb13*spbb15^2*spbb23*spbb25*spbb34^4+1*spbb12*spaa13*spbb15^3*spbb23^2*spbb34^4+2*spaa13*spbb13^4*spbb23^2*spbb24*spbb45^3+16/3*spaa13*spbb13^4*spbb23*spbb24*spbb25*spbb34*spbb45^2+9*spaa13*spbb13^4*spbb24*spbb25^2*spbb34^2*spbb45-1/3*spaa13*spbb13^3*spbb14*spbb25^3*spbb34^3+4/3*spaa13*spbb13^3*spbb15*spbb23^2*spbb24*spbb34*spbb45^2-25/6*spaa13*spbb13^3*spbb15*spbb24*spbb25^2*spbb34^3-5/3*spaa13*spbb13^2*spbb15^2*spbb23^2*spbb24*spbb34^2*spbb45+133/6*spaa13*spbb13^2*spbb15^2*spbb23*spbb24*spbb25*spbb34^3-15*spaa13*spbb13*spbb15^3*spbb23^2*spbb24*spbb34^3-1/6*spbb12*spbb13*spaa14*spbb14*spbb15*spbb25^2*spbb34^4+7/3*spbb12*spbb13*spaa14*spbb15^2*spbb24*spbb25*spbb34^4+10*spbb13^4*spaa14*spbb23*spbb24^2*spbb45^3+95/6*spbb13^4*spaa14*spbb24^2*spbb25*spbb34*spbb45^2+13/6*spbb13^3*spaa14*spbb14*spbb24*spbb25^2*spbb34^2*spbb45-5/2*spbb13^3*spaa14*spbb15*spbb23*spbb24^2*spbb34*spbb45^2+149/6*spbb13^3*spaa14*spbb15*spbb24^2*spbb25*spbb34^2*spbb45-1/6*spbb13^2*spaa14*spbb14^2*spbb25^3*spbb34^3+14/3*spbb13^2*spaa14*spbb14*spbb15*spbb24*spbb25^2*spbb34^3-77/3*spbb13^2*spaa14*spbb15^2*spbb23*spbb24^2*spbb34^2*spbb45+20/3*spbb13^2*spaa14*spbb15^2*spbb24^2*spbb25*spbb34^3-79/6*spbb13*spaa14*spbb15^3*spbb23*spbb24^2*spbb34^3+28/3*spbb13^3*spbb23^2*spaa24*spbb24^2*spbb45^3+14*spbb13^2*spbb15*spbb23^2*spaa24*spbb24^2*spbb34*spbb45^2+14/3*spbb13*spbb15^2*spbb23^2*spaa24*spbb24^2*spbb34^2*spbb45+46/3*spbb12*spbb13*spbb15*spbb25^2*spaa34*spbb34^5+13/6*spbb13^3*spbb24*spbb25^2*spaa34*spbb34^3*spbb45-2*spbb13^2*spbb14*spbb25^3*spaa34*spbb34^4)/(spbb13^2*spbb14*spbb24^3*spbb35^3*spab3123)+
(-19/6*spbb12^2*spaa14*spbb14*spbb23*spbb34^2)/(spbb13^3*spaa14*spbb24^3)+
(+2/3*spaa13^3*spbb13*spbb15*spbb23^3*spbb34)/(spbb13*spaa14^3*spbb14*spbb24^3*spbb35)+
(spbb23^2*(-74/3*spaa12*spaa13*spbb13^2*spbb15^2*spbb23^2*spbb45^2-80/3*spaa12*spbb13*spaa15*spbb15^3*spbb23^2*spbb45^2+46/3*spaa12*spbb13*spbb15^2*spaa23*spbb23^3*spbb45^2+46/3*spaa12*spbb15^3*spbb23^3*spaa25*spbb45^2-2*spaa13^2*spbb13^3*spbb15*spbb23*spbb35*spbb45^2+34/3*spaa13*spbb13^2*spaa15*spbb15^2*spbb23*spbb35*spbb45^2-6*spaa13*spbb13^2*spbb15*spaa23*spbb23^2*spbb35*spbb45^2+49/3*spbb13*spaa15^2*spbb15^3*spbb23*spbb35*spbb45^2-12*spbb13*spaa15*spbb15^2*spaa23*spbb23^2*spbb35*spbb45^2-6*spaa15*spbb15^3*spbb23^2*spaa25*spbb35*spbb45^2+1*spbb13*spbb15*spaa23^2*spbb23^3*spbb35*spbb45^2+9*spbb14^2*spaa23^2*spbb23^2*spbb25*spbb35^3+1/6*spbb14*spbb15*spaa23^2*spbb23^3*spbb35^2*spbb45+18*spbb14^2*spaa23*spbb23*spaa25*spbb25^2*spbb35^3+7/3*spbb14*spbb15*spaa23*spbb23^2*spaa25*spbb25*spbb35^2*spbb45-40/3*spbb15^2*spaa23*spbb23^3*spaa25*spbb35*spbb45^2+30*spbb14^2*spaa23*spbb23*spbb25*spaa35*spbb35^4+49/3*spbb14*spbb15*spaa23*spbb23^2*spaa35*spbb35^3*spbb45+9*spbb14^2*spaa25^2*spbb25^3*spbb35^3+7/6*spbb14*spbb15*spbb23*spaa25^2*spbb25^2*spbb35^2*spbb45-43/3*spbb15^2*spbb23^2*spaa25^2*spbb25*spbb35*spbb45^2+30*spbb14^2*spaa25*spbb25^2*spaa35*spbb35^4+67/3*spbb14*spbb15*spbb23*spaa25*spbb25*spaa35*spbb35^3*spbb45+21*spbb14^2*spbb25*spaa35^2*spbb35^5+127/6*spbb14*spbb15*spbb23*spaa35^2*spbb35^4*spbb45))/(spbb13^2*spaa14^2*spbb14*spbb15*spbb24^3*spbb35^3)+
(-215/6*spbb15*spbb23^2*spbb34*spbb45^2)/(spbb14*spbb24^2*spbb35^3)+
(spbb12*spbb34*(-43/3*spaa12^2*spbb12^2*spbb23+125/6*spaa12*spbb12^2*spaa14*spbb34-68/3*spaa12*spbb12*spaa23*spbb23^2+197/6*spbb12*spaa14*spaa23*spbb23*spbb34+77/6*spbb12*spaa14*spaa24*spbb24*spbb34+149/6*spbb12*spaa14*spaa34*spbb34^2-25/3*spaa23^2*spbb23^3))/(spbb13^2*spaa14^2*spbb14*spbb24^2)+
(spbb23*(-9*spaa23^2*spbb23^3*spbb45+6*spaa23^2*spbb23^2*spbb24*spbb35+65/3*spaa23*spbb23^2*spaa24*spbb24*spbb45+58/3*spaa23*spbb23*spaa24*spbb24^2*spbb35-61/3*spaa23*spbb23^2*spaa25*spbb25*spbb45+58/3*spaa23*spbb23*spbb24*spaa25*spbb25*spbb35+62/3*spaa23*spbb23^2*spaa34*spbb34*spbb45+16/3*spbb23*spaa24^2*spbb24^2*spbb45+43/3*spaa24^2*spbb24^3*spbb35-34/3*spbb23*spaa24*spbb24*spaa25*spbb25*spbb45+86/3*spaa24*spbb24^2*spaa25*spbb25*spbb35+35/3*spbb23*spaa24*spbb24*spaa34*spbb34*spbb45+55/3*spbb23^2*spaa24*spaa35*spbb45^2-37/3*spbb23*spaa25^2*spbb25^2*spbb45+43/3*spbb24*spaa25^2*spbb25^2*spbb35+22/3*spbb23*spaa34^2*spbb34^2*spbb45))/(spbb13*spaa14^2*spbb14*spbb24^2*spbb35)+
(spbb23*(-81*spbb12*spaa13*spbb14^2*spbb35^3+34*spaa13*spbb13^3*spbb25*spbb45^2-817/6*spaa13*spbb13^2*spbb14*spbb25*spbb35*spbb45+1345/6*spaa13*spbb13*spbb14^2*spbb25*spbb35^2+239/6*spbb13^2*spaa23*spbb23*spbb25*spbb45^2-187/3*spbb13*spbb14*spaa23*spbb23*spbb25*spbb35*spbb45+11/2*spbb14^2*spaa23*spbb23*spbb25*spbb35^2+275/6*spbb13^2*spaa25*spbb25^2*spbb45^2-278/3*spbb13*spbb14*spaa25*spbb25^2*spbb35*spbb45+107/6*spbb14^2*spaa25*spbb25^2*spbb35^2))/(spbb13*spaa14*spbb14*spbb15*spbb24^2*spbb35^2)+
(-1/2*spbb13*spbb23*spbb45^2)/(spbb14*spbb24*spbb35^2)+
(-11/2*spaa12*spbb12*spbb23-13/2*spbb12*spaa14*spbb34+367/6*spaa23*spbb23^2-37/6*spbb23*spaa24*spbb24)/(spbb13*spaa14*spbb24)+
(-877/6*spaa12*spbb12*spbb15*spbb25*spbb34+340/3*spaa12*spbb13*spbb15*spbb24*spbb25-31*spaa12*spbb15^2*spbb23*spbb24+77*spaa15*spbb15^2*spbb25*spbb34-29*spbb14*spaa25*spbb25^2*spbb35+431/6*spbb15*spbb24*spaa25*spbb25*spbb35-329/6*spbb15*spaa25*spbb25^2*spbb34-29*spbb14*spbb25*spaa35*spbb35^2+29*spbb15*spbb24*spaa35*spbb35^2)/(spaa14*spbb14*spbb15*spbb24*spbb35)+
(+367/6*spbb15*spbb34)/(spbb14*spbb35)+
(+49*spbb12*spbb45)/(spbb15*spbb24)+
(+211/3*spbb23*spbb45)/(spbb24*spbb35)+
(-8/3),
(+9/4*spbb12*spaa13^2*spbb14^2*spbb23^2*spbb34)/(spbb13*spbb24^3*spab1231^2)+
(spbb45*spbb12*spaa15^2*spbb25*spbb34*(10*spbb12*spaa14*spbb45+10*spaa14*spbb15*spbb24+10*spaa15*spbb15*spbb25))/(spaa14*spbb24^3*spbb35*spab5145^2)+
(spbb14*spbb12*spaa13*spbb23*(3/2*spbb12*spbb13*spaa14*spbb14*spbb34-7*spbb13^2*spaa14*spbb14*spbb24-53/6*spbb12*spbb13*spaa23*spbb23*spbb34-7*spbb13^2*spaa23*spbb23*spbb24-1*spbb12^2*spaa24*spbb34^2+8*spbb12*spbb13*spaa24*spbb24*spbb34-7*spbb13^2*spaa24*spbb24^2))/(spbb13^2*spbb15*spbb24^3*spaa45*spab1231)+
(spaa15*(-5*spaa23^3*spbb23^5*spbb25*spbb45-50*spaa23^3*spbb23^4*spbb25^2*spbb34-5*spaa23^2*spbb23^4*spaa24*spbb24*spbb25*spbb45-100*spaa23^2*spbb23^3*spaa24*spbb24*spbb25^2*spbb34-10*spaa23^2*spbb23^3*spaa25*spbb25^3*spbb34+5*spaa23^2*spbb23^5*spaa34*spbb45^2-45*spaa23^2*spbb23^4*spbb25*spaa34*spbb34*spbb45-125*spaa23^2*spbb23^3*spbb25^2*spaa34*spbb34^2+25*spaa23^2*spbb23^2*spbb25^3*spbb34^2*spaa45-65*spaa23*spbb23^2*spaa24^2*spbb24^2*spbb25^2*spbb34+5*spaa23*spbb23^3*spaa24*spbb24*spaa25*spbb25^2*spbb45+5*spaa23*spbb23^4*spaa24*spbb24*spaa34*spbb45^2-60*spaa23*spbb23^3*spaa24*spbb24*spbb25*spaa34*spbb34*spbb45-165*spaa23*spbb23^2*spaa24*spbb24*spbb25^2*spaa34*spbb34^2+20*spaa23*spbb23*spaa24*spbb24*spbb25^3*spbb34^2*spaa45+5*spaa23*spbb23^4*spaa25*spbb25*spaa34*spbb45^2+5*spaa23*spbb23^4*spaa34^2*spbb34*spbb45^2-60*spaa23*spbb23^3*spbb25*spaa34^2*spbb34^2*spbb45-100*spaa23*spbb23^2*spbb25^2*spaa34^2*spbb34^3+20*spaa23*spbb23*spbb25^3*spaa34*spbb34^3*spaa45-15*spbb23*spaa24^3*spbb24^3*spbb25^2*spbb34-20*spbb23^2*spaa24^2*spbb24^2*spbb25*spaa34*spbb34*spbb45-55*spbb23*spaa24^2*spbb24^2*spbb25^2*spaa34*spbb34^2+5*spaa24^2*spbb24^2*spbb25^3*spbb34^2*spaa45-5*spbb23^3*spaa24*spbb24*spaa25*spbb25*spaa34*spbb45^2-40*spbb23^2*spaa24*spbb24*spbb25*spaa34^2*spbb34^2*spbb45-65*spbb23*spaa24*spbb24*spbb25^2*spaa34^2*spbb34^3+10*spaa24*spbb24*spbb25^3*spaa34*spbb34^3*spaa45-5*spbb23^4*spaa25*spaa34^2*spbb45^3-20*spbb23^2*spbb25*spaa34^3*spbb34^3*spbb45-25*spbb23*spbb25^2*spaa34^3*spbb34^4+5*spbb25^3*spaa34^2*spbb34^4*spaa45))/(spaa14^2*spbb14*spbb24^3*spbb35^2*spaa45*spab5145)+
(+439/36*spbb12^2*spbb14*spbb23*spbb34^2)/(spbb13^3*spbb24^3)+
(spaa13*(-2*spaa12*spbb12*spbb13^4*spbb23*spbb24^2*spbb45+8*spaa12*spbb12*spbb13^3*spbb14*spbb23^2*spbb24*spbb45-12*spaa12*spbb12*spbb13^2*spbb14^2*spbb23^3*spbb45-2*spaa12*spbb13^5*spbb24^3*spbb25+12*spaa12*spbb13^4*spbb14*spbb23*spbb24^2*spbb25-28*spaa12*spbb13^3*spbb14^2*spbb23^2*spbb24*spbb25+24*spaa12*spbb13^2*spbb14^3*spbb23^3*spbb25-6*spaa12*spbb13*spbb14^3*spbb15*spbb23^4-2*spaa13*spbb13^5*spbb23*spbb24^2*spbb45-2*spaa13*spbb13^5*spbb24^2*spbb25*spbb34+8*spaa13*spbb13^4*spbb14*spbb23^2*spbb24*spbb45+8*spaa13*spbb13^4*spbb14*spbb23*spbb24*spbb25*spbb34-6*spaa13*spbb13^3*spbb14^2*spbb23^3*spbb45-16*spaa13*spbb13^3*spbb14^2*spbb23^2*spbb25*spbb34+10*spaa13*spbb13^2*spbb14^2*spbb15*spbb23^3*spbb34-2*spbb13^4*spaa14*spbb14*spbb24^2*spbb25*spbb34+8*spbb13^3*spaa14*spbb14^2*spbb23*spbb24*spbb25*spbb34-12*spbb13^2*spaa14*spbb14^3*spbb23^2*spbb25*spbb34+8*spbb13*spaa14*spbb14^3*spbb15*spbb23^3*spbb34+2*spbb14^3*spbb15*spbb23^4*spaa24*spbb34-2*spbb13^2*spbb14^2*spbb23^2*spbb25*spaa34*spbb34^2+4*spbb13*spbb14^2*spbb15*spbb23^3*spaa34*spbb34^2))/(spbb13^2*spbb14*spbb24^3*spbb35^2*spaa45*spab3123)+
(20/3*spaa12^3*spbb13^5*spbb23*spbb25^4*spaa35-10/3*spaa12^2*spaa13^2*spbb13^6*spbb23*spbb25^3-10/3*spaa12^2*spaa13*spbb13^5*spaa23*spbb23^2*spbb25^3+45/2*spaa12^2*spaa13*spbb13^5*spbb23*spbb25^3*spaa35*spbb35-10/3*spaa12^2*spbb13^4*spaa23*spbb23^2*spaa25*spbb25^4-55/6*spaa12^2*spbb13^4*spaa23*spbb23^2*spbb25^3*spaa35*spbb35-10/3*spaa12^2*spbb13^4*spbb23*spaa25^2*spbb25^5-1*spaa12^2*spbb13^4*spbb23*spaa25*spbb25^4*spaa35*spbb35+289/4*spaa12^2*spbb13^4*spbb23*spbb25^3*spaa35^2*spbb35^2-24*spaa12*spaa13^3*spbb13^6*spbb23*spbb25^2*spbb35+43/3*spaa12*spaa13^2*spbb13^5*spaa23*spbb23^2*spbb25^2*spbb35-273/4*spaa12*spaa13^2*spbb13^5*spbb23*spbb25^2*spaa35*spbb35^2+10/3*spaa12*spaa13*spbb13^4*spaa23^2*spbb23^3*spbb25^2*spbb35+257/12*spaa12*spaa13*spbb13^4*spaa23*spbb23^2*spbb25^2*spaa35*spbb35^2-190/3*spaa12*spaa13*spbb13^4*spbb23*spbb25^2*spaa35^2*spbb35^3-13/6*spaa12*spbb13^3*spaa23^2*spbb23^3*spaa25*spbb25^3*spbb35-185/12*spaa12*spbb13^3*spaa23^2*spbb23^3*spbb25^2*spaa35*spbb35^2-23/3*spaa12*spbb13^3*spaa23*spbb23^2*spaa25^2*spbb25^4*spbb35-251/6*spaa12*spbb13^3*spaa23*spbb23^2*spaa25*spbb25^3*spaa35*spbb35^2+653/12*spaa12*spbb13^3*spaa23*spbb23^2*spbb25^2*spaa35^2*spbb35^3-11/2*spaa12*spbb13^3*spbb23*spaa25^3*spbb25^5*spbb35-111/4*spaa12*spbb13^3*spbb23*spaa25^2*spbb25^4*spaa35*spbb35^2+134/3*spaa12*spbb13^3*spbb23*spaa25*spbb25^3*spaa35^2*spbb35^3-185/12*spaa12*spbb13^3*spbb23*spbb25^2*spaa35^3*spbb35^4-179/4*spbb12*spaa13^3*spbb13^4*spaa23*spbb23^2*spbb35^3+24*spaa13^3*spbb13^5*spaa23*spbb23^2*spbb25*spbb35^2-235/12*spbb12^2*spaa13^3*spbb13^3*spbb23*spaa25*spbb35^4-191/12*spbb12^3*spaa13^2*spbb13^2*spaa15*spaa25*spbb35^5+141/4*spbb12*spaa13^2*spbb13^3*spaa23^2*spbb23^3*spbb35^3-11*spaa13^2*spbb13^4*spaa23^2*spbb23^3*spbb25*spbb35^2-11/4*spbb12^2*spaa13^2*spbb13^2*spaa23*spbb23^2*spaa25*spbb35^4+33/2*spbb12^3*spaa13^2*spbb13*spbb23*spaa25^2*spbb35^5-8*spbb12^2*spaa13^2*spbb13^2*spbb23*spaa25^2*spbb25*spbb35^4+67/12*spbb12^3*spaa13*spbb13*spaa15^2*spbb15*spaa25*spbb35^5+41/4*spbb12^4*spaa13*spaa15*spaa25^2*spbb35^6+55/12*spbb12*spaa13*spbb13^2*spaa23^3*spbb23^4*spbb35^3-109/12*spbb12^2*spaa13*spbb13*spaa23^2*spbb23^3*spaa25*spbb35^4+143/6*spbb12*spaa13*spbb13^2*spaa23^2*spbb23^3*spaa25*spbb25*spbb35^3+91/6*spbb12*spaa13*spbb13^2*spaa23^2*spbb23^3*spaa35*spbb35^4+11/2*spbb12^3*spaa13*spaa23*spbb23^2*spaa25^2*spbb35^5-43/3*spbb12^2*spaa13*spbb13*spaa23*spbb23^2*spaa25^2*spbb25*spbb35^4+469/12*spbb12*spaa13*spbb13^2*spaa23*spbb23^2*spaa25^2*spbb25^2*spbb35^3-359/12*spbb12^2*spaa13*spbb13*spaa23*spbb23^2*spaa25*spaa35*spbb35^5+127/12*spbb12*spaa13*spbb13^2*spaa23*spbb23^2*spaa35^2*spbb35^5+11/2*spbb12^3*spaa13*spbb23*spaa25^3*spbb25*spbb35^5-21/4*spbb12^2*spaa13*spbb13*spbb23*spaa25^3*spbb25^2*spbb35^4+119/6*spbb12*spaa13*spbb13^2*spbb23*spaa25^3*spbb25^3*spbb35^3-5*spbb12^3*spaa15^3*spbb15^2*spaa25*spbb35^5-1/4*spbb12*spbb13*spaa23^3*spbb23^4*spaa25*spbb25*spbb35^3+17/12*spbb13^2*spaa23^3*spbb23^4*spaa25*spbb25^2*spbb35^2-1/4*spbb12^2*spaa23^2*spbb23^3*spaa25^2*spbb25*spbb35^4-7/6*spbb12*spbb13*spaa23^2*spbb23^3*spaa25^2*spbb25^2*spbb35^3+19/12*spbb13^2*spaa23^2*spbb23^3*spaa25^2*spbb25^3*spbb35^2+5*spbb12*spbb13*spaa23^2*spbb23^3*spaa35^2*spbb35^5-1/2*spbb12^2*spaa23*spbb23^2*spaa25^3*spbb25^2*spbb35^4-19/12*spbb12*spbb13*spaa23*spbb23^2*spaa25^3*spbb25^3*spbb35^3-13/12*spbb13^2*spaa23*spbb23^2*spaa25^3*spbb25^4*spbb35^2-5*spbb12^2*spaa23*spbb23^2*spaa25*spaa35^2*spbb35^6+5*spbb12*spbb13*spaa23*spbb23^2*spaa35^3*spbb35^6-1/4*spbb12^2*spbb23*spaa25^4*spbb25^3*spbb35^4-2/3*spbb12*spbb13*spbb23*spaa25^4*spbb25^4*spbb35^3-5/4*spbb13^2*spbb23*spaa25^4*spbb25^5*spbb35^2)/(spbb13^2*spaa14^2*spbb14*spbb15*spaa24*spbb24^3*spbb35^3*spaa45)+
(spbb45*spbb23*spbb13*spaa14*spbb15*(-10/3*spaa23*spbb23*spbb34-10/3*spaa24*spbb24*spbb34+20/3*spbb23*spaa25*spbb45-20/3*spaa34*spbb34^2))/(spbb14*spaa24*spbb24^2*spbb35^3*spaa45)+
(-5*spaa12^2*spbb12^3*spaa14*spaa15*spbb23-185/9*spaa12^2*spbb12^2*spaa14*spbb23*spbb24*spaa45-185/9*spaa12^2*spbb12^2*spaa15*spbb23*spbb25*spaa45-1/2*spaa12^2*spbb12*spbb23*spbb24*spbb25*spaa45^2+5*spaa12*spbb12^3*spaa14^2*spaa15*spbb34-365/9*spaa12*spbb12^2*spaa14*spaa15*spbb23*spaa24*spbb24-1/2*spaa12*spbb12*spaa14*spbb23*spaa24*spbb24^2*spaa45-320/9*spaa12*spbb12^2*spaa15^2*spbb23*spaa24*spbb25-33/2*spaa12*spbb12*spaa15*spbb23*spaa24*spbb24*spbb25*spaa45-1/2*spaa12*spbb12*spaa15*spbb23*spaa25*spbb25^2*spaa45+19/4*spaa12*spbb23*spaa24*spbb24^2*spbb25*spaa45^2-371/36*spbb12^2*spaa14^2*spaa15*spaa24*spbb24*spbb34-371/36*spbb12^2*spaa14*spaa15^2*spaa24*spbb25*spbb34-31/2*spbb12*spaa14*spaa15*spbb23*spaa24^2*spbb24^2+5*spaa14*spbb23*spaa24^2*spbb24^3*spaa45-31*spbb12*spaa15^2*spbb23*spaa24^2*spbb24*spbb25-31/2*spbb12*spaa15^2*spbb23*spaa24*spaa25*spbb25^2+39/4*spaa15*spbb23*spaa24^2*spbb24^2*spbb25*spaa45+19/4*spaa15*spbb23*spaa24*spbb24*spaa25*spbb25^2*spaa45)/(spaa13*spbb13^2*spaa14^2*spbb24^2*spaa45)+
(5*spaa12^3*spbb12^4*spbb13*spbb45-1*spaa12^3*spbb12^4*spbb14*spbb35+109/4*spaa12^3*spbb12^3*spbb13*spbb14*spbb25+10*spaa12^2*spbb12^3*spaa13*spbb13^2*spbb45+619/4*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb14*spbb25-145/12*spaa12^2*spbb12^4*spaa23*spbb34*spbb35-37/12*spaa12^2*spbb12^3*spbb13*spaa23*spbb23*spbb45+251/6*spaa12^2*spbb12^3*spbb13*spaa23*spbb24*spbb35-343/12*spaa12^2*spbb12^2*spbb13^2*spaa23*spbb24*spbb25+25/4*spaa12^2*spbb12^3*spbb14*spaa24*spbb24*spbb35+343/12*spaa12^2*spbb12^2*spbb13*spbb14*spaa24*spbb24*spbb25+677/3*spaa12^2*spbb12*spbb13^2*spbb14*spbb24*spbb25*spaa34+5*spaa12*spbb12^2*spaa13^2*spbb13^3*spbb45+1873/12*spaa12*spbb12*spaa13^2*spbb13^3*spbb14*spbb25+133/12*spaa12*spbb12^2*spaa13*spbb13^2*spaa23*spbb23*spbb45-337/12*spaa12*spbb12*spaa13*spbb13^3*spaa23*spbb24*spbb25+1471/12*spaa12*spaa13*spbb13^3*spbb14*spbb24*spbb25*spaa34+23/12*spaa12*spbb12^3*spaa23^2*spbb23*spbb34*spbb35-46/3*spaa12*spbb12^2*spbb13*spaa23^2*spbb23^2*spbb45+151/4*spaa12*spbb12^2*spbb13*spaa23^2*spbb23*spbb24*spbb35-299/12*spaa12*spbb12*spbb13^2*spaa23^2*spbb23*spbb24*spbb25-74/3*spaa12*spbb12^3*spaa23*spaa24*spbb24*spbb34*spbb35+55*spaa12*spbb12^2*spbb13*spaa23*spaa24*spbb24^2*spbb35-141/4*spaa12*spbb12*spbb13^2*spaa23*spaa24*spbb24^2*spbb25-59/12*spaa12*spbb13^3*spaa23*spbb24^2*spbb25*spaa34+13/12*spaa12*spbb12^2*spbb14*spaa24^2*spbb24^2*spbb35+31/3*spaa12*spbb12*spbb13*spbb14*spaa24^2*spbb24^2*spbb25+247/3*spaa12*spbb13^2*spbb14*spaa24*spbb24^2*spbb25*spaa34+191/4*spaa13^3*spbb13^4*spbb14*spbb25-117/4*spbb12*spaa13^2*spbb13^3*spaa23*spbb23*spbb45-117/4*spaa13^2*spbb13^4*spaa23*spbb24*spbb25-2*spbb12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb45-2*spaa13*spbb13^3*spaa23^2*spbb23*spbb24*spbb25+8/3*spbb12*spbb13*spaa23^3*spbb23^2*spbb24*spbb35-28/3*spbb12^2*spaa23^2*spbb23*spaa24*spbb24*spbb34*spbb35+62/3*spbb12*spbb13*spaa23^2*spbb23*spaa24*spbb24^2*spbb35-8/3*spbb13^2*spaa23^2*spbb23*spaa24*spbb24^2*spbb25-79/6*spbb12^2*spaa23*spaa24^2*spbb24^2*spbb34*spbb35+131/6*spbb12*spbb13*spaa23*spaa24^2*spbb24^3*spbb35-26/3*spbb13^2*spaa23*spaa24^2*spbb24^3*spbb25-7/6*spbb12*spbb14*spaa24^3*spbb24^3*spbb35-1*spbb13*spbb14*spaa24^3*spbb24^3*spbb25)/(spbb13*spaa14^2*spbb14^2*spbb15*spaa24*spbb24^2)+
(spbb35*spaa35*spbb45*spbb13*(-100/3*spaa13*spbb13-13/12*spaa15*spbb15+2*spaa34*spbb34+2*spaa35*spbb35))/(spaa14*spbb14^2*spaa24*spbb24*spbb35)+
(-19/4*spaa12^3*spbb12^4*spbb13*spbb35^2+103/3*spaa12^3*spbb12^3*spbb13^2*spbb25*spbb35-41/6*spaa12^3*spbb12^2*spbb13^3*spbb25^2-75/4*spaa12^2*spbb12^3*spaa13*spbb13^2*spbb35^2+2285/12*spaa12^2*spbb12^2*spaa13*spbb13^3*spbb25*spbb35-128/3*spaa12^2*spbb12*spaa13*spbb13^4*spbb25^2+571/36*spaa12^2*spbb12^3*spbb13*spaa15*spbb15*spbb35^2-61/6*spaa12^2*spbb12^3*spbb13*spaa23*spbb23*spbb35^2+83/3*spaa12^2*spbb12^2*spbb13^2*spaa23*spbb23*spbb25*spbb35-17/2*spaa12^2*spbb12^4*spaa25*spbb35^3-961/6*spaa12*spbb12^2*spaa13^2*spbb13^3*spbb35^2+1619/6*spaa12*spbb12*spaa13^2*spbb13^4*spbb25*spbb35-325/6*spaa12*spaa13^2*spbb13^5*spbb25^2-1051/36*spaa12*spbb12^2*spaa13*spbb13^2*spaa15*spbb15*spbb35^2+207/4*spaa12*spbb12^2*spaa13*spbb13^2*spaa23*spbb23*spbb35^2+229/6*spaa12*spbb12*spaa13*spbb13^3*spaa23*spbb23*spbb25*spbb35+44*spaa12*spaa13*spbb13^4*spaa23*spbb23*spbb25^2-361/12*spaa12*spbb12^3*spaa13*spbb13*spaa25*spbb35^3+785/36*spaa12*spbb12^2*spbb13*spaa15^2*spbb15^2*spbb35^2+391/36*spaa12*spbb12^3*spaa15*spbb15*spaa25*spbb35^3-47/3*spaa12*spbb12^2*spbb13*spaa23^2*spbb23^2*spbb35^2-6*spaa12*spbb12*spbb13^2*spaa23^2*spbb23^2*spbb25*spbb35+89/6*spaa12*spbb13^3*spaa23^2*spbb23^2*spbb25^2-139/6*spaa12*spbb12^3*spaa23*spbb23*spaa25*spbb35^3-20/3*spbb12*spaa13^3*spbb13^4*spbb35^2+653/12*spaa13^3*spbb13^5*spbb25*spbb35+20/3*spbb12*spaa13^2*spbb13^3*spaa15*spbb15*spbb35^2-887/4*spbb12*spaa13^2*spbb13^3*spaa23*spbb23*spbb35^2+233/2*spaa13^2*spbb13^4*spaa23*spbb23*spbb25*spbb35-243/2*spbb12^2*spaa13^2*spbb13^2*spaa25*spbb35^3-20/3*spbb12*spaa13*spbb13^2*spaa15^2*spbb15^2*spbb35^2+1061/36*spbb12^2*spaa13*spbb13*spaa15*spbb15*spaa25*spbb35^3+1009/12*spbb12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb35^2-253/4*spaa13*spbb13^3*spaa23^2*spbb23^2*spbb25*spbb35+143/4*spbb12^2*spaa13*spbb13*spaa23*spbb23*spaa25*spbb35^3+191/12*spbb12^3*spaa13*spaa25^2*spbb35^4+425/36*spbb12^2*spaa15^2*spbb15^2*spaa25*spbb35^3-10*spbb12*spbb13*spaa23^3*spbb23^3*spbb35^2-2*spbb13^2*spaa23^3*spbb23^3*spbb25*spbb35+7/12*spbb12^2*spaa23^2*spbb23^2*spaa25*spbb35^3)/(spbb13*spaa14*spbb14*spbb15*spaa24*spbb24^2*spbb35^2*spaa45)+
(spbb13*spaa14*spbb15*(-88/3*spaa12*spbb13*spbb24-101/3*spaa13*spbb13*spbb34+139/6*spaa14*spbb14*spbb34+113/6*spaa23*spbb23*spbb34))/(spbb14*spaa24*spbb24*spbb35^2*spaa45)+
(spaa12*spbb12^2*spaa15*(5*spaa12*spbb12+5*spaa15*spbb15-5*spaa23*spbb23))/(spaa13*spbb13*spaa14*spbb14*spbb24*spaa45)+
(-5/12*spaa12*spbb12*spbb23-15*spbb12*spaa14*spbb34-71/2*spaa23*spbb23^2+1/4*spbb23*spaa24*spbb24)/(spbb13*spaa14*spbb24)+
(-380/9*spaa12^2*spbb12^3*spaa24-1100/9*spaa12*spbb12^2*spaa13*spbb13*spaa24-331/6*spaa12*spbb12^2*spaa24^2*spbb24-3551/12*spbb12*spaa13^2*spbb13^2*spaa24-75*spaa13^2*spbb13^3*spaa34-1091/6*spbb12*spaa13*spbb13*spaa24^2*spbb24-9/4*spbb12*spaa13*spbb14*spbb23*spaa24^2-375/4*spaa13*spbb13^2*spaa24*spbb24*spaa34+271/2*spaa13*spbb13*spbb14*spbb23*spaa24*spaa34+589/6*spaa13*spbb13^2*spaa34^2*spbb34-163/4*spbb12*spaa24^3*spbb24^2-635/12*spbb13*spaa24^2*spbb24^2*spaa34+91/6*spbb14*spbb23*spaa24^2*spbb24*spaa34-41/3*spbb13*spaa24*spbb24*spaa34^2*spbb34-293/12*spbb14*spbb23*spaa24*spaa34^2*spbb34+2/3*spbb13*spaa34^3*spbb34^2)/(spaa14*spbb14*spbb15*spaa24*spbb24*spaa45)+
(-2315/12*spaa12^2*spbb12^2*spbb13-703/4*spaa12*spbb12*spaa13*spbb13^2-644/3*spaa12*spbb12*spbb13*spaa23*spbb23-222*spaa12*spbb12^2*spaa24*spbb34-365/4*spaa13^2*spbb13^3-245/3*spaa13*spbb13^2*spaa23*spbb23-1619/12*spbb12*spaa13*spbb13*spaa24*spbb34-333/4*spbb13*spaa23^2*spbb23^2-627/4*spbb12*spaa23*spbb23*spaa24*spbb34+118/3*spbb12*spaa24*spaa34*spbb34^2)/(spbb14*spaa24*spbb24*spbb35*spaa45)+
(spbb12*(3029/18*spaa12*spbb12-1615/12*spaa13*spbb13+357/2*spaa23*spbb23+63/4*spaa24*spbb24))/(spbb15*spbb24*spaa45)+
(-17/12*spaa12*spbb12+323/4*spaa13*spbb13+45/2*spaa14*spbb14-29/3*spaa23*spbb23)/(spaa24*spbb24)+
(12*spaa12*spbb12*spbb23+235/12*spaa13*spbb13*spbb23-391/12*spbb12*spaa14*spbb34-131/6*spaa23*spbb23^2)/(spbb24*spbb35*spaa45)+
(+443/12*spbb13*spaa14)/(spbb35*spaa45)+
(-137/3),
(spbb23*spbb12*spaa15*spaa13*spbb15*spbb34*(-1/2*spbb12*spbb13*spaa15-1/2*spbb12*spbb23*spaa25-1/2*spbb13*spbb23*spaa35))/(spbb13^2*spaa14*spbb24^3*spaa45*spab1231)+
(spbb34^2*spbb15*spaa35*(-2*spaa13*spbb24^2*spbb35^3+6*spaa13*spbb24*spbb25*spbb34*spbb35^2-4*spaa13*spbb25^2*spbb34^2*spbb35-2*spaa14*spbb24^2*spbb35^2*spbb45+4*spaa14*spbb24*spbb25*spbb34*spbb35*spbb45-2*spaa14*spbb25^2*spbb34^2*spbb45))/(spaa12*spbb14*spbb24^3*spbb35^3*spab5125)+
(-224/9*spbb15*spbb23^3*spbb34*spbb45^3)/(spbb14*spbb24^3*spbb35^4)+
(+8*spbb12^3*spaa13^3*spbb15*spbb34^4)/(spbb14*spbb24^3*spbb35*spab3123^3)+
(+439/36*spbb12^2*spbb15*spbb23*spaa25*spbb34^2)/(spbb13^3*spaa24*spbb24^3)+
(spbb15*spbb12^2*spaa13^2*spbb34^3*(85/12*spbb13*spbb23*spbb45+127/12*spbb13*spbb24*spbb35+17/12*spbb15*spbb23*spbb34))/(spbb13*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(spaa13*spbb15*spbb34*(14/3*spaa12*spbb12*spbb13^3*spbb23^2*spbb24*spbb45-79/6*spaa12*spbb12*spbb13^2*spbb14*spbb23^3*spbb45-1/3*spaa12*spbb13^4*spbb23*spbb24^2*spbb25+53/6*spaa12*spbb13^2*spbb14^2*spbb23^3*spbb25-17/2*spaa12*spbb13*spbb14^2*spbb15*spbb23^4-4*spaa13*spbb13^4*spbb23^2*spbb24*spbb45-4*spaa13*spbb13^4*spbb23*spbb24*spbb25*spbb34+4*spaa13*spbb13^3*spbb14*spbb23^3*spbb45+16*spaa13*spbb13^3*spbb14*spbb23^2*spbb25*spbb34-12*spaa13*spbb13^2*spbb14*spbb15*spbb23^3*spbb34+11/3*spbb13^4*spaa14*spbb24^2*spbb25*spbb34-91/6*spbb13^3*spaa14*spbb14*spbb23*spbb24*spbb25*spbb34+39/2*spbb13^2*spaa14*spbb14^2*spbb23^2*spbb25*spbb34-49/6*spbb13*spaa14*spbb14^2*spbb15*spbb23^3*spbb34-1/6*spbb14^2*spbb15*spbb23^4*spaa24*spbb34-5/3*spbb13^3*spbb23*spbb24*spbb25*spaa34*spbb34^2+15/2*spbb13^2*spbb14*spbb23^2*spbb25*spaa34*spbb34^2-6*spbb13*spbb14*spbb15*spbb23^3*spaa34*spbb34^2))/(spbb13^2*spbb14*spbb24^3*spbb35^3*spaa45*spab3123)+
(spbb15*spbb34*(233/18*spaa12^4*spbb12^3*spbb13*spbb23^2*spbb35+203/18*spaa12^4*spbb12^2*spbb13*spbb15*spbb23^3+326/9*spaa12^3*spbb12^2*spaa13*spbb13^2*spbb23^2*spbb35+166/9*spaa12^3*spbb12*spaa13*spbb13^2*spbb15*spbb23^3+193/12*spaa12^3*spbb12^3*spbb13*spaa15*spbb23*spbb35^2+7/6*spaa12^3*spbb12^2*spbb13*spaa23*spbb23^3*spbb35+203/18*spaa12^3*spbb12*spbb13*spbb15*spaa23*spbb23^4+3/4*spaa12^3*spbb12^3*spbb23^2*spaa25*spbb35^2+323/18*spaa12^2*spbb12*spaa13^2*spbb13^3*spbb23^2*spbb35+10*spaa12^2*spaa13^2*spbb13^3*spbb15*spbb23^3-5/2*spaa12^2*spbb12^2*spaa13*spbb13^2*spaa15*spbb23*spbb35^2-37/6*spaa12^2*spbb12*spaa13*spbb13^2*spaa23*spbb23^3*spbb35+10*spaa12^2*spaa13*spbb13^2*spbb15*spaa23*spbb23^4-55/4*spaa12^2*spbb12^3*spbb13*spaa15^2*spbb35^3+374/9*spaa12^2*spbb12^2*spbb13*spaa15*spaa23*spbb23^2*spbb35^2+15/4*spaa12^2*spbb12^3*spaa15*spbb23*spaa25*spbb35^3-106/9*spaa12^2*spbb12*spbb13*spaa23^2*spbb23^4*spbb35+233/18*spaa12^2*spbb12^2*spaa23*spbb23^3*spaa25*spbb35^2+10*spaa12*spaa13^3*spbb13^4*spbb23^2*spbb35+12*spaa12*spbb12*spaa13^2*spbb13^3*spaa15*spbb23*spbb35^2+2*spaa12*spbb12^2*spaa13*spbb13^2*spaa15^2*spbb35^3+256/9*spaa12*spbb12*spaa13*spbb13^2*spaa15*spaa23*spbb23^2*spbb35^2-10*spaa12*spaa13*spbb13^2*spaa23^2*spbb23^4*spbb35-377/18*spaa12*spbb12^2*spbb13*spaa15^2*spaa23*spbb23*spbb35^3-5*spaa12*spbb12^3*spaa15^2*spaa25*spbb35^4+239/18*spaa12*spbb12*spbb13*spaa15*spaa23^2*spbb23^3*spbb35^2-76/9*spaa12*spbb12^2*spaa15*spaa23*spbb23^2*spaa25*spbb35^3+10*spaa13^2*spbb13^3*spaa15*spaa23*spbb23^2*spbb35^2+2*spbb12*spaa13*spbb13^2*spaa15^2*spaa23*spbb23*spbb35^3+10*spaa13*spbb13^2*spaa15*spaa23^2*spbb23^3*spbb35^2))/(spaa12*spbb13^2*spaa14*spbb14*spaa24*spbb24^3*spbb35^3*spaa45)+
(spbb23*spbb34*spbb15*(296/9*spaa12^2*spbb12^2*spaa13*spbb34-206/9*spaa12^2*spbb12*spaa13*spbb13*spbb24-206/9*spaa12^2*spbb12*spaa23*spbb23*spbb24+769/18*spaa12*spbb12*spaa13^2*spbb13*spbb34-409/18*spaa12*spaa13^2*spbb13^2*spbb24+386/9*spaa12*spbb12*spaa13*spaa23*spbb23*spbb34-821/18*spaa12*spaa13*spbb13*spaa23*spbb23*spbb24-206/9*spaa12*spaa23^2*spbb23^2*spbb24+10*spaa13^3*spbb13^2*spbb34+20*spaa13^2*spbb13*spaa23*spbb23*spbb34+10*spaa13*spaa23^2*spbb23^2*spbb34))/(spaa12*spbb14*spbb24^2*spaa35*spbb35^3*spaa45)+
(spbb12*spbb23*spbb15*spbb34*(-5*spaa12^2*spbb12^2*spaa15-497/36*spaa12*spbb12*spaa13*spbb23*spaa25-5*spaa12*spbb12*spaa15^2*spbb15-5*spaa12*spbb12*spaa15*spaa23*spbb23-5*spaa12*spbb12*spaa15*spaa25*spbb25-299/36*spaa13*spaa15*spbb15*spbb23*spaa25))/(spaa13*spbb13^2*spaa14*spbb14*spbb24^2*spbb35*spaa45)+
(spbb15*spbb34*(142/9*spaa12^3*spbb12^2*spbb13*spaa14*spbb23+223/18*spaa12^3*spbb12^2*spbb23^2*spaa24-239/18*spaa12^3*spbb12*spbb13*spbb23^2*spaa34+184/9*spaa12^2*spbb12*spaa13*spbb13^2*spaa14*spbb23+1385/36*spaa12^2*spbb12*spaa13*spbb13*spbb23^2*spaa24-10*spaa12^2*spaa13*spbb13^2*spbb23^2*spaa34+35/4*spaa12^2*spbb12^2*spbb13*spaa14^2*spbb34+143/18*spaa12^2*spbb12^2*spaa14*spbb23*spaa24*spbb34+170/9*spaa12^2*spbb12*spaa23*spbb23^3*spaa24+10*spaa12*spaa13^2*spbb13^3*spaa14*spbb23+8*spaa12*spaa13^2*spbb13^2*spbb23^2*spaa24-2*spaa12*spbb12*spaa13*spbb13^2*spaa14^2*spbb34+212/9*spaa12*spbb12*spaa13*spbb13*spaa14*spbb23*spaa24*spbb34-2*spaa12*spaa13*spbb13*spaa23*spbb23^3*spaa24+979/36*spaa12*spbb12*spaa13*spbb23^2*spaa24^2*spbb34+353/36*spaa12*spbb12^2*spaa14^2*spaa24*spbb34^2-2*spaa13^2*spbb13^2*spaa14*spbb23*spaa24*spbb34-2*spaa13^2*spbb13*spbb23^2*spaa24^2*spbb34))/(spaa12*spbb13*spaa14*spbb14*spaa24*spbb24^2*spbb35^2*spaa45)+
(spbb23*spbb15*spbb34*(-259/9*spaa12*spbb12-515/18*spaa13*spbb13-259/9*spaa23*spbb23))/(spbb14*spbb24*spbb35^2*spaa45)+
(spbb12*spbb15*spbb34*(-331/18*spaa12*spbb23+169/36*spaa14*spbb34))/(spbb13*spaa14*spbb14*spbb24*spbb35)+
(+2*spaa13*spbb15*spbb23*spbb34)/(spaa14*spbb14*spbb24*spbb35)+
(+299/36*spbb12*spaa15*spbb15*spbb34)/(spbb14*spbb24*spbb35*spaa45),
(spbb45*spbb12*spaa15^3*spbb14*spbb15*(-10*spbb12*spaa15*spbb45-10*spaa15*spbb15*spbb24-10*spbb24*spaa25*spbb25))/(spbb24^3*spaa25*spab5145^3)+
(spaa15^2*(-5*spaa12*spbb12*spbb14^2*spbb24*spbb25+15*spaa12*spbb12*spbb14*spbb15*spbb24^2-5*spaa14*spbb14^3*spbb24*spbb25+15*spaa14*spbb14^2*spbb15*spbb24^2+5*spbb14^3*spaa15*spbb25^2-15*spbb14^2*spaa15*spbb15*spbb24*spbb25+10*spbb14*spaa15*spbb15^2*spbb24^2-5*spbb14^2*spaa24*spbb24^2*spbb25+15*spbb14*spbb15*spaa24*spbb24^3+10*spbb15^2*spbb24^3*spaa25))/(spbb24^3*spaa25*spab5145^2)+
(-4*spaa12*spbb12^3*spbb14*spbb23*spbb34*spbb45)/(spbb13^2*spbb15*spbb24^3*spab1231)+
(spaa25*spbb45^2*(-11*spbb12^2*spbb23^2*spbb35*spbb45^2+14*spbb12^2*spbb23*spbb24*spbb35^2*spbb45-18*spbb12^2*spbb24^2*spbb35^3+1*spbb12*spbb13*spbb23^2*spbb25*spbb45^2-4*spbb12*spbb13*spbb23*spbb24*spbb25*spbb35*spbb45+28*spbb12*spbb13*spbb24^2*spbb25*spbb35^2-10*spbb13^2*spbb24^2*spbb25^2*spbb35))/(spbb14*spbb15*spbb24^3*spbb35^3*spab5145)+
(-11/3*spbb15*spbb23^3*spbb34*spbb45^3)/(spbb14*spbb24^3*spbb35^4)+
(-3/2*spbb12^2*spaa14*spbb14*spbb23*spbb34^2)/(spbb13^3*spaa14*spbb24^3)+
(-6*spaa13^2*spbb13^4*spaa14^3*spbb15^2*spbb34^2*spbb35-19/2*spaa13^2*spbb13^4*spaa14^2*spbb15*spaa34*spbb34^2*spbb35^2-9*spaa13^2*spbb13^4*spaa14*spaa34^2*spbb34^2*spbb35^3-3/4*spaa13^2*spbb13^4*spaa15*spaa34^2*spbb34*spbb35^4-98/3*spaa13*spbb13^3*spaa14^4*spbb15^3*spbb34^3-15/2*spaa13*spbb13^3*spaa14^3*spaa15*spbb15^3*spbb34^2*spbb35-569/6*spaa13*spbb13^3*spaa14^3*spbb15^2*spaa34*spbb34^3*spbb35+3/2*spaa13*spbb13^3*spaa14^2*spaa15^2*spbb15^3*spbb34*spbb35^2-11/2*spaa13*spbb13^3*spaa14^2*spaa15*spbb15^2*spaa34*spbb34^2*spbb35^2-809/12*spaa13*spbb13^3*spaa14^2*spbb15*spaa34^2*spbb34^3*spbb35^2+5*spaa13*spbb13^3*spaa14*spaa15^2*spbb15^2*spaa34*spbb34*spbb35^3-45/4*spaa13*spbb13^3*spaa14*spaa15*spbb15*spaa34^2*spbb34^2*spbb35^3-14*spaa13*spbb13^3*spaa14*spaa34^3*spbb34^3*spbb35^3+3/4*spaa13*spbb13^3*spbb14*spaa15^2*spaa34^2*spbb35^5-3/4*spaa13*spbb13^3*spaa15*spaa34^3*spbb34^2*spbb35^4-143/4*spbb13^2*spaa14^4*spaa15*spbb15^4*spbb34^3-23/12*spbb13*spaa14^4*spbb15^4*spbb34^4*spaa45+1/2*spbb13^2*spaa14^3*spaa15^2*spbb15^4*spbb34^2*spbb35-475/4*spbb13^2*spaa14^3*spaa15*spbb15^3*spaa34*spbb34^3*spbb35+61/4*spbb13*spaa14^3*spaa15*spbb15^4*spbb34^3*spbb35*spaa45-63/4*spbb13*spaa14^3*spbb15^3*spaa34*spbb34^4*spbb35*spaa45+149/12*spaa14^3*spbb15^4*spbb34^4*spbb35*spaa45^2+1/2*spbb13^2*spaa14^2*spaa15^3*spbb15^4*spbb34*spbb35^2+23/2*spbb13^2*spaa14^2*spaa15^2*spbb15^3*spaa34*spbb34^2*spbb35^2-5/2*spbb13*spaa14^2*spaa15^2*spbb15^4*spbb34^2*spbb35^2*spaa45-247/2*spbb13^2*spaa14^2*spaa15*spbb15^2*spaa34^2*spbb34^3*spbb35^2+217/4*spbb13*spaa14^2*spaa15*spbb15^3*spaa34*spbb34^3*spbb35^2*spaa45-6*spaa14^2*spaa15*spbb15^4*spbb34^3*spbb35^2*spaa45^2-143/4*spbb13*spaa14^2*spbb15^2*spaa34^2*spbb34^4*spbb35^2*spaa45+229/4*spaa14^2*spbb15^3*spaa34*spbb34^4*spbb35^2*spaa45^2+68/3*spaa14^2*spbb15^3*spbb34^3*spbb35^2*spaa45^3*spbb45+1*spbb13^2*spaa14*spaa15^3*spbb15^3*spaa34*spbb34*spbb35^3+5/2*spbb13*spaa14*spaa15^3*spbb15^4*spbb34*spbb35^3*spaa45+35/4*spbb13^2*spaa14*spaa15^2*spbb15^2*spaa34^2*spbb34^2*spbb35^3-11/2*spbb13*spaa14*spaa15^2*spbb15^3*spaa34*spbb34^2*spbb35^3*spaa45-5/2*spaa14*spaa15^2*spbb15^4*spbb34^2*spbb35^3*spaa45^2-81/2*spbb13^2*spaa14*spaa15*spbb15*spaa34^3*spbb34^3*spbb35^3+47*spbb13*spaa14*spaa15*spbb15^2*spaa34^2*spbb34^3*spbb35^3*spaa45-22*spaa14*spaa15*spbb15^3*spaa34*spbb34^3*spbb35^3*spaa45^2-431/12*spbb13*spaa14*spbb15*spaa34^3*spbb34^4*spbb35^3*spaa45+435/4*spaa14*spbb15^2*spaa34^2*spbb34^4*spbb35^3*spaa45^2+521/6*spaa14*spbb15^2*spaa34*spbb34^3*spbb35^3*spaa45^3*spbb45+8*spaa14*spbb15^2*spbb34^2*spaa35*spbb35^4*spaa45^3*spbb45+14*spaa14*spbb15^2*spbb34^2*spbb35^3*spaa45^4*spbb45^2+1/2*spbb13^2*spbb14*spaa15^3*spbb15*spaa34^2*spbb35^5+5/2*spbb13*spbb14*spaa15^3*spbb15^2*spaa34*spbb35^5*spaa45-9/4*spbb13^2*spbb14*spaa15^2*spaa34^3*spbb34*spbb35^5-3*spbb13*spbb14^2*spaa15^2*spaa34^2*spbb35^6*spaa45-5/2*spbb14^2*spaa15^2*spbb15*spaa34*spbb35^6*spaa45^2+8*spbb13*spbb14*spaa15*spaa34^3*spbb34^2*spbb35^5*spaa45+8*spbb14^2*spaa15*spaa34^2*spbb34*spbb35^6*spaa45^2-24*spbb14*spaa15*spbb15*spaa34^2*spbb34^2*spbb35^5*spaa45^2-16*spbb14*spaa15*spbb15*spaa34*spbb34*spbb35^5*spaa45^3*spbb45-14*spbb13*spaa34^4*spbb34^4*spbb35^4*spaa45-28*spbb14*spaa34^3*spbb34^3*spbb35^5*spaa45^2+1103/12*spbb15*spaa34^3*spbb34^4*spbb35^4*spaa45^2-14*spbb14*spaa34^2*spbb34^2*spbb35^5*spaa45^3*spbb45+1271/12*spbb15*spaa34^2*spbb34^3*spbb35^4*spaa45^3*spbb45+28*spbb15*spaa34*spbb34^2*spbb35^4*spaa45^4*spbb45^2)/(spbb13^2*spaa14^2*spbb15*spaa24^2*spbb24^3*spaa25*spbb35^3)+
(spbb45*spbb23*spbb34*spbb15*(83/3*spaa23*spbb23*spbb34-5*spaa24*spbb24*spbb34-325/12*spbb23*spaa25*spbb45-5*spaa34*spbb34^2))/(spbb14*spbb24^2*spaa25*spbb35^3)+
(spbb12*spbb34*(209/12*spaa12^2*spbb12^2*spbb23-35/4*spaa12*spbb12^2*spaa14*spbb34+335/6*spaa12*spbb12*spaa23*spbb23^2+503/6*spaa12*spbb12*spbb23*spaa24*spbb24-95/4*spbb12*spaa14*spaa23*spbb23*spbb34-183/4*spbb12*spaa14*spaa24*spbb24*spbb34+85/4*spbb12*spaa14*spaa34*spbb34^2+431/12*spaa23^2*spbb23^3+599/6*spaa23*spbb23^2*spaa24*spbb24+767/12*spbb23*spaa24^2*spbb24^2))/(spbb13^2*spaa14^2*spbb14*spbb24^2)+
(-235/4*spaa12^3*spbb12^3*spaa13*spbb13^2-87/2*spaa12^3*spbb12^3*spbb13*spaa34*spbb34-215/4*spaa12^3*spbb12^2*spbb13^2*spbb24*spaa34-635/3*spaa12^2*spbb12^2*spaa13^2*spbb13^3-3049/12*spaa12^2*spbb12^2*spaa13*spbb13^2*spaa23*spbb23-565/3*spaa12^2*spbb12*spaa13*spbb13^3*spbb24*spaa34-7/2*spaa12^2*spbb12^2*spbb13*spaa23*spbb23*spaa34*spbb34-1157/6*spaa12^2*spbb12*spbb13^2*spaa23*spbb23*spbb24*spaa34-77/2*spaa12^2*spbb12^3*spaa24*spaa34*spbb34^2-156*spaa12^2*spbb12^2*spbb13*spaa34^2*spbb34^2+1997/12*spaa12^2*spbb12*spbb13^2*spbb24*spaa34^2*spbb34-587/12*spaa12^2*spbb13^3*spbb24^2*spaa34^2-1217/6*spaa12*spbb12*spaa13^3*spbb13^4-1300/3*spaa12*spbb12*spaa13^2*spbb13^3*spaa23*spbb23-1093/12*spaa12*spaa13^2*spbb13^4*spbb24*spaa34-925/4*spaa12*spbb12*spaa13*spbb13^2*spaa23^2*spbb23^2-257/2*spaa12*spaa13*spbb13^3*spaa23*spbb23*spbb24*spaa34+16*spaa12*spbb12*spbb13*spaa23^2*spbb23^2*spaa34*spbb34-431/12*spaa12*spbb13^2*spaa23^2*spbb23^2*spbb24*spaa34+32*spaa12*spbb12^2*spaa23*spbb23*spaa24*spaa34*spbb34^2+76*spaa12*spbb12*spbb13*spaa23*spbb23*spaa34^2*spbb34^2+335/12*spaa12*spbb13^2*spaa23*spbb23*spbb24*spaa34^2*spbb34-371/6*spaa12*spbb12^2*spaa24*spaa34^2*spbb34^3+121/12*spaa12*spbb12*spbb13*spaa34^3*spbb34^3-863/12*spaa12*spbb13^2*spbb24*spaa34^3*spbb34^2-599/12*spaa13^4*spbb13^5-135*spaa13^3*spbb13^4*spaa23*spbb23-121*spaa13^2*spbb13^3*spaa23^2*spbb23^2-431/12*spaa13*spbb13^2*spaa23^3*spbb23^3+28*spbb12*spaa23^2*spbb23^2*spaa24*spaa34*spbb34^2+14*spbb13*spaa23^2*spbb23^2*spaa34^2*spbb34^2+935/12*spbb12*spaa23*spbb23*spaa24*spaa34^2*spbb34^3+767/12*spbb13*spaa23*spbb23*spaa34^3*spbb34^3+599/12*spbb12*spaa24*spaa34^3*spbb34^4+599/12*spbb13*spaa34^4*spbb34^4)/(spbb13*spaa14^2*spbb14*spbb15*spaa24*spbb24^2*spaa25)+
(-35/4*spaa12^3*spbb12^3-23/4*spaa12^2*spbb12^2*spaa13*spbb13+11/4*spaa12^2*spbb12^2*spaa14*spbb14-8*spaa12^2*spbb12^2*spaa23*spbb23-35/4*spaa12^2*spbb12*spbb13*spbb24*spaa34+3*spaa12*spbb12*spaa13^2*spbb13^2+57/4*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14+15/4*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+3*spaa12*spaa13*spbb13^2*spbb24*spaa34-7*spaa12*spbb12*spaa14^2*spbb14^2+33/2*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34+1/2*spaa12*spbb12*spaa23^2*spbb23^2+3/4*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34-1/4*spaa13^2*spbb13^2*spaa14*spbb14-75/4*spaa13*spbb13*spaa14^2*spbb14^2-1/4*spaa13*spbb13*spaa23^2*spbb23^2-37/2*spaa14^3*spbb14^3-1/4*spaa23^3*spbb23^3)/(spaa14*spbb14*spaa24^2*spbb24^2)+
(-1*spaa13^3*spbb13^5*spbb35*spbb45+181/4*spaa13^3*spbb13^4*spbb14*spbb35^2+2*spaa13^2*spbb13^5*spaa14*spbb45^2-17/2*spaa13^2*spbb13^4*spaa14*spbb14*spbb35*spbb45+1363/12*spaa13^2*spbb13^3*spaa14*spbb14^2*spbb35^2+943/6*spaa13^2*spbb13^3*spbb14*spaa15*spbb15*spbb35^2-3*spaa13^2*spbb13^4*spaa34*spbb34*spbb35*spbb45-1721/12*spaa13^2*spbb13^3*spbb14*spaa34*spbb34*spbb35^2+215/3*spaa13^2*spbb13^2*spbb14^2*spbb35^3*spaa45+539/12*spaa13*spbb13^4*spaa14^2*spbb14*spbb45^2-521/4*spaa13*spbb13^3*spaa14^2*spbb14^2*spbb35*spbb45+1168/3*spaa13*spbb13^2*spaa14^2*spbb14^3*spbb35^2+1957/4*spaa13*spbb13^2*spaa14*spbb14^2*spaa15*spbb15*spbb35^2+5/2*spaa13*spbb13^4*spaa14*spaa34*spbb34*spbb45^2-731/12*spaa13*spbb13^3*spaa14*spbb14*spaa34*spbb34*spbb35*spbb45-313*spaa13*spbb13^2*spaa14*spbb14^2*spaa34*spbb34*spbb35^2+97*spaa13*spbb13*spaa14*spbb14^3*spbb35^3*spaa45+387/4*spaa13*spbb13^2*spbb14*spaa15^2*spbb15^2*spbb35^2+307*spaa13*spbb13*spbb14^2*spaa15*spbb15*spbb35^3*spaa45-9/4*spaa13*spbb13^3*spaa34^2*spbb34^2*spbb35*spbb45-1066/3*spaa13*spbb13^2*spbb14*spaa34^2*spbb34^2*spbb35^2-1768/3*spaa13*spbb13*spbb14^2*spaa34*spbb34*spbb35^3*spaa45-1063/4*spaa13*spbb14^3*spbb35^4*spaa45^2-383/12*spbb13^3*spaa14^3*spbb14^2*spbb45^2+625/12*spbb13^2*spaa14^3*spbb14^3*spbb35*spbb45-29/12*spbb13*spaa14^3*spbb14^4*spbb35^2+2327/6*spbb13*spaa14^2*spbb14^3*spaa15*spbb15*spbb35^2+123/4*spbb13^3*spaa14^2*spbb14*spaa34*spbb34*spbb45^2-40/3*spbb13^2*spaa14^2*spbb14^2*spaa34*spbb34*spbb35*spbb45+595/12*spbb13*spaa14^2*spbb14^3*spaa34*spbb34*spbb35^2+71/4*spaa14^2*spbb14^4*spbb35^3*spaa45+495/2*spbb13*spaa14*spbb14^2*spaa15^2*spbb15^2*spbb35^2-219*spaa14*spbb14^3*spaa15*spbb15*spbb35^3*spaa45+1/2*spbb13^3*spaa14*spaa34^2*spbb34^2*spbb45^2-35/4*spbb13^2*spaa14*spbb14*spaa34^2*spbb34^2*spbb35*spbb45+613/6*spbb13*spaa14*spbb14^2*spaa34^2*spbb34^2*spbb35^2+427/4*spaa14*spbb14^3*spaa34*spbb34*spbb35^3*spaa45+43/2*spbb13*spbb14*spaa15^3*spbb15^3*spbb35^2-59/2*spbb14^2*spaa15^2*spbb15^2*spbb35^3*spaa45-1/4*spbb13^2*spaa34^3*spbb34^3*spbb35*spbb45-164/3*spbb13*spbb14*spaa34^3*spbb34^3*spbb35^2-425/6*spbb14^2*spaa34^2*spbb34^2*spbb35^3*spaa45)/(spbb13*spaa14*spbb14*spbb15*spaa24*spbb24^2*spaa25*spbb35^2)+
(spbb34^2*spbb15*(-1015/12*spaa14*spbb14-203/12*spaa23*spbb23))/(spbb14*spbb24*spaa25*spbb35^2)+
(-37/6*spaa12*spbb12*spbb23-3143/12*spbb12*spaa14*spbb34-211/6*spaa23*spbb23^2-175/6*spbb23*spaa24*spbb24)/(spbb13*spaa14*spbb24)+
(19/2*spaa12^2*spbb12^2*spbb13*spaa23-728/3*spaa12^2*spbb12^2*spbb14*spaa24+1855/12*spaa12^2*spbb12*spbb13*spbb14*spaa34-198*spaa12*spbb12*spaa13*spbb13^2*spaa23+1289/4*spaa12*spaa13*spbb13^2*spbb14*spaa34-1201/4*spaa12*spbb12*spbb13*spaa23^2*spbb23-56/3*spaa12*spbb12^2*spaa23*spaa24*spbb34-432*spaa12*spbb12*spbb14*spaa23*spbb23*spaa24+2891/12*spaa12*spbb13*spbb14*spaa23*spbb23*spaa34-363*spaa12*spbb12*spbb14*spaa24^2*spbb24+8725/12*spaa12*spbb14^2*spbb23*spaa24*spaa34-301/2*spaa13^2*spbb13^3*spaa23-4007/12*spaa13*spbb13^2*spaa23^2*spbb23-1325/6*spbb13*spaa23^3*spbb23^2-1847/6*spbb12*spaa23^2*spbb23*spaa24*spbb34-2103/4*spbb14*spaa23^2*spbb23^2*spaa24-350/3*spbb12*spaa23*spaa24^2*spbb24*spbb34-6317/12*spbb14*spaa23*spbb23*spaa24^2*spbb24-2227/12*spbb14*spaa24^3*spbb24^2)/(spaa14*spbb14*spbb15*spaa24*spbb24*spaa25)+
(spbb15*(343/2*spaa12*spbb13*spbb24-3/2*spaa13*spbb13*spbb34+3/2*spaa23*spbb23*spbb34+527/3*spaa24*spbb24*spbb34))/(spbb14*spaa24*spbb24*spbb35)+
(-1901/4*spaa12*spbb12*spbb14+6655/12*spaa13*spbb13*spbb14+218/3*spbb12*spaa23*spbb34-1436/3*spbb14*spaa24*spbb24)/(spbb15*spbb24*spaa25)+
(-39*spaa12*spbb12-197/6*spaa13*spbb13+8927/12*spaa14*spbb14+1709/12*spaa23*spbb23)/(spaa24*spbb24)+
(spbb34*(7/4*spaa13*spbb13+557/12*spaa14*spbb14-455/12*spaa23*spbb23-403/6*spaa34*spbb34))/(spbb24*spaa25*spbb35)+
(-383/12*spaa12*spbb13)/(spaa25*spbb35)+
(+89),
(spbb12*spbb34*spbb23*spaa13^2*spbb14*(529/72*spaa12*spbb24+529/72*spaa13*spbb34))/(spaa12*spbb24^3*spab1231^2)+
(spbb12^2*spbb34^2*spaa13^3*(16/9*spaa12*spbb12*spbb14+16/9*spaa14*spbb14^2+16/9*spbb12*spaa23*spbb34+16/9*spbb14*spaa24*spbb24))/(spaa12*spbb14*spbb24^3*spaa34*spab3123^2)+
(1/4*spaa12*spbb13*spbb24*spaa34^2-1/4*spbb12*spaa13*spaa23*spbb23*spaa24-1/4*spaa13*spbb13*spaa23*spbb23*spaa34-1/4*spbb12*spaa13*spaa24^2*spbb24-1/2*spaa13*spbb13*spaa24*spbb24*spaa34-1/4*spaa14*spbb14*spaa24*spbb24*spaa34-1/4*spaa23^2*spbb23^2*spaa34-1/4*spaa23*spbb23*spaa24*spbb24*spaa34)/(spaa34*spab4154^2)+
(spbb12^2*spaa15^2*spbb45*(-4/9*spaa12^2*spbb12*spbb14*spbb24-4/9*spaa12*spaa14*spbb14^2*spbb24-4/9*spaa12*spbb14*spaa24*spbb24^2+4/9*spaa12*spbb12*spbb24*spaa25*spbb45+4/9*spbb14*spaa15*spaa24*spbb24*spbb45+4/9*spbb12*spaa15*spaa25*spbb45^2+4/9*spaa24*spbb24^2*spaa25*spbb45))/(spaa12*spbb14*spbb24^3*spaa45*spab5125^2)+
(spbb23*(-421/72*spaa12^2*spbb12^3*spbb23*spbb24*spaa25-421/72*spaa12*spbb12^3*spaa13*spbb23*spaa25*spbb34+33/8*spaa12*spbb12^3*spaa15*spaa23*spbb23*spbb34+79/8*spaa12*spbb12^3*spaa15*spaa25*spbb25*spbb34+559/72*spaa12*spbb12^2*spaa23*spbb23^2*spbb24*spaa25-23/12*spaa12*spbb12^2*spbb23*spbb24*spaa25^2*spbb25-79/8*spbb12*spaa13*spbb13^2*spaa15*spbb25*spbb34*spaa35+559/72*spbb12^2*spaa13*spaa23*spbb23^2*spaa25*spbb34+283/72*spbb12*spaa13*spbb13*spaa23*spbb23^2*spbb34*spaa35+283/72*spbb12^2*spaa13*spbb23*spaa25^2*spbb25*spbb34+88/9*spbb12*spaa13*spbb13*spbb23*spaa25*spbb25*spbb34*spaa35+283/72*spaa13*spbb13^2*spbb23^2*spaa35^2*spbb45+283/72*spaa13*spbb13^2*spbb23*spbb25*spbb34*spaa35^2-23/12*spbb12*spaa23^2*spbb23^3*spbb24*spaa25-283/72*spbb14*spaa23^2*spbb23^4*spaa35+23/12*spbb12*spaa23*spbb23^2*spbb24*spaa25^2*spbb25+421/72*spbb12*spaa23*spbb23^2*spaa25*spbb25*spbb34*spaa35-23/12*spbb14*spaa23*spbb23^3*spaa25*spbb25*spaa35+283/72*spbb13*spaa23*spbb23^2*spbb25*spbb34*spaa35^2-283/72*spbb14*spaa23*spbb23^3*spaa35^2*spbb35-23/12*spbb15*spbb23^3*spaa25*spaa35^2*spbb45))/(spbb13^2*spaa14*spbb24^3*spaa45*spab1231)+
(spbb34*(-143/18*spaa12*spaa13*spbb13*spbb14^2*spbb23^3*spaa34*spbb45+41/12*spaa12*spbb14^2*spbb23^3*spaa34^2*spbb34*spbb45+259/36*spbb12*spaa13^3*spbb13^3*spbb25*spbb34^2+259/36*spaa13^3*spbb13^3*spbb14*spbb23*spbb25*spbb34+143/18*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb23^2*spbb45+139/18*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb23*spbb25*spbb34-73/12*spbb12*spaa13^2*spbb13^2*spbb25*spaa34*spbb34^3+179/12*spaa13^2*spbb13^2*spbb14*spbb23^2*spaa34*spbb34*spbb45+139/18*spaa13^2*spbb13^2*spbb14*spbb23*spbb25*spaa34*spbb34^2+73/12*spaa13*spbb13*spaa14*spbb14^2*spbb23^2*spaa34*spbb34*spbb45+187/36*spaa13*spbb13*spbb14*spbb23^2*spaa34^2*spbb34^2*spbb45+259/36*spbb15*spaa23^3*spbb23^4*spbb24*spbb34-73/12*spbb12*spaa23^2*spbb23^2*spaa24*spbb24*spbb25*spbb34^2+143/18*spbb14*spaa23^2*spbb23^4*spaa24*spbb24*spbb45+17/12*spbb14*spaa23^2*spbb23^3*spaa24*spbb24*spbb25*spbb34+227/36*spbb15*spaa23^2*spbb23^3*spaa24*spbb24^2*spbb34))/(spaa12*spbb13*spbb14*spbb24^3*spbb35^2*spaa45*spab3123)+
(spbb24*(-5/4*spaa12^2*spbb12^2*spaa24*spbb24^2-1/4*spaa12^2*spbb12*spbb13*spbb24^2*spaa34-7/4*spaa12*spbb12^2*spaa13*spaa24*spbb24*spbb34-5/4*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24^2-25/6*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24^2-1/3*spaa12*spbb13*spaa23*spbb23*spbb24^2*spaa34+1/2*spaa12*spbb12*spaa24^2*spbb24^3+1/4*spaa12*spbb13*spaa24*spbb24^3*spaa34-3/4*spbb12^2*spaa13^2*spaa24*spbb34^2-1*spbb12*spaa13*spaa14*spbb14*spaa24*spbb24*spbb34-43/12*spbb12*spaa13*spaa23*spbb23*spaa24*spbb24*spbb34+1/4*spbb12*spaa13*spaa24^2*spbb24^2*spbb34+1/4*spaa23*spbb23*spaa24^2*spbb24^3))/(spaa14*spbb14*spaa24*spbb24^3*spab4154)+
(spbb45*(-4/9*spaa23^2*spbb23^3*spbb24*spaa45*spbb45^2+8/9*spaa23^2*spbb23^2*spbb24^2*spbb35*spaa45*spbb45-4/9*spaa23^2*spbb23*spbb24^3*spbb35^2*spaa45-4/9*spaa23*spbb23^2*spaa24*spbb24^2*spaa45*spbb45^2+8/9*spaa23*spbb23*spaa24*spbb24^3*spbb35*spaa45*spbb45-4/9*spaa23*spaa24*spbb24^4*spbb35^2*spaa45-4/9*spaa23*spbb23^2*spbb24*spaa25*spbb25*spaa45*spbb45^2+8/9*spaa23*spbb23*spbb24^2*spaa25*spbb25*spbb35*spaa45*spbb45-4/9*spaa23*spbb24^3*spaa25*spbb25*spbb35^2*spaa45+5/6*spaa23*spbb23^3*spaa35*spaa45*spbb45^3+59/18*spaa23*spbb23^2*spbb24*spaa45^2*spbb45^3-10/3*spaa23*spbb23*spbb24^2*spbb35*spaa45^2*spbb45^2+8/9*spaa23*spbb24^3*spbb35^2*spaa45^2*spbb45-8/9*spbb23^3*spaa24*spaa35^2*spbb45^3-61/18*spbb23^2*spaa24*spbb24*spaa35*spaa45*spbb45^3-61/18*spbb23*spaa24*spbb24^2*spaa45^2*spbb45^3+8/9*spaa24*spbb24^3*spbb35*spaa45^2*spbb45^2-5/18*spbb23^2*spaa25*spbb25*spaa35*spaa45*spbb45^3-5/18*spbb23*spbb24*spaa25*spbb25*spaa45^2*spbb45^3))/(spaa12*spbb14*spbb24^3*spaa34*spbb35^2*spab5125)+
(spbb23^2*(33/8*spaa23^3*spbb23^3*spaa24*spaa34*spbb34*spbb35-2/9*spaa23^3*spbb23^3*spaa24*spbb35*spaa45*spbb45-23/18*spaa23^3*spbb23^2*spbb35^2*spaa45^2*spbb45-215/18*spaa23^2*spbb23^3*spaa24^2*spaa34*spbb34*spbb45+2*spaa23^2*spbb23^3*spaa24^2*spaa45*spbb45^2-361/72*spaa23^2*spbb23^3*spaa24*spaa25*spaa34*spbb35*spbb45+145/18*spaa23^2*spbb23^2*spaa24*spaa34^2*spbb34^2*spbb35+377/72*spaa23^2*spbb23^2*spaa24*spaa34*spbb34*spbb35*spaa45*spbb45+20/9*spaa23^2*spbb23^2*spaa24*spbb35*spaa45^2*spbb45^2+121/24*spaa23^2*spbb23^2*spaa25*spaa34*spbb35^2*spaa45*spbb45-17/9*spaa23^2*spbb23*spaa35*spbb35^3*spaa45^2*spbb45-14/9*spaa23^2*spbb23*spbb35^2*spaa45^3*spbb45^2+239/18*spaa23*spbb23^3*spaa24^2*spaa25*spaa34*spbb45^2-689/24*spaa23*spbb23^2*spaa24^2*spaa34^2*spbb34^2*spbb45-115/4*spaa23*spbb23^2*spaa24^2*spaa34*spbb34*spaa45*spbb45^2+5/18*spaa23*spbb23^2*spaa24^2*spaa45^2*spbb45^3-23/2*spaa23*spbb23^2*spaa24*spaa25*spaa34*spbb35*spaa45*spbb45^2+283/72*spaa23*spbb23*spaa24*spaa34^3*spbb34^3*spbb35-335/72*spaa23*spbb23*spaa24*spaa34^2*spbb34^2*spbb35*spaa45*spbb45-335/24*spaa23*spbb23*spaa24*spaa34*spbb34*spbb35*spaa45^2*spbb45^2+5/9*spaa23*spbb23*spaa24*spbb35*spaa45^3*spbb45^3+455/72*spaa23*spbb23^2*spaa25^2*spaa34^2*spbb35^2*spbb45-77/3*spaa23*spbb23*spaa25*spaa34*spaa35*spbb35^3*spaa45*spbb45-20*spaa23*spbb23*spaa25*spaa34*spbb35^2*spaa45^2*spbb45^2-5/6*spaa23*spaa35^2*spbb35^4*spaa45^2*spbb45-16/9*spaa23*spaa35*spbb35^3*spaa45^3*spbb45^2+5/18*spaa23*spbb35^2*spaa45^4*spbb45^3+265/24*spbb23^2*spaa24^2*spaa25*spaa34^2*spbb34*spbb45^2+145/9*spbb23^2*spaa24^2*spaa25*spaa34*spaa45*spbb45^3-1453/72*spbb23*spaa24^2*spaa34^3*spbb34^3*spbb45-2299/72*spbb23*spaa24^2*spaa34^2*spbb34^2*spaa45*spbb45^2-95/6*spbb23*spaa24^2*spaa34*spbb34*spaa45^2*spbb45^3-413/24*spbb23^2*spaa24*spaa25^2*spaa34^2*spbb35*spbb45^2+721/72*spbb23*spaa24*spaa25*spaa34*spbb35*spaa45^2*spbb45^3-613/72*spaa24*spaa34^3*spbb34^3*spbb35*spaa45*spbb45-125/9*spaa24*spaa34^2*spbb34^2*spbb35*spaa45^2*spbb45^2-227/24*spaa24*spaa34*spbb34*spbb35*spaa45^3*spbb45^3-214/9*spbb23*spaa25^2*spaa34^2*spaa35*spbb35^3*spbb45-166/9*spbb23*spaa25^2*spaa34^2*spbb35^2*spaa45*spbb45^2-5/6*spaa25*spaa34*spaa35^2*spbb35^4*spaa45*spbb45-16/9*spaa25*spaa34*spaa35*spbb35^3*spaa45^2*spbb45^2+5/18*spaa25*spaa34*spbb35^2*spaa45^3*spbb45^3))/(spaa12*spbb13^2*spaa14*spaa24*spbb24^3*spaa34*spbb35^2*spaa45)+
(spbb34*(-475/36*spaa12^2*spbb12^2*spbb23-11/18*spaa12*spbb12^2*spaa14*spbb34-667/72*spaa12*spbb12*spaa23*spbb23^2-529/72*spaa12*spbb12*spbb23*spaa24*spbb24+529/36*spbb12*spaa14*spaa23*spbb23*spbb34-529/72*spaa23*spbb23^2*spaa24*spbb24))/(spaa12*spbb13^2*spaa14*spbb24^2)+
(spbb12*(1/2*spaa12^2*spbb12*spbb14+1/2*spaa12*spaa13*spbb13*spbb14+1/2*spaa12*spaa14*spbb14^2-1/2*spaa12*spbb12*spaa23*spbb34+1*spaa12*spbb14*spaa34*spbb34-1/2*spaa13*spbb13*spaa23*spbb34-1/2*spaa23*spaa34*spbb34^2))/(spbb14*spaa24^2*spbb24^2)+
(spbb25*(5/18*spaa12^3*spbb12^3*spbb23+50/3*spaa12^2*spbb12^2*spaa13*spbb13*spbb23-28/9*spaa12^2*spbb12^2*spbb13*spaa15*spbb25+367/18*spaa12^2*spbb12^2*spaa23*spbb23^2+1181/72*spaa12*spbb12*spaa13^2*spbb13^2*spbb23+13*spaa12*spbb12*spaa13*spbb13^2*spaa15*spbb25+356/9*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23^2+13*spaa12*spbb12*spbb13*spaa15*spaa23*spbb23*spbb25+1523/72*spaa12*spbb12*spaa23^2*spbb23^3-955/72*spaa13^3*spbb13^3*spbb23+1/72*spaa13^2*spbb13^3*spaa15*spbb25+157/12*spaa13^2*spbb13^2*spaa23*spbb23^2+281/18*spaa13*spbb13^2*spaa15*spaa23*spbb23*spbb25+1507/72*spaa13*spbb13*spaa23^2*spbb23^3+1123/72*spbb13*spaa15*spaa23^2*spbb23^2*spbb25-65/12*spaa23^3*spbb23^4))/(spaa14*spbb14*spbb24^2*spaa34*spbb35^2*spaa45)+
(19/36*spaa12^3*spbb12^2*spbb23+515/72*spaa12^2*spbb12^2*spaa14*spbb34+2437/72*spaa12^2*spbb12*spaa23*spbb23^2-59/36*spaa12^2*spbb12*spbb23*spaa34*spbb34+160/9*spaa12*spbb12*spaa13*spbb23*spaa24*spbb34+47/36*spaa12*spbb12*spaa14^2*spbb14*spbb34+323/12*spaa12*spbb12*spaa14*spaa34*spbb34^2+3587/72*spaa12*spaa23^2*spbb23^3+631/18*spaa12*spaa23*spbb23^2*spaa34*spbb34-1409/72*spaa12*spbb23*spaa34^2*spbb34^2-1499/72*spbb12*spaa13*spaa14*spaa24*spbb34^2+265/12*spaa13*spaa23*spbb23^2*spaa24*spbb34+173/6*spaa13*spbb23*spaa24*spaa34*spbb34^2)/(spaa12*spbb13*spaa14*spaa24*spbb24^2)+
(-155/24*spaa12^4*spbb12^4*spaa14+155/24*spaa12^4*spbb12^3*spbb23*spaa34-3109/72*spaa12^3*spbb12^3*spaa13*spbb13*spaa14+661/18*spaa12^3*spbb12^2*spaa13*spbb13*spbb23*spaa34-3737/72*spaa12^3*spbb12^3*spaa14^2*spbb14-2641/72*spaa12^3*spbb12^3*spaa14*spaa34*spbb34-1337/72*spaa12^3*spbb12^2*spbb23*spaa34^2*spbb34-385/6*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spaa14+247/9*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb23*spaa34-5521/72*spaa12^2*spbb12^2*spaa13*spbb13*spaa14^2*spbb14-697/6*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spaa34*spbb34+122/9*spaa12^2*spbb12*spaa13*spbb13*spbb23*spaa34^2*spbb34-3055/36*spaa12^2*spbb12^2*spaa14^3*spbb14^2+947/72*spaa12^2*spbb12^3*spaa14^2*spaa23*spbb34-3817/72*spaa12^2*spbb12^2*spaa14*spaa34^2*spbb34^2+835/72*spaa12^2*spbb12*spbb23*spaa34^3*spbb34^2-247/9*spaa12*spbb12*spaa13^3*spbb13^3*spaa14-625/72*spaa12*spbb12*spaa13^2*spbb13^2*spaa14^2*spbb14-8465/72*spaa12*spbb12*spaa13^2*spbb13^2*spaa14*spaa34*spbb34+265/9*spaa12*spaa13^2*spbb13^2*spbb23*spaa34^2*spbb34-3217/72*spaa12*spbb12*spaa13*spbb13*spaa14^3*spbb14^2-1973/72*spaa12*spbb12^2*spaa13*spbb13*spaa14^2*spaa23*spbb34-10043/72*spaa12*spbb12*spaa13*spbb13*spaa14*spaa34^2*spbb34^2+259/12*spaa12*spaa13*spbb13*spbb23*spaa34^3*spbb34^2-104/3*spaa12*spbb12*spaa14^4*spbb14^3+297/4*spaa12*spbb12^2*spaa14^3*spbb14*spaa23*spbb34-8329/72*spaa12*spbb12^2*spaa14^2*spaa23*spaa34*spbb34^2-551/8*spaa12*spbb12*spaa14*spaa34^3*spbb34^3+65/12*spaa12*spbb23*spaa34^4*spbb34^3+239/18*spaa13^3*spbb13^3*spaa14^2*spbb14-259/9*spaa13^3*spbb13^3*spaa14*spaa34*spbb34+91/36*spaa13^2*spbb13^2*spaa14^3*spbb14^2-31/2*spbb12*spaa13^2*spbb13^2*spaa14^2*spaa23*spbb34-1765/36*spaa13^2*spbb13^2*spaa14*spaa34^2*spbb34^2-6*spaa13*spbb13*spaa14^4*spbb14^3+1711/36*spbb12*spaa13*spbb13*spaa14^3*spbb14*spaa23*spbb34-283/6*spbb12*spaa13*spbb13*spaa14^2*spaa23*spaa34*spbb34^2-25*spaa13*spbb13*spaa14*spaa34^3*spbb34^3+19/4*spaa14^5*spbb14^4+149/4*spbb12*spaa14^4*spbb14^2*spaa23*spbb34-307/9*spbb12^2*spaa14^3*spaa23^2*spbb34^2-60*spbb12*spaa14^2*spaa23*spaa34^2*spbb34^3-19/4*spaa14*spaa34^4*spbb34^4)/(spaa12*spaa14*spbb14*spaa24*spbb24^2*spaa34*spbb35*spaa45)+
(85/3*spaa13^3*spbb13^3+2291/72*spaa13^2*spbb13^2*spaa14*spbb14+158/3*spaa13^2*spbb13^2*spaa23*spbb23-1691/36*spbb12*spaa13^2*spbb13*spaa24*spbb34+1661/12*spaa13^2*spbb13^2*spaa24*spbb24+1531/72*spaa13*spbb13*spaa14^2*spbb14^2+127/24*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34+3857/36*spaa13*spbb13*spaa14*spbb14*spaa24*spbb24+1771/36*spaa13*spbb13*spaa23^2*spbb23^2-2971/72*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34+10331/72*spaa13*spbb13*spaa23*spbb23*spaa24*spbb24-1369/24*spbb12*spaa13*spaa24^2*spbb24*spbb34+2519/24*spaa13*spbb13*spaa24^2*spbb24^2+19*spaa14^3*spbb14^3+57/2*spaa14^2*spbb14^2*spaa24*spbb24+19*spaa14*spbb14*spaa24^2*spbb24^2+139/12*spaa23^3*spbb23^3+1237/36*spaa23^2*spbb23^2*spaa24*spbb24+301/12*spaa23*spbb23*spaa24^2*spbb24^2+19/4*spaa24^3*spbb24^3)/(spaa12*spbb14*spbb24*spaa34*spbb35*spaa45)+
(-3731/72*spaa12^2*spbb12^2-461/6*spaa12*spbb12*spaa13*spbb13-2303/72*spaa12*spbb12*spaa23*spbb23-473/9*spaa12*spbb12*spaa24*spbb24-3029/72*spaa12*spbb13*spbb24*spaa34-265/12*spaa13^2*spbb13^2+1313/36*spaa13*spbb13*spaa23*spbb23-65/4*spaa23^2*spbb23^2-65/4*spaa23*spbb23*spaa24*spbb24-31/6*spaa24^2*spbb24^2)/(spaa14*spbb14*spaa24*spbb24)+
(-319/12*spaa12^2*spbb12^3*spaa24-6359/72*spaa12*spbb12^2*spaa13*spbb13*spaa24-262/9*spaa12*spbb12^2*spbb13*spaa14*spaa23-2665/72*spaa12*spbb12^2*spaa24^2*spbb24-1193/12*spbb12*spaa13^2*spbb13^2*spaa24-2731/72*spaa13^2*spbb13^3*spaa34+3505/72*spbb12*spaa13*spbb13^2*spaa14*spaa23-4241/72*spbb12*spaa13*spbb13*spaa24^2*spbb24-1327/8*spaa13*spbb13^2*spaa24*spbb24*spaa34-161/9*spaa13*spbb13^2*spaa34^2*spbb34+217/12*spbb12*spbb13*spaa14*spaa23*spaa24*spbb24+739/12*spbb13^2*spaa14*spaa23*spbb24*spaa34-517/36*spbb12*spaa24^3*spbb24^2-1181/72*spbb13*spaa24^2*spbb24^2*spaa34-383/36*spbb13*spaa24*spbb24*spaa34^2*spbb34-869/36*spbb13*spaa34^3*spbb34^2)/(spbb14*spaa24*spbb24*spaa34*spbb35*spaa45)+
(-2515/36*spaa12*spbb12-47/12*spaa13*spbb13+649/72*spaa14*spbb14+4153/72*spaa23*spbb23)/(spaa24*spbb24)+
(181/12*spaa12*spbb12^2*spaa14-3743/72*spbb12*spaa13*spbb23*spaa24+419/8*spbb12*spaa14^2*spbb14+11449/72*spbb12*spaa14*spaa23*spbb23-5395/36*spaa14*spbb14*spbb23*spaa34-195/4*spaa23*spbb23^2*spaa34-289/12*spbb23*spaa34^2*spbb34)/(spbb24*spaa34*spbb35*spaa45)+
(+5233/72*spaa14*spbb15)/(spaa34*spbb35)+
(+3091/36*spbb13*spaa14)/(spbb35*spaa45)+
(+8789/108),
(spbb12*spaa15^3*spbb14^2*spbb15*spbb25*(5*spbb24*spbb35-5*spbb25*spbb34))/(spbb13*spbb24^3*spab1251^3)+
(spbb12*spbb45*spbb14*spaa15^2*(-5/2*spbb12^2*spbb34*spbb35-5*spbb12*spbb13*spbb23*spbb45+5/2*spbb13^2*spbb24*spbb25))/(spbb13^2*spbb24^3*spab1251^2)+
(spbb34*spbb25*(-2*spaa12^2*spbb12^2*spbb14*spbb24^2*spbb35-1*spaa12*spbb12^2*spaa13*spbb14*spbb25*spbb34^2-1*spaa12*spbb12*spaa14*spbb14^2*spbb24^2*spbb35-2*spaa12*spbb12*spaa14*spbb14^2*spbb24*spbb25*spbb34+1*spaa12*spbb12^2*spaa23*spbb24^2*spbb34*spbb35-1*spaa12*spbb12^2*spaa23*spbb24*spbb25*spbb34^2-2*spaa12*spbb12*spbb14*spaa24*spbb24^3*spbb35-3*spaa12*spbb12*spbb14*spaa24*spbb24^2*spbb25*spbb34-1*spbb12*spaa13*spaa14*spbb14^2*spbb25*spbb34^2-2*spbb12*spaa13*spbb14*spaa24*spbb24*spbb25*spbb34^2-1*spaa14^2*spbb14^3*spbb24*spbb25*spbb34-3*spaa14*spbb14^2*spaa24*spbb24^2*spbb25*spbb34+1*spbb12*spaa23*spaa24*spbb24^3*spbb34*spbb35-1*spbb12*spaa23*spaa24*spbb24^2*spbb25*spbb34^2-2*spbb14*spaa24^2*spbb24^3*spbb25*spbb34))/(spbb14*spbb24^3*spbb35^2*spab5125^2)+
(spbb45*spbb12^2*spbb14*spbb23*(3*spaa12*spbb12*spbb34+1*spaa12*spbb14*spbb23+5*spaa13*spbb13*spbb34))/(spbb13^2*spbb15*spbb24^3*spab1251)+
(spbb35*(1*spbb12^2*spbb23*spaa24*spbb24*spbb34*spbb45^3-2*spbb12^2*spaa24*spbb24^2*spbb34*spbb35*spbb45^2-1*spbb12*spbb13*spbb23*spaa24*spbb24^2*spbb45^3+1*spbb12*spbb13*spaa24*spbb24^3*spbb35*spbb45^2+1*spbb15^2*spaa24*spbb24^4*spbb34*spbb35+2*spbb12^2*spbb23^2*spaa25*spbb45^4-3*spbb12^2*spbb23*spbb24*spaa25*spbb35*spbb45^3-1*spbb12^2*spbb24^2*spaa25*spbb35^2*spbb45^2+1*spbb12*spbb13*spbb24^2*spaa25*spbb25*spbb35*spbb45^2-1*spbb12^2*spbb24*spaa34*spbb34^2*spbb35*spbb45^2-1*spbb12*spbb15*spbb24^2*spaa34*spbb34^2*spbb35*spbb45-3*spbb12^2*spbb23*spbb34*spaa35*spbb35*spbb45^3))/(spbb14*spbb15*spbb24^3*spbb35^3*spab5125)+
(+11/3*spbb15*spbb23*spbb25^2*spbb34^3*spbb45)/(spbb14*spbb24^3*spbb35^4)+
(+3/2*spbb12*spbb14^2*spbb23^2*spbb34)/(spbb13^3*spbb24^3)+
(45/4*spaa12^4*spbb12^3*spbb13^4*spbb35*spbb45-14*spaa12^4*spbb12^3*spbb13^3*spbb14*spbb35^2-35/12*spaa12^4*spbb12^2*spbb13^5*spbb25*spbb45+22*spaa12^3*spbb12^2*spaa13*spbb13^5*spbb35*spbb45-38*spaa12^3*spbb12^2*spaa13*spbb13^4*spbb14*spbb35^2-5*spaa12^3*spbb12*spaa13*spbb13^6*spbb25*spbb45+85/3*spaa12^3*spbb12^2*spbb13^4*spaa23*spbb23*spbb35*spbb45-134/3*spaa12^3*spbb12^2*spbb13^3*spbb14*spaa23*spbb23*spbb35^2-35/6*spaa12^3*spbb12*spbb13^5*spaa23*spbb23*spbb25*spbb45-11/3*spaa12^3*spbb12^3*spbb13^2*spbb14*spaa25*spbb35^3-1/4*spaa12^2*spbb12*spaa13*spbb13^4*spbb14*spaa15*spbb15*spbb35^2+32*spaa12^2*spbb12*spaa13*spbb13^5*spaa23*spbb23*spbb35*spbb45-72*spaa12^2*spbb12*spaa13*spbb13^4*spbb14*spaa23*spbb23*spbb35^2-5*spaa12^2*spaa13*spbb13^6*spaa23*spbb23*spbb25*spbb45-59/2*spaa12^2*spbb12^2*spaa13*spbb13^3*spbb14*spaa25*spbb35^3-1/4*spaa12^2*spbb12*spbb13^3*spbb14*spaa15^2*spbb15^2*spbb35^2-1/2*spaa12^2*spbb12^2*spbb13^2*spbb14*spaa15*spbb15*spaa25*spbb35^3+275/12*spaa12^2*spbb12*spbb13^4*spaa23^2*spbb23^2*spbb35*spbb45-201/4*spaa12^2*spbb12*spbb13^3*spbb14*spaa23^2*spbb23^2*spbb35^2-35/12*spaa12^2*spbb13^5*spaa23^2*spbb23^2*spbb25*spbb45-29/2*spaa12^2*spbb12^2*spbb13^2*spbb14*spaa23*spbb23*spaa25*spbb35^3+17/4*spaa12^2*spbb12^3*spbb13*spbb14*spaa25^2*spbb35^4-1/4*spaa12*spbb12*spaa13^2*spbb13^4*spbb14*spaa25*spbb35^3-1/2*spaa12*spbb12*spaa13*spbb13^3*spbb14*spaa15*spbb15*spaa25*spbb35^3+10*spaa12*spaa13*spbb13^5*spaa23^2*spbb23^2*spbb35*spbb45-39*spaa12*spaa13*spbb13^4*spbb14*spaa23^2*spbb23^2*spbb35^2-42*spaa12*spbb12*spaa13*spbb13^3*spbb14*spaa23*spbb23*spaa25*spbb35^3-17/2*spaa12*spbb12^2*spaa13*spbb13^2*spbb14*spaa25^2*spbb35^4-1/2*spaa12*spbb12*spbb13^2*spbb14*spaa15^2*spbb15^2*spaa25*spbb35^3-2*spaa12*spbb12^2*spbb13*spbb14*spaa15*spbb15*spaa25^2*spbb35^4+35/6*spaa12*spbb13^4*spaa23^3*spbb23^3*spbb35*spbb45-45/2*spaa12*spbb13^3*spbb14*spaa23^3*spbb23^3*spbb35^2-33/2*spaa12*spbb12*spbb13^2*spbb14*spaa23^2*spbb23^2*spaa25*spbb35^3+5*spaa12*spbb12^2*spbb13*spbb14*spaa23*spbb23*spaa25^2*spbb35^4+9/4*spaa12*spbb12^3*spbb14*spaa25^3*spbb35^5-1/4*spaa13^2*spbb13^4*spbb14*spaa23*spbb23*spaa25*spbb35^3-1/4*spbb12*spaa13^2*spbb13^3*spbb14*spaa25^2*spbb35^4+5*spaa13*spbb13^4*spaa23^3*spbb23^2*spbb34*spbb35^2-25/2*spaa13*spbb13^3*spbb14*spaa23^2*spbb23^2*spaa25*spbb35^3-19/2*spbb12*spaa13*spbb13^2*spbb14*spaa23*spbb23*spaa25^2*spbb35^4-1/2*spbb12*spbb13*spbb14*spaa15^2*spbb15^2*spaa25^2*spbb35^4-1*spbb12^2*spbb14*spaa15*spbb15*spaa25^3*spbb35^5+35/12*spbb13^3*spaa23^4*spbb23^3*spbb34*spbb35^2-17/3*spbb13^2*spbb14*spaa23^3*spbb23^3*spaa25*spbb35^3+11/4*spbb12^2*spbb14*spaa23*spbb23*spaa25^3*spbb35^5)/(spbb13^2*spbb15*spaa24^2*spbb24^3*spaa25^2*spbb35^3)+
(spbb13*spbb34*spbb25*(25/12*spaa12^2*spbb13*spbb14*spbb24+7/3*spaa12*spaa13*spbb13*spbb14*spbb34+19/12*spaa12*spaa14*spbb14^2*spbb34-5*spaa12*spbb13*spaa23*spbb24*spbb34+7/3*spaa12*spbb14*spaa34*spbb34^2-5*spaa13*spbb13*spaa23*spbb34^2+3/4*spaa23^2*spbb23*spbb34^2))/(spbb14*spbb24^2*spaa25^2*spbb35^3)+
(+5/4*spbb12*spbb14*spbb23*spbb34)/(spbb13^2*spbb24^2)+
(97/12*spaa12^2*spbb12^2+33/2*spaa12*spbb12*spaa13*spbb13-3/4*spaa12*spbb12*spaa14*spbb14+229/12*spaa12*spbb12*spaa23*spbb23-1/4*spaa13^2*spbb13^2+43/2*spaa13*spbb13*spaa23*spbb23+167/12*spaa23^2*spbb23^2)/(spaa24^2*spbb24^2)+
(-65/12*spaa12^3*spbb12^2*spbb13^3*spbb45+223/12*spaa12^3*spbb12*spbb13^2*spbb14*spbb15*spbb23-25/2*spaa12^2*spbb12*spaa13*spbb13^4*spbb45+75/2*spaa12^2*spaa13*spbb13^3*spbb14*spbb15*spbb23-1*spaa12^2*spbb13^2*spaa14*spbb14^2*spbb15*spbb23-45/4*spaa12^2*spbb12*spbb13^3*spaa23*spbb23*spbb45+149/4*spaa12^2*spbb13^2*spbb14*spbb15*spaa23*spbb23^2+11/12*spaa12^2*spbb13*spbb14^2*spbb15*spbb23^2*spaa24+1/4*spaa12*spaa13^2*spbb13^5*spbb45+1/2*spaa12*spaa13^2*spbb13^4*spbb15*spbb34-8*spaa12*spaa13*spbb13^4*spaa23*spbb23*spbb45-79/2*spaa12*spaa13*spbb13^3*spbb15*spaa23*spbb23*spbb34+33/4*spaa12*spaa13*spbb13^2*spbb14*spbb15*spbb23*spaa24*spbb34-15/4*spaa12*spbb13*spaa14*spbb14^2*spbb15*spbb23*spaa24*spbb34-5/4*spaa12*spbb13^3*spaa23^2*spbb23^2*spbb45-65/4*spaa12*spbb13^2*spbb15*spaa23^2*spbb23^2*spbb34+109/12*spaa12*spbb13*spbb14*spbb15*spaa23*spbb23^2*spaa24*spbb34+9*spaa12*spbb14^2*spbb15*spbb23^2*spaa24^2*spbb34-1/4*spaa13^2*spbb13^4*spaa23*spbb34*spbb35+1/4*spaa13^2*spbb13^3*spbb15*spaa24*spbb34^2-15/2*spaa13*spbb13^3*spaa23^2*spbb23*spbb34*spbb35-43/2*spaa13*spbb13^2*spbb15*spaa23*spbb23*spaa24*spbb34^2-1/2*spaa13*spbb13*spbb14*spbb15*spbb23*spaa24^2*spbb34^2+1/4*spbb13*spaa14^2*spbb14^2*spbb15*spaa24*spbb34^2-2*spaa14*spbb14^2*spbb15*spbb23*spaa24^2*spbb34^2-15/2*spbb13^2*spaa23^3*spbb23^2*spbb34*spbb35-101/12*spbb13*spbb15*spaa23^2*spbb23^2*spaa24*spbb34^2-23/4*spbb14*spbb15*spaa23*spbb23^2*spaa24^2*spbb34^2)/(spbb13*spbb15*spaa24*spbb24^2*spaa25^2*spbb35^2)+
(spbb34*spbb13*(25/2*spaa23^2*spbb23*spbb35-69/4*spaa23*spbb23*spaa24*spbb45+199/12*spaa23*spaa24*spbb24*spbb35-19/2*spaa23*spaa34*spbb34*spbb35-17/2*spaa23*spaa35*spbb35^2-50/3*spaa24^2*spbb24*spbb45-69/2*spaa24*spaa34*spbb34*spbb45))/(spbb15*spbb24*spaa25^2*spbb35^2)+
(spbb34*spbb15*(-5*spaa12*spbb13*spbb24-5*spaa13*spbb13*spbb34-16/3*spaa14*spbb14*spbb34-3/2*spaa23*spbb23*spbb34))/(spbb14*spbb24*spaa25*spbb35^2)+
(+3/4*spbb12*spbb34)/(spbb13*spbb24)+
(spbb15*(17/12*spbb23*spbb45-59/12*spbb24*spbb35))/(spbb14*spbb25*spbb35)+
(-5/2*spaa12*spbb12*spbb14-17/2*spaa13*spbb13*spbb14+19/2*spbb12*spaa23*spbb34+39/4*spbb14*spaa24*spbb24)/(spbb15*spbb24*spaa25)+
(-259/12*spaa12*spbb12-46*spaa13*spbb13+1*spaa14*spbb14-47*spaa23*spbb23)/(spaa24*spbb24)+
(spbb34*(-361/12*spaa13*spbb13+431/12*spaa14*spbb14-137/12*spaa23*spbb23+373/12*spaa34*spbb34))/(spbb24*spaa25*spbb35)+
(-59/2*spaa12*spbb13)/(spaa25*spbb35)+
(-59/3),
(spbb12*spaa25*(-8/9*spaa12^3*spbb12^3*spbb24^3-8/9*spaa12^2*spbb12^2*spaa14*spbb14*spbb24^3-8/9*spaa12^2*spbb12^2*spbb14*spaa15*spbb24^2*spbb25-8/9*spaa12^2*spbb12^2*spaa24*spbb24^4-8/9*spaa12^2*spbb12^2*spbb24^3*spaa25*spbb25-8/9*spaa12*spbb12*spaa14*spbb14^2*spaa15*spbb24^2*spbb25-16/9*spaa12*spbb12*spaa14*spbb14*spbb24^3*spaa25*spbb25+8/9*spaa12*spbb12*spaa14*spbb15*spbb24^4*spaa25-8/9*spaa12*spbb12*spbb14^2*spaa15^2*spbb24*spbb25^2-16/9*spaa12*spbb12*spbb14*spaa15*spbb24^2*spaa25*spbb25^2-8/9*spaa12*spbb12*spbb24^3*spaa25^2*spbb25^2-8/9*spaa14*spbb14^3*spaa15^2*spbb24*spbb25^2-8/3*spaa14*spbb14^2*spaa15*spbb24^2*spaa25*spbb25^2-8/3*spaa14*spbb14*spbb24^3*spaa25^2*spbb25^2+8/9*spaa14*spbb15*spbb24^4*spaa25^2*spbb25-8/9*spbb14^3*spaa15^3*spbb25^3-8/3*spbb14^2*spaa15^2*spbb24*spaa25*spbb25^3-8/3*spbb14*spaa15*spbb24^2*spaa25^2*spbb25^3-8/9*spbb24^3*spaa25^3*spbb25^3))/(spbb14*spbb24^3*spaa45*spab5125^3)+
(spbb12*spbb34*spbb23*spaa13^2*spbb14*(1/12*spaa12*spbb24+1/12*spaa13*spbb34))/(spaa12*spbb24^3*spab1231^2)+
(spbb12^2*spbb34^2*spaa13^3*(2/3*spaa12*spbb12*spbb14+2/3*spaa14*spbb14^2+2/3*spbb12*spaa23*spbb34+2/3*spbb14*spaa24*spbb24))/(spaa12*spbb14*spbb24^3*spaa34*spab3123^2)+
(-7/18*spaa12^3*spbb12^3*spbb14*spbb24^2*spbb25*spbb35+7/9*spaa12^3*spbb12^3*spbb14*spbb24*spbb25^2*spbb34-29/18*spaa12^3*spbb12^3*spbb15*spbb24^3*spbb35-7/18*spaa12^2*spbb12^2*spaa14*spbb14^2*spbb24^2*spbb25*spbb35+7/6*spaa12^2*spbb12^2*spaa14*spbb14^2*spbb24*spbb25^2*spbb34-13/18*spaa12^2*spbb12^2*spaa14*spbb14*spbb15*spbb24^3*spbb35+7/18*spaa12^2*spbb12^2*spbb14^2*spaa15*spbb25^3*spbb34-7/18*spaa12^2*spbb12^2*spbb14*spaa24*spbb24^3*spbb25*spbb35+7/9*spaa12^2*spbb12^2*spbb14*spaa24*spbb24^2*spbb25^2*spbb34-29/18*spaa12^2*spbb12^2*spbb15*spaa24*spbb24^4*spbb35+10/9*spaa12^2*spbb12^2*spbb14*spbb24^2*spaa25*spbb25^2*spbb35-1/3*spaa12^2*spbb12^2*spbb14*spbb24*spaa25*spbb25^3*spbb34-13/18*spaa12^2*spbb12^2*spbb15*spbb24^3*spaa25*spbb25*spbb35+7/18*spaa12*spbb12*spaa14^2*spbb14^3*spbb24*spbb25^2*spbb34+7/18*spaa12*spbb12*spaa14*spbb14^3*spaa15*spbb25^3*spbb34+7/18*spaa12*spbb12*spaa14*spbb14^2*spaa24*spbb24^2*spbb25^2*spbb34-5/9*spaa12*spbb12*spaa14*spbb14^2*spbb24^2*spaa25*spbb25^2*spbb35-11/18*spaa12*spbb12*spaa14*spbb14^2*spbb24*spaa25*spbb25^3*spbb34+13/18*spaa12*spbb12*spaa14*spbb14*spbb15*spbb24^3*spaa25*spbb25*spbb35+13/18*spaa12*spbb12*spaa14*spbb15^2*spbb24^4*spaa25*spbb35-8/9*spaa12*spbb12*spbb14^2*spaa15*spaa25*spbb25^4*spbb34-1/3*spaa12*spbb12*spbb14*spaa24*spbb24^2*spaa25*spbb25^3*spbb34-7/18*spaa12*spbb12*spbb14*spbb24^2*spaa25^2*spbb25^3*spbb35-16/9*spaa12*spbb12*spbb14*spbb24*spaa25^2*spbb25^4*spbb34-1/18*spaa12*spbb12*spbb15*spbb24^3*spaa25^2*spbb25^2*spbb35-2/3*spaa14^2*spbb14^3*spbb24*spaa25*spbb25^3*spbb34-2/3*spaa14*spbb14^3*spaa15*spaa25*spbb25^4*spbb34-2/3*spaa14*spbb14^2*spaa24*spbb24^2*spaa25*spbb25^3*spbb34+4/3*spaa14*spbb14^2*spbb24^2*spaa25^2*spbb25^3*spbb35-2*spaa14*spbb14^2*spbb24*spaa25^2*spbb25^4*spbb34-2*spaa14*spbb14*spbb15*spbb24^3*spaa25^2*spbb25^2*spbb35+2/3*spaa14*spbb15^2*spbb24^4*spaa25^2*spbb25*spbb35+2/9*spbb13*spaa24*spbb24^3*spaa25^2*spbb25^3*spbb45-2/9*spbb14*spaa24*spbb24^3*spaa25^2*spbb25^3*spbb35-10/9*spbb14*spaa24*spbb24^2*spaa25^2*spbb25^4*spbb34+8/9*spbb14*spbb24^2*spaa25^3*spbb25^4*spbb35-8/9*spbb15*spbb24^3*spaa25^3*spbb25^3*spbb35)/(spbb14*spbb24^3*spaa34*spbb35^2*spab5125^2)+
(spbb23*(17/12*spaa12^2*spbb12^3*spbb23*spbb24*spaa25+17/12*spaa12*spbb12^3*spaa13*spbb23*spaa25*spbb34-11/4*spaa12*spbb12^3*spaa15*spaa23*spbb23*spbb34-9/4*spaa12*spbb12^3*spaa15*spaa25*spbb25*spbb34-11/12*spaa12*spbb12^2*spaa23*spbb23^2*spbb24*spaa25-1/2*spaa12*spbb12^2*spbb23*spbb24*spaa25^2*spbb25+9/4*spbb12*spaa13*spbb13^2*spaa15*spbb25*spbb34*spaa35-11/12*spbb12^2*spaa13*spaa23*spbb23^2*spaa25*spbb34-23/12*spbb12*spaa13*spbb13*spaa23*spbb23^2*spbb34*spaa35-23/12*spbb12^2*spaa13*spbb23*spaa25^2*spbb25*spbb34-10/3*spbb12*spaa13*spbb13*spbb23*spaa25*spbb25*spbb34*spaa35-23/12*spaa13*spbb13^2*spbb23^2*spaa35^2*spbb45-23/12*spaa13*spbb13^2*spbb23*spbb25*spbb34*spaa35^2-1/2*spbb12*spaa23^2*spbb23^3*spbb24*spaa25+23/12*spbb14*spaa23^2*spbb23^4*spaa35+1/2*spbb12*spaa23*spbb23^2*spbb24*spaa25^2*spbb25-17/12*spbb12*spaa23*spbb23^2*spaa25*spbb25*spbb34*spaa35-1/2*spbb14*spaa23*spbb23^3*spaa25*spbb25*spaa35-23/12*spbb13*spaa23*spbb23^2*spbb25*spbb34*spaa35^2+23/12*spbb14*spaa23*spbb23^3*spaa35^2*spbb35-1/2*spbb15*spbb23^3*spaa25*spaa35^2*spbb45))/(spbb13^2*spaa14*spbb24^3*spaa45*spab1231)+
(spbb34*(1/3*spaa12*spaa13*spbb13*spbb14^2*spbb23^3*spaa34*spbb45-1/2*spaa12*spbb14^2*spbb23^3*spaa34^2*spbb34*spbb45+7/6*spbb12*spaa13^3*spbb13^3*spbb25*spbb34^2+7/6*spaa13^3*spbb13^3*spbb14*spbb23*spbb25*spbb34-1/3*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb23^2*spbb45-2/3*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb23*spbb25*spbb34-1/2*spbb12*spaa13^2*spbb13^2*spbb25*spaa34*spbb34^3+1/2*spaa13^2*spbb13^2*spbb14*spbb23^2*spaa34*spbb34*spbb45-2/3*spaa13^2*spbb13^2*spbb14*spbb23*spbb25*spaa34*spbb34^2+1/2*spaa13*spbb13*spaa14*spbb14^2*spbb23^2*spaa34*spbb34*spbb45+1/6*spaa13*spbb13*spbb14*spbb23^2*spaa34^2*spbb34^2*spbb45+7/6*spbb15*spaa23^3*spbb23^4*spbb24*spbb34-1/2*spbb12*spaa23^2*spbb23^2*spaa24*spbb24*spbb25*spbb34^2-1/3*spbb14*spaa23^2*spbb23^4*spaa24*spbb24*spbb45-3/2*spbb14*spaa23^2*spbb23^3*spaa24*spbb24*spbb25*spbb34+5/6*spbb15*spaa23^2*spbb23^3*spaa24*spbb24^2*spbb34))/(spaa12*spbb13*spbb14*spbb24^3*spbb35^2*spaa45*spab3123)+
(spbb12*(-1/2*spaa12^2*spbb12*spaa14*spbb14^2+1/2*spaa12^2*spbb12*spbb14*spaa34*spbb34+1/2*spaa12^2*spbb14^2*spbb23*spaa34-1/2*spaa12*spaa13*spbb13*spaa14*spbb14^2+1/2*spaa12*spaa13*spbb13*spbb14*spaa34*spbb34-1/2*spaa12*spaa14^2*spbb14^3-1/2*spaa12*spbb12*spaa23*spaa34*spbb34^2+1*spaa12*spbb14*spaa34^2*spbb34^2-1/2*spaa13*spbb13*spaa23*spaa34*spbb34^2-1/2*spaa23*spaa34^2*spbb34^3))/(spbb14*spaa24^3*spbb24^3)+
(spbb45^2*spbb23^4*(10/3*spaa23^2*spbb23+10/3*spaa23*spaa24*spbb24+10/3*spaa23*spaa25*spbb25+10/3*spaa23*spaa34*spbb34-5/3*spaa24*spaa35*spbb45))/(spaa14*spbb14*spbb24^3*spbb35^3*spaa45)+
(spbb23^2*spbb14*(17/12*spaa12^3*spbb12^2-4/3*spaa12^2*spbb12*spaa14*spbb14-9/4*spaa12^2*spbb12*spaa23*spbb23+11/4*spaa12*spaa13*spbb14*spbb23*spaa24-11/4*spaa12*spaa14^2*spbb14^2-5*spaa12*spaa14*spbb14*spaa23*spbb23-11/12*spaa12*spaa23^2*spbb23^2-11/3*spaa13*spaa14*spbb14*spaa24*spbb34+1*spaa13*spaa23*spbb23*spaa24*spbb34+23/12*spaa13*spaa24*spaa34*spbb34^2+15/4*spaa14^2*spbb14*spaa23*spbb34-1*spaa14*spaa23^2*spbb23*spbb34-23/12*spaa14*spaa23*spaa34*spbb34^2))/(spaa12*spbb13^2*spaa14*spaa24*spbb24^3)+
(-1/2*spaa12^2*spaa13*spbb13^3*spbb24^2*spaa34-1/2*spaa12^2*spbb13^2*spaa14*spbb14*spbb24^2*spaa34+49/12*spaa12^2*spbb13^2*spbb24^2*spaa34^2*spbb34+1/2*spaa12*spaa13^2*spbb13^3*spaa14*spbb14*spbb24-1/2*spaa12*spaa13^2*spbb13^3*spbb24*spaa34*spbb34+1*spaa12*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb24-1*spaa12*spaa13*spbb13^2*spaa14*spbb14*spbb24*spaa34*spbb34-37/12*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24*spaa34*spbb34+21/4*spaa12*spaa13*spbb13^2*spbb24*spaa34^2*spbb34^2+1/2*spaa12*spbb13*spaa14^3*spbb14^3*spbb24-1/2*spaa12*spbb13*spaa14^2*spbb14^2*spbb24*spaa34*spbb34+5/3*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34^2*spbb34^2-15/4*spaa12*spbb13*spaa23^2*spbb23^2*spbb24*spaa34*spbb34+1/4*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34^2*spbb34^2+35/12*spaa12*spbb13*spbb24*spaa34^3*spbb34^3+1/2*spaa13^3*spbb13^3*spaa14*spbb14*spbb34+1*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spbb34+3/2*spaa13^2*spbb13^2*spaa14*spbb14*spaa34*spbb34^2-43/12*spaa13^2*spbb13^2*spaa23*spbb23*spaa34*spbb34^2+13/6*spaa13^2*spbb13^2*spaa34^2*spbb34^3+1/2*spaa13*spbb13*spaa14^3*spbb14^3*spbb34+3/2*spaa13*spbb13*spaa14^2*spbb14^2*spaa34*spbb34^2+9/4*spaa13*spbb13*spaa14*spbb14*spaa34^2*spbb34^3-17/4*spaa13*spbb13*spaa23^2*spbb23^2*spaa34*spbb34^2-3/4*spaa13*spbb13*spaa23*spbb23*spaa34^2*spbb34^3+3/2*spaa13*spbb13*spaa34^3*spbb34^4-11/12*spaa14^2*spbb14^2*spaa34^2*spbb34^3-19/12*spaa14*spbb14*spaa34^3*spbb34^4-2/3*spaa34^4*spbb34^5)/(spaa12*spbb13*spaa14*spbb14*spaa24^2*spbb24^3)+
(spbb23*(65/12*spaa23^3*spbb23^4*spaa24*spbb34*spbb45+25/6*spaa23^3*spbb23^3*spaa24*spbb25*spbb34^2-11/4*spaa23^3*spbb23^3*spaa34*spbb34^2*spbb35+43/3*spaa23^2*spbb23^3*spaa24^2*spbb24*spbb34*spbb45+19/3*spaa23^2*spbb23^2*spaa24^2*spbb24*spbb25*spbb34^2+31/12*spaa23^2*spbb23^4*spaa24*spaa25*spbb45^2+16/3*spaa23^2*spbb23^3*spaa24*spaa34*spbb34^2*spbb45+119/12*spaa23^2*spbb23^2*spaa24*spbb25*spaa34*spbb34^3-14/3*spaa23^2*spbb23^2*spaa34^2*spbb34^3*spbb35+27/4*spaa23*spbb23^2*spaa24^3*spbb24^2*spbb34*spbb45-2*spaa23*spbb23*spaa24^3*spbb24^2*spbb25*spbb34^2+5/12*spaa23*spbb23^3*spaa24^2*spbb24*spaa25*spbb45^2+13*spaa23*spbb23^2*spaa24^2*spbb24*spaa34*spbb34^2*spbb45+11/4*spaa23*spbb23*spaa24^2*spbb24*spbb25*spaa34*spbb34^3+23/6*spaa23*spbb23^3*spaa24*spaa25^2*spbb25*spbb45^2+17/3*spaa23*spbb23^3*spaa24*spaa25*spaa34*spbb34*spbb45^2-65/12*spaa23*spbb23^2*spaa24*spaa34^2*spbb34^3*spbb45+7/3*spaa23*spbb23*spaa24*spbb25*spaa34^2*spbb34^4-23/12*spaa23*spbb23*spaa34^3*spbb34^4*spbb35-9/4*spbb23*spaa24^4*spbb24^3*spbb34*spbb45-9/4*spbb23^2*spaa24^3*spbb24^2*spaa25*spbb45^2+29/12*spbb23*spaa24^3*spbb24^2*spaa34*spbb34^2*spbb45+19/6*spbb23*spaa24^2*spbb24*spaa34^2*spbb34^3*spbb45-11/12*spaa24^2*spbb24*spbb25*spaa34^2*spbb34^4-23/6*spbb23^3*spaa24*spaa25^2*spaa34*spbb45^3+4*spbb23^2*spaa24*spaa25*spaa34^2*spbb34^2*spbb45^2-23/12*spbb23*spaa24*spaa34^3*spbb34^4*spbb45-1/4*spaa24*spbb25*spaa34^3*spbb34^5))/(spaa12*spbb13*spaa14*spbb14*spaa24*spbb24^3*spbb35^2*spaa45)+
(-1/6*spaa23^4*spbb23^5*spbb24*spbb45-13/9*spaa23^3*spbb23^4*spaa24*spbb24^2*spbb45-17/9*spaa23^3*spbb23^3*spaa24*spbb24^3*spbb35-1*spaa23^3*spbb23^4*spbb24*spaa25*spbb25*spbb45-1/6*spaa23^3*spbb23^5*spaa35*spbb45^2+61/18*spaa23^3*spbb23^4*spbb24*spaa45*spbb45^2-43/9*spaa23^3*spbb23^3*spbb24^2*spbb35*spaa45*spbb45+19/18*spaa23^3*spbb23^2*spbb24^3*spbb35^2*spaa45+7/6*spaa23^2*spbb23^3*spaa24^2*spbb24^3*spbb45-5*spaa23^2*spbb23^2*spaa24^2*spbb24^4*spbb35-37/9*spaa23^2*spbb23^3*spaa24*spbb24^2*spaa25*spbb25*spbb45-5/9*spaa23^2*spbb23^2*spaa24*spbb24^3*spaa25*spbb25*spbb35-1/9*spaa23^2*spbb23*spaa24*spbb24^4*spbb35^2*spaa45-2*spaa23^2*spbb23^3*spbb24*spaa25^2*spbb25^2*spbb45-5/6*spaa23^2*spbb23^4*spaa25*spbb25*spaa35*spbb45^2+71/9*spaa23^2*spbb23^3*spbb24*spaa25*spbb25*spaa45*spbb45^2-34/3*spaa23^2*spbb23^2*spbb24^2*spaa25*spbb25*spbb35*spaa45*spbb45+70/9*spaa23^2*spbb23*spbb24^3*spaa25*spbb25*spbb35^2*spaa45+25/18*spaa23^2*spbb23^4*spaa35*spaa45*spbb45^3+73/9*spaa23^2*spbb23^3*spbb24*spaa45^2*spbb45^3-79/6*spaa23^2*spbb23^2*spbb24^2*spbb35*spaa45^2*spbb45^2+76/9*spaa23^2*spbb23*spbb24^3*spbb35^2*spaa45^2*spbb45-2*spaa23^2*spbb24^4*spbb35^3*spaa45^2+22/9*spaa23*spbb23^2*spaa24^3*spbb24^4*spbb45-28/9*spaa23*spbb23*spaa24^3*spbb24^5*spbb35+7/3*spaa23*spbb23^2*spaa24^2*spbb24^3*spaa25*spbb25*spbb45-10/3*spaa23*spbb23*spaa24^2*spbb24^4*spaa25*spbb25*spbb35+1/18*spaa23*spaa24^2*spbb24^5*spbb35^2*spaa45-38/9*spaa23*spbb23^2*spaa24*spbb24^2*spaa25^2*spbb25^2*spbb45+31/9*spaa23*spbb23*spaa24*spbb24^3*spaa25^2*spbb25^2*spbb35+26/9*spaa23*spaa24*spbb24^4*spaa25*spbb25*spbb35^2*spaa45-5/3*spaa23*spbb23^2*spbb24*spaa25^3*spbb25^3*spbb45-7/6*spaa23*spbb23^3*spaa25^2*spbb25^2*spaa35*spbb45^2+113/18*spaa23*spbb23^2*spbb24*spaa25^2*spbb25^2*spaa45*spbb45^2-11*spaa23*spbb23*spbb24^2*spaa25^2*spbb25^2*spbb35*spaa45*spbb45+125/18*spaa23*spbb24^3*spaa25^2*spbb25^2*spbb35^2*spaa45+7/3*spaa23*spbb23^3*spaa25*spbb25*spaa35*spaa45*spbb45^3+38/3*spaa23*spbb23^2*spbb24*spaa25*spbb25*spaa45^2*spbb45^3-115/9*spaa23*spbb23*spbb24^2*spaa25*spbb25*spbb35*spaa45^2*spbb45^2+10/3*spaa23*spbb24^3*spaa25*spbb25*spbb35^2*spaa45^2*spbb45+8/9*spaa23*spbb23^3*spaa35*spaa45^2*spbb45^4+22/9*spaa23*spbb23^2*spbb24*spaa45^3*spbb45^4-20/9*spaa23*spbb23*spbb24^2*spbb35*spaa45^3*spbb45^3+2/3*spaa23*spbb24^3*spbb35^2*spaa45^3*spbb45^2+17/9*spbb23*spaa24^3*spbb24^4*spaa25*spbb25*spbb45-14/9*spaa24^3*spbb24^5*spaa25*spbb25*spbb35+5/6*spbb23*spaa24^2*spbb24^3*spaa25^2*spbb25^2*spbb45+5/9*spaa24^2*spbb24^4*spaa25^2*spbb25^2*spbb35-14/9*spbb23*spaa24*spbb24^2*spaa25^3*spbb25^3*spbb45+19/9*spaa24*spbb24^3*spaa25^3*spbb25^3*spbb35-1/2*spbb23*spbb24*spaa25^4*spbb25^4*spbb45-1/2*spbb23^2*spaa25^3*spbb25^3*spaa35*spbb45^2+16/9*spbb23*spbb24*spaa25^3*spbb25^3*spaa45*spbb45^2-37/9*spbb24^2*spaa25^3*spbb25^3*spbb35*spaa45*spbb45+17/18*spbb23^2*spaa25^2*spbb25^2*spaa35*spaa45*spbb45^3+5*spbb23*spbb24*spaa25^2*spbb25^2*spaa45^2*spbb45^3-4/3*spbb24^2*spaa25^2*spbb25^2*spbb35*spaa45^2*spbb45^2+11/9*spbb23^2*spaa25*spbb25*spaa35*spaa45^2*spbb45^4+17/9*spbb23*spbb24*spaa25*spbb25*spaa45^3*spbb45^4-2/3*spbb24^2*spaa25*spbb25*spbb35*spaa45^3*spbb45^3)/(spaa12*spbb14*spbb24^3*spaa34*spbb35^2*spaa45*spab5125)+
(-5/3*spaa23^3*spbb23^4*spbb34*spbb45-11/3*spaa23^3*spbb23^3*spbb25*spbb34^2+17/12*spaa23^2*spbb23^4*spaa25*spbb45^2+23*spaa23^2*spbb23^3*spaa34*spbb34^2*spbb45+97/4*spaa23^2*spbb23^2*spbb25*spaa34*spbb34^3-119/12*spaa23^2*spbb23^3*spbb34*spaa35*spbb35*spbb45+23/12*spaa23^2*spbb23^2*spbb25*spbb34^2*spaa35*spbb35-2/3*spaa23^2*spbb23^3*spbb34*spaa45*spbb45^2-101/6*spaa23^2*spbb23^2*spbb25*spbb34^2*spaa45*spbb45-23*spaa23^2*spbb23*spbb25^2*spbb34^3*spaa45+13/4*spaa23*spbb23^3*spaa25*spaa35*spbb35*spbb45^2-7/4*spaa23*spbb23^3*spaa25*spaa45*spbb45^3+259/12*spaa23*spbb23^2*spaa34^2*spbb34^3*spbb45+301/12*spaa23*spbb23*spbb25*spaa34^2*spbb34^4+27/2*spaa23*spbb23^2*spaa34*spbb34^2*spaa35*spbb35*spbb45+43/2*spaa23*spbb23*spbb25*spaa34*spbb34^3*spaa35*spbb35-13/2*spaa23*spbb25^2*spaa34*spbb34^4*spaa45+5/4*spaa23*spbb23^2*spbb34*spaa35^2*spbb35^2*spbb45+1/2*spaa23*spbb23*spbb25*spbb34^2*spaa35^2*spbb35^2-7/3*spaa23*spbb23^2*spbb34*spaa35*spbb35*spaa45*spbb45^2-59/6*spaa23*spbb23*spbb25*spbb34^2*spaa35*spbb35*spaa45*spbb45-77/12*spaa23*spbb23^2*spbb34*spaa45^2*spbb45^3-41/6*spaa23*spbb23*spbb25*spbb34^2*spaa45^2*spbb45^2-2*spaa23*spbb25^2*spbb34^3*spaa45^2*spbb45-11/12*spbb23^2*spaa25*spaa35^2*spbb35^2*spbb45^2-19/6*spbb23^2*spaa25*spaa35*spbb35*spaa45*spbb45^3+1/2*spbb23^2*spaa25*spaa45^2*spbb45^4+11/6*spbb23*spaa34^3*spbb34^4*spbb45+7/3*spbb25*spaa34^3*spbb34^5+59/12*spbb23*spaa34^2*spbb34^3*spaa35*spbb35*spbb45+25/12*spbb25*spaa34^2*spbb34^4*spaa35*spbb35+25/12*spbb23*spaa34*spbb34^2*spaa35^2*spbb35^2*spbb45-1/2*spbb25*spaa34*spbb34^3*spaa35^2*spbb35^2-1*spbb23*spbb34*spaa35^3*spbb35^3*spbb45-3/2*spbb23*spbb34*spaa35^2*spbb35^2*spaa45*spbb45^2+1/2*spbb25*spbb34^2*spaa35^2*spbb35^2*spaa45*spbb45-3/2*spbb23*spbb34*spaa35*spbb35*spaa45^2*spbb45^3-1*spbb23*spbb34*spaa45^3*spbb45^4-1/2*spbb25*spbb34^2*spaa45^3*spbb45^3)/(spaa12*spbb14*spaa24*spbb24^3*spbb35^2*spaa45)+
(-13/18*spaa12^4*spbb12^3*spbb23^2*spbb24*spbb45+205/36*spaa12^4*spbb12^3*spbb23*spbb24^2*spbb35+11/6*spaa12^3*spbb12^2*spaa13*spbb13*spbb23^2*spbb24*spbb45+113/18*spaa12^3*spbb12^2*spaa13*spbb13*spbb23*spbb24^2*spbb35-1/6*spaa12^3*spbb12^2*spaa13*spbb14*spbb23^3*spbb45-19/6*spaa12^3*spbb12^2*spbb13*spaa14*spbb24^3*spbb35+73/9*spaa12^3*spbb12^2*spaa23*spbb23^3*spbb24*spbb45-20/9*spaa12^3*spbb12^2*spaa23*spbb23^2*spbb24^2*spbb35+1/36*spaa12^3*spbb12^2*spbb23^2*spaa24*spbb24^2*spbb45+10/3*spaa12^3*spbb12^2*spbb23*spaa24*spbb24^3*spbb35+413/36*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb23^2*spbb24*spbb45-53/9*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb23*spbb24^2*spbb35-79/9*spaa12^2*spbb12*spaa13^2*spbb13*spbb14*spbb23^3*spbb45-61/18*spaa12^2*spbb12*spaa13*spbb13^2*spaa14*spbb24^3*spbb35+2281/36*spaa12^2*spbb12*spaa13*spbb13*spaa23*spbb23^3*spbb24*spbb45-445/6*spaa12^2*spbb12*spaa13*spbb13*spaa23*spbb23^2*spbb24^2*spbb35-37/4*spaa12^2*spbb12*spaa13*spbb14*spaa23*spbb23^4*spbb45+7/9*spaa12^2*spbb12*spaa13*spbb13*spbb23^2*spaa24*spbb24^2*spbb45-3/4*spaa12^2*spbb12*spaa13*spbb13*spbb23*spaa24*spbb24^3*spbb35+62/9*spaa12^2*spbb12*spaa13*spbb14*spbb23^3*spaa24*spbb24*spbb45-119/9*spaa12^2*spbb12*spbb13*spaa14*spaa23*spbb23*spbb24^3*spbb35-49/9*spaa12^2*spbb12*spbb13*spaa14*spaa24*spbb24^4*spbb35+16*spaa12^2*spbb12*spaa23^2*spbb23^4*spbb24*spbb45-979/36*spaa12^2*spbb12*spaa23^2*spbb23^3*spbb24^2*spbb35-41/36*spaa12^2*spbb12*spaa23*spbb23^3*spaa24*spbb24^2*spbb45+104/9*spaa12^2*spbb12*spaa23*spbb23^2*spaa24*spbb24^3*spbb35-89/18*spaa12^2*spbb12*spbb23^2*spaa24^2*spbb24^3*spbb45-67/36*spaa12^2*spbb12*spbb23*spaa24^2*spbb24^4*spbb35+49/6*spaa12*spaa13^3*spbb13^3*spbb23^2*spbb24*spbb45-269/36*spaa12*spaa13^3*spbb13^3*spbb23*spbb24^2*spbb35-73/36*spaa12*spaa13^3*spbb13^2*spbb14*spbb23^3*spbb45-4/3*spaa12*spaa13^2*spbb13^3*spaa14*spbb24^3*spbb35+691/9*spaa12*spaa13^2*spbb13^2*spaa23*spbb23^3*spbb24*spbb45-1549/18*spaa12*spaa13^2*spbb13^2*spaa23*spbb23^2*spbb24^2*spbb35-27/2*spaa12*spaa13^2*spbb13*spbb14*spaa23*spbb23^4*spbb45+571/36*spaa12*spaa13^2*spbb13^2*spbb23^2*spaa24*spbb24^2*spbb45-44/3*spaa12*spaa13^2*spbb13^2*spbb23*spaa24*spbb24^3*spbb35-245/36*spaa12*spaa13^2*spbb13*spbb14*spbb23^3*spaa24*spbb24*spbb45+41/6*spaa12*spaa13^2*spbb14^2*spbb23^4*spaa24*spbb45-425/18*spaa12*spaa13*spbb13^2*spaa14*spaa23*spbb23*spbb24^3*spbb35+1/2*spaa12*spaa13*spbb13^2*spaa14*spaa24*spbb24^4*spbb35+2033/36*spaa12*spaa13*spbb13*spaa23^2*spbb23^4*spbb24*spbb45-2827/36*spaa12*spaa13*spbb13*spaa23^2*spbb23^3*spbb24^2*spbb35-67/6*spaa12*spaa13*spbb14*spaa23^2*spbb23^5*spbb45-39/4*spaa12*spaa13*spbb13*spaa23*spbb23^3*spaa24*spbb24^2*spbb45+367/18*spaa12*spaa13*spbb13*spaa23*spbb23^2*spaa24*spbb24^3*spbb35-91/6*spaa12*spaa13*spbb14*spaa23*spbb23^4*spaa24*spbb24*spbb45+397/18*spaa12*spaa13*spbb13*spbb23^2*spaa24^2*spbb24^3*spbb45-134/9*spaa12*spaa13*spbb13*spbb23*spaa24^2*spbb24^4*spbb35-68/9*spaa12*spaa13*spbb14*spbb23^3*spaa24^2*spbb24^2*spbb45-1*spaa12*spbb13^2*spaa14^2*spaa23*spbb24^4*spbb35-25/2*spaa12*spbb13*spaa14*spaa23^2*spbb23^2*spbb24^3*spbb35+125/12*spaa12*spbb13*spaa14*spaa23*spbb23*spaa24*spbb24^4*spbb35-25/9*spaa12*spbb13*spaa14*spaa24^2*spbb24^5*spbb35+43/6*spaa12*spaa23^3*spbb23^5*spbb24*spbb45-341/18*spaa12*spaa23^3*spbb23^4*spbb24^2*spbb35+1/9*spaa12*spaa23^2*spbb23^4*spaa24*spbb24^2*spbb45+89/36*spaa12*spaa23^2*spbb23^3*spaa24*spbb24^3*spbb35-1/2*spaa12*spaa23*spbb23^3*spaa24^2*spbb24^3*spbb45+143/12*spaa12*spaa23*spbb23^2*spaa24^2*spbb24^4*spbb35-53/18*spaa12*spbb23^2*spaa24^3*spbb24^4*spbb45+1/3*spaa13^4*spbb13^3*spbb23^2*spbb34*spbb45-1*spaa13^4*spbb13^3*spbb23*spbb24*spbb34*spbb35-2/3*spaa13^3*spbb13^3*spaa14*spbb24^2*spbb34*spbb35+289/18*spaa13^3*spbb13^2*spaa23*spbb23^3*spbb34*spbb45-49/3*spaa13^3*spbb13^2*spaa23*spbb23^2*spbb24*spbb34*spbb35-106/9*spaa13^3*spbb13^2*spbb23^2*spaa24*spbb24*spbb34*spbb45-20/3*spaa13^3*spbb13^2*spbb23*spaa24*spbb24^2*spbb34*spbb35+277/18*spaa13^3*spbb13*spbb14*spbb23^3*spaa24*spbb34*spbb45-61/12*spaa13^3*spbb13^2*spbb23^2*spaa34*spbb34^2*spbb45+59/12*spaa13^3*spbb13^2*spbb23*spbb24*spaa34*spbb34^2*spbb35+7/3*spaa13^2*spbb13^2*spaa14*spaa23*spbb23*spbb24^2*spbb34*spbb35-41/18*spaa13^2*spbb13^2*spaa14*spaa24*spbb24^3*spbb34*spbb35+308/9*spaa13^2*spbb13*spaa23^2*spbb23^4*spbb34*spbb45-89/12*spaa13^2*spbb13*spaa23^2*spbb23^3*spbb24*spbb34*spbb35+37/9*spaa13^2*spbb13*spaa23*spbb23^3*spaa24*spbb24*spbb34*spbb45+1907/36*spaa13^2*spbb13*spaa23*spbb23^2*spaa24*spbb24^2*spbb34*spbb35+37/2*spaa13^2*spbb14*spaa23*spbb23^4*spaa24*spbb34*spbb45+749/36*spaa13^2*spbb13*spaa23*spbb23^3*spaa34*spbb34^2*spbb45+559/18*spaa13^2*spbb13*spaa23*spbb23^2*spbb24*spaa34*spbb34^2*spbb35+1733/36*spaa13^2*spbb13*spbb23^2*spaa24^2*spbb24^2*spbb34*spbb45-1313/36*spaa13^2*spbb13*spbb23*spaa24^2*spbb24^3*spbb34*spbb35-125/12*spaa13^2*spbb14*spbb23^3*spaa24^2*spbb24*spbb34*spbb45-125/18*spaa13^2*spbb13*spbb23^2*spaa24*spbb24*spaa34*spbb34^2*spbb45-781/36*spaa13^2*spbb13*spbb23*spaa24*spbb24^2*spaa34*spbb34^2*spbb35+61/4*spaa13^2*spbb14*spbb23^3*spaa24*spaa34*spbb34^2*spbb45-17/6*spaa13^2*spbb13*spbb23^2*spaa34^2*spbb34^3*spbb45+4/3*spaa13^2*spbb13*spbb23*spbb24*spaa34^2*spbb34^3*spbb35+17/18*spaa13*spbb13^2*spaa14^2*spaa23*spbb24^3*spbb34*spbb35-95/9*spaa13*spbb13*spaa14*spaa23^2*spbb23^2*spbb24^2*spbb34*spbb35+2081/36*spaa13*spbb13*spaa14*spaa23*spbb23*spaa24*spbb24^3*spbb34*spbb35+1681/36*spaa13*spbb13*spaa14*spaa23*spbb23*spbb24^2*spaa34*spbb34^2*spbb35+17/9*spaa13*spbb13*spaa14*spaa24^2*spbb24^4*spbb34*spbb35+83/36*spaa13*spbb13*spaa14*spaa24*spbb24^3*spaa34*spbb34^2*spbb35+19/3*spaa13*spbb13*spaa14*spbb24^2*spaa34^2*spbb34^3*spbb35+37/2*spaa13*spaa23^3*spbb23^5*spbb34*spbb45-133/12*spaa13*spaa23^3*spbb23^4*spbb24*spbb34*spbb35+45/4*spaa13*spaa23^2*spbb23^3*spaa24*spbb24^2*spbb34*spbb35+389/12*spaa13*spaa23^2*spbb23^4*spaa34*spbb34^2*spbb45+5/2*spaa13*spaa23^2*spbb23^3*spbb24*spaa34*spbb34^2*spbb35-139/36*spaa13*spaa23*spbb23^3*spaa24^2*spbb24^2*spbb34*spbb45+1531/36*spaa13*spaa23*spbb23^2*spaa24^2*spbb24^3*spbb34*spbb35-107/6*spaa13*spaa23*spbb23^3*spaa24*spbb24*spaa34*spbb34^2*spbb45+57*spaa13*spaa23*spbb23^2*spaa24*spbb24^2*spaa34*spbb34^2*spbb35+245/12*spaa13*spaa23*spbb23^3*spaa34^2*spbb34^3*spbb45+95/4*spaa13*spaa23*spbb23^2*spbb24*spaa34^2*spbb34^3*spbb35+269/18*spaa13*spbb23^2*spaa24^3*spbb24^3*spbb34*spbb45-13/36*spaa13*spbb23*spaa24^3*spbb24^4*spbb34*spbb35+263/12*spaa13*spbb23^2*spaa24^2*spbb24^2*spaa34*spbb34^2*spbb45+41/36*spaa13*spbb23*spaa24^2*spbb24^3*spaa34*spbb34^2*spbb35+15/4*spaa13*spbb23^2*spaa24*spbb24*spaa34^2*spbb34^3*spbb45+33/4*spaa13*spbb23*spaa24*spbb24^2*spaa34^2*spbb34^3*spbb35+17/4*spaa13*spbb23^2*spaa34^3*spbb34^4*spbb45+16/3*spaa13*spbb23*spbb24*spaa34^3*spbb34^4*spbb35-24*spbb13*spaa14^2*spaa23^2*spbb23*spbb24^3*spbb34*spbb35-17/9*spbb13*spaa14^2*spaa23*spaa24*spbb24^4*spbb34*spbb35-89/36*spbb13*spaa14^2*spaa23*spbb24^3*spaa34*spbb34^2*spbb35-77/12*spaa14*spaa23^3*spbb23^3*spbb24^2*spbb34*spbb35-341/12*spaa14*spaa23^2*spbb23^2*spaa24*spbb24^3*spbb34*spbb35-59/4*spaa14*spaa23^2*spbb23^2*spbb24^2*spaa34*spbb34^2*spbb35+13/36*spaa14*spaa23*spbb23*spaa24^2*spbb24^4*spbb34*spbb35-13/18*spaa14*spaa23*spbb23*spaa24*spbb24^3*spaa34*spbb34^2*spbb35-35/12*spaa14*spaa23*spbb23*spbb24^2*spaa34^2*spbb34^3*spbb35+11/12*spaa14*spbb24^2*spaa34^3*spbb34^4*spbb35)/(spaa12*spaa14*spbb14*spbb24^3*spbb35^2*spaa45*spab5125),
(spbb12^2*spbb34^2*spaa13^2*spbb23*(-278/27*spbb12*spaa13*spbb14*spaa23+278/27*spaa13*spbb14^2*spaa34-278/27*spbb12*spaa23^2*spbb24+278/27*spbb14*spaa23*spbb24*spaa34))/(spbb14*spbb24^3*spaa34*spab3123^3)+
(+278/27*spbb12*spbb23*spaa25*spbb25^2*spbb34^2*spaa35^3*spbb45)/(spbb14*spbb24^3*spaa45*spab5125^3)+
(spbb45*spbb23*(20/9*spaa13^2*spbb13^2*spbb14*spbb23*spaa34*spbb34^2*spbb45+10/9*spaa13^2*spbb13^2*spbb14*spbb25*spaa34*spbb34^3-289/216*spaa13^2*spbb13^3*spbb23*spbb34*spaa35*spbb45^2+10/9*spaa13^2*spbb13^3*spbb25*spbb34^2*spaa35*spbb45-529/216*spaa13^2*spbb13^2*spbb14*spbb23*spbb34*spaa45*spbb45^2-10/9*spaa13^2*spbb13^2*spbb14*spbb25*spbb34^2*spaa45*spbb45-10/9*spaa13^2*spbb13*spbb14*spbb15*spbb25*spbb34^3*spaa45+10/9*spaa13*spbb13*spaa14*spbb14^2*spbb23*spaa34*spbb34^2*spbb45+529/216*spaa13*spbb13^3*spaa15*spbb23*spaa35*spbb45^3-943/108*spaa13*spbb13*spbb14*spbb23*spaa34*spbb34^2*spaa45*spbb45^2-1303/216*spaa13*spbb13*spbb14*spbb25*spaa34*spbb34^3*spaa45*spbb45-1303/216*spaa13*spbb13^2*spbb25*spbb34^2*spaa35*spaa45*spbb45^2+805/72*spaa13*spbb13*spbb14*spbb25*spbb34^2*spaa45^2*spbb45^2+805/72*spaa13*spbb14*spbb15*spbb25*spbb34^3*spaa45^2*spbb45-805/72*spaa14*spbb14^2*spbb23*spaa34*spbb34^2*spaa45*spbb45^2))/(spaa12*spbb13*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(spbb25*spbb23*(-169/27*spaa12^3*spbb12^2*spbb14^2*spbb24*spbb25-2995/216*spaa12^3*spbb12^2*spbb14*spbb15*spbb24^2-169/27*spaa12^2*spbb12*spaa14*spbb14^3*spbb24*spbb25-2995/216*spaa12^2*spbb12*spaa14*spbb14^2*spbb15*spbb24^2+97/216*spaa12^2*spbb12*spbb14^3*spaa15*spbb25^2-1643/216*spaa12^2*spbb12*spbb14^2*spaa15*spbb15*spbb24*spbb25+2995/216*spaa12^2*spbb12*spbb14*spaa15*spbb15^2*spbb24^2-169/27*spaa12^2*spbb12*spbb14^2*spaa24*spbb24^2*spbb25-2995/216*spaa12^2*spbb12*spbb14*spbb15*spaa24*spbb24^3+161/24*spaa12^2*spbb12*spbb15^2*spbb24^3*spaa25+97/216*spaa12*spaa14*spbb14^4*spaa15*spbb25^2-97/72*spaa12*spaa14*spbb14^3*spaa15*spbb15*spbb24*spbb25+773/36*spaa12*spaa14*spbb14^2*spaa15*spbb15^2*spbb24^2+1111/54*spaa12*spaa14*spbb14*spbb15^2*spbb24^3*spaa25-259/27*spaa12*spbb14^3*spaa15^2*spbb15*spbb25^2+259/9*spaa12*spbb14^2*spaa15^2*spbb15^2*spbb24*spbb25-259/9*spaa12*spbb14*spaa15^2*spbb15^3*spbb24^2+161/24*spaa12*spbb14^3*spaa15*spaa24*spbb24*spbb25^2-259/27*spaa12*spaa15*spbb15^3*spbb24^3*spaa25+161/24*spaa12*spbb15^2*spaa24*spbb24^4*spaa25-10/9*spaa14*spbb14^3*spaa15^2*spbb15*spbb25*spbb45+10/3*spaa14*spbb14^2*spaa15^2*spbb15^2*spbb24*spbb45+10/3*spaa14*spbb14*spaa15*spbb15^2*spbb24^2*spaa25*spbb45+10/9*spaa14*spbb15^2*spbb24^3*spaa25^2*spbb45))/(spbb14*spbb24^3*spaa34*spbb35^2*spab5125^2)+
(spbb14*spbb12*spaa13*spbb23*(5*spaa12*spbb12*spbb24-5*spaa13*spbb14*spbb23-5*spaa14*spbb14*spbb24))/(spbb13*spbb24^3*spaa34*spab1251)+
(spbb23*(-10/9*spbb12*spaa13^2*spbb13^4*spaa14*spbb34^2*spbb45^2-20/9*spbb12*spaa13^2*spbb13^3*spaa14*spbb15*spbb34^3*spbb45-10/9*spbb12*spaa13^2*spbb13^2*spaa14*spbb15^2*spbb34^4+676/27*spbb12*spaa13^2*spbb13^2*spbb15*spaa34*spbb34^4*spbb35+368/9*spbb12*spaa13^2*spbb13^3*spbb34^2*spbb35*spaa45*spbb45^2+872/27*spbb12*spaa13^2*spbb13^2*spbb15*spbb34^3*spbb35*spaa45*spbb45-32/9*spbb12*spaa13^2*spbb13*spbb15^2*spbb34^4*spbb35*spaa45-10/9*spaa13^2*spbb13^4*spbb24*spbb34*spbb35*spaa45*spbb45^2-3193/216*spbb12*spaa13*spbb13^3*spaa14^2*spbb14*spbb34^2*spbb45^2-10/9*spbb12*spaa13*spbb13^2*spaa14^2*spbb14*spbb15*spbb34^3*spbb45+2759/72*spbb12*spaa13*spbb13^2*spaa14*spbb15*spaa34*spbb34^4*spbb45+3749/72*spbb12*spaa13*spbb13^3*spaa14*spbb34^2*spaa45*spbb45^3+7735/108*spbb12*spaa13*spbb13^2*spaa14*spbb15*spbb34^3*spaa45*spbb45^2+857/36*spbb12*spaa13*spbb13*spaa14*spbb15^2*spbb34^4*spaa45*spbb45+2953/216*spaa13*spbb13^4*spaa14*spbb24*spbb34*spaa45*spbb45^3-529/216*spaa13*spbb13^4*spaa15*spbb24*spbb35*spaa45*spbb45^3+1333/27*spbb12*spaa13*spbb13^2*spbb34^2*spbb35*spaa45^2*spbb45^3+445/9*spbb12*spaa13*spbb13*spbb15*spbb34^3*spbb35*spaa45^2*spbb45^2+475/36*spbb12*spaa13*spbb15^2*spbb34^4*spbb35*spaa45^2*spbb45+2953/216*spbb12*spbb13^2*spaa14^2*spbb14*spaa34*spbb34^3*spbb45^2+805/72*spbb12*spbb13^2*spaa14^2*spbb14*spbb34^2*spaa45*spbb45^3+805/72*spbb12*spbb13*spaa14^2*spbb14*spbb15*spbb34^3*spaa45*spbb45^2+2953/216*spbb13^4*spaa14*spaa15*spbb24*spaa34*spbb34*spbb45^3))/(spaa12*spbb13^2*spbb14*spbb24^3*spbb35^3*spaa45*spab3123)+
(spbb23*(-2995/216*spaa23^2*spaa24*spbb24^4*spbb35^3+259/27*spaa23^2*spbb24^3*spaa25*spbb25*spbb35^3+169/27*spaa23^2*spbb24^3*spaa34*spbb34*spbb35^3+1171/54*spaa23^2*spbb24^3*spaa35*spbb35^4-2995/108*spaa23*spaa24^2*spbb24^4*spbb35^2*spbb45+548/27*spaa23*spaa24*spbb24^3*spaa25*spbb25*spbb35^2*spbb45-1643/216*spaa23*spaa24*spbb24^3*spaa34*spbb34*spbb35^2*spbb45+1261/27*spaa23*spaa24*spbb24^3*spaa35*spbb35^3*spbb45+169/27*spaa23*spbb24^2*spaa34^2*spbb34^2*spbb35^2*spbb45-2501/216*spaa23*spbb24^2*spaa34*spbb34*spaa35*spbb35^3*spbb45-230/9*spaa23*spbb24^2*spaa35^2*spbb35^4*spbb45-2995/216*spaa24^3*spbb24^4*spbb35*spbb45^2+289/27*spaa24^2*spbb24^3*spaa25*spbb25*spbb35*spbb45^2-2995/216*spaa24^2*spbb24^3*spaa34*spbb34*spbb35*spbb45^2-10/3*spbb23*spaa24^2*spbb24^2*spaa35*spbb35*spbb45^3+1531/54*spaa24^2*spbb24^3*spaa35*spbb35^2*spbb45^2+10/3*spaa24*spbb24^2*spaa25*spbb25*spaa35*spbb35^2*spbb45^2-484/27*spbb23^2*spaa24*spaa34*spbb34*spaa35*spbb45^4+1174/27*spbb23*spaa24*spbb24*spaa34*spbb34*spaa35*spbb35*spbb45^3-7301/216*spaa24*spbb24^2*spaa34*spbb34*spaa35*spbb35^2*spbb45^2-209/18*spbb23^2*spaa24*spaa35^2*spbb35*spbb45^4+439/9*spbb23*spaa24*spbb24*spaa35^2*spbb35^2*spbb45^3-1129/18*spaa24*spbb24^2*spaa35^2*spbb35^3*spbb45^2+98/9*spbb23*spaa25*spbb25*spaa35^2*spbb35^2*spbb45^3-328/9*spbb24*spaa25*spbb25*spaa35^2*spbb35^3*spbb45^2+148/9*spbb23*spaa34^2*spbb34^2*spaa35*spbb35*spbb45^3-2933/72*spbb24*spaa34^2*spbb34^2*spaa35*spbb35^2*spbb45^2+1331/216*spbb23*spaa34*spbb34*spaa35^2*spbb35^2*spbb45^3-6851/216*spbb24*spaa34*spbb34*spaa35^2*spbb35^3*spbb45^2))/(spaa12*spbb14*spbb24^3*spaa34*spbb35^3*spab5125)+
(spbb23*(27/8*spaa12^2*spbb13^3*spbb23*spbb25^2*spaa35*spbb45-1331/54*spaa12*spaa13^2*spbb13^4*spbb23*spbb25*spbb45-1331/54*spaa12*spaa13*spbb13^3*spaa23*spbb23^2*spbb25*spbb45-2501/54*spaa12*spaa13*spbb13^3*spbb23*spbb25*spaa35*spbb35*spbb45+2953/216*spaa12*spbb13^2*spaa23^2*spbb23^3*spbb25*spbb45+2953/216*spaa12*spbb13^2*spaa23*spbb23^2*spaa25*spbb25^2*spbb45+871/72*spaa12*spbb13^2*spaa23*spbb23^2*spbb25*spaa35*spbb35*spbb45-281/36*spaa12*spbb13^2*spbb23*spaa25*spbb25^2*spaa35*spbb35*spbb45-2275/216*spaa12*spbb13^2*spbb23*spbb25*spaa35^2*spbb35^2*spbb45+2197/216*spaa13^3*spbb13^4*spbb23*spbb35*spbb45+2579/216*spaa13^3*spbb13^3*spbb14*spbb23*spbb35^2+3601/216*spbb12*spaa13^2*spbb13^2*spbb14*spaa15*spbb35^3+2647/108*spaa13^2*spbb13^3*spaa23*spbb23^2*spbb35*spbb45-785/72*spaa13^2*spbb13^2*spbb14*spaa23*spbb23^2*spbb35^2-15/2*spbb12*spaa13^2*spbb13*spbb14*spbb23*spaa25*spbb35^3+295/36*spbb12*spaa13*spbb13*spbb14*spaa15^2*spbb15*spbb35^3-475/36*spbb12^2*spaa13*spbb14*spaa15*spaa25*spbb35^4+3097/216*spaa13*spbb13^2*spaa23^2*spbb23^3*spbb35*spbb45-475/36*spbb12*spaa13*spbb14*spaa23*spbb23^2*spaa25*spbb35^3+755/72*spaa13*spbb13*spbb14*spaa23*spbb23^2*spaa25*spbb25*spbb35^2-475/36*spaa13*spbb13*spbb14*spaa23*spbb23^2*spaa35*spbb35^3+805/72*spaa13*spbb13*spbb14*spbb23*spaa25^2*spbb25^2*spbb35^2-805/72*spbb13*spaa23^2*spbb23^3*spaa25*spbb25*spbb35*spbb45-805/72*spbb13*spaa23*spbb23^2*spaa25^2*spbb25^2*spbb35*spbb45))/(spaa12*spbb13^2*spbb24^3*spaa34*spbb35^3*spaa45)+
(spbb25*spbb13*spbb23*(2759/72*spaa12^2*spbb12^2*spbb45-14183/216*spaa12^2*spbb12*spbb14*spbb25+17473/216*spaa12*spbb12*spaa15*spbb15*spbb45-1501/36*spaa12*spbb14*spaa15*spbb15*spbb25-2953/216*spaa12*spbb14*spaa24*spbb24*spbb25+9925/216*spaa12*spbb12*spaa25*spbb25*spbb45-11959/216*spaa12*spbb14*spaa25*spbb25^2+2299/54*spaa15^2*spbb15^2*spbb45+121/2*spaa15*spbb15*spaa25*spbb25*spbb45+484/27*spaa25^2*spbb25^2*spbb45))/(spbb14*spbb24^2*spaa34*spbb35^3*spaa45)+
(-475/36*spbb12*spaa13*spbb14*spbb23*spaa24*spbb34)/(spaa12*spbb13^2*spbb24^2*spaa34)+
(spbb23*(3551/108*spaa13^2*spbb13^3*spaa14*spbb14*spbb45-1583/27*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb35-1895/108*spaa13^2*spbb13^2*spbb14*spaa15*spbb15*spbb35-25/6*spaa13^2*spbb13^3*spaa34*spbb34*spbb45+2659/108*spaa13^2*spbb13^2*spbb14*spaa34*spbb34*spbb35-13913/216*spaa13^2*spbb13*spbb14^2*spbb35^2*spaa45-6079/216*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb45+803/72*spaa13*spbb13*spaa14^2*spbb14^3*spbb35-3017/108*spaa13*spbb13*spaa14*spbb14^2*spaa15*spbb15*spbb35+962/27*spaa13*spbb13^2*spaa14*spbb14*spaa34*spbb34*spbb45-10099/216*spaa13*spbb13*spaa14*spbb14^2*spaa34*spbb34*spbb35-575/72*spaa13*spaa14*spbb14^3*spbb35^2*spaa45-2461/216*spaa13*spbb13*spbb14*spaa15^2*spbb15^2*spbb35-235/8*spaa13*spbb14^2*spaa15*spbb15*spbb35^2*spaa45+55/216*spaa13*spbb13^2*spaa34^2*spbb34^2*spbb45-1009/72*spaa13*spbb13*spbb14*spaa34^2*spbb34^2*spbb35+475/36*spaa13*spbb14^2*spaa34*spbb34*spbb35^2*spaa45-6455/216*spbb13*spaa14^2*spbb14^2*spaa34*spbb34*spbb45-805/72*spaa14^2*spbb14^3*spaa34*spbb34*spbb35+5*spaa14*spbb14^2*spaa15^2*spbb15^2*spbb35+421/36*spbb13*spaa14*spbb14*spaa34^2*spbb34^2*spbb45+5*spbb14*spaa15^3*spbb15^3*spbb35+40/27*spbb13*spaa34^3*spbb34^3*spbb45+805/72*spbb14*spaa34^3*spbb34^3*spbb35))/(spaa12*spbb13*spbb14*spbb24^2*spaa34*spbb35^2*spaa45)+
(spbb15*spbb23*(212/9*spaa12^2*spbb12^2+6541/108*spaa12*spbb12*spaa13*spbb13+557/54*spaa12*spbb12*spaa15*spbb15+940/27*spaa12*spbb12*spaa25*spbb25+6917/216*spaa12*spbb15*spbb23*spaa35+2557/54*spaa13^2*spbb13^2+458/27*spaa13*spbb13*spaa15*spbb15+5/8*spaa15^2*spbb15^2+4399/216*spaa15*spbb15*spaa25*spbb25+533/27*spaa25^2*spbb25^2))/(spbb14*spbb24*spaa34*spbb35^2*spaa45)+
(spbb23*(-9589/216*spaa13^2*spbb13^3*spaa23+6475/108*spaa13*spbb13^2*spaa14*spbb14*spaa23-3167/72*spaa13*spbb13^2*spaa23^2*spbb23+83*spbb13*spaa14^2*spbb14^2*spaa23+805/36*spaa14^2*spbb14^3*spaa24+871/108*spbb12*spbb13*spaa14*spaa23^2*spbb34+21857/216*spbb13*spaa14*spbb14*spaa23^2*spbb23+13141/216*spbb12*spaa14*spbb14*spaa23*spaa24*spbb34+2192/27*spaa14*spbb14^2*spaa23*spbb23*spaa24+805/24*spaa14*spbb14^2*spaa24^2*spbb24-512/27*spbb13*spaa23^3*spbb23^2+16/9*spbb12*spaa23^2*spbb23*spaa24*spbb34+869/36*spbb14*spaa23^2*spbb23^2*spaa24-40/27*spbb12*spaa23*spaa24^2*spbb24*spbb34+6925/216*spbb14*spaa23*spbb23*spaa24^2*spbb24+805/72*spbb14*spaa24^3*spbb24^2))/(spaa12*spbb13*spbb14*spbb24*spaa34*spbb35*spaa45)+
(spbb23*(-1465/72*spaa12*spbb12*spbb15-25/6*spaa15*spbb15^2-805/72*spbb12*spaa23*spbb35+145/72*spbb15*spaa25*spbb25))/(spbb13*spbb24*spaa34*spbb35)+
(spbb23*(3179/24*spaa12*spbb12^2*spaa23+1972/27*spbb12*spaa13*spbb13*spaa23-236/9*spbb12*spaa13*spbb14*spaa24-7049/216*spaa13*spbb13*spbb14*spaa34+2546/27*spbb12*spaa14*spbb14*spaa23+1274/27*spaa14*spbb14^2*spaa34+21673/216*spbb12*spaa23^2*spbb23))/(spbb14*spbb24*spaa34*spbb35*spaa45)+
(-5*spbb15*spbb23*spbb45)/(spbb14*spbb25*spbb35)+
(spaa23*spbb23*(305/3*spbb12*spaa24+25271/216*spbb13*spaa34))/(spbb14*spaa34*spbb35*spaa45)+
(+12379/216*spbb23*spaa24)/(spbb35*spaa45),
(spbb12*spaa25*(-278/27*spaa12^3*spbb12^3*spbb24^3-278/27*spaa12^2*spbb12^2*spaa14*spbb14*spbb24^3-278/27*spaa12^2*spbb12^2*spbb14*spaa15*spbb24^2*spbb25-278/27*spaa12^2*spbb12^2*spaa24*spbb24^4-278/27*spaa12^2*spbb12^2*spbb24^3*spaa25*spbb25-278/27*spaa12*spbb12*spaa14*spbb14^2*spaa15*spbb24^2*spbb25-556/27*spaa12*spbb12*spaa14*spbb14*spbb24^3*spaa25*spbb25+278/27*spaa12*spbb12*spaa14*spbb15*spbb24^4*spaa25-278/27*spaa12*spbb12*spbb14^2*spaa15^2*spbb24*spbb25^2-556/27*spaa12*spbb12*spbb14*spaa15*spbb24^2*spaa25*spbb25^2-278/27*spaa12*spbb12*spbb24^3*spaa25^2*spbb25^2-278/27*spaa14*spbb14^3*spaa15^2*spbb24*spbb25^2-278/9*spaa14*spbb14^2*spaa15*spbb24^2*spaa25*spbb25^2-278/9*spaa14*spbb14*spbb24^3*spaa25^2*spbb25^2+278/27*spaa14*spbb15*spbb24^4*spaa25^2*spbb25-278/27*spbb14^3*spaa15^3*spbb25^3-278/9*spbb14^2*spaa15^2*spbb24*spaa25*spbb25^3-278/9*spbb14*spaa15*spbb24^2*spaa25^2*spbb25^3-278/27*spbb24^3*spaa25^3*spbb25^3))/(spbb14*spbb24^3*spaa45*spab5125^3)+
(spbb12*spbb34*spaa34*(1/4*spaa12*spbb14-1/4*spaa23*spbb34))/(spbb14*spab2152^2)+
(spbb12^2*spbb34^2*spaa13^3*(17/9*spaa12*spbb12*spbb14+17/9*spaa14*spbb14^2+17/9*spbb12*spaa23*spbb34+17/9*spbb14*spaa24*spbb24))/(spaa12*spbb14*spbb24^3*spaa34*spab3123^2)+
(-97/216*spaa12^3*spbb12^3*spbb14*spbb24^2*spbb25*spbb35+97/108*spaa12^3*spbb12^3*spbb14*spbb24*spbb25^2*spbb34-3431/216*spaa12^3*spbb12^3*spbb15*spbb24^3*spbb35-97/216*spaa12^2*spbb12^2*spaa14*spbb14^2*spbb24^2*spbb25*spbb35+97/72*spaa12^2*spbb12^2*spaa14*spbb14^2*spbb24*spbb25^2*spbb34-1207/216*spaa12^2*spbb12^2*spaa14*spbb14*spbb15*spbb24^3*spbb35+97/216*spaa12^2*spbb12^2*spbb14^2*spaa15*spbb25^3*spbb34-97/216*spaa12^2*spbb12^2*spbb14*spaa24*spbb24^3*spbb25*spbb35+97/108*spaa12^2*spbb12^2*spbb14*spaa24*spbb24^2*spbb25^2*spbb34-3431/216*spaa12^2*spbb12^2*spbb15*spaa24*spbb24^4*spbb35+163/27*spaa12^2*spbb12^2*spbb14*spbb24^2*spaa25*spbb25^2*spbb35+51/4*spaa12^2*spbb12^2*spbb14*spbb24*spaa25*spbb25^3*spbb34-1207/216*spaa12^2*spbb12^2*spbb15*spbb24^3*spaa25*spbb25*spbb35+97/216*spaa12*spbb12*spaa14^2*spbb14^3*spbb24*spbb25^2*spbb34+97/216*spaa12*spbb12*spaa14*spbb14^3*spaa15*spbb25^3*spbb34+97/216*spaa12*spbb12*spaa14*spbb14^2*spaa24*spbb24^2*spbb25^2*spbb34-557/108*spaa12*spbb12*spaa14*spbb14^2*spbb24^2*spaa25*spbb25^2*spbb35+2659/216*spaa12*spbb12*spaa14*spbb14^2*spbb24*spaa25*spbb25^3*spbb34+2131/216*spaa12*spbb12*spaa14*spbb14*spbb15*spbb24^3*spaa25*spbb25*spbb35+1207/216*spaa12*spbb12*spaa14*spbb15^2*spbb24^4*spaa25*spbb35+205/27*spaa12*spbb12*spbb14^2*spaa15*spaa25*spbb25^4*spbb34+51/4*spaa12*spbb12*spbb14*spaa24*spbb24^2*spaa25*spbb25^3*spbb34-4873/216*spaa12*spbb12*spbb14*spbb24^2*spaa25^2*spbb25^3*spbb35+410/27*spaa12*spbb12*spbb14*spbb24*spaa25^2*spbb25^4*spbb34+2849/216*spaa12*spbb12*spbb15*spbb24^3*spaa25^2*spbb25^2*spbb35-8/9*spaa14^2*spbb14^3*spbb24*spaa25*spbb25^3*spbb34-8/9*spaa14*spbb14^3*spaa15*spaa25*spbb25^4*spbb34-8/9*spaa14*spbb14^2*spaa24*spbb24^2*spaa25*spbb25^3*spbb34+16/9*spaa14*spbb14^2*spbb24^2*spaa25^2*spbb25^3*spbb35-8/3*spaa14*spbb14^2*spbb24*spaa25^2*spbb25^4*spbb34-8/3*spaa14*spbb14*spbb15*spbb24^3*spaa25^2*spbb25^2*spbb35+8/9*spaa14*spbb15^2*spbb24^4*spaa25^2*spbb25*spbb35-229/27*spbb13*spaa24*spbb24^3*spaa25^2*spbb25^3*spbb45+229/27*spbb14*spaa24*spbb24^3*spaa25^2*spbb25^3*spbb35-277/27*spbb14*spaa24*spbb24^2*spaa25^2*spbb25^4*spbb34-205/27*spbb14*spbb24^2*spaa25^3*spbb25^4*spbb35+205/27*spbb15*spbb24^3*spaa25^3*spbb25^3*spbb35)/(spbb14*spbb24^3*spaa34*spbb35^2*spab5125^2)+
(spbb12^2*spaa15^2*spbb45*(11/12*spaa12*spbb24-11/12*spaa15*spbb45))/(spaa12*spbb24^3*spaa45*spab1231)+
(spbb24*(1/4*spaa12^2*spbb12*spbb13*spaa23*spbb24+1/4*spaa12^2*spbb12*spbb14*spaa24*spbb24+1/4*spaa12*spaa13*spbb13^2*spaa23*spbb24-1/2*spaa12*spaa13*spbb13*spbb14*spaa24*spbb24+3/4*spaa12*spaa13*spbb14^2*spbb23*spaa24+11/3*spaa12*spbb13*spaa23*spaa24*spbb24^2+11/3*spaa12*spbb14*spaa24^2*spbb24^2+14/3*spaa13*spbb13*spaa23*spaa24*spbb24*spbb34+14/3*spaa13*spbb14*spaa24^2*spbb24*spbb34))/(spaa12*spbb14*spaa24*spbb24^2*spab2152)+
(spbb34*(107/18*spaa12*spaa13*spbb13*spbb14^2*spbb23^3*spaa34*spbb45-11/12*spaa12*spbb14^2*spbb23^3*spaa34^2*spbb34*spbb45-79/36*spbb12*spaa13^3*spbb13^3*spbb25*spbb34^2-79/36*spaa13^3*spbb13^3*spbb14*spbb23*spbb25*spbb34-107/18*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb23^2*spbb45-8/9*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb23*spbb25*spbb34-23/12*spbb12*spaa13^2*spbb13^2*spbb25*spaa34*spbb34^3-37/12*spaa13^2*spbb13^2*spbb14*spbb23^2*spaa34*spbb34*spbb45-8/9*spaa13^2*spbb13^2*spbb14*spbb23*spbb25*spaa34*spbb34^2+23/12*spaa13*spbb13*spaa14*spbb14^2*spbb23^2*spaa34*spbb34*spbb45+35/36*spaa13*spbb13*spbb14*spbb23^2*spaa34^2*spbb34^2*spbb45-79/36*spbb15*spaa23^3*spbb23^4*spbb24*spbb34-23/12*spbb12*spaa23^2*spbb23^2*spaa24*spbb24*spbb25*spbb34^2-107/18*spbb14*spaa23^2*spbb23^4*spaa24*spbb24*spbb45+9/4*spbb14*spaa23^2*spbb23^3*spaa24*spbb24*spbb25*spbb34-113/36*spbb15*spaa23^2*spbb23^3*spaa24*spbb24^2*spbb34))/(spaa12*spbb13*spbb14*spbb24^3*spbb35^2*spaa45*spab3123)+
(spbb34^2*spbb13*spbb25^2*(-254/9*spbb12*spaa13*spbb34+254/9*spaa13*spbb13*spbb24+254/9*spaa23*spbb23*spbb24))/(spbb14*spbb24^3*spbb35^3*spaa45)+
(spbb12*spaa34*spbb34*(-1/2*spaa12*spbb14+1/2*spaa23*spbb34))/(spbb14*spaa24^2*spbb24^2)+
(spbb23^2*(-79/36*spaa23^2*spbb23^2*spbb34*spbb45-79/36*spaa23^2*spbb23*spbb25*spbb34^2-10*spaa23*spbb23*spaa24*spbb24*spbb34*spbb45+35/18*spaa23*spaa24*spbb24*spbb25*spbb34^2-11/12*spaa23*spbb23^2*spaa25*spbb45^2-11/6*spaa24*spbb24*spaa34*spbb34^2*spbb45-11/6*spbb23*spaa25*spaa34*spbb34*spbb45^2-11/12*spaa34^2*spbb34^3*spbb45))/(spaa12*spbb13*spbb24^3*spbb35^2*spaa45)+
(spaa13*(229/27*spaa12^3*spbb12^3*spbb23^2*spbb45-241/8*spaa12^2*spbb12^3*spaa13*spbb23*spbb34*spbb35-455/18*spaa12^2*spbb12^2*spaa13*spbb13*spbb23^2*spbb45-805/54*spaa12^2*spbb12^2*spaa23*spbb23^3*spbb45+173/216*spaa12*spbb12^2*spaa13^2*spbb13*spbb23*spbb34*spbb35-71/6*spaa12*spbb12*spaa13^2*spbb13^2*spbb23^2*spbb45-113/9*spaa12*spbb12^3*spaa13*spaa14*spbb34^2*spbb35-189/8*spaa12*spbb12^2*spaa13*spaa23*spbb23^2*spbb34*spbb35-1303/36*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23^3*spbb45-877/36*spaa12*spbb12*spaa23^2*spbb23^4*spbb45+145/12*spbb12*spaa13^3*spbb13^2*spbb23*spbb34*spbb35+4*spaa13^3*spbb13^3*spbb23^2*spbb45-124/9*spbb12^2*spaa13^2*spbb13*spaa14*spbb34^2*spbb35+329/18*spbb12*spaa13^2*spbb13*spaa23*spbb23^2*spbb34*spbb35+253/36*spaa13^2*spbb13^2*spaa23*spbb23^3*spbb45-205/36*spbb12^2*spaa13*spaa14^2*spbb14*spbb34^2*spbb35-473/36*spbb12^2*spaa13*spaa14*spaa23*spbb23*spbb34^2*spbb35+223/36*spbb12*spaa13*spaa23^2*spbb23^3*spbb34*spbb35+37/18*spaa13*spbb13*spaa23^2*spbb23^4*spbb45-35/36*spaa23^3*spbb23^5*spbb45))/(spaa12*spbb24^3*spaa34*spbb35^2*spaa45*spab5125)+
(spbb25*spbb34*(-5977/216*spaa12^3*spbb12^3*spaa13*spbb13-5977/216*spaa12^3*spbb12^3*spaa23*spbb23-5977/216*spaa12^3*spbb12^2*spbb13*spbb24*spaa34+53/3*spaa12^2*spbb12^2*spaa13^2*spbb13^2-229/27*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spbb14+737/27*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23+61/9*spaa12^2*spbb12*spaa13*spbb13^2*spbb24*spaa34-643/72*spaa12^2*spbb12^2*spaa14^2*spbb14^2+257/24*spaa12^2*spbb12*spbb13*spaa14*spbb14*spbb24*spaa34-20/27*spaa12^2*spbb12^2*spaa23^2*spbb23^2-208/27*spaa12^2*spbb12*spbb13*spaa23*spbb23*spbb24*spaa34-8/9*spaa12^2*spbb13^2*spbb24^2*spaa34^2+37/2*spaa12*spbb12*spaa13^3*spbb13^3+139/4*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23-16/9*spaa12*spaa13^2*spbb13^3*spbb24*spaa34+8/9*spaa12*spbb12*spaa13*spbb13*spaa14^2*spbb14^2-8/9*spaa12*spaa13*spbb13^2*spaa14*spbb14*spbb24*spaa34+326/9*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^2-26/3*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24*spaa34+8/9*spaa12*spbb12*spaa14^3*spbb14^3-8/9*spaa12*spbb13*spaa14^2*spbb14^2*spbb24*spaa34+719/36*spaa12*spbb12*spaa23^3*spbb23^3-62/9*spaa12*spbb13*spaa23^2*spbb23^2*spbb24*spaa34+185/18*spaa13^4*spbb13^4+685/36*spaa13^3*spbb13^3*spaa23*spbb23+121/12*spaa13^2*spbb13^2*spaa23^2*spbb23^2+151/36*spaa13*spbb13*spaa23^3*spbb23^3+103/36*spaa23^4*spbb23^4))/(spaa12*spbb14*spbb24^2*spaa34*spbb35^2*spaa45*spab5125)+
(27071/216*spaa12^4*spbb12^4*spbb24+3976/27*spaa12^3*spbb12^4*spaa13*spbb34-1033/8*spaa12^3*spbb12^3*spaa14*spbb14*spbb24+20383/108*spaa12^3*spbb12^3*spaa23*spbb23*spbb24-5929/216*spaa12^3*spbb12^3*spaa24*spbb24^2+18305/216*spaa12^3*spbb12^2*spbb13*spbb24^2*spaa34+2881/72*spaa12^2*spbb12^3*spaa13*spaa14*spbb14*spbb34+9191/72*spaa12^2*spbb12^3*spaa13*spaa23*spbb23*spbb34-7295/72*spaa12^2*spbb12^3*spaa13*spaa24*spbb24*spbb34-13075/108*spaa12^2*spbb12^2*spaa14^2*spbb14^2*spbb24-33715/216*spaa12^2*spbb12^2*spaa14*spbb14*spaa24*spbb24^2+12421/216*spaa12^2*spbb12*spbb13*spaa14*spbb14*spbb24^2*spaa34+4807/108*spaa12^2*spbb12^2*spaa23^2*spbb23^2*spbb24+62/9*spaa12^2*spbb12^2*spaa23*spbb23*spaa24*spbb24^2+815/36*spaa12^2*spbb12*spbb13*spaa23*spbb23*spbb24^2*spaa34-2657/108*spaa12^2*spbb12^2*spaa24^2*spbb24^3+1771/27*spaa12^2*spbb12*spbb13*spaa24*spbb24^3*spaa34-49/12*spaa12^2*spbb13^2*spbb24^3*spaa34^2-14923/216*spaa12*spbb12^3*spaa13^2*spaa24*spbb34^2+403/9*spaa12*spbb12^2*spaa13*spaa14^2*spbb14^2*spbb34-1645/216*spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa24*spbb24*spbb34+182/27*spaa12*spbb12^2*spaa13*spaa23^2*spbb23^2*spbb34-571/18*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa24*spbb24*spbb34-7417/216*spaa12*spbb12^2*spaa13*spaa24^2*spbb24^2*spbb34-338/9*spaa12*spbb12*spaa14^3*spbb14^3*spbb24-1969/36*spaa12*spbb12*spaa14^2*spbb14^2*spaa24*spbb24^2+323/36*spaa12*spbb13*spaa14^2*spbb14^2*spbb24^2*spaa34-257/18*spaa12*spbb12*spaa14*spbb14*spaa24^2*spbb24^3+8*spaa12*spbb13*spaa14*spbb14*spaa24*spbb24^3*spaa34+16/9*spaa12*spbb12*spaa23^2*spbb23^2*spaa24*spbb24^2+16/9*spaa12*spbb13*spaa23^2*spbb23^2*spbb24^2*spaa34-158/27*spaa12*spbb12*spaa23*spbb23*spaa24^2*spbb24^3+40/9*spaa12*spbb13*spaa23*spbb23*spaa24*spbb24^3*spaa34-515/108*spaa12*spbb12*spaa24^3*spbb24^4+61/36*spaa12*spbb13*spaa24^2*spbb24^4*spaa34-427/18*spbb12^2*spaa13^2*spaa14*spbb14*spaa24*spbb34^2-269/18*spbb12^2*spaa13^2*spaa23*spbb23*spaa24*spbb34^2-89/12*spbb12^2*spaa13^2*spaa24^2*spbb24*spbb34^2+517/36*spbb12*spaa13*spaa14^3*spbb14^3*spbb34+467/18*spbb12*spaa13*spaa14^2*spbb14^2*spaa24*spbb24*spbb34+130/9*spbb12*spaa13*spaa14*spbb14*spaa24^2*spbb24^2*spbb34+103/36*spbb12*spaa13*spaa24^3*spbb24^3*spbb34-4*spaa14^4*spbb14^4*spbb24-253/36*spaa14^3*spbb14^3*spaa24*spbb24^2-37/18*spaa14^2*spbb14^2*spaa24^2*spbb24^3+35/36*spaa14*spbb14*spaa24^3*spbb24^4)/(spaa12*spbb14*spbb24^2*spaa34*spbb35*spaa45*spab5125)+
(19/4*spaa12^3*spbb12^3*spaa13*spbb13-1/4*spaa12^2*spbb12^2*spaa13^2*spbb13^2+3/4*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spbb14-1*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23-13379/108*spaa12^2*spbb12^3*spaa13*spaa24*spbb34-17/12*spaa12^2*spbb12^2*spaa23^2*spbb23^2-5*spaa12*spbb12*spaa13^3*spbb13^3-9*spaa12*spbb12*spaa13^2*spbb13^2*spaa14*spbb14-43/4*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23-7451/216*spaa12*spbb12^2*spaa13^2*spbb13*spaa24*spbb34-4*spaa12*spbb12*spaa13*spbb13*spaa14^2*spbb14^2-197/6*spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa24*spbb34-47/6*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^2-13367/108*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa24*spbb34-25/12*spaa12*spbb12*spaa23^3*spbb23^3-151/12*spbb12*spaa13^3*spbb13^2*spaa24*spbb34+152/9*spbb12*spaa13^2*spbb13*spaa14*spbb14*spaa24*spbb34-2/3*spaa13^2*spbb13^2*spaa23^2*spbb23^2-25/6*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa24*spbb34+451/36*spbb12^2*spaa13^2*spaa24^2*spbb34^2-281/18*spbb12*spaa13*spaa14^2*spbb14^2*spaa24*spbb34-4/3*spaa13*spbb13*spaa23^3*spbb23^3-607/36*spbb12*spaa13*spaa23^2*spbb23^2*spaa24*spbb34-2/3*spaa23^4*spbb23^4)/(spaa12*spbb14*spaa24*spbb24^2*spaa34*spbb35*spaa45)+
(1/4*spaa12^2*spbb12^2*spaa25-37/4*spaa12^2*spbb12*spbb13*spaa35+151/12*spaa12*spbb12*spaa15*spbb15*spaa25-1/4*spaa12*spbb13*spaa15*spbb15*spaa35-31/6*spaa12*spbb12*spaa23*spbb23*spaa25-2/3*spaa12*spbb13*spaa23*spbb23*spaa35-1/4*spaa12*spbb13*spaa35^2*spbb35-2/3*spaa15*spbb15*spaa25^2*spbb25-2/3*spaa23^2*spbb23^2*spaa25)/(spaa12*spbb14*spaa24*spbb24*spaa45)+
(-7483/108*spaa12^3*spbb12^3+3098/27*spaa12^2*spbb12^2*spaa13*spbb13+23897/216*spaa12^2*spbb12^2*spaa14*spbb14-1667/36*spaa12^2*spbb12^2*spaa23*spbb23+1433/24*spaa12*spbb12*spaa13^2*spbb13^2+2939/108*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14+2503/18*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+2833/216*spaa12*spbb12^2*spaa13*spaa24*spbb34+539/12*spaa12*spbb12*spaa14^2*spbb14^2+1177/24*spaa12*spbb12*spaa23^2*spbb23^2+31/12*spaa13^3*spbb13^3+83/18*spaa13^2*spbb13^2*spaa14*spbb14+281/36*spaa13^2*spbb13^2*spaa23*spbb23-439/36*spbb12*spaa13^2*spbb13*spaa24*spbb34-133/36*spaa13*spbb13*spaa14^2*spbb14^2-71/6*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34+473/36*spaa13*spbb13*spaa23^2*spbb23^2-173/12*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34+4*spaa14^3*spbb14^3+95/12*spaa23^3*spbb23^3)/(spaa12*spbb14*spbb24*spaa34*spbb35*spaa45)+
(spbb45*(5*spaa14*spbb14+5*spaa24*spbb24+5*spaa45*spbb45))/(spaa12*spbb14*spbb25)+
(spaa24*(-158/9*spbb12*spaa13*spaa24*spbb34+535/36*spaa14^2*spbb14^2+149/18*spaa14*spbb14*spaa24*spbb24+973/36*spaa14*spbb14*spaa34*spbb34+83/18*spaa23^2*spbb23^2-133/36*spaa23*spbb23*spaa24*spbb24+47/6*spaa23*spbb23*spaa34*spbb34-31/12*spaa24^2*spbb24^2+239/18*spaa24*spbb24*spaa34*spbb34+571/36*spaa34^2*spbb34^2))/(spaa12*spbb14*spaa34*spbb35*spaa45)+
(596/27*spaa12*spbb12^2*spaa24-3815/108*spbb12*spaa13*spbb13*spaa24+13/2*spaa13*spbb13^2*spaa34+1309/27*spbb12*spbb13*spaa14*spaa23-265/6*spbb12*spaa24^2*spbb24-947/27*spbb13*spaa24*spbb24*spaa34-839/108*spbb13*spaa34^2*spbb34)/(spbb14*spaa34*spbb35*spaa45)+
(+92/9*spaa14*spbb15)/(spaa34*spbb35)+
(-4151/108*spbb13*spaa14)/(spbb35*spaa45)+
(-263/18),
(spbb12*spbb23*(278/27*spaa12^2*spbb12^2*spaa13^2*spbb14^2*spbb24-278/27*spaa12*spbb12*spaa13^3*spbb14^3*spbb23+278/27*spaa12*spbb12*spaa13^2*spaa14*spbb14^3*spbb24-556/27*spaa12*spbb12*spaa13^2*spbb14^2*spaa23*spbb23*spbb24+278/27*spaa12*spbb12*spaa13^2*spbb14^2*spaa24*spbb24^2-278/27*spaa12*spbb12*spaa13*spbb14*spaa23^2*spbb23*spbb24^2-278/27*spaa13^3*spaa14*spbb14^4*spbb23+278/27*spaa13^3*spbb14^3*spaa23*spbb23^2-556/27*spaa13^3*spbb14^3*spbb23*spaa24*spbb24-278/27*spaa13^2*spaa14*spbb14^3*spaa23*spbb23*spbb24+278/9*spaa13^2*spbb14^2*spaa23^2*spbb23^2*spbb24-278/9*spaa13^2*spbb14^2*spaa23*spbb23*spaa24*spbb24^2+278/9*spaa13*spbb14*spaa23^3*spbb23^2*spbb24^2-278/27*spaa13*spbb14*spaa23^2*spbb23*spaa24*spbb24^3+278/27*spaa23^4*spbb23^2*spbb24^3))/(spbb14*spbb24^3*spaa34*spab3123^3)+
(spbb12*spbb34*spbb23*spaa13^2*spbb14*(-529/72*spaa12*spbb24-529/72*spaa13*spbb34))/(spaa12*spbb24^3*spab1231^2)+
(spbb34*(-556/27*spbb12*spaa23^2*spbb23*spaa24*spbb24^3*spbb34*spbb35^2+646/27*spbb12*spaa23^2*spbb23*spbb24^2*spaa34*spbb34^2*spbb35^2-295/27*spbb12*spaa23^2*spbb23*spbb24*spbb25*spaa34*spbb34^3*spbb35+205/27*spbb12*spaa23^2*spbb23*spbb25^2*spaa34*spbb34^4-278/27*spbb13*spaa23^2*spbb23*spbb24^3*spaa34*spbb34*spbb35^2-556/27*spbb12*spaa23*spaa24^2*spbb24^4*spbb34*spbb35^2+278/27*spbb12*spaa23*spaa24^2*spbb24^3*spbb25*spbb34^2*spbb35+2036/27*spbb12*spaa23*spaa24*spbb24^3*spaa34*spbb34^2*spbb35^2-169/3*spbb12*spaa23*spaa24*spbb24^2*spbb25*spaa34*spbb34^3*spbb35+548/27*spbb12*spaa23*spaa24*spbb24*spbb25^2*spaa34*spbb34^4-278/27*spbb13*spaa23*spaa24*spbb24^4*spaa34*spbb34*spbb35^2+229/27*spbb12*spaa23*spaa24*spbb25^3*spbb34^4*spaa35-278/27*spbb13*spaa23*spbb24^4*spaa25*spaa34*spbb35^3-1031/24*spbb12*spaa23*spbb24^2*spaa34^2*spbb34^3*spbb35^2+7055/108*spbb12*spaa23*spbb24*spbb25*spaa34^2*spbb34^4*spbb35-4831/216*spbb12*spaa23*spbb25^2*spaa34^2*spbb34^5+556/27*spbb12*spaa24^2*spbb24^3*spaa34*spbb34^2*spbb35*spbb45-556/27*spbb12*spaa24^2*spbb24^2*spbb25*spaa34*spbb34^3*spbb45-278/27*spbb13*spaa24*spbb24^4*spaa25*spaa34*spbb35^2*spbb45-3029/72*spbb12*spaa24*spbb24^2*spaa34^2*spbb34^3*spbb35*spbb45+6863/108*spbb12*spaa24*spbb24*spbb25*spaa34^2*spbb34^4*spbb45+4639/216*spbb12*spaa24*spbb25^2*spaa34*spbb34^4*spaa35*spbb45+278/9*spbb12*spaa24*spbb24^2*spaa34*spbb34^2*spbb35*spaa45*spbb45^2-278/27*spbb12*spaa24*spbb24*spbb25*spaa34*spbb34^3*spaa45*spbb45^2-1112/27*spbb13*spaa24*spbb24^3*spaa34*spbb34*spbb35*spaa45*spbb45^2+278/9*spbb13*spbb24^3*spaa25*spaa34^2*spbb34*spbb35^2*spbb45-278/27*spbb13*spbb24^3*spaa25*spaa34*spbb35^2*spaa45*spbb45^2-278/9*spbb12*spbb24*spaa34^2*spbb34^3*spbb35*spaa45*spbb45^2+278/27*spbb12*spbb25*spaa34^2*spbb34^4*spaa45*spbb45^2+1112/27*spbb13*spbb24^2*spaa34^2*spbb34^2*spbb35*spaa45*spbb45^2+278/27*spbb12*spbb24*spaa34*spbb34^2*spbb35*spaa45^2*spbb45^3-556/27*spbb13*spbb24^2*spaa34*spbb34*spbb35*spaa45^2*spbb45^3))/(spaa12*spbb13*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(spbb12^2*spaa15^2*spbb45*(-17/9*spaa12^2*spbb12*spbb14*spbb24-17/9*spaa12*spaa14*spbb14^2*spbb24-17/9*spaa12*spbb14*spaa24*spbb24^2+17/9*spaa12*spbb12*spbb24*spaa25*spbb45+17/9*spbb14*spaa15*spaa24*spbb24*spbb45+17/9*spbb12*spaa15*spaa25*spbb45^2+17/9*spaa24*spbb24^2*spaa25*spbb45))/(spaa12*spbb14*spbb24^3*spaa45*spab5125^2)+
(spbb23*(421/72*spaa12^2*spbb12^3*spbb23*spbb24*spaa25+421/72*spaa12*spbb12^3*spaa13*spbb23*spaa25*spbb34-31/24*spaa12*spbb12^3*spaa15*spaa23*spbb23*spbb34-169/24*spaa12*spbb12^3*spaa15*spaa25*spbb25*spbb34-355/72*spaa12*spbb12^2*spaa23*spbb23^2*spbb24*spaa25-11/12*spaa12*spbb12^2*spbb23*spbb24*spaa25^2*spbb25+169/24*spbb12*spaa13*spbb13^2*spaa15*spbb25*spbb34*spaa35-355/72*spbb12^2*spaa13*spaa23*spbb23^2*spaa25*spbb34-487/72*spbb12*spaa13*spbb13*spaa23*spbb23^2*spbb34*spaa35-487/72*spbb12^2*spaa13*spbb23*spaa25^2*spbb25*spbb34-227/18*spbb12*spaa13*spbb13*spbb23*spaa25*spbb25*spbb34*spaa35-487/72*spaa13*spbb13^2*spbb23^2*spaa35^2*spbb45-487/72*spaa13*spbb13^2*spbb23*spbb25*spbb34*spaa35^2-11/12*spbb12*spaa23^2*spbb23^3*spbb24*spaa25+487/72*spbb14*spaa23^2*spbb23^4*spaa35+11/12*spbb12*spaa23*spbb23^2*spbb24*spaa25^2*spbb25-421/72*spbb12*spaa23*spbb23^2*spaa25*spbb25*spbb34*spaa35-11/12*spbb14*spaa23*spbb23^3*spaa25*spbb25*spaa35-487/72*spbb13*spaa23*spbb23^2*spbb25*spbb34*spaa35^2+487/72*spbb14*spaa23*spbb23^3*spaa35^2*spbb35-11/12*spbb15*spbb23^3*spaa25*spaa35^2*spbb45))/(spbb13^2*spaa14*spbb24^3*spaa45*spab1231)+
(-278/27*spaa12^2*spbb13^4*spbb23^2*spbb24^2*spaa34*spbb45^2-278/27*spaa12*spbb13^5*spaa14^2*spbb24^3*spbb45^2-278/27*spaa12*spbb13^4*spaa14*spbb23*spaa24*spbb24^3*spbb45^2-1112/27*spaa12*spbb13^4*spaa14*spbb23*spbb24^2*spaa34*spbb34*spbb45^2-278/9*spaa12*spbb13^3*spbb23^2*spaa24*spbb24^2*spaa34*spbb34*spbb45^2-556/9*spaa12*spbb13^3*spbb23^2*spbb24*spaa34^2*spbb34^2*spbb45^2-278/27*spaa13^3*spbb13^5*spbb23*spbb25*spbb34^2*spbb45-2780/27*spaa13^3*spbb13^5*spbb25^2*spbb34^3+278/27*spaa13^3*spbb13^4*spbb15*spbb23^2*spbb34^2*spbb45+6091/27*spaa13^3*spbb13^4*spbb15*spbb23*spbb25*spbb34^3-3311/27*spaa13^3*spbb13^3*spbb15^2*spbb23^2*spbb34^3-475/8*spbb12*spaa13^2*spbb13^3*spaa14*spbb15*spbb25*spbb34^4-133/27*spbb12*spaa13^2*spbb13^2*spaa14*spbb15^2*spbb23*spbb34^4+3058/27*spaa13^2*spbb13^5*spaa14*spbb24*spbb25*spbb34^2*spbb45-59/108*spaa13^2*spbb13^4*spaa14*spbb14*spbb25^2*spbb34^3-3058/27*spaa13^2*spbb13^4*spaa14*spbb15*spbb23*spbb24*spbb34^2*spbb45+34507/108*spaa13^2*spbb13^4*spaa14*spbb15*spbb24*spbb25*spbb34^3-3233/9*spaa13^2*spbb13^3*spaa14*spbb15^2*spbb23*spbb24*spbb34^3-13771/216*spbb12*spaa13^2*spbb13*spbb15^2*spbb23^2*spaa24*spbb34^4-1087/27*spaa13^2*spbb13^2*spbb15^2*spbb23^2*spaa24*spbb24*spbb34^3+2224/27*spaa13^2*spbb13^4*spbb25^2*spaa34*spbb34^4-7721/108*spaa13^2*spbb13^3*spbb15*spbb23*spbb25*spaa34*spbb34^4-4411/108*spaa13^2*spbb13^2*spbb15^2*spbb23^2*spaa34*spbb34^4+2881/108*spbb12^2*spaa13*spbb13*spaa14^2*spbb15^2*spbb34^5+1960/27*spbb12*spaa13*spbb13^2*spaa14^2*spbb14*spbb15*spbb25*spbb34^4-4309/108*spbb12*spaa13*spbb13^2*spaa14^2*spbb15^2*spbb24*spbb34^4+556/3*spaa13*spbb13^4*spaa14^2*spbb14*spbb24*spbb25*spbb34^2*spbb45-8675/27*spaa13*spbb13^4*spaa14^2*spbb15*spbb24^2*spbb34^2*spbb45+1112/27*spaa13*spbb13^3*spaa14^2*spbb14^2*spbb25^2*spbb34^3+2323/9*spaa13*spbb13^3*spaa14^2*spbb14*spbb15*spbb24*spbb25*spbb34^3-6953/27*spaa13*spbb13^3*spaa14^2*spbb15^2*spbb24^2*spbb34^3+475/36*spbb12^2*spaa13*spaa14*spbb15^2*spbb23*spaa24*spbb34^5-7325/54*spbb12*spaa13*spbb13*spaa14*spbb15^2*spbb23*spaa24*spbb24*spbb34^4-2894/27*spaa13*spbb13^3*spaa14*spbb15*spbb23*spaa24*spbb24^2*spbb34^2*spbb45+4777/27*spaa13*spbb13^2*spaa14*spbb15^2*spbb23*spaa24*spbb24^2*spbb34^3+553/6*spbb12*spaa13*spbb13^2*spaa14*spbb15*spbb25*spaa34*spbb34^5-10411/216*spbb12*spaa13*spbb13*spaa14*spbb15^2*spbb23*spaa34*spbb34^5+9949/108*spaa13*spbb13^4*spaa14*spbb24*spbb25*spaa34*spbb34^3*spbb45-7307/72*spaa13*spbb13^3*spaa14*spbb14*spbb25^2*spaa34*spbb34^4-475/36*spbb12*spaa13*spbb15^2*spbb23^2*spaa24^2*spbb24*spbb34^4+259/9*spaa13*spbb13^2*spbb15*spbb23^2*spaa24^2*spbb24^2*spbb34^2*spbb45+3649/27*spaa13*spbb13*spbb15^2*spbb23^2*spaa24^2*spbb24^2*spbb34^3-475/36*spbb12*spaa13*spbb15^2*spbb23^2*spaa24*spaa34*spbb34^5-689/24*spaa13*spbb13*spbb15^2*spbb23^2*spaa24*spbb24*spaa34*spbb34^4-4381/72*spaa13*spbb13^3*spbb25^2*spaa34^2*spbb34^5-1855/36*spaa13*spbb13^2*spbb15*spbb23*spbb25*spaa34^2*spbb34^5-278/9*spbb13^4*spaa14^3*spbb14*spbb24^2*spbb34*spbb45^2+556/27*spbb13^3*spaa14^3*spbb14^2*spbb24*spbb25*spbb34^2*spbb45-2224/27*spbb13^3*spaa14^3*spbb14*spbb15*spbb24^2*spbb34^2*spbb45+556/27*spbb13^2*spaa14^3*spbb14^2*spbb15*spbb24*spbb25*spbb34^3-1390/27*spbb13^2*spaa14^3*spbb14*spbb15^2*spbb24^2*spbb34^3-1390/27*spbb13^4*spaa14^2*spaa24*spbb24^3*spbb34*spbb45^2-1946/27*spbb13^3*spaa14^2*spbb15*spaa24*spbb24^3*spbb34^2*spbb45-556/27*spbb13^2*spaa14^2*spbb15^2*spaa24*spbb24^3*spbb34^3+4649/216*spbb12*spbb13*spaa14^2*spbb14*spbb15*spbb25*spaa34*spbb34^5-4649/216*spbb12*spbb13*spaa14^2*spbb15^2*spbb24*spaa34*spbb34^5+278/27*spbb13^4*spaa14^2*spbb24^2*spaa34*spbb34^2*spbb45^2-1946/27*spbb13^2*spaa14^2*spbb14^2*spbb25^2*spaa34*spbb34^4-556/27*spbb13^3*spaa14*spbb23*spaa24^2*spbb24^3*spbb34*spbb45^2-278/9*spbb13^2*spaa14*spbb15*spbb23*spaa24^2*spbb24^3*spbb34^2*spbb45+278/27*spbb13*spaa14*spbb15^2*spbb23*spaa24^2*spbb24^3*spbb34^3-1112/27*spbb13*spaa14*spbb15^2*spbb23*spaa24*spbb24^2*spaa34*spbb34^4-1112/27*spbb12*spbb13*spaa14*spbb15*spbb25*spaa34^2*spbb34^6-4381/72*spbb13^3*spaa14*spbb24*spbb25*spaa34^2*spbb34^4*spbb45-556/27*spbb13*spbb15*spbb23^2*spaa24^3*spbb24^3*spbb34^2*spbb45+1112/27*spbb13*spbb15*spbb23*spbb25*spaa34^3*spbb34^6)/(spaa12*spbb13^2*spbb14*spbb24^3*spbb35^3*spaa45*spab3123)+
(spbb35*spaa35*(-17/9*spaa23*spbb24^3*spaa34*spbb34*spbb35^3+17/9*spbb23*spaa24*spbb24^2*spaa34*spbb34*spbb35*spbb45^2-34/9*spaa24*spbb24^3*spaa34*spbb34*spbb35^2*spbb45+91/18*spbb23^3*spaa24*spaa35*spbb45^4-94/9*spbb23^2*spaa24*spbb24*spaa35*spbb35*spbb45^3+103/18*spbb23*spaa24*spbb24^2*spaa35*spbb35^2*spbb45^2-1/3*spaa24*spbb24^3*spaa35*spbb35^3*spbb45-37/9*spbb23^2*spaa25*spbb25*spaa35*spbb35*spbb45^3+40/9*spbb23*spbb24*spaa25*spbb25*spaa35*spbb35^2*spbb45^2-1/3*spbb24^2*spaa25*spbb25*spaa35*spbb35^3*spbb45+17/9*spbb23*spbb24*spaa34^2*spbb34^2*spbb35*spbb45^2-34/9*spbb24^2*spaa34^2*spbb34^2*spbb35^2*spbb45-53/12*spbb23^2*spaa34*spbb34*spaa35*spbb35*spbb45^3+19/4*spbb23*spbb24*spaa34*spbb34*spaa35*spbb35^2*spbb45^2-1/3*spbb24^2*spaa34*spbb34*spaa35*spbb35^3*spbb45))/(spaa12*spbb14*spbb24^3*spaa34*spbb35^3*spab5125)+
(10*spaa12*spaa23*spbb23^2*spbb24^2*spbb25*spbb35+5*spaa12*spbb23*spaa24*spbb24^3*spbb25*spbb35-5*spaa12*spbb23^2*spbb24*spaa25*spbb25^2*spbb45-5*spaa12*spbb23*spbb24^2*spaa25*spbb25^2*spbb35-15*spaa13*spaa23*spbb23^3*spbb24*spbb35*spbb45+15*spaa13*spaa23*spbb23^2*spbb24^2*spbb35^2-10*spaa13*spbb23^2*spaa24*spbb24^2*spbb35*spbb45+15*spaa13*spbb23*spaa24*spbb24^3*spbb35^2-5*spaa13*spbb23^3*spaa25*spbb25*spbb45^2-5*spaa13*spbb23*spbb24^2*spaa25*spbb25*spbb35^2-5*spaa13*spbb23^2*spbb24*spaa34*spbb34*spbb35*spbb45+10*spaa13*spbb23*spbb24^2*spaa34*spbb34*spbb35^2+5*spaa14*spaa24*spbb24^4*spbb35^2+5*spaa14*spbb24^3*spaa34*spbb34*spbb35^2)/(spaa14*spbb24^3*spbb35^2*spab5145)+
(spbb23^2*(-9097/216*spaa12^3*spbb12^3*spaa13*spbb13^2*spbb35*spbb45+22441/216*spaa12^3*spbb12^2*spaa13*spbb13^2*spbb15*spbb23*spbb45+556/9*spaa12^3*spbb12^3*spbb13*spaa23*spbb23*spbb35*spbb45+6739/72*spaa12^3*spbb12^2*spbb13*spbb15*spaa23*spbb23^2*spbb45-2291/72*spaa12^3*spbb12^3*spbb13*spaa35*spbb35^2*spbb45+8737/18*spaa12^2*spbb12^2*spaa13^2*spbb13^3*spbb35*spbb45-3089/18*spaa12^2*spbb12*spaa13^2*spbb13^3*spbb15*spbb23*spbb45+20071/72*spaa12^2*spbb12^2*spaa13*spbb13^2*spaa23*spbb23*spbb35*spbb45-11491/54*spaa12^2*spbb12*spaa13*spbb13^2*spbb15*spaa23*spbb23^2*spbb45+69313/108*spaa12^2*spbb12^2*spaa13*spbb13^2*spaa35*spbb35^2*spbb45-10919/216*spaa12^2*spbb12^2*spbb13*spaa23^2*spbb23^2*spbb35*spbb45-1112/27*spaa12^2*spbb12*spbb13*spbb15*spaa23^2*spbb23^3*spbb45+28199/216*spaa12^2*spbb12^2*spbb13*spaa23*spbb23*spaa35*spbb35^2*spbb45+11489/72*spaa12^2*spbb12^2*spbb13*spaa35^2*spbb35^3*spbb45-3091/24*spaa12*spbb12*spaa13^3*spbb13^4*spbb35*spbb45-8899/72*spaa12*spaa13^3*spbb13^4*spbb15*spbb23*spbb45-7301/72*spaa12*spbb12*spaa13^2*spbb13^3*spaa23*spbb23*spbb35*spbb45-34381/108*spaa12*spaa13^2*spbb13^3*spbb15*spaa23*spbb23^2*spbb45-40111/72*spaa12*spbb12*spaa13^2*spbb13^3*spaa35*spbb35^2*spbb45-9251/216*spaa12*spbb12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb35*spbb45-16987/72*spaa12*spaa13*spbb13^2*spbb15*spaa23^2*spbb23^3*spbb45-39287/216*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb23*spaa35*spbb35^2*spbb45-19957/36*spaa12*spbb12*spaa13*spbb13^2*spaa35^2*spbb35^3*spbb45-8695/216*spaa12*spbb12*spbb13*spaa23^3*spbb23^3*spbb35*spbb45-1112/27*spaa12*spbb13*spbb15*spaa23^3*spbb23^4*spbb45+5425/72*spaa12*spbb12*spbb13*spaa23^2*spbb23^2*spaa35*spbb35^2*spbb45+1415/72*spaa12*spbb12^2*spaa23*spbb23*spaa25*spaa35*spbb35^3*spbb45-5477/216*spaa12*spbb12*spbb13*spaa23*spbb23*spaa35^2*spbb35^3*spbb45+1415/72*spaa12*spbb12^2*spaa25*spaa35^2*spbb35^4*spbb45-6695/54*spaa12*spbb12*spbb13*spaa35^3*spbb35^4*spbb45-8899/72*spaa13^4*spbb13^5*spbb35*spbb45-34381/108*spaa13^3*spbb13^4*spaa23*spbb23*spbb35*spbb45-643/4*spaa13^3*spbb13^4*spaa35*spbb35^2*spbb45-16987/72*spaa13^2*spbb13^3*spaa23^2*spbb23^2*spbb35*spbb45-30125/72*spaa13^2*spbb13^3*spaa23*spbb23*spaa35*spbb35^2*spbb45+787/54*spaa13^2*spbb13^3*spaa35^2*spbb35^3*spbb45-1112/27*spaa13*spbb13^2*spaa23^3*spbb23^3*spbb35*spbb45-24691/108*spaa13*spbb13^2*spaa23^2*spbb23^2*spaa35*spbb35^2*spbb45-44549/216*spaa13*spbb13^2*spaa23*spbb23*spaa35^2*spbb35^3*spbb45+1475/24*spaa13*spbb13^2*spaa35^3*spbb35^4*spbb45-67/72*spbb13*spaa23^3*spbb23^3*spaa35*spbb35^2*spbb45+197/36*spbb14*spaa23^3*spbb23^3*spaa35*spbb35^3+197/36*spbb12*spaa23^2*spbb23^2*spaa25*spaa35*spbb35^3*spbb45-7207/108*spbb13*spaa23^2*spbb23^2*spaa35^2*spbb35^3*spbb45+881/72*spbb14*spaa23^2*spbb23^2*spaa35^2*spbb35^4+115/18*spbb12*spaa23*spbb23*spaa25*spaa35^2*spbb35^4*spbb45-512/9*spbb13*spaa23*spbb23*spaa35^3*spbb35^4*spbb45+487/72*spbb14*spaa23*spbb23*spaa35^3*spbb35^5+11/12*spbb12*spaa25*spaa35^3*spbb35^5*spbb45+797/54*spbb13*spaa35^4*spbb35^5*spbb45))/(spaa12*spbb13^2*spaa14*spbb14*spbb24^3*spaa34*spbb35^3*spaa45)+
(spbb45^2*spbb23^2*spbb13*(269/36*spaa23*spbb23+3542/27*spaa24*spbb24+4654/27*spaa25*spbb25-29321/216*spaa34*spbb34))/(spbb14*spbb24^2*spbb35^3*spaa45)+
(spbb34*(497/36*spaa12*spbb12^2*spaa14*spbb34+125/72*spaa12*spbb12*spaa23*spbb23^2-421/72*spaa12*spbb12*spbb23*spaa24*spbb24+421/36*spbb12*spaa14*spaa23*spbb23*spbb34-421/72*spaa23*spbb23^2*spaa24*spbb24))/(spaa12*spbb13^2*spaa14*spbb24^2)+
(278/27*spaa12^4*spbb12^4*spbb23*spbb35+278/27*spaa12^4*spbb12^3*spbb15*spbb23^2+36907/216*spaa12^3*spbb12^3*spaa13*spbb13*spbb23*spbb35-11453/18*spaa12^3*spbb12^2*spaa13*spbb13*spbb15*spbb23^2+32459/216*spaa12^3*spbb12^4*spaa15*spbb35^2-11417/24*spaa12^3*spbb12^3*spaa23*spbb23^2*spbb35-33803/54*spaa12^3*spbb12^2*spbb15*spaa23*spbb23^3-155777/72*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spbb23*spbb35+238327/216*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb15*spbb23^2-290281/108*spaa12^2*spbb12^3*spaa13*spbb13*spaa15*spbb35^2-195475/216*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23^2*spbb35+34421/27*spaa12^2*spbb12*spaa13*spbb13*spbb15*spaa23*spbb23^3-80009/216*spaa12^2*spbb12^3*spaa15*spaa23*spbb23*spbb35^2-111967/216*spaa12^2*spbb12^3*spaa15*spaa35*spbb35^3+32377/108*spaa12^2*spbb12^2*spaa23^2*spbb23^3*spbb35+12347/72*spaa12^2*spbb12*spbb15*spaa23^2*spbb23^4+22753/72*spaa12*spbb12*spaa13^3*spbb13^3*spbb23*spbb35+103811/216*spaa12*spaa13^3*spbb13^3*spbb15*spbb23^2+345851/216*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa15*spbb35^2-72127/216*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23^2*spbb35+39226/27*spaa12*spaa13^2*spbb13^2*spbb15*spaa23*spbb23^3-6517/18*spaa12*spbb12^2*spaa13*spbb13*spaa15*spaa23*spbb23*spbb35^2+43015/27*spaa12*spbb12^2*spaa13*spbb13*spaa15*spaa35*spbb35^3-17249/108*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^3*spbb35+87791/72*spaa12*spaa13*spbb13*spbb15*spaa23^2*spbb23^4-10477/54*spaa12*spbb12^3*spaa15^2*spaa23*spbb35^3-105623/216*spaa12*spbb12^2*spaa15*spaa23^2*spbb23^2*spbb35^2+11441/36*spaa12*spbb12^2*spaa15*spaa35^2*spbb35^4+26539/108*spaa12*spbb12*spaa23^3*spbb23^4*spbb35+2224/9*spaa12*spbb15*spaa23^3*spbb23^5+67865/216*spaa13^4*spbb13^4*spbb23*spbb35+58573/108*spbb12*spaa13^3*spbb13^3*spaa15*spbb35^2+186263/216*spaa13^3*spbb13^3*spaa23*spbb23^2*spbb35+52501/36*spbb12*spaa13^2*spbb13^2*spaa15*spaa23*spbb23*spbb35^2+12743/72*spbb12*spaa13^2*spbb13^2*spaa15*spaa35*spbb35^3+15299/27*spaa13^2*spbb13^2*spaa23^2*spbb23^3*spbb35+7065/8*spbb12^2*spaa13*spbb13*spaa15^2*spaa23*spbb35^3+69533/108*spbb12*spaa13*spbb13*spaa15*spaa23^2*spbb23^2*spbb35^2-14543/216*spbb12*spaa13*spbb13*spaa15*spaa35^2*spbb35^4+3793/216*spaa13*spbb13*spaa23^3*spbb23^4*spbb35+6347/36*spbb12^2*spaa15^2*spaa23^2*spbb23*spbb35^3+48133/216*spbb12^2*spaa15^2*spaa23*spaa35*spbb35^4-2273/36*spbb12*spaa15*spaa23^3*spbb23^3*spbb35^2-4649/216*spbb12*spaa15*spaa35^3*spbb35^5-67/72*spaa23^4*spbb23^5*spbb35)/(spaa12*spbb13*spaa14*spbb14*spbb24^2*spaa34*spbb35^2*spaa45)+
(spbb23*spbb45*(-278/27*spaa12*spbb12^2*spaa24+12280/27*spbb12*spaa13*spbb13*spaa24-23369/36*spaa13*spbb13^2*spaa34-12280/27*spbb12*spbb13*spaa14*spaa23+278/27*spbb12*spaa14*spbb14*spaa24-1112/9*spbb13*spaa14*spbb14*spaa34+4793/72*spbb13*spaa34^2*spbb34))/(spbb14*spbb24*spaa34*spbb35^2*spaa45)+
(449071/216*spbb12*spaa14^3*spbb14^2*spaa25+68951/216*spaa14^3*spbb14^3*spaa45+296899/72*spbb12*spaa14^2*spbb14*spaa15*spbb15*spaa25+254983/216*spaa14^2*spbb14^2*spaa15*spbb15*spaa45+127795/72*spbb12*spaa14^2*spbb14*spaa24*spbb24*spaa25+9929/18*spaa14^2*spbb14^2*spaa24*spbb24*spaa45-141631/108*spbb12^2*spaa14^2*spaa25^2*spbb45+93112/27*spbb12*spaa14^2*spbb14*spaa25^2*spbb25+157909/72*spaa14^2*spbb14^2*spaa25*spbb25*spaa45+481859/216*spbb12*spaa14*spaa15^2*spbb15^2*spaa25+326861/216*spaa14*spbb14*spaa15^2*spbb15^2*spaa45+187729/108*spbb12*spaa14*spaa15*spbb15*spaa25^2*spbb25+696883/216*spaa14*spbb14*spaa15*spbb15*spaa25*spbb25*spaa45-5899/54*spbb12*spaa14*spaa24^2*spbb24^2*spaa25+6103/216*spaa14*spbb14*spaa24^2*spbb24^2*spaa45-12659/216*spbb12*spaa14*spaa24*spbb24*spaa25^2*spbb25+6181/54*spaa14*spbb14*spaa24*spbb24*spaa25*spbb25*spaa45+2443/216*spbb12*spaa14*spaa25^3*spbb25^2+1897/6*spaa14*spbb14*spaa25^2*spbb25^2*spaa45+21281/36*spaa15^3*spbb15^3*spaa45+384761/216*spaa15^2*spbb15^2*spaa25*spbb25*spaa45+87479/216*spaa15*spbb15*spaa25^2*spbb25^2*spaa45+59/12*spaa24^3*spbb24^3*spaa45-8231/108*spaa24^2*spbb24^2*spaa25*spbb25*spaa45-460/3*spaa24*spbb24*spaa25^2*spbb25^2*spaa45-3899/54*spaa25^3*spbb25^3*spaa45)/(spaa12*spbb13*spaa14*spbb14*spbb24*spaa34*spaa45)+
(spbb12*(2251/4*spaa12^2*spbb12^2+186833/72*spaa12*spbb12*spaa14*spbb14+67471/108*spaa12*spbb12*spaa23*spbb23+27389/54*spaa12*spbb12*spaa24*spbb24-510337/216*spbb12*spaa13*spaa24*spbb34+11089/27*spaa14^2*spbb14^2+476281/216*spaa14*spbb14*spaa24*spbb24+34949/72*spaa23^2*spbb23^2+22604/27*spaa23*spbb23*spaa24*spbb24+28097/72*spaa24^2*spbb24^2))/(spbb13*spaa14*spbb14*spbb24*spaa34)+
(spbb25*(3158/9*spaa12^2*spbb12^2+65143/54*spaa12*spbb12*spaa15*spbb15-45287/54*spaa12*spbb12*spaa23*spbb23+37151/24*spaa12*spbb12*spaa25*spbb25-14515/54*spaa12*spbb13*spbb25*spaa35-64501/108*spaa15^2*spbb15^2-71771/36*spaa15*spbb15*spaa25*spbb25-58025/216*spaa23^2*spbb23^2+2467/216*spaa23*spbb23*spaa25*spbb25-4775/12*spaa25^2*spbb25^2))/(spaa14*spbb14*spbb24*spaa34*spbb35)+
(spbb12*(-20913/4*spaa12^2*spbb12^2-794981/108*spaa12*spbb12*spaa13*spbb13-352361/27*spaa12*spbb12*spaa23*spbb23-189917/54*spaa12*spbb12*spaa24*spbb24-55309/54*spaa13^2*spbb13^2-1485589/216*spaa13*spbb13*spaa23*spbb23-605711/216*spbb12*spaa13*spaa24*spbb34-1109171/216*spaa23^2*spbb23^2-337255/54*spaa23*spbb23*spaa24*spbb24+13963/54*spaa24^2*spbb24^2))/(spbb14*spbb24*spaa34*spbb35*spaa45)+
(-636041/216*spaa12*spbb12^2*spaa14-23843/12*spbb12*spaa13*spbb23*spaa24+18593/27*spbb12*spaa14^2*spbb14-1346503/216*spbb12*spaa14*spaa23*spbb23-133885/216*spaa14*spbb14*spbb23*spaa34+237515/216*spaa23*spbb23^2*spaa34-159499/216*spbb23*spaa34^2*spbb34)/(spbb24*spaa34*spbb35*spaa45)+
(-5539/108*spaa14*spbb15)/(spaa34*spbb35)+
(-30679/216*spbb13*spaa14)/(spbb35*spaa45)+
(-146383/108),
(spaa13^3*(20/9*spbb13^4*spbb24^3*spbb45-80/9*spbb13^3*spbb14*spbb23*spbb24^2*spbb45-20/9*spbb13^3*spbb14*spbb24^2*spbb25*spbb34+40/3*spbb13^2*spbb14^2*spbb23^2*spbb24*spbb45+20/3*spbb13^2*spbb14^2*spbb23*spbb24*spbb25*spbb34-80/9*spbb13*spbb14^3*spbb23^3*spbb45-20/3*spbb13*spbb14^3*spbb23^2*spbb25*spbb34+20/9*spbb14^4*spbb23^3*spbb35))/(spbb14*spbb24^3*spbb35*spab3123^3)+
(spbb12^2*spbb34^3*spbb15*spaa13^2*(-47/6*spbb13*spbb23*spbb45-23/12*spbb13*spbb25*spbb34-19/12*spbb15*spbb23*spbb34))/(spbb13*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(spbb45*spbb12*spbb34*(10*spaa12*spbb12*spaa13*spaa14*spbb23*spbb24-5*spaa12*spaa13*spbb23^2*spbb24*spaa34+5*spaa12*spbb12*spaa14^2*spbb24^2+10*spbb12*spaa13^2*spaa14*spbb23*spbb34-5*spaa13^2*spbb23^2*spaa34*spbb34+5*spbb12*spaa13*spaa14^2*spbb24*spbb34))/(spaa14*spbb24^3*spbb35*spab5145^2)+
(spaa13*(45/4*spaa12*spbb12*spbb13^4*spbb23^2*spbb24*spbb45^2-197/12*spaa12*spbb12*spbb13^3*spbb14*spbb23^3*spbb45^2+49/4*spaa12*spbb13^5*spbb23*spbb24^2*spbb25*spbb45+14/3*spaa12*spbb13^5*spbb24^2*spbb25^2*spbb34-169/4*spaa12*spbb13^4*spbb14*spbb23^2*spbb24*spbb25*spbb45-319/12*spaa12*spbb13^4*spbb14*spbb23*spbb24*spbb25^2*spbb34+211/6*spaa12*spbb13^3*spbb14^2*spbb23^3*spbb25*spbb45+341/12*spaa12*spbb13^3*spbb14^2*spbb23^2*spbb25^2*spbb34-31/6*spaa12*spbb13^2*spbb14^2*spbb15*spbb23^4*spbb45-5/12*spaa12*spbb13^2*spbb14^2*spbb15*spbb23^3*spbb25*spbb34-73/12*spaa12*spbb13*spbb14^2*spbb15^2*spbb23^4*spbb34+1*spaa13*spbb13^5*spbb23^2*spbb24*spbb45^2+2*spaa13*spbb13^5*spbb23*spbb24*spbb25*spbb34*spbb45+1*spaa13*spbb13^5*spbb24*spbb25^2*spbb34^2-1*spaa13*spbb13^4*spbb14*spbb23^3*spbb45^2-3*spaa13*spbb13^4*spbb14*spbb23^2*spbb25*spbb34*spbb45-8*spaa13*spbb13^4*spbb14*spbb23*spbb25^2*spbb34^2+1*spaa13*spbb13^3*spbb14*spbb15*spbb23^3*spbb34*spbb45+12*spaa13*spbb13^3*spbb14*spbb15*spbb23^2*spbb25*spbb34^2-5*spaa13*spbb13^2*spbb14*spbb15^2*spbb23^3*spbb34^2+14/3*spbb13^4*spaa14*spbb14*spbb24*spbb25^2*spbb34^2-29/3*spbb13^3*spaa14*spbb14^2*spbb23*spbb25^2*spbb34^2+9*spbb13^2*spaa14*spbb14^2*spbb15*spbb23^2*spbb25*spbb34^2-23/3*spbb13*spaa14*spbb14^2*spbb15^2*spbb23^3*spbb34^2-11/3*spbb14^2*spbb15^2*spbb23^4*spaa24*spbb34^2-11/3*spbb13^3*spbb14*spbb23*spbb25^2*spaa34*spbb34^3+3*spbb13^2*spbb14*spbb15*spbb23^2*spbb25*spaa34*spbb34^3-3*spbb13*spbb14*spbb15^2*spbb23^3*spaa34*spbb34^3))/(spbb13^2*spbb14*spbb24^3*spbb35^3*spaa45*spab3123)+
(spbb12*(15*spaa12^4*spbb12^2*spbb23^2*spbb24*spbb25+20*spaa12^3*spbb12^2*spaa13*spbb23^2*spbb24*spbb35+15*spaa12^3*spbb12*spaa13*spbb15*spbb23^3*spbb24+15/2*spaa12^3*spbb12^2*spaa14*spbb23*spbb24^2*spbb35+15*spaa12^3*spbb12*spaa23*spbb23^3*spbb24*spbb25+10*spaa12^3*spbb12*spbb23^2*spaa24*spbb24^2*spbb25+15/2*spaa12^2*spbb12^2*spaa13^2*spbb23^2*spbb34*spbb35+5*spaa12^2*spbb12*spaa13^2*spbb13*spbb23^3*spbb45+15*spaa12^2*spbb12*spaa13^2*spbb15*spbb23^3*spbb34+15*spaa12^2*spbb12^2*spaa13*spaa14*spbb23*spbb24*spbb34*spbb35+5/2*spaa12^2*spbb12*spaa13*spaa23*spbb23^3*spbb24*spbb35-25*spaa12^2*spbb12*spaa13*spbb23^2*spbb24*spaa34*spbb34*spbb35-5*spaa12^2*spaa13*spbb15*spbb23^3*spbb24*spaa34*spbb34-5/2*spaa12^2*spbb12^2*spaa14^2*spbb24^2*spbb34*spbb35+5/2*spaa12^2*spbb12*spaa14*spbb23*spaa24*spbb24^3*spbb35+5/2*spaa12*spbb12*spaa13^3*spbb13*spbb23^2*spbb34*spbb35-15/2*spaa12*spaa13^3*spbb13*spbb15*spbb23^3*spbb34+10*spaa12*spbb12^2*spaa13^2*spaa14*spbb23*spbb34^2*spbb35-5*spaa12*spbb12*spaa13^2*spaa23*spbb23^3*spbb34*spbb35-15/2*spaa12*spaa13^2*spbb15*spaa23*spbb23^4*spbb34-45/2*spaa12*spbb12*spaa13^2*spbb23^2*spaa34*spbb34^2*spbb35-25/2*spaa12*spaa13^2*spbb15*spbb23^3*spaa34*spbb34^2-5*spaa12*spbb12^2*spaa13*spaa14^2*spbb24*spbb34^2*spbb35-5*spaa12*spbb12*spaa13*spaa14*spbb23*spbb24*spaa34*spbb34^2*spbb35-15/2*spaa12*spaa13*spaa23*spbb23^3*spbb24*spaa34*spbb34*spbb35+5/2*spbb12*spaa13^3*spbb13*spaa14*spbb23*spbb34^2*spbb35-15/2*spaa13^3*spbb13*spbb23^2*spaa34*spbb34^2*spbb35-5/2*spbb12^2*spaa13^2*spaa14^2*spbb34^3*spbb35+5/2*spbb12*spaa13^2*spaa14*spaa23*spbb23^2*spbb34^2*spbb35-5/2*spbb12*spaa13^2*spaa14*spbb23*spaa34*spbb34^3*spbb35-15/2*spaa13^2*spaa23*spbb23^3*spaa34*spbb34^2*spbb35))/(spaa14^2*spbb14*spbb24^3*spbb35^2*spaa45*spab5145)+
(-439/72*spbb12^2*spbb14*spbb23*spbb34^2)/(spbb13^3*spbb24^3)+
(+11/24*spbb12*spaa13^2*spbb14^2*spbb23^2*spbb34)/(spbb13*spbb24^3*spab1231^2)+
(spbb14*spbb12*spaa13*spbb23*(-41/12*spbb12*spbb13*spaa14*spbb14*spbb34+41/6*spbb13^2*spaa14*spbb14*spbb24+6*spbb12*spbb13*spaa23*spbb23*spbb34+41/6*spbb13^2*spaa23*spbb23*spbb24+19/6*spbb12^2*spaa24*spbb34^2-10*spbb12*spbb13*spaa24*spbb24*spbb34+41/6*spbb13^2*spaa24*spbb24^2))/(spbb13^2*spbb15*spbb24^3*spaa45*spab1231)+
(-32/3*spaa12^3*spbb13^5*spbb23*spbb25^4*spaa35+5/3*spaa12^2*spaa13^2*spbb13^6*spbb23*spbb25^3+5/3*spaa12^2*spaa13*spbb13^5*spaa23*spbb23^2*spbb25^3-191/12*spaa12^2*spaa13*spbb13^5*spbb23*spbb25^3*spaa35*spbb35+5/3*spaa12^2*spbb13^4*spaa23*spbb23^2*spaa25*spbb25^4+5/3*spaa12^2*spbb13^4*spaa23*spbb23^2*spbb25^3*spaa35*spbb35+5/3*spaa12^2*spbb13^4*spbb23*spaa25^2*spbb25^5-39/4*spaa12^2*spbb13^4*spbb23*spaa25*spbb25^4*spaa35*spbb35-327/8*spaa12^2*spbb13^4*spbb23*spbb25^3*spaa35^2*spbb35^2+2*spaa12*spaa13^3*spbb13^6*spbb23*spbb25^2*spbb35+1/3*spaa12*spaa13^2*spbb13^5*spaa23*spbb23^2*spbb25^2*spbb35+103/24*spaa12*spaa13^2*spbb13^5*spbb23*spbb25^2*spaa35*spbb35^2-5/3*spaa12*spaa13*spbb13^4*spaa23^2*spbb23^3*spbb25^2*spbb35+695/24*spaa12*spaa13*spbb13^4*spaa23*spbb23^2*spbb25^2*spaa35*spbb35^2+29/3*spaa12*spaa13*spbb13^4*spbb23*spbb25^2*spaa35^2*spbb35^3+13/12*spaa12*spbb13^3*spaa23^2*spbb23^3*spaa25*spbb25^3*spbb35+509/24*spaa12*spbb13^3*spaa23^2*spbb23^3*spbb25^2*spaa35*spbb35^2+23/6*spaa12*spbb13^3*spaa23*spbb23^2*spaa25^2*spbb25^4*spbb35+177/4*spaa12*spbb13^3*spaa23*spbb23^2*spaa25*spbb25^3*spaa35*spbb35^2+1015/24*spaa12*spbb13^3*spaa23*spbb23^2*spbb25^2*spaa35^2*spbb35^3+11/4*spaa12*spbb13^3*spbb23*spaa25^3*spbb25^5*spbb35+569/24*spaa12*spbb13^3*spbb23*spaa25^2*spbb25^4*spaa35*spbb35^2-7/6*spaa12*spbb13^3*spbb23*spaa25*spbb25^3*spaa35^2*spbb35^3+569/24*spaa12*spbb13^3*spbb23*spbb25^2*spaa35^3*spbb35^4+61/24*spbb12*spaa13^3*spbb13^4*spaa23*spbb23^2*spbb35^3-2*spaa13^3*spbb13^5*spaa23*spbb23^2*spbb25*spbb35^2+61/8*spbb12^2*spaa13^3*spbb13^3*spbb23*spaa25*spbb35^4+575/24*spbb12^3*spaa13^2*spbb13^2*spaa15*spaa25*spbb35^5+79/8*spbb12*spaa13^2*spbb13^3*spaa23^2*spbb23^3*spbb35^3-2*spaa13^2*spbb13^4*spaa23^2*spbb23^3*spbb25*spbb35^2+2065/24*spbb12^2*spaa13^2*spbb13^2*spaa23*spbb23^2*spaa25*spbb35^4-355/12*spbb12^3*spaa13^2*spbb13*spbb23*spaa25^2*spbb35^5+559/12*spbb12^2*spaa13^2*spbb13^2*spbb23*spaa25^2*spbb25*spbb35^4-323/24*spbb12^3*spaa13*spbb13*spaa15^2*spbb15*spaa25*spbb35^5-41/8*spbb12^4*spaa13*spaa15*spaa25^2*spbb35^6-311/24*spbb12*spaa13*spbb13^2*spaa23^3*spbb23^4*spbb35^3+365/24*spbb12^2*spaa13*spbb13*spaa23^2*spbb23^3*spaa25*spbb35^4-689/12*spbb12*spaa13*spbb13^2*spaa23^2*spbb23^3*spaa25*spbb25*spbb35^3-347/12*spbb12*spaa13*spbb13^2*spaa23^2*spbb23^3*spaa35*spbb35^4-11/4*spbb12^3*spaa13*spaa23*spbb23^2*spaa25^2*spbb35^5+57/2*spbb12^2*spaa13*spbb13*spaa23*spbb23^2*spaa25^2*spbb25*spbb35^4-1867/24*spbb12*spaa13*spbb13^2*spaa23*spbb23^2*spaa25^2*spbb25^2*spbb35^3+871/24*spbb12^2*spaa13*spbb13*spaa23*spbb23^2*spaa25*spaa35*spbb35^5-383/24*spbb12*spaa13*spbb13^2*spaa23*spbb23^2*spaa35^2*spbb35^5-11/4*spbb12^3*spaa13*spbb23*spaa25^3*spbb25*spbb35^5+319/24*spbb12^2*spaa13*spbb13*spbb23*spaa25^3*spbb25^2*spbb35^4-100/3*spbb12*spaa13*spbb13^2*spbb23*spaa25^3*spbb25^3*spbb35^3+5/2*spbb12^3*spaa15^3*spbb15^2*spaa25*spbb35^5+1/8*spbb12*spbb13*spaa23^3*spbb23^4*spaa25*spbb25*spbb35^3-17/24*spbb13^2*spaa23^3*spbb23^4*spaa25*spbb25^2*spbb35^2+1/8*spbb12^2*spaa23^2*spbb23^3*spaa25^2*spbb25*spbb35^4+7/12*spbb12*spbb13*spaa23^2*spbb23^3*spaa25^2*spbb25^2*spbb35^3-19/24*spbb13^2*spaa23^2*spbb23^3*spaa25^2*spbb25^3*spbb35^2-5/2*spbb12*spbb13*spaa23^2*spbb23^3*spaa35^2*spbb35^5+1/4*spbb12^2*spaa23*spbb23^2*spaa25^3*spbb25^2*spbb35^4+19/24*spbb12*spbb13*spaa23*spbb23^2*spaa25^3*spbb25^3*spbb35^3+13/24*spbb13^2*spaa23*spbb23^2*spaa25^3*spbb25^4*spbb35^2+5/2*spbb12^2*spaa23*spbb23^2*spaa25*spaa35^2*spbb35^6-5/2*spbb12*spbb13*spaa23*spbb23^2*spaa35^3*spbb35^6+1/8*spbb12^2*spbb23*spaa25^4*spbb25^3*spbb35^4+1/3*spbb12*spbb13*spbb23*spaa25^4*spbb25^4*spbb35^3+5/8*spbb13^2*spbb23*spaa25^4*spbb25^5*spbb35^2)/(spbb13^2*spaa14^2*spbb14*spbb15*spaa24*spbb24^3*spbb35^3*spaa45)+
(spbb45*spbb23*spbb13*spaa14*spbb15*(-17/3*spaa23*spbb23*spbb34-2*spaa24*spbb24*spbb34+1/3*spbb23*spaa25*spbb45+10/3*spaa34*spbb34^2))/(spbb14*spaa24*spbb24^2*spbb35^3*spaa45)+
(5/2*spaa12^2*spbb12^3*spaa14*spaa15*spbb23+185/18*spaa12^2*spbb12^2*spaa14*spbb23*spbb24*spaa45+185/18*spaa12^2*spbb12^2*spaa15*spbb23*spbb25*spaa45+1/4*spaa12^2*spbb12*spbb23*spbb24*spbb25*spaa45^2-5/2*spaa12*spbb12^3*spaa14^2*spaa15*spbb34+365/18*spaa12*spbb12^2*spaa14*spaa15*spbb23*spaa24*spbb24+1/4*spaa12*spbb12*spaa14*spbb23*spaa24*spbb24^2*spaa45+160/9*spaa12*spbb12^2*spaa15^2*spbb23*spaa24*spbb25+33/4*spaa12*spbb12*spaa15*spbb23*spaa24*spbb24*spbb25*spaa45+1/4*spaa12*spbb12*spaa15*spbb23*spaa25*spbb25^2*spaa45-19/8*spaa12*spbb23*spaa24*spbb24^2*spbb25*spaa45^2+371/72*spbb12^2*spaa14^2*spaa15*spaa24*spbb24*spbb34+371/72*spbb12^2*spaa14*spaa15^2*spaa24*spbb25*spbb34+31/4*spbb12*spaa14*spaa15*spbb23*spaa24^2*spbb24^2-5/2*spaa14*spbb23*spaa24^2*spbb24^3*spaa45+31/2*spbb12*spaa15^2*spbb23*spaa24^2*spbb24*spbb25+31/4*spbb12*spaa15^2*spbb23*spaa24*spaa25*spbb25^2-39/8*spaa15*spbb23*spaa24^2*spbb24^2*spbb25*spaa45-19/8*spaa15*spbb23*spaa24*spbb24*spaa25*spbb25^2*spaa45)/(spaa13*spbb13^2*spaa14^2*spbb24^2*spaa45)+
(-5/2*spaa12^3*spbb12^4*spbb13*spbb45+1/2*spaa12^3*spbb12^4*spbb14*spbb35-183/8*spaa12^3*spbb12^3*spbb13*spbb14*spbb25-5*spaa12^2*spbb12^3*spaa13*spbb13^2*spbb45-2741/24*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb14*spbb25-367/24*spaa12^2*spbb12^4*spaa23*spbb34*spbb35+115/8*spaa12^2*spbb12^3*spbb13*spaa23*spbb23*spbb45-133/12*spaa12^2*spbb12^3*spbb13*spaa23*spbb24*spbb35-2177/24*spaa12^2*spbb12^2*spbb13^2*spaa23*spbb24*spbb25+181/24*spaa12^2*spbb12^3*spbb14*spaa24*spbb24*spbb35-1127/24*spaa12^2*spbb12^2*spbb13*spbb14*spaa24*spbb24*spbb25-821/6*spaa12^2*spbb12*spbb13^2*spbb14*spbb24*spbb25*spaa34-5/2*spaa12*spbb12^2*spaa13^2*spbb13^3*spbb45-1633/24*spaa12*spbb12*spaa13^2*spbb13^3*spbb14*spbb25-619/8*spaa12*spbb12^2*spaa13*spbb13^2*spaa23*spbb23*spbb45-3175/24*spaa12*spbb12*spaa13*spbb13^3*spaa23*spbb24*spbb25-931/24*spaa12*spaa13*spbb13^3*spbb14*spbb24*spbb25*spaa34-535/24*spaa12*spbb12^3*spaa23^2*spbb23*spbb34*spbb35+119/4*spaa12*spbb12^2*spbb13*spaa23^2*spbb23^2*spbb45-439/24*spaa12*spbb12^2*spbb13*spaa23^2*spbb23*spbb24*spbb35-81/8*spaa12*spbb12*spbb13^2*spaa23^2*spbb23*spbb24*spbb25-59/3*spaa12*spbb12^3*spaa23*spaa24*spbb24*spbb34*spbb35+35/6*spaa12*spbb12^2*spbb13*spaa23*spaa24*spbb24^2*spbb35-227/8*spaa12*spbb12*spbb13^2*spaa23*spaa24*spbb24^2*spbb25-1013/24*spaa12*spbb13^3*spaa23*spbb24^2*spbb25*spaa34+81/8*spaa12*spbb12^2*spbb14*spaa24^2*spbb24^2*spbb35-343/12*spaa12*spbb12*spbb13*spbb14*spaa24^2*spbb24^2*spbb25-275/6*spaa12*spbb13^2*spbb14*spaa24*spbb24^2*spbb25*spaa34-71/8*spaa13^3*spbb13^4*spbb14*spbb25-365/24*spbb12*spaa13^2*spbb13^3*spaa23*spbb23*spbb45-365/24*spaa13^2*spbb13^4*spaa23*spbb24*spbb25+1*spbb12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb45+1*spaa13*spbb13^3*spaa23^2*spbb23*spbb24*spbb25-4/3*spbb12*spbb13*spaa23^3*spbb23^2*spbb24*spbb35+14/3*spbb12^2*spaa23^2*spbb23*spaa24*spbb24*spbb34*spbb35-31/3*spbb12*spbb13*spaa23^2*spbb23*spaa24*spbb24^2*spbb35+4/3*spbb13^2*spaa23^2*spbb23*spaa24*spbb24^2*spbb25+79/12*spbb12^2*spaa23*spaa24^2*spbb24^2*spbb34*spbb35-131/12*spbb12*spbb13*spaa23*spaa24^2*spbb24^3*spbb35+13/3*spbb13^2*spaa23*spaa24^2*spbb24^3*spbb25+7/12*spbb12*spbb14*spaa24^3*spbb24^3*spbb35+1/2*spbb13*spbb14*spaa24^3*spbb24^3*spbb25)/(spbb13*spaa14^2*spbb14^2*spbb15*spaa24*spbb24^2)+
(spbb35*spaa35*spbb45*spbb13*(176/3*spaa13*spbb13+579/8*spaa15*spbb15-1*spaa34*spbb34-1*spaa35*spbb35))/(spaa14*spbb14^2*spaa24*spbb24*spbb35)+
(-229/8*spaa12^3*spbb12^4*spbb13*spbb35^2+137/6*spaa12^3*spbb12^3*spbb13^2*spbb25*spbb35-43/3*spaa12^3*spbb12^2*spbb13^3*spbb25^2-1217/24*spaa12^2*spbb12^3*spaa13*spbb13^2*spbb35^2-1235/24*spaa12^2*spbb12^2*spaa13*spbb13^3*spbb25*spbb35+5/12*spaa12^2*spbb12*spaa13*spbb13^4*spbb25^2-571/72*spaa12^2*spbb12^3*spbb13*spaa15*spbb15*spbb35^2-61/3*spaa12^2*spbb12^3*spbb13*spaa23*spbb23*spbb35^2-83/12*spaa12^2*spbb12^2*spbb13^2*spaa23*spbb23*spbb25*spbb35+16/3*spaa12^2*spbb12*spbb13^3*spaa23*spbb23*spbb25^2+19/4*spaa12^2*spbb12^4*spaa25*spbb35^3+179/12*spaa12*spbb12^2*spaa13^2*spbb13^3*spbb35^2-481/12*spaa12*spbb12*spaa13^2*spbb13^4*spbb25*spbb35-65/12*spaa12*spaa13^2*spbb13^5*spbb25^2+4879/72*spaa12*spbb12^2*spaa13*spbb13^2*spaa15*spbb15*spbb35^2-2131/24*spaa12*spbb12^2*spaa13*spbb13^2*spaa23*spbb23*spbb35^2-223/6*spaa12*spbb12*spaa13*spbb13^3*spaa23*spbb23*spbb25*spbb35-109/6*spaa12*spaa13*spbb13^4*spaa23*spbb23*spbb25^2+113/8*spaa12*spbb12^3*spaa13*spbb13*spaa25*spbb35^3-785/72*spaa12*spbb12^2*spbb13*spaa15^2*spbb15^2*spbb35^2-391/72*spaa12*spbb12^3*spaa15*spbb15*spaa25*spbb35^3+71/2*spaa12*spbb12^2*spbb13*spaa23^2*spbb23^2*spbb35^2+23/4*spaa12*spbb12*spbb13^2*spaa23^2*spbb23^2*spbb25*spbb35-133/12*spaa12*spbb13^3*spaa23^2*spbb23^2*spbb25^2-37/4*spaa12*spbb12^3*spaa23*spbb23*spaa25*spbb35^3+10/3*spbb12*spaa13^3*spbb13^4*spbb35^2-293/24*spaa13^3*spbb13^5*spbb25*spbb35-10/3*spbb12*spaa13^2*spbb13^3*spaa15*spbb15*spbb35^2+613/24*spbb12*spaa13^2*spbb13^3*spaa23*spbb23*spbb35^2-353/12*spaa13^2*spbb13^4*spaa23*spbb23*spbb25*spbb35+767/12*spbb12^2*spaa13^2*spbb13^2*spaa25*spbb35^3+10/3*spbb12*spaa13*spbb13^2*spaa15^2*spbb15^2*spbb35^2-1601/72*spbb12^2*spaa13*spbb13*spaa15*spbb15*spaa25*spbb35^3+393/8*spbb12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb35^2-349/24*spaa13*spbb13^3*spaa23^2*spbb23^2*spbb25*spbb35+1505/24*spbb12^2*spaa13*spbb13*spaa23*spbb23*spaa25*spbb35^3-203/24*spbb12^3*spaa13*spaa25^2*spbb35^4-425/72*spbb12^2*spaa15^2*spbb15^2*spaa25*spbb35^3+325/12*spbb12*spbb13*spaa23^3*spbb23^3*spbb35^2+1*spbb13^2*spaa23^3*spbb23^3*spbb25*spbb35-173/8*spbb12^2*spaa23^2*spbb23^2*spaa25*spbb35^3)/(spbb13*spaa14*spbb14*spbb15*spaa24*spbb24^2*spbb35^2*spaa45)+
(spbb13*spaa14*spbb15*(43/6*spaa12*spbb13*spbb24+25/12*spaa13*spbb13*spbb34-95/12*spaa14*spbb14*spbb34+29/6*spaa23*spbb23*spbb34))/(spbb14*spaa24*spbb24*spbb35^2*spaa45)+
(spaa12*spbb12^2*spaa15*(-5/2*spaa12*spbb12-5/2*spaa15*spbb15+5/2*spaa23*spbb23))/(spaa13*spbb13*spaa14*spbb14*spbb24*spaa45)+
(-239/24*spaa12*spbb12*spbb23+8*spbb12*spaa14*spbb34+85/12*spaa23*spbb23^2-1/8*spbb23*spaa24*spbb24)/(spbb13*spaa14*spbb24)+
(245/18*spaa12^2*spbb12^3*spaa24+1399/36*spaa12*spbb12^2*spaa13*spbb13*spaa24+55*spaa12*spbb12^2*spaa24^2*spbb24+2369/24*spbb12*spaa13^2*spbb13^2*spaa24-109/12*spaa13^2*spbb13^3*spaa34+754/3*spbb12*spaa13*spbb13*spaa24^2*spbb24-835/24*spbb12*spaa13*spbb14*spbb23*spaa24^2+4927/24*spaa13*spbb13^2*spaa24*spbb24*spaa34-433/2*spaa13*spbb13*spbb14*spbb23*spaa24*spaa34-181/12*spaa13*spbb13^2*spaa34^2*spbb34+763/24*spbb12*spaa24^3*spbb24^2+877/24*spbb13*spaa24^2*spbb24^2*spaa34-85/3*spbb14*spbb23*spaa24^2*spbb24*spaa34+11/2*spbb13*spaa24*spbb24*spaa34^2*spbb34+23/8*spbb14*spbb23*spaa24*spaa34^2*spbb34-1/3*spbb13*spaa34^3*spbb34^2)/(spaa14*spbb14*spbb15*spaa24*spbb24*spaa45)+
(7591/24*spaa12^2*spbb12^2*spbb13+2217/8*spaa12*spbb12*spaa13*spbb13^2+735/2*spaa12*spbb12*spbb13*spaa23*spbb23+6067/18*spaa12*spbb12^2*spaa24*spbb34+77/8*spaa13^2*spbb13^3+88/3*spaa13*spbb13^2*spaa23*spbb23+19123/72*spbb12*spaa13*spbb13*spaa24*spbb34+169/8*spbb13*spaa23^2*spbb23^2+26401/72*spbb12*spaa23*spbb23*spaa24*spbb34+37/12*spbb12*spaa24*spaa34*spbb34^2)/(spbb14*spaa24*spbb24*spbb35*spaa45)+
(spbb12*(-7403/36*spaa12*spbb12+421/8*spaa13*spbb13-1013/4*spaa23*spbb23+221/8*spaa24*spbb24))/(spbb15*spbb24*spaa45)+
(-1799/24*spaa12*spbb12-2143/24*spaa13*spbb13-91/12*spaa14*spbb14-487/12*spaa23*spbb23)/(spaa24*spbb24)+
(-235/36*spaa12*spbb12*spbb23+1321/72*spaa13*spbb13*spbb23+325/24*spbb12*spaa14*spbb34+457/18*spaa23*spbb23^2)/(spbb24*spbb35*spaa45)+
(-175/24*spbb13*spaa14)/(spbb35*spaa45)+
(+575/72),
(spaa35^4*spbb23*spbb34*spbb15*(-22/9*spbb23^2*spbb45^2+44/9*spbb23*spbb24*spbb35*spbb45-22/9*spbb24^2*spbb35^2))/(spbb14*spbb24^3*spaa45*spab5125^3)+
(spbb12*spaa13*(1/2*spbb12^2*spbb13*spaa15*spbb34^2-3/4*spbb12*spbb13^2*spaa15*spbb24*spbb34+1/4*spbb13^3*spaa15*spbb24^2+1/4*spbb12^2*spbb23*spaa25*spbb34^2-1/2*spbb12*spbb13*spbb23*spbb24*spaa25*spbb34+1/4*spbb13^2*spbb23*spbb24^2*spaa25))/(spbb13^2*spbb24^3*spaa45*spab1231)+
(-112/9*spbb13*spaa14^2*spbb15*spbb23*spbb34^2*spbb45^3)/(spaa12*spbb14*spaa24*spbb24^3*spbb35^4)+
(spaa13^3*(14/9*spbb13^4*spbb24^3*spbb45-56/9*spbb13^3*spbb14*spbb23*spbb24^2*spbb45-14/9*spbb13^3*spbb14*spbb24^2*spbb25*spbb34+28/3*spbb13^2*spbb14^2*spbb23^2*spbb24*spbb45+14/3*spbb13^2*spbb14^2*spbb23*spbb24*spbb25*spbb34-56/9*spbb13*spbb14^3*spbb23^3*spbb45-14/3*spbb13*spbb14^3*spbb23^2*spbb25*spbb34+14/9*spbb14^4*spbb23^3*spbb35))/(spbb14*spbb24^3*spbb35*spab3123^3)+
(spbb25*spbb34^2*spaa35^2*(-65/24*spbb12*spbb24*spbb35^2*spbb45+65/24*spbb12*spbb25*spbb34*spbb35*spbb45-23/6*spbb15*spbb24^2*spbb35^2+44/9*spbb15*spbb24*spbb25*spbb34*spbb35-19/18*spbb15*spbb25^2*spbb34^2))/(spbb14*spbb24^3*spbb35^2*spab5125^2)+
(-1*spbb15*spaa23*spbb25^3*spbb34^4*spaa35*spbb35+33/4*spbb13*spbb23*spaa24*spbb24*spbb25*spbb34*spaa45*spbb45^4-73/4*spbb13*spaa24*spbb24*spbb25^2*spbb34^2*spaa45*spbb45^3+1*spbb15*spaa24*spbb24*spbb25^2*spbb34^3*spaa45*spbb45^2-33/4*spbb13*spbb23^3*spaa25*spaa34*spbb45^5+58/3*spbb13*spbb23^2*spaa25*spbb25*spaa34*spbb34*spbb45^4+347/12*spbb13*spbb23*spaa25*spbb25^2*spaa34*spbb34^2*spbb45^3+62/9*spbb13*spaa25*spbb25^3*spaa34*spbb34^3*spbb45^2+1*spbb15*spaa25*spbb25^3*spaa34*spbb34^4*spbb45-33/4*spbb13*spbb23^2*spaa25*spbb25*spaa35*spbb35*spbb45^4+10*spbb13*spbb23*spaa25*spbb25^2*spbb34*spaa35*spbb35*spbb45^3+73/4*spbb13*spaa25*spbb25^3*spbb34^2*spaa35*spbb35*spbb45^2+5*spbb12*spbb23*spaa34*spbb34^2*spaa35*spbb35^2*spbb45^3+73/4*spbb12*spbb25*spaa34*spbb34^3*spaa35*spbb35^2*spbb45^2-33/4*spbb13*spbb23^2*spaa34*spbb34*spaa35*spbb35*spbb45^4-62/9*spbb15*spbb25^2*spaa34*spbb34^4*spaa35*spbb35*spbb45)/(spaa12*spbb14*spbb15*spbb24^3*spbb35^3*spab5125)+
(+439/72*spbb12^2*spbb14*spbb23*spbb34^2)/(spbb13^3*spbb24^3)+
(spbb12^2*spbb34^3*spbb15*spaa13^2*(-11/6*spbb13*spbb23*spbb45-25/6*spbb13*spbb25*spbb34+5/3*spbb15*spbb23*spbb34))/(spbb13*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(spaa13*(-15/4*spaa12*spbb12*spbb13^4*spbb23^2*spbb24*spbb45^2-59/12*spaa12*spbb12*spbb13^3*spbb14*spbb23^3*spbb45^2-21/4*spaa12*spbb13^5*spbb23*spbb24^2*spbb25*spbb45-41/6*spaa12*spbb13^5*spbb24^2*spbb25^2*spbb34+31/4*spaa12*spbb13^4*spbb14*spbb23^2*spbb24*spbb25*spbb45+317/12*spaa12*spbb13^4*spbb14*spbb23*spbb24*spbb25^2*spbb34+37/6*spaa12*spbb13^3*spbb14^2*spbb23^3*spbb25*spbb45-157/12*spaa12*spbb13^3*spbb14^2*spbb23^2*spbb25^2*spbb34-26/3*spaa12*spbb13^2*spbb14^2*spbb15*spbb23^4*spbb45-227/12*spaa12*spbb13^2*spbb14^2*spbb15*spbb23^3*spbb25*spbb34+149/12*spaa12*spbb13*spbb14^2*spbb15^2*spbb23^4*spbb34-2*spaa13*spbb13^5*spbb23^2*spbb24*spbb45^2-3*spaa13*spbb13^5*spbb23*spbb24*spbb25*spbb34*spbb45-1*spaa13*spbb13^5*spbb24*spbb25^2*spbb34^2+2*spaa13*spbb13^4*spbb14*spbb23^3*spbb45^2+5*spaa13*spbb13^4*spbb14*spbb23^2*spbb25*spbb34*spbb45+23/2*spaa13*spbb13^4*spbb14*spbb23*spbb25^2*spbb34^2-2*spaa13*spbb13^3*spbb14*spbb15*spbb23^3*spbb34*spbb45-14*spaa13*spbb13^3*spbb14*spbb15*spbb23^2*spbb25*spbb34^2+7/2*spaa13*spbb13^2*spbb14*spbb15^2*spbb23^3*spbb34^2-41/6*spbb13^4*spaa14*spbb14*spbb24*spbb25^2*spbb34^2+43/3*spbb13^3*spaa14*spbb14^2*spbb23*spbb25^2*spbb34^2-9*spbb13^2*spaa14*spbb14^2*spbb15*spbb23^2*spbb25*spbb34^2+7/3*spbb13*spaa14*spbb14^2*spbb15^2*spbb23^3*spbb34^2+5/6*spbb14^2*spbb15^2*spbb23^4*spaa24*spbb34^2+35/6*spbb13^3*spbb14*spbb23*spbb25^2*spaa34*spbb34^3-11/2*spbb13^2*spbb14*spbb15*spbb23^2*spbb25*spaa34*spbb34^3+1/2*spbb13*spbb14*spbb15^2*spbb23^3*spaa34*spbb34^3))/(spbb13^2*spbb14*spbb24^3*spbb35^3*spaa45*spab3123)+
(827/36*spaa12^3*spbb13^5*spbb23*spbb25^3*spaa35*spbb45-179/9*spaa12^2*spaa13^2*spbb13^6*spbb23*spbb25^2*spbb45-250/9*spaa12^2*spaa13*spbb13^5*spaa23*spbb23^2*spbb25^2*spbb45+5/4*spaa12^2*spaa13*spbb13^5*spbb23*spbb25^2*spaa35*spbb35*spbb45+13/12*spaa12^2*spbb13^4*spaa23*spbb23^2*spaa25*spbb25^3*spbb45+853/36*spaa12^2*spbb13^4*spaa23*spbb23^2*spbb25^2*spaa35*spbb35*spbb45-245/36*spaa12^2*spbb13^4*spbb23*spaa25^2*spbb25^4*spbb45+458/9*spaa12^2*spbb13^4*spbb23*spaa25*spbb25^3*spaa35*spbb35*spbb45+923/12*spaa12^2*spbb13^4*spbb23*spbb25^2*spaa35^2*spbb35^2*spbb45-97/3*spaa12*spaa13^3*spbb13^6*spbb23*spbb25*spbb35*spbb45-407/9*spaa12*spaa13^2*spbb13^5*spaa23*spbb23^2*spbb25*spbb35*spbb45-1651/36*spaa12*spaa13^2*spbb13^5*spbb23*spbb25*spaa35*spbb35^2*spbb45-157/9*spaa12*spaa13*spbb13^4*spaa23^2*spbb23^3*spbb25*spbb35*spbb45-2759/36*spaa12*spaa13*spbb13^4*spaa23*spbb23^2*spbb25*spaa35*spbb35^2*spbb45+203/18*spaa12*spaa13*spbb13^4*spbb23*spbb25*spaa35^2*spbb35^3*spbb45+50/9*spaa12*spbb13^3*spaa23^2*spbb23^3*spaa25*spbb25^2*spbb35*spbb45+845/24*spaa12*spbb13^3*spaa23^2*spbb23^3*spbb25*spaa35*spbb35^2*spbb45-121/9*spaa12*spbb13^3*spaa23*spbb23^2*spaa25^2*spbb25^3*spbb35*spbb45+889/9*spaa12*spbb13^3*spaa23*spbb23^2*spaa25*spbb25^2*spaa35*spbb35^2*spbb45+2827/72*spaa12*spbb13^3*spaa23*spbb23^2*spbb25*spaa35^2*spbb35^3*spbb45-130/9*spaa12*spbb13^3*spbb23*spaa25^3*spbb25^4*spbb35*spbb45+3173/72*spaa12*spbb13^3*spbb23*spaa25^2*spbb25^3*spaa35*spbb35^2*spbb45+5405/72*spaa12*spbb13^3*spbb23*spaa25*spbb25^2*spaa35^2*spbb35^3*spbb45+1*spaa12*spbb13^3*spbb23*spbb25*spaa35^3*spbb35^4*spbb45-112/9*spaa13^4*spbb13^6*spbb23*spbb35^2*spbb45+224/9*spaa13^4*spbb13^5*spbb14*spbb23*spbb35^3+112/9*spbb12*spaa13^3*spbb13^4*spbb14*spaa15*spbb35^4-157/9*spaa13^3*spbb13^5*spaa23*spbb23^2*spbb35^2*spbb45+145/4*spaa13^3*spbb13^4*spbb14*spaa23*spbb23^2*spbb35^3+893/36*spbb12*spaa13^3*spbb13^3*spbb14*spbb23*spaa25*spbb35^4+1*spbb12^2*spaa13^2*spbb13^2*spbb14*spaa15*spaa25*spbb35^5-86/9*spaa13^2*spbb13^4*spaa23^2*spbb23^3*spbb35^2*spbb45+337/36*spaa13^2*spbb13^3*spbb14*spaa23^2*spbb23^3*spbb35^3+4589/72*spbb12*spaa13^2*spbb13^2*spbb14*spaa23*spbb23^2*spaa25*spbb35^4-469/24*spbb12^2*spaa13^2*spbb13*spbb14*spbb23*spaa25^2*spbb35^5+109/3*spbb12*spaa13^2*spbb13^2*spbb14*spbb23*spaa25^2*spbb25*spbb35^4-5/2*spbb12^3*spaa13*spbb14*spaa15*spaa25^2*spbb35^6-41/9*spaa13*spbb13^3*spaa23^3*spbb23^4*spbb35^2*spbb45-337/24*spaa13*spbb13^2*spbb14*spaa23^3*spbb23^4*spbb35^3+191/12*spbb12*spaa13*spbb13*spbb14*spaa23^2*spbb23^3*spaa25*spbb35^4-5495/72*spaa13*spbb13^2*spbb14*spaa23^2*spbb23^3*spaa25*spbb25*spbb35^3-409/24*spaa13*spbb13^2*spbb14*spaa23^2*spbb23^3*spaa35*spbb35^4-17/8*spbb12^2*spaa13*spbb14*spaa23*spbb23^2*spaa25^2*spbb35^5+291/8*spbb12*spaa13*spbb13*spbb14*spaa23*spbb23^2*spaa25^2*spbb25*spbb35^4-7039/72*spaa13*spbb13^2*spbb14*spaa23*spbb23^2*spaa25^2*spbb25^2*spbb35^3+529/24*spbb12*spaa13*spbb13*spbb14*spaa23*spbb23^2*spaa25*spaa35*spbb35^5-17/8*spbb12^2*spaa13*spbb14*spbb23*spaa25^3*spbb25*spbb35^5+491/24*spbb12*spaa13*spbb13*spbb14*spbb23*spaa25^3*spbb25^2*spbb35^4-2483/72*spaa13*spbb13^2*spbb14*spbb23*spaa25^3*spbb25^3*spbb35^3-41/24*spbb13^2*spaa23^3*spbb23^4*spaa25*spbb25*spbb35^2*spbb45+5/8*spbb13*spbb14*spaa23^3*spbb23^4*spaa25*spbb25*spbb35^3-3/8*spbb12*spbb14*spaa23^2*spbb23^3*spaa25^2*spbb25*spbb35^4-811/72*spbb13^2*spaa23^2*spbb23^3*spaa25^2*spbb25^2*spbb35^2*spbb45+17/6*spbb13*spbb14*spaa23^2*spbb23^3*spaa25^2*spbb25^2*spbb35^3-5/2*spbb13*spbb14*spaa23^2*spbb23^3*spaa35^2*spbb35^5-3/4*spbb12*spbb14*spaa23*spbb23^2*spaa25^3*spbb25^2*spbb35^4-1325/72*spbb13^2*spaa23*spbb23^2*spaa25^3*spbb25^3*spbb35^2*spbb45+91/24*spbb13*spbb14*spaa23*spbb23^2*spaa25^3*spbb25^3*spbb35^3+5/2*spbb12*spbb14*spaa23*spbb23^2*spaa25*spaa35^2*spbb35^6-3/8*spbb12*spbb14*spbb23*spaa25^4*spbb25^3*spbb35^4-637/72*spbb13^2*spbb23*spaa25^4*spbb25^4*spbb35^2*spbb45+19/12*spbb13*spbb14*spbb23*spaa25^4*spbb25^4*spbb35^3)/(spaa12*spbb13^2*spaa14*spbb14*spbb15*spaa24*spbb24^3*spbb35^3*spaa45)+
(spbb13*(-5*spaa12^2*spaa13*spbb13^2*spbb24^2*spbb25+367/12*spaa12^2*spaa13*spbb13*spbb14*spbb23*spbb24*spbb25-107/9*spaa12^2*spaa13*spbb14^2*spbb23^2*spbb25-499/36*spaa12*spaa13^2*spbb13^2*spbb24*spbb25*spbb34+499/36*spaa12*spaa13^2*spbb13*spbb14*spbb23*spbb25*spbb34+85/18*spaa13*spaa14*spbb14*spbb25*spaa34*spbb34^3-223/12*spaa13*spaa14*spbb15*spbb24*spaa34*spbb34^3-5*spaa13*spbb25*spaa34^2*spbb34^4+493/36*spaa14^2*spbb15*spaa23*spbb24^2*spbb34^2-62/9*spaa14^2*spbb14*spbb24*spaa34*spbb34^2*spbb45+265/18*spaa14*spbb24*spaa34^2*spbb34^3*spbb45))/(spaa12*spbb14*spbb24^2*spaa35*spbb35^3*spaa45)+
(spbb12*spbb34*(659/72*spaa12^3*spbb12^3*spaa15-659/72*spaa12^3*spbb12^2*spbb23*spaa35+173/72*spaa12^2*spbb12^2*spaa15^2*spbb15+605/72*spaa12^2*spbb12^2*spaa15*spaa25*spbb25+203/9*spaa12^2*spbb12^2*spaa15*spaa35*spbb35+3/4*spaa12^2*spbb12*spbb23*spaa25*spbb25*spaa35+3/8*spaa12^2*spbb12*spbb23*spaa35^2*spbb35-37/4*spaa12*spbb12*spaa15^3*spbb15^2+649/36*spaa12*spbb12^2*spaa15^2*spaa23*spbb35-57/8*spaa12*spbb12*spaa15^2*spbb15*spaa25*spbb25-3/4*spaa12*spbb12*spaa15*spaa25^2*spbb25^2+1/4*spaa12*spbb12*spaa15*spaa25*spbb25*spaa35*spbb35-3/4*spaa12*spbb12*spaa15*spaa35^2*spbb35^2+23/8*spaa12*spbb23*spaa25*spbb25*spaa35^2*spbb35+5/2*spaa12*spbb23*spaa35^3*spbb35^2-5/2*spaa15^4*spbb15^3+57/8*spbb12*spaa15^3*spbb15*spaa23*spbb35-17/8*spaa15^3*spbb15^2*spaa25*spbb25+31/8*spbb12*spaa15^2*spaa23*spaa25*spbb25*spbb35-3/8*spbb12*spaa15^2*spaa23*spaa35*spbb35^2+3/8*spaa15^2*spbb15*spaa25^2*spbb25^2-23/8*spaa15*spaa25^2*spbb25^2*spaa35*spbb35-43/8*spaa15*spaa25*spbb25*spaa35^2*spbb35^2-5/2*spaa15*spaa35^3*spbb35^3))/(spaa12*spaa13*spbb13^2*spaa14*spbb14*spbb24^2*spaa45)+
(1789/24*spaa12^3*spbb13^4*spbb25^3*spaa35-3317/72*spaa12^2*spaa13^2*spbb13^5*spbb25^2+1867/12*spaa12^2*spaa13*spbb13^4*spaa15*spbb15*spbb25^2+5/8*spaa12^2*spaa13*spbb13^4*spaa23*spbb23*spbb25^2+1669/8*spaa12^2*spbb13^3*spaa15^2*spbb15^2*spbb25^2+1591/24*spaa12^2*spbb13^3*spaa15*spbb15*spaa25*spbb25^3+11/4*spaa12^2*spbb13^3*spaa23^2*spbb23^2*spbb25^2-255/4*spaa12^2*spbb13^3*spaa23*spbb23*spaa25*spbb25^3+14813/72*spaa12^2*spbb13^3*spaa23*spbb23*spbb25^2*spaa35*spbb35-11/4*spaa12^2*spbb13^3*spaa25^2*spbb25^4-215/12*spaa12*spaa13^3*spbb13^5*spbb25*spbb35-110/9*spaa12*spaa13^2*spbb13^4*spaa15*spbb15*spbb25*spbb35-5611/36*spaa12*spaa13^2*spbb13^4*spaa23*spbb23*spbb25*spbb35-31/12*spaa12*spaa13*spbb13^3*spaa15^2*spbb15^2*spbb25*spbb35+6299/24*spaa12*spaa13*spbb13^3*spaa15*spbb15*spaa25*spbb25^2*spbb35-1153/12*spaa12*spaa13*spbb13^3*spaa23^2*spbb23^2*spbb25*spbb35-16*spaa12*spbb13^2*spaa15^3*spbb15^3*spbb25*spbb35+3787/72*spaa12*spbb13^2*spaa15^2*spbb15^2*spaa25*spbb25^2*spbb35-1003/12*spaa12*spbb13^2*spaa15*spbb15*spaa25^2*spbb25^3*spbb35+559/18*spaa12*spbb13^2*spaa23^3*spbb23^3*spbb25*spbb35+490/9*spaa12*spbb13^2*spaa23^2*spbb23^2*spaa25*spbb25^2*spbb35+2587/18*spaa12*spbb13^2*spaa23^2*spbb23^2*spbb25*spaa35*spbb35^2-1549/36*spaa12*spbb13^2*spaa23*spbb23*spaa25^2*spbb25^3*spbb35+10601/72*spaa12*spbb13^2*spaa23*spbb23*spaa25*spbb25^2*spaa35*spbb35^2+2911/36*spaa12*spbb13^2*spaa23*spbb23*spbb25*spaa35^2*spbb35^3-29/6*spaa12*spbb13^2*spaa25^3*spbb25^4*spbb35-112/9*spaa13^4*spbb13^5*spbb35^2-112/9*spaa13^3*spbb13^4*spaa15*spbb15*spbb35^2+175/18*spaa13^3*spbb13^4*spaa23*spbb23*spbb35^2-233/36*spbb12*spaa13^3*spbb13^3*spaa25*spbb35^3-997/36*spbb12*spaa13^2*spbb13^2*spaa15*spbb15*spaa25*spbb35^3-169/4*spaa13^2*spbb13^3*spaa23^2*spbb23^2*spbb35^2+16/3*spbb12*spaa13^2*spbb13^2*spaa23*spbb23*spaa25*spbb35^3+3569/72*spbb12^2*spaa13^2*spbb13*spaa25^2*spbb35^4-1379/72*spbb12^2*spaa13*spaa15*spbb15*spaa25^2*spbb35^4-1907/36*spaa13*spbb13^2*spaa23^3*spbb23^3*spbb35^2+89/12*spbb12*spaa13*spbb13*spaa23^2*spbb23^2*spaa25*spbb35^3-5/3*spbb12^2*spaa13*spaa23*spbb23*spaa25^2*spbb35^4-8375/72*spbb12*spaa13*spbb13*spaa23*spbb23*spaa25^2*spbb25*spbb35^3-4895/72*spbb12*spaa13*spbb13*spaa23*spbb23*spaa25*spaa35*spbb35^4+385/24*spbb12^2*spaa13*spaa25^3*spbb25*spbb35^4-1117/12*spbb12*spaa13*spbb13*spaa25^3*spbb25^2*spbb35^3+15/2*spbb12*spaa15^3*spbb15^3*spaa25*spbb35^3-5/8*spbb13*spaa23^4*spbb23^4*spbb35^2+5/8*spbb12*spaa23^3*spbb23^3*spaa25*spbb35^3-73/9*spbb13*spaa23^3*spbb23^3*spaa25*spbb25*spbb35^2-9/8*spbb13*spaa23^3*spbb23^3*spaa35*spbb35^3+115/24*spbb12*spaa23^2*spbb23^2*spaa25^2*spbb25*spbb35^3-19/2*spbb13*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spbb35^2+29/8*spbb12*spaa23^2*spbb23^2*spaa25*spaa35*spbb35^4+214/9*spbb13*spaa23^2*spbb23^2*spaa35^2*spbb35^4+71/8*spbb12*spaa23*spbb23*spaa25^3*spbb25^2*spbb35^3-281/36*spbb13*spaa23*spbb23*spaa25^3*spbb25^3*spbb35^2-383/18*spbb12*spaa23*spbb23*spaa25*spaa35^2*spbb35^5+15/2*spbb13*spaa23*spbb23*spaa35^3*spbb35^5+113/24*spbb12*spaa25^4*spbb25^3*spbb35^3-163/24*spbb13*spaa25^4*spbb25^4*spbb35^2)/(spaa12*spbb13*spaa14*spbb14*spbb15*spaa24*spbb24^2*spbb35^2*spaa45)+
(-5269/24*spaa12^2*spbb13^2*spbb24^2*spaa34+10*spaa12*spaa13^2*spbb13^3*spbb24+1237/4*spaa12*spaa13*spbb13^2*spaa14*spbb14*spbb24+3355/12*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24+5149/24*spaa12*spaa13*spbb13^2*spaa24*spbb24^2+673/8*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34*spbb34+3929/36*spaa12*spbb13*spaa23^2*spbb23^2*spbb24+41/36*spaa13^3*spbb13^3*spbb34+1127/6*spaa13^2*spbb13^2*spaa14*spbb14*spbb34+761/36*spaa13^2*spbb13^2*spaa23*spbb23*spbb34-4847/72*spaa13*spbb13*spaa14^2*spbb14^2*spbb34-1783/18*spaa13*spbb13*spaa14*spbb14*spaa34*spbb34^2+25*spaa13*spbb13*spaa23^2*spbb23^2*spbb34-5*spaa14^2*spbb14^2*spaa34*spbb34^2-10*spaa14*spbb14*spaa34^2*spbb34^3+5*spaa23^3*spbb23^3*spbb34)/(spaa12*spbb14*spbb24*spaa35*spbb35^2*spaa45)+
(spbb12*spbb34*spaa35*(3/8*spaa12*spbb12+5*spaa14*spbb14-3/8*spaa23*spbb23+17/8*spaa24*spbb24))/(spaa13*spbb13*spbb14*spbb24*spaa45)+
(spbb35*(-527/12*spbb12*spaa13*spaa25*spbb35+1325/72*spaa15^2*spbb15^2+2107/72*spaa15*spbb15*spaa25*spbb25-151/9*spaa15*spbb15*spaa35*spbb35+559/36*spaa23^2*spbb23^2+2383/72*spaa23*spbb23*spaa25*spbb25-1957/72*spaa23*spbb23*spaa35*spbb35+281/18*spaa25^2*spbb25^2-169/36*spaa25*spbb25*spaa35*spbb35-1687/72*spaa35^2*spbb35^2))/(spaa12*spbb13*spaa14*spbb15*spbb24)+
(2095/24*spaa12^3*spbb12^3+6587/72*spaa12^2*spbb12^2*spaa13*spbb13+1945/12*spaa12^2*spbb12^2*spaa23*spbb23+6631/36*spaa12^2*spbb12^2*spaa24*spbb24+8797/72*spaa12^2*spbb12*spbb13*spbb24*spaa34+587/2*spaa12*spbb12*spaa13^2*spbb13^2+731/36*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+2887/24*spaa12*spaa13*spbb13^2*spbb24*spaa34+3227/36*spaa12*spbb12*spaa23^2*spbb23^2+3193/24*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24-5239/72*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34+1057/12*spaa12*spbb12*spaa24^2*spbb24^2+181/24*spaa12*spbb13*spaa24*spbb24^2*spaa34+4069/18*spaa13^3*spbb13^3-5207/72*spaa13^2*spbb13^2*spaa23*spbb23-3215/36*spaa13*spbb13*spaa23^2*spbb23^2+53/8*spaa23^3*spbb23^3-1033/72*spaa23^2*spbb23^2*spaa24*spbb24-215/9*spaa23*spbb23*spaa24^2*spbb24^2+25/12*spaa24^3*spbb24^3)/(spaa12*spaa14*spbb14*spbb15*spbb24*spaa45)+
(-7271/18*spaa12^3*spbb12^2*spbb13+481/4*spaa12^2*spbb12*spaa13*spbb13^2-56765/72*spaa12^2*spbb12*spbb13*spaa23*spbb23-29635/72*spaa12^2*spbb12^2*spaa24*spbb34+3985/9*spaa12*spaa13^2*spbb13^3+3559/36*spaa12*spaa13*spbb13^2*spaa23*spbb23+2219/9*spaa12*spaa13*spbb13^2*spaa34*spbb34-29531/72*spaa12*spbb13*spaa23^2*spbb23^2-35497/72*spaa12*spbb12*spaa23*spbb23*spaa24*spbb34-5885/72*spaa12*spbb12*spaa24^2*spbb24*spbb34-608/3*spaa13*spbb13^2*spaa14*spaa23*spbb34+1375/36*spbb13*spaa14*spaa23^2*spbb23*spbb34-313/4*spbb12*spaa14*spaa23*spaa24*spbb34^2+302/9*spaa23^2*spbb23^2*spaa24*spbb34-311/2*spaa23*spbb23*spaa24^2*spbb24*spbb34-439/6*spaa24^3*spbb24^2*spbb34)/(spaa12*spbb14*spaa24*spbb24*spbb35*spaa45)+
(1603/9*spaa12^2*spbb12^2+2113/12*spaa12*spbb12*spaa13*spbb13+18865/72*spaa12*spbb12*spaa23*spbb23+3043/24*spaa12*spbb12*spaa24*spbb24+13669/72*spaa13^2*spbb13^2-725/9*spaa13*spbb13*spaa23*spbb23+11719/72*spbb12*spaa13*spaa24*spbb34+2195/36*spaa23^2*spbb23^2+765/4*spaa23*spbb23*spaa24*spbb24+887/12*spaa24^2*spbb24^2)/(spaa12*spbb15*spbb24*spaa45)+
(spaa15*(18371/72*spaa13^2*spbb13^2+5833/72*spaa13*spbb13*spaa15*spbb15+279/8*spaa13*spbb13*spaa35*spbb35+3457/36*spaa15^2*spbb15^2-3637/36*spbb12*spaa15*spaa23*spbb35+3097/36*spaa15*spbb15*spaa25*spbb25+1355/8*spaa15*spbb15*spaa35*spbb35-10*spaa25^2*spbb25^2+650/9*spaa25*spbb25*spaa35*spbb35+4075/72*spaa35^2*spbb35^2))/(spaa12*spbb24*spaa35*spbb35*spaa45)+
(7309/36*spaa12*spbb12-14573/36*spaa13*spbb13+47/2*spaa14*spbb14+10633/36*spaa23*spbb23)/(spaa24*spbb24)+
(-12293/36*spaa12*spbb12*spbb23-3451/36*spaa13*spbb13*spbb23+14039/72*spbb12*spaa14*spbb34-527/3*spaa23*spbb23^2)/(spbb24*spbb35*spaa45)+
(-3457/36*spaa12*spbb12-2905/24*spaa13*spbb13-3817/36*spaa14*spbb14+10*spaa23*spbb23)/(spaa35*spbb35)+
(+21361/72*spbb13*spaa14)/(spbb35*spaa45)+
(+943/4),
(spbb12^2*spaa13^2*spbb23*(28/9*spaa12^2*spbb12*spbb14^2*spbb24-28/9*spaa12*spbb12*spaa13*spbb14^2*spbb34+28/9*spaa12*spaa14*spbb14^3*spbb24+28/9*spaa12*spbb12*spbb14*spaa23*spbb24*spbb34+28/9*spaa12*spbb14^2*spaa24*spbb24^2-28/9*spaa13*spaa14*spbb14^3*spbb34+28/9*spbb12*spaa13*spbb14*spaa23*spbb34^2-56/9*spaa13*spbb14^2*spaa34*spbb34^2+28/9*spbb12*spaa23^2*spbb24*spbb34^2+28/9*spbb14*spaa23*spaa24*spbb24^2*spbb34))/(spbb14*spbb24^3*spaa34*spab3123^3)+
(+8/9*spbb12*spbb23*spaa25*spbb25^2*spbb34^2*spaa35^3*spbb45)/(spbb14*spbb24^3*spaa45*spab5125^3)+
(spbb12*spbb34*spaa13^2*spbb14*spbb23*(-1*spaa12*spbb24-1*spaa13*spbb34))/(spaa12*spbb24^3*spab1231^2)+
(spbb23*spaa13*(28/9*spaa12^2*spbb12^2*spbb13*spbb14^2*spbb23^2*spbb45-103/36*spaa12*spbb12*spaa13*spbb13^4*spbb24^2*spbb45+53/9*spaa12*spbb12*spaa13*spbb13^3*spbb14*spbb23*spbb24*spbb45-233/18*spaa12*spbb12*spaa13*spbb13^2*spbb14^2*spbb23^2*spbb45+31/3*spaa12*spbb12*spaa13*spbb13*spbb14^3*spbb23^2*spbb35-28/9*spaa12*spbb12*spbb13^2*spaa14*spbb14^2*spbb23*spbb24*spbb45+28/9*spaa12*spbb12*spbb13*spaa14*spbb14^3*spbb23^2*spbb45-97/12*spaa13^2*spbb13^4*spbb14*spbb23*spbb24*spbb45-97/12*spaa13^2*spbb13^4*spbb14*spbb24*spbb25*spbb34+53/2*spaa13^2*spbb13^3*spbb14^2*spbb23^2*spbb45+53/2*spaa13^2*spbb13^3*spbb14^2*spbb23*spbb25*spbb34-221/12*spaa13^2*spbb13^2*spbb14^3*spbb23^2*spbb35-73/12*spaa13*spbb13^4*spaa14*spbb14*spbb24^2*spbb45+739/36*spaa13*spbb13^3*spaa14*spbb14^2*spbb23*spbb24*spbb45+157/36*spaa13*spbb13^3*spaa14*spbb14^2*spbb24*spbb25*spbb34-173/9*spaa13*spbb13^2*spaa14*spbb14^3*spbb23^2*spbb45-43/6*spaa13*spbb13^2*spaa14*spbb14^3*spbb23*spbb25*spbb34+29/9*spaa13*spbb13*spaa14*spbb14^4*spbb23^2*spbb35+5/12*spaa13*spbb14^4*spbb23^3*spaa24*spbb35-95/36*spaa13*spbb13^4*spbb24^2*spaa34*spbb34*spbb45+95/36*spaa13*spbb13^3*spbb14*spbb24*spbb25*spaa34*spbb34^2-205/36*spaa13*spbb13^2*spbb14^2*spbb23*spbb25*spaa34*spbb34^2+125/36*spaa13*spbb13*spbb14^3*spbb23^2*spaa34*spbb34*spbb35-71/36*spbb13^4*spaa14*spaa23*spbb24^3*spbb45+71/36*spbb13^3*spaa14*spbb14*spbb24^2*spaa34*spbb34*spbb45))/(spbb13*spbb14*spbb24^3*spbb35^2*spaa45*spab3123^2)+
(spbb12^2*spbb45*spbb23*(-10/9*spaa12^3*spbb12^2*spbb24*spbb45-10/9*spaa12^3*spbb12*spbb15*spbb24^2-10/9*spaa12^2*spbb12*spaa14*spbb14*spbb24*spbb45-10/9*spaa12^2*spaa14*spbb14*spbb15*spbb24^2-5/18*spaa12^2*spbb12^2*spaa15*spbb45^2-10/9*spaa12^2*spbb12*spaa24*spbb24^2*spbb45-10/9*spaa12^2*spbb15*spaa24*spbb24^3+10/9*spaa12^2*spbb12*spbb24*spaa25*spbb25*spbb45-5/18*spaa12*spbb12*spaa14*spbb14*spaa15*spbb45^2+5/6*spaa12*spbb12*spaa15*spaa24*spbb24*spbb45^2+4/9*spaa12*spbb12*spaa15*spaa25*spbb25*spbb45^2+2/3*spbb12*spaa15^2*spaa24*spbb45^3))/(spbb14*spbb24^3*spaa34*spbb35^2*spab5125^2)+
(spbb12*spbb34*spaa13*spbb23*(1/2*spaa12*spbb12^2*spbb34-1/2*spaa12*spbb12*spbb13*spbb24+3/2*spbb12*spaa14*spbb14*spbb34-3/2*spbb13*spaa14*spbb14*spbb24))/(spbb13^2*spaa14*spbb24^3*spab1231)+
(spbb23*(85/12*spbb12*spaa13^3*spbb13^4*spbb34^2*spbb35*spbb45+85/12*spbb12*spaa13^3*spbb13^3*spbb15*spbb34^3*spbb35+5/12*spaa13^3*spbb13^5*spbb24*spbb34*spbb35*spbb45+331/18*spbb12*spaa13^2*spbb13^4*spaa14*spbb34^2*spbb45^2+197/12*spbb12*spaa13^2*spbb13^3*spaa14*spbb15*spbb34^3*spbb45-71/36*spbb12*spaa13^2*spbb13^2*spaa14*spbb15^2*spbb34^4+71/36*spaa13^2*spbb13^5*spaa14*spbb24*spbb34*spbb45^2-71/36*spaa13^2*spbb13^4*spaa14*spbb14*spbb25*spbb34^2*spbb45-71/36*spaa13^2*spbb13^3*spaa14*spbb14*spbb15*spbb25*spbb34^3-5/12*spaa13^2*spbb13^5*spaa15*spbb24*spbb35*spbb45^2-2*spbb12*spaa13^2*spbb13^2*spbb15*spaa34*spbb34^4*spbb35-185/18*spbb12*spaa13^2*spbb13^3*spbb34^2*spbb35*spaa45*spbb45^2-59/3*spbb12*spaa13^2*spbb13^2*spbb15*spbb34^3*spbb35*spaa45*spbb45-19/3*spbb12*spaa13^2*spbb13*spbb15^2*spbb34^4*spbb35*spaa45+5/3*spaa13^2*spbb13^4*spbb24*spbb34*spbb35*spaa45*spbb45^2+55/6*spbb12*spaa13*spbb13^3*spaa14^2*spbb14*spbb34^2*spbb45^2-71/36*spbb12*spaa13*spbb13^2*spaa14^2*spbb14*spbb15*spbb34^3*spbb45-71/36*spaa13*spbb13^3*spaa14^2*spbb14^2*spbb25*spbb34^2*spbb45-71/36*spaa13*spbb13^5*spaa14*spaa15*spbb24*spbb45^3+17/36*spbb12*spaa13*spbb13^2*spaa14*spbb15*spaa34*spbb34^4*spbb45+70/9*spbb12*spaa13*spbb13^3*spaa14*spbb34^2*spaa45*spbb45^3-22/3*spbb12*spaa13*spbb13^2*spaa14*spbb15*spbb34^3*spaa45*spbb45^2-47/6*spbb12*spaa13*spbb13*spaa14*spbb15^2*spbb34^4*spaa45*spbb45-371/36*spaa13*spbb13^4*spaa14*spbb24*spbb34*spaa45*spbb45^3-70/9*spbb12*spaa13*spbb13^2*spbb34^2*spbb35*spaa45^2*spbb45^3-23/6*spbb12*spaa13*spbb13*spbb15*spbb34^3*spbb35*spaa45^2*spbb45^2-7/6*spbb12*spaa13*spbb15^2*spbb34^4*spbb35*spaa45^2*spbb45-28/9*spaa13*spbb13^3*spbb24*spbb34*spbb35*spaa45^2*spbb45^3+77/36*spbb12*spbb13^2*spaa14^2*spbb14*spaa34*spbb34^3*spbb45^2+28/9*spbb12*spbb13^2*spaa14^2*spbb14*spbb34^2*spaa45*spbb45^3-28/9*spbb13^3*spaa14^2*spbb14*spbb24*spbb34*spaa45*spbb45^3+77/36*spbb13^4*spaa14*spaa15*spbb24*spaa34*spbb34*spbb45^3+28/9*spbb13^4*spaa14*spaa15*spbb24*spaa45*spbb45^4+28/9*spbb12*spbb13^2*spaa14*spbb34^2*spaa45^2*spbb45^4-56/9*spbb13^3*spaa14*spbb24*spbb34*spaa45^2*spbb45^4))/(spaa12*spbb13^2*spbb14*spbb24^3*spbb35^3*spaa45*spab3123)+
(spbb45*spbb23*(10/9*spaa23*spbb24^2*spaa34^2*spbb34^2*spbb35^2+68/9*spaa23*spbb24^2*spaa34*spbb34*spaa35*spbb35^3+2*spaa23*spbb24^2*spaa35^2*spbb35^4+23/9*spbb23^2*spaa24*spaa34*spbb34*spaa35*spbb45^3-65/9*spbb23*spaa24*spbb24*spaa34*spbb34*spaa35*spbb35*spbb45^2+110/9*spaa24*spbb24^2*spaa34*spbb34*spaa35*spbb35^2*spbb45+4/3*spbb23^2*spaa24*spaa35^2*spbb35*spbb45^3-14/3*spbb23*spaa24*spbb24*spaa35^2*spbb35^2*spbb45^2+16/3*spaa24*spbb24^2*spaa35^2*spbb35^3*spbb45-5/3*spbb23*spaa25*spbb25*spaa35^2*spbb35^2*spbb45^2+11/3*spbb24*spaa25*spbb25*spaa35^2*spbb35^3*spbb45+10/9*spbb24*spaa34^3*spbb34^3*spbb35*spbb45+7/9*spbb23*spaa34^2*spbb34^2*spaa35*spbb35*spbb45^2+35/9*spbb24*spaa34^2*spbb34^2*spaa35*spbb35^2*spbb45-14/9*spbb23*spaa34*spbb34*spaa35^2*spbb35^2*spbb45^2+32/9*spbb24*spaa34*spbb34*spaa35^2*spbb35^3*spbb45))/(spaa12*spbb14*spbb24^3*spaa34*spbb35^3*spab5125)+
(-439/36*spbb12^2*spbb14*spbb23*spbb34^2)/(spbb13^3*spbb24^3)+
(spbb23*(-1/2*spaa13^3*spbb13^4*spaa14^2*spbb15*spbb34*spbb35-1/2*spaa13^3*spbb13^4*spaa14*spaa34*spbb34*spbb35^2+53/9*spaa13^2*spbb13^3*spaa14^3*spbb15^2*spbb34^2-2/3*spaa13^2*spbb13^3*spaa14^2*spaa15*spbb15^2*spbb34*spbb35+257/18*spaa13^2*spbb13^3*spaa14^2*spbb15*spaa34*spbb34^2*spbb35-5/3*spaa13^2*spbb13^3*spaa14*spaa15*spbb15*spaa34*spbb34*spbb35^2+29/9*spaa13^2*spbb13^3*spaa14*spaa34^2*spbb34^2*spbb35^2+223/18*spaa13*spbb13^2*spaa14^3*spaa15*spbb15^3*spbb34^2+949/36*spaa13*spbb13^2*spaa14^3*spbb15^2*spaa34*spbb34^3-1/6*spaa13*spbb13^2*spaa14^2*spaa15^2*spbb15^3*spbb34*spbb35+209/6*spaa13*spbb13^2*spaa14^2*spaa15*spbb15^2*spaa34*spbb34^2*spbb35+1039/18*spaa13*spbb13^2*spaa14^2*spbb15*spaa34^2*spbb34^3*spbb35-1/6*spaa13*spbb13^2*spaa14*spaa15^2*spbb15^2*spaa34*spbb34*spbb35^2+82/9*spaa13*spbb13^2*spaa14*spaa15*spbb15*spaa34^2*spbb34^2*spbb35^2+92/9*spaa13*spbb13^2*spaa14*spaa34^3*spbb34^3*spbb35^2-1/2*spaa13*spbb13^2*spbb14*spaa15^2*spaa34^2*spbb35^4+88/9*spbb13*spaa14^4*spbb15^3*spbb34^3*spaa35+13/2*spbb13*spaa14^3*spaa15^2*spbb15^4*spbb34^2+109/18*spbb13*spaa14^3*spaa15*spbb15^3*spaa34*spbb34^3+20/3*spaa14^3*spaa15*spbb15^4*spbb34^3*spaa45+77/36*spbb13*spaa14^3*spbb15^2*spaa34^2*spbb34^4-23/12*spaa14^3*spbb15^3*spaa34*spbb34^4*spaa45+55/3*spbb13*spaa14^2*spaa15^2*spbb15^3*spaa34*spbb34^2*spbb35-13/6*spaa14^2*spaa15^2*spbb15^4*spbb34^2*spbb35*spaa45+1901/36*spbb13*spaa14^2*spaa15*spbb15^2*spaa34^2*spbb34^3*spbb35-65/18*spaa14^2*spaa15*spbb15^3*spaa34*spbb34^3*spbb35*spaa45+77/18*spbb13*spaa14^2*spbb15*spaa34^3*spbb34^4*spbb35-121/18*spaa14^2*spbb15^2*spaa34^2*spbb34^4*spbb35*spaa45-8/3*spaa14^2*spbb15^2*spaa34*spbb34^3*spbb35*spaa45^2*spbb45-92/9*spaa14^2*spbb15^2*spbb34^2*spaa35*spbb35^2*spaa45^2*spbb45+1*spbb13*spaa14*spaa15^3*spbb15^3*spaa34*spbb34*spbb35^2+16/3*spbb13*spaa14*spaa15^2*spbb15^2*spaa34^2*spbb34^2*spbb35^2-23/6*spaa14*spaa15^2*spbb15^3*spaa34*spbb34^2*spbb35^2*spaa45+1331/36*spbb13*spaa14*spaa15*spbb15*spaa34^3*spbb34^3*spbb35^2-779/36*spaa14*spaa15*spbb15^2*spaa34^2*spbb34^3*spbb35^2*spaa45+77/36*spbb13*spaa14*spaa34^4*spbb34^4*spbb35^2-143/18*spaa14*spbb15*spaa34^3*spbb34^4*spbb35^2*spaa45-227/36*spaa14*spbb15*spaa34^2*spbb34^3*spbb35^2*spaa45^2*spbb45-11/12*spaa14*spbb15*spaa34*spbb34^2*spaa35*spbb35^3*spaa45^2*spbb45-1/2*spaa14*spbb15*spaa34*spbb34^2*spbb35^2*spaa45^3*spbb45^2-13/6*spaa14*spbb15*spbb34*spaa35^2*spbb35^4*spaa45^2*spbb45-32/9*spaa14*spbb15*spbb34*spaa35*spbb35^3*spaa45^3*spbb45^2-4*spbb13*spbb14*spaa15^3*spbb15*spaa34^2*spbb35^4+5*spbb14*spaa15^3*spbb15^2*spaa34*spbb35^4*spaa45-3/2*spbb13*spbb14*spaa15^2*spaa34^3*spbb34*spbb35^4-20/3*spbb14^2*spaa15^2*spaa34^2*spbb35^5*spaa45-409/36*spbb14*spaa15*spaa34^3*spbb34^2*spbb35^4*spaa45-281/36*spbb14*spaa15*spaa34^2*spbb34*spbb35^4*spaa45^2*spbb45+13/6*spbb14*spaa15*spaa34*spaa35*spbb35^5*spaa45^2*spbb45+32/9*spbb14*spaa15*spaa34*spbb35^4*spaa45^3*spbb45^2-113/36*spaa34^4*spbb34^4*spbb35^3*spaa45-149/36*spaa34^3*spbb34^3*spbb35^3*spaa45^2*spbb45-1*spaa34^2*spbb34^2*spbb35^3*spaa45^3*spbb45^2))/(spaa12*spbb13^2*spaa14*spaa24*spbb24^3*spaa34*spbb35^3*spaa45)+
(spbb15*spbb13*spaa14*spbb23*(301/18*spaa12^2*spbb12^2*spbb45+115/6*spaa12^2*spbb12*spbb15*spbb24-53/9*spaa12*spaa14*spbb14*spbb15*spbb24+1145/36*spaa12*spbb12*spaa15*spbb15*spbb45+266/9*spaa12*spaa15*spbb15^2*spbb24+583/18*spaa12*spbb12*spaa25*spbb25*spbb45+521/18*spaa12*spbb15*spbb24*spaa25*spbb25+169/36*spaa15^2*spbb15^2*spbb45+493/36*spaa15*spbb15*spaa25*spbb25*spbb45+9*spaa25^2*spbb25^2*spbb45))/(spbb14*spaa24*spbb24^2*spaa34*spbb35^3*spaa45)+
(spbb23*(161/6*spaa13^2*spaa14*spbb14^2*spbb35*spaa45^2+122/9*spaa13^2*spbb14*spaa15*spbb15*spbb35*spaa45^2+47/4*spaa13^2*spbb14*spaa34*spbb34*spbb35*spaa45^2+25/18*spaa13^2*spbb14*spaa35*spbb35^2*spaa45^2-20/3*spaa13*spaa14^3*spbb14^3*spaa45+13/6*spaa13*spaa14^2*spbb14^2*spaa15*spbb15*spaa45-245/12*spaa13*spaa14^2*spbb14^2*spaa34*spbb34*spaa45-334/9*spaa13*spaa14^2*spbb14^2*spaa35*spbb35*spaa45-20*spaa13*spaa14*spbb14*spaa15*spbb15*spaa35*spbb35*spaa45-2/3*spaa13*spaa14*spbb14*spaa34^2*spbb34^2*spaa45-65/9*spaa13*spaa14*spbb14*spaa34*spbb34*spaa35*spbb35*spaa45-5*spaa13*spaa15^2*spbb15^2*spaa35*spbb35*spaa45-77/36*spaa13*spaa34^3*spbb34^3*spaa45+1*spaa13*spaa34^2*spbb34^2*spaa35*spbb35*spaa45+5*spaa14^3*spbb14^2*spaa35^2*spbb35+10*spaa14^2*spbb14*spaa15*spbb15*spaa35^2*spbb35+5*spaa14*spaa15^2*spbb15^2*spaa35^2*spbb35))/(spaa12*spaa13*spbb13^2*spaa14*spbb24^2*spaa34*spaa45)+
(spbb23*(361/18*spaa23^3*spbb23^4*spaa24^2*spbb45+11/2*spaa23^3*spbb23^3*spaa24*spaa34*spbb34*spbb35+274/9*spaa23^3*spbb23^3*spaa24*spbb35*spaa45*spbb45-1/2*spaa23^3*spbb23^2*spaa34*spbb34*spbb35^2*spaa45+187/18*spaa23^3*spbb23^2*spbb35^2*spaa45^2*spbb45+571/18*spaa23^2*spbb23^3*spaa24^2*spaa25*spbb25*spbb45+1825/36*spaa23^2*spbb23^3*spaa24^2*spaa34*spbb34*spbb45+168*spaa23^2*spbb23^3*spaa24^2*spaa45*spbb45^2+358/9*spaa23^2*spbb23^2*spaa24*spaa25*spbb25*spbb35*spaa45*spbb45+27/2*spaa23^2*spbb23^2*spaa24*spaa34^2*spbb34^2*spbb35+835/9*spaa23^2*spbb23^2*spaa24*spaa34*spbb34*spbb35*spaa45*spbb45+841/6*spaa23^2*spbb23^2*spaa24*spbb35*spaa45^2*spbb45^2+158/9*spaa23^2*spbb23*spaa25*spbb25*spbb35^2*spaa45^2*spbb45+37/3*spaa23^2*spbb23*spaa34^2*spbb34^2*spbb35^2*spaa45+201/4*spaa23^2*spbb23*spaa34*spbb34*spbb35^2*spaa45^2*spbb45+322/9*spaa23^2*spbb23*spbb35^2*spaa45^3*spbb45^2-173/3*spaa23*spbb23^3*spaa24^3*spaa35*spbb45^2+73/6*spaa23*spbb23^2*spaa24^2*spaa25^2*spbb25^2*spbb45+1183/9*spaa23*spbb23^2*spaa24^2*spaa25*spbb25*spaa45*spbb45^2+337/36*spaa23*spbb23^2*spaa24^2*spaa34^2*spbb34^2*spbb45+1346/9*spaa23*spbb23^2*spaa24^2*spaa34*spbb34*spaa45*spbb45^2+1459/9*spaa23*spbb23^2*spaa24^2*spaa45^2*spbb45^3+89/6*spaa23*spbb23*spaa24*spaa25^2*spbb25^2*spbb35*spaa45*spbb45+431/6*spaa23*spbb23*spaa24*spaa25*spbb25*spbb35*spaa45^2*spbb45^2+13/6*spaa23*spbb23*spaa24*spaa34^3*spbb34^3*spbb35+449/18*spaa23*spbb23*spaa24*spaa34^2*spbb34^2*spbb35*spaa45*spbb45+1703/18*spaa23*spbb23*spaa24*spaa34*spbb34*spbb35*spaa45^2*spbb45^2+463/9*spaa23*spbb23*spaa24*spbb35*spaa45^3*spbb45^3+20/3*spaa23*spaa25^2*spbb25^2*spbb35^2*spaa45^2*spbb45+13/6*spaa23*spaa25*spbb25*spbb35^2*spaa45^3*spbb45^2+871/36*spaa23*spaa34^3*spbb34^3*spbb35^2*spaa45+1541/36*spaa23*spaa34^2*spbb34^2*spbb35^2*spaa45^2*spbb45+263/12*spaa23*spaa34*spbb34*spbb35^2*spaa45^3*spbb45^2-25/18*spaa23*spbb35^2*spaa45^4*spbb45^3-71/9*spbb23^2*spaa24^3*spaa25*spbb25*spaa35*spbb45^2-247/18*spbb23^2*spaa24^3*spaa34*spbb34*spaa35*spbb45^2-154/3*spbb23^2*spaa24^3*spaa35*spaa45*spbb45^3+1/2*spbb23*spaa24^2*spaa25^3*spbb25^3*spbb45+143/9*spbb23*spaa24^2*spaa25^2*spbb25^2*spaa45*spbb45^2+61/2*spbb23*spaa24^2*spaa25*spbb25*spaa45^2*spbb45^3-25/18*spbb23*spaa24^2*spaa34^3*spbb34^3*spbb45+313/36*spbb23*spaa24^2*spaa34^2*spbb34^2*spaa45*spbb45^2+1921/36*spbb23*spaa24^2*spaa34*spbb34*spaa45^2*spbb45^3+110/3*spbb23*spaa24^2*spaa45^3*spbb45^4+151/18*spaa24*spaa25^2*spbb25^2*spbb35*spaa45^2*spbb45^2-64/9*spaa24*spaa25*spbb25*spbb35*spaa45^3*spbb45^3-971/36*spaa24*spaa34^4*spbb34^4*spbb35-45*spaa24*spaa34^3*spbb34^3*spbb35*spaa45*spbb45-1919/36*spaa24*spaa34^2*spbb34^2*spbb35*spaa45^2*spbb45^2-767/18*spaa24*spaa34*spbb34*spbb35*spaa45^3*spbb45^3-251/18*spaa24*spbb35*spaa45^4*spbb45^4))/(spaa12*spbb13*spaa14*spbb14*spaa24*spbb24^2*spaa34*spbb35^2*spaa45)+
(spbb15*spbb23*(1/2*spaa12^2*spbb12^2-595/36*spaa12*spbb12*spaa13*spbb13+1513/36*spaa12*spbb12*spaa15*spbb15-218/3*spaa12*spbb12*spaa25*spbb25-3107/36*spaa12*spbb15*spbb23*spaa35-176/9*spaa13^2*spbb13^2+5/18*spaa13*spbb13*spaa15*spbb15+37/12*spaa15^2*spbb15^2-1421/12*spaa15*spbb15*spaa25*spbb25-109*spaa25^2*spbb25^2))/(spbb14*spbb24*spaa34*spbb35^2*spaa45)+
(spbb23*spaa24*(653/36*spaa13^3*spbb13^3+1817/36*spaa13^2*spbb13^2*spaa14*spbb14+511/9*spaa13^2*spbb13^2*spaa23*spbb23-949/6*spbb12*spaa13^2*spbb13*spaa24*spbb34+2399/12*spaa13^2*spbb13^2*spaa24*spbb24+503/36*spaa13*spbb13*spaa14^2*spbb14^2-62*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34+150*spaa13*spbb13*spaa14*spbb14*spaa24*spbb24-124/3*spaa13*spbb13*spaa23^2*spbb23^2-1333/18*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34+689/4*spaa13*spbb13*spaa23*spbb23*spaa24*spbb24-4541/36*spbb12*spaa13*spaa24^2*spbb24*spbb34+989/6*spaa13*spbb13*spaa24^2*spbb24^2+1217/36*spaa14^3*spbb14^3+1429/12*spaa14^2*spbb14^2*spaa24*spbb24+423/4*spaa14*spbb14*spaa24^2*spbb24^2-1055/12*spaa23^3*spbb23^3+1489/36*spaa23^2*spbb23^2*spaa24*spbb24+167/4*spaa23*spbb23*spaa24^2*spbb24^2+971/36*spaa24^3*spbb24^3))/(spaa12*spbb13*spaa14*spbb14*spbb24*spaa34*spbb35*spaa45)+
(spaa35*spbb23*(10*spaa12*spbb13*spbb25*spaa35-5*spaa15^2*spbb15^2-10*spaa15*spbb15*spaa25*spbb25-5*spaa23^2*spbb23^2-10*spaa23*spbb23*spaa25*spbb25-5*spaa25^2*spbb25^2+5*spaa35^2*spbb35^2))/(spaa13*spbb13*spaa14*spbb14*spbb24*spaa45)+
(spbb23*(-317/3*spaa12^2*spbb12^2*spbb15-3385/36*spaa12*spbb12*spaa15*spbb15^2-13/4*spaa12*spbb12^2*spaa23*spbb35-998/9*spaa12*spbb12*spbb15*spaa25*spbb25-12*spaa15^2*spbb15^3-6259/36*spbb12*spaa15*spbb15*spaa23*spbb35-1045/36*spaa15*spbb15^2*spaa25*spbb25-1804/9*spbb12*spaa23*spaa25*spbb25*spbb35-2114/9*spbb12*spaa23*spaa35*spbb35^2-1921/36*spbb15*spaa25^2*spbb25^2))/(spbb13*spaa14*spbb14*spbb24*spaa34*spbb35)+
(spbb23*(-3397/18*spaa12^2*spbb12^2-6539/36*spaa12*spbb12*spaa13*spbb13-5857/36*spaa12*spbb12*spaa23*spbb23-931/36*spaa12*spbb12*spaa24*spbb24-1577/18*spaa12*spbb13*spbb24*spaa34-19/18*spaa13^2*spbb13^2-199/2*spaa13*spbb13*spaa23*spbb23-671/9*spaa23^2*spbb23^2+584/9*spaa23*spbb23*spaa24*spbb24-1033/36*spaa24^2*spbb24^2))/(spaa14*spbb14*spbb24*spbb35*spaa45)+
(spaa23*spbb23*(2597/12*spaa12*spbb12^2*spaa24+1087/4*spbb12*spaa13*spbb13*spaa24-167/18*spaa13*spbb13^2*spaa34+343/18*spbb12*spbb13*spaa14*spaa23+4033/9*spbb12*spaa23*spbb23*spaa24-23/3*spbb13*spaa23*spbb23*spaa34+757/18*spbb12*spaa24^2*spbb24))/(spbb14*spaa24*spbb24*spaa34*spbb35*spaa45)+
(-749/18*spbb23*spaa25*spaa34)/(spaa24*spbb24*spaa45)+
(spbb23*(3983/36*spbb12*spaa13*spaa24+7135/36*spaa13*spbb13*spaa34+6733/36*spaa14*spbb14*spaa34-54*spaa23*spbb23*spaa34+2243/18*spaa34^2*spbb34))/(spbb24*spaa34*spbb35*spaa45)+
(+346/3*spbb23*spaa24)/(spbb35*spaa45),
(spbb12*spbb34*spbb23*spaa13^2*spbb14*(-11/6*spaa12*spbb24-11/6*spaa13*spbb34))/(spaa12*spbb24^3*spab1231^2)+
(spbb12^2*spbb34^2*spaa13^3*(-2/3*spaa12*spbb12*spbb14-2/3*spaa14*spbb14^2-2/3*spbb12*spaa23*spbb34-2/3*spbb14*spaa24*spbb24))/(spaa12*spbb14*spbb24^3*spaa34*spab3123^2)+
(spbb12^2*spaa15^2*spbb45*(2/3*spaa12^2*spbb12*spbb14*spbb24+2/3*spaa12*spaa14*spbb14^2*spbb24+2/3*spaa12*spbb14*spaa24*spbb24^2-2/3*spaa12*spbb12*spbb24*spaa25*spbb45-2/3*spbb14*spaa15*spaa24*spbb24*spbb45-2/3*spbb12*spaa15*spaa25*spbb45^2-2/3*spaa24*spbb24^2*spaa25*spbb45))/(spaa12*spbb14*spbb24^3*spaa45*spab5125^2)+
(spbb45*spaa15*spbb34*spbb25^2*spaa45*(10*spbb14*spaa15*spbb25+10*spbb24*spaa45*spbb45))/(spaa14*spbb24^3*spbb35*spab5145^2)+
(spbb23*(1/3*spaa12^2*spbb12^3*spbb23*spbb24*spaa25+1/3*spaa12*spbb12^3*spaa13*spbb23*spaa25*spbb34+37/6*spaa12*spbb12^3*spaa15*spaa23*spbb23*spbb34-3*spaa12*spbb12^3*spaa15*spaa25*spbb25*spbb34-5/6*spaa12*spbb12^2*spaa23*spbb23^2*spbb24*spaa25+1/2*spaa12*spbb12^2*spbb23*spbb24*spaa25^2*spbb25+3*spbb12*spaa13*spbb13^2*spaa15*spbb25*spbb34*spaa35-5/6*spbb12^2*spaa13*spaa23*spbb23^2*spaa25*spbb34+1/6*spbb12*spaa13*spbb13*spaa23*spbb23^2*spbb34*spaa35+1/6*spbb12^2*spaa13*spbb23*spaa25^2*spbb25*spbb34-1/6*spbb12*spaa13*spbb13*spbb23*spaa25*spbb25*spbb34*spaa35+1/6*spaa13*spbb13^2*spbb23^2*spaa35^2*spbb45+1/6*spaa13*spbb13^2*spbb23*spbb25*spbb34*spaa35^2+1/2*spbb12*spaa23^2*spbb23^3*spbb24*spaa25-1/6*spbb14*spaa23^2*spbb23^4*spaa35-1/2*spbb12*spaa23*spbb23^2*spbb24*spaa25^2*spbb25-1/3*spbb12*spaa23*spbb23^2*spaa25*spbb25*spbb34*spaa35+1/2*spbb14*spaa23*spbb23^3*spaa25*spbb25*spaa35+1/6*spbb13*spaa23*spbb23^2*spbb25*spbb34*spaa35^2-1/6*spbb14*spaa23*spbb23^3*spaa35^2*spbb35+1/2*spbb15*spbb23^3*spaa25*spaa35^2*spbb45))/(spbb13^2*spaa14*spbb24^3*spaa45*spab1231)+
(spbb45*(2/3*spaa23^2*spbb23^3*spbb24*spaa45*spbb45^2-4/3*spaa23^2*spbb23^2*spbb24^2*spbb35*spaa45*spbb45+2/3*spaa23^2*spbb23*spbb24^3*spbb35^2*spaa45+2/3*spaa23*spbb23^2*spaa24*spbb24^2*spaa45*spbb45^2-4/3*spaa23*spbb23*spaa24*spbb24^3*spbb35*spaa45*spbb45+2/3*spaa23*spaa24*spbb24^4*spbb35^2*spaa45+2/3*spaa23*spbb23^2*spbb24*spaa25*spbb25*spaa45*spbb45^2-4/3*spaa23*spbb23*spbb24^2*spaa25*spbb25*spbb35*spaa45*spbb45+2/3*spaa23*spbb24^3*spaa25*spbb25*spbb35^2*spaa45-1/2*spaa23*spbb23^3*spaa35*spaa45*spbb45^3-19/6*spaa23*spbb23^2*spbb24*spaa45^2*spbb45^3+4*spaa23*spbb23*spbb24^2*spbb35*spaa45^2*spbb45^2-4/3*spaa23*spbb24^3*spbb35^2*spaa45^2*spbb45+1/3*spbb23^3*spaa24*spaa35^2*spbb45^3+17/6*spbb23^2*spaa24*spbb24*spaa35*spaa45*spbb45^3+23/6*spbb23*spaa24*spbb24^2*spaa45^2*spbb45^3-4/3*spaa24*spbb24^3*spbb35*spaa45^2*spbb45^2+1/6*spbb23^2*spaa25*spbb25*spaa35*spaa45*spbb45^3+1/6*spbb23*spbb24*spaa25*spbb25*spaa45^2*spbb45^3))/(spaa12*spbb14*spbb24^3*spaa34*spbb35^2*spab5125)+
(-10/3*spbb13*spaa15*spbb23^2*spbb45^4)/(spaa12*spbb14*spbb24^3*spbb35^3)+
(spbb25*(25*spaa12^3*spbb12^2*spbb23^2*spbb24*spbb45-10*spaa12^3*spbb12^2*spbb23*spbb24^2*spbb35+20*spaa12^2*spbb12*spaa13*spbb13*spbb23^2*spbb24*spbb45-55*spaa12^2*spbb12*spaa13*spbb13*spbb23*spbb24^2*spbb35-25*spaa12^2*spbb12*spaa13*spbb14*spbb23^3*spbb45+5*spaa12^2*spbb12*spbb13*spaa14*spbb24^3*spbb35+25*spaa12^2*spbb12*spaa23*spbb23^3*spbb24*spbb45-10*spaa12^2*spbb12*spaa23*spbb23^2*spbb24^2*spbb35+15*spaa12^2*spbb12*spbb23^2*spaa24*spbb24^2*spbb45+10*spaa12*spaa13^2*spbb13^2*spbb23^2*spbb24*spbb45-60*spaa12*spaa13^2*spbb13^2*spbb23*spbb24^2*spbb35-25*spaa12*spaa13^2*spbb13*spbb14*spbb23^3*spbb45+10*spaa12*spaa13*spbb13^2*spaa14*spbb24^3*spbb35-30*spaa12*spaa13*spbb13*spaa23*spbb23^3*spbb24*spbb45-115*spaa12*spaa13*spbb13*spaa23*spbb23^2*spbb24^2*spbb35-25*spaa12*spaa13*spbb14*spaa23*spbb23^4*spbb45-20*spaa12*spaa13*spbb13*spbb23*spaa24*spbb24^3*spbb35-55*spaa12*spaa13*spbb14*spbb23^3*spaa24*spbb24*spbb45-20*spaa12*spbb13*spaa14*spaa23*spbb23*spbb24^3*spbb35-10*spaa12*spaa23*spbb23^2*spaa24*spbb24^3*spbb35-15*spaa13^3*spbb13^2*spbb23*spbb24*spbb34*spbb35+5*spaa13^2*spbb13^2*spaa14*spbb24^2*spbb34*spbb35-15*spaa13^2*spbb13*spaa23*spbb23^3*spbb34*spbb45-45*spaa13^2*spbb13*spaa23*spbb23^2*spbb24*spbb34*spbb35-20*spaa13^2*spbb13*spbb23*spaa24*spbb24^2*spbb34*spbb35-30*spaa13^2*spbb14*spbb23^3*spaa24*spbb34*spbb45-10*spaa13*spaa23*spbb23^2*spaa24*spbb24^2*spbb34*spbb35))/(spaa14^2*spbb14*spbb24^3*spbb35^2*spab5145)+
(spbb23^2*(22*spaa23^4*spbb23^5*spaa24^2*spaa34*spbb34*spbb45+37/6*spaa23^4*spbb23^4*spaa24*spaa34^2*spbb34^2*spbb35+86/3*spaa23^4*spbb23^4*spaa24*spaa34*spbb34*spbb35*spaa45*spbb45-1/3*spaa23^4*spbb23^3*spbb35^2*spaa45^3*spbb45^2-22*spaa23^3*spbb23^5*spaa24^2*spaa25*spaa34*spbb45^2+233/6*spaa23^3*spbb23^4*spaa24^2*spaa34^2*spbb34^2*spbb45+781/12*spaa23^3*spbb23^4*spaa24^2*spaa34*spbb34*spaa45*spbb45^2-20/3*spaa23^3*spbb23^4*spaa24*spaa25*spaa34*spbb35*spaa45*spbb45^2+19/3*spaa23^3*spbb23^3*spaa24*spaa34^3*spbb34^3*spbb35+257/6*spaa23^3*spbb23^3*spaa24*spaa34^2*spbb34^2*spbb35*spaa45*spbb45+233/4*spaa23^3*spbb23^3*spaa24*spaa34*spbb34*spbb35*spaa45^2*spbb45^2+1*spaa23^3*spbb23^3*spaa24*spbb35*spaa45^3*spbb45^3-10*spaa23^3*spbb23^3*spaa25*spaa34*spbb35^2*spaa45^2*spbb45^2-1/2*spaa23^3*spbb23^2*spaa34^2*spbb34^2*spaa35*spbb35^3*spaa45-1/2*spaa23^3*spbb23^2*spaa34*spbb34*spaa35^2*spbb35^4*spaa45-7/6*spaa23^3*spbb23^2*spaa35*spbb35^3*spaa45^3*spbb45^2+4/3*spaa23^3*spbb23^2*spbb35^2*spaa45^4*spbb45^3-47/3*spaa23^2*spbb23^4*spaa24^2*spaa25*spaa34^2*spbb34*spbb45^2-517/12*spaa23^2*spbb23^4*spaa24^2*spaa25*spaa34*spaa45*spbb45^3+53/3*spaa23^2*spbb23^3*spaa24^2*spaa34^3*spbb34^3*spbb45+363/4*spaa23^2*spbb23^3*spaa24^2*spaa34^2*spbb34^2*spaa45*spbb45^2+70*spaa23^2*spbb23^3*spaa24^2*spaa34*spbb34*spaa45^2*spbb45^3+95/6*spaa23^2*spbb23^4*spaa24*spaa25^2*spaa34^2*spbb35*spbb45^2-109/6*spaa23^2*spbb23^3*spaa24*spaa25*spaa34*spbb35*spaa45^2*spbb45^3+1/6*spaa23^2*spbb23^2*spaa24*spaa34^4*spbb34^4*spbb35+50/3*spaa23^2*spbb23^2*spaa24*spaa34^3*spbb34^3*spbb35*spaa45*spbb45+389/6*spaa23^2*spbb23^2*spaa24*spaa34^2*spbb34^2*spbb35*spaa45^2*spbb45^2+140/3*spaa23^2*spbb23^2*spaa24*spaa34*spbb34*spbb35*spaa45^3*spbb45^3+1/6*spaa23^2*spbb23^2*spaa24*spbb35*spaa45^4*spbb45^4-59/3*spaa23^2*spbb23^3*spaa25^2*spaa34^2*spbb35^2*spaa45*spbb45^2+1/2*spaa23^2*spbb23^2*spaa25*spaa34*spaa35^2*spbb35^4*spaa45*spbb45-407/12*spaa23^2*spbb23^2*spaa25*spaa34*spaa35*spbb35^3*spaa45^2*spbb45^2-93/4*spaa23^2*spbb23^2*spaa25*spaa34*spbb35^2*spaa45^3*spbb45^3-1/2*spaa23^2*spbb23*spaa34^3*spbb34^3*spaa35*spbb35^3*spaa45-1*spaa23^2*spbb23*spaa34^2*spbb34^2*spaa35^2*spbb35^4*spaa45-1/2*spaa23^2*spbb23*spaa34*spbb34*spaa35^3*spbb35^5*spaa45-4/3*spaa23^2*spbb23*spaa35^2*spbb35^4*spaa45^3*spbb45^2-1/3*spaa23^2*spbb23*spaa35*spbb35^3*spaa45^4*spbb45^3+1/3*spaa23^2*spbb23*spbb35^2*spaa45^5*spbb45^4-7/6*spaa23*spbb23^4*spaa24^2*spaa25^2*spaa34^2*spbb45^3+7/3*spaa23*spbb23^3*spaa24^2*spaa25*spaa34^3*spbb34^2*spbb45^2+61/2*spaa23*spbb23^3*spaa24^2*spaa25*spaa34^2*spbb34*spaa45*spbb45^3-307/12*spaa23*spbb23^3*spaa24^2*spaa25*spaa34*spaa45^2*spbb45^4+5/6*spaa23*spbb23^2*spaa24^2*spaa34^4*spbb34^4*spbb45+559/12*spaa23*spbb23^2*spaa24^2*spaa34^3*spbb34^3*spaa45*spbb45^2+355/6*spaa23*spbb23^2*spaa24^2*spaa34^2*spbb34^2*spaa45^2*spbb45^3+89/2*spaa23*spbb23^2*spaa24^2*spaa34*spbb34*spaa45^3*spbb45^4-125/12*spaa23*spbb23^3*spaa24*spaa25^2*spaa34^2*spbb35*spaa45*spbb45^3-269/12*spaa23*spbb23^2*spaa24*spaa25*spaa34*spbb35*spaa45^3*spbb45^4+5/2*spaa23*spbb23*spaa24*spaa34^4*spbb34^4*spbb35*spaa45*spbb45+127/4*spaa23*spbb23*spaa24*spaa34^3*spbb34^3*spbb35*spaa45^2*spbb45^2+195/4*spaa23*spbb23*spaa24*spaa34^2*spbb34^2*spbb35*spaa45^3*spbb45^3+124/3*spaa23*spbb23*spaa24*spaa34*spbb34*spbb35*spaa45^4*spbb45^4-10*spaa23*spbb23^3*spaa25^3*spaa34^3*spbb35^2*spbb45^2-117/4*spaa23*spbb23^2*spaa25^2*spaa34^2*spaa35*spbb35^3*spaa45*spbb45^2-611/6*spaa23*spbb23^2*spaa25^2*spaa34^2*spbb35^2*spaa45^2*spbb45^3-151/12*spaa23*spbb23*spaa25*spaa34*spaa35^2*spbb35^4*spaa45^2*spbb45^2-55/2*spaa23*spbb23*spaa25*spaa34*spaa35*spbb35^3*spaa45^3*spbb45^3+1/3*spaa23*spbb23*spaa25*spaa34*spbb35^2*spaa45^4*spbb45^4-1/2*spaa23*spaa35^3*spbb35^5*spaa45^3*spbb45^2-2/3*spaa23*spaa35^2*spbb35^4*spaa45^4*spbb45^3+1/6*spaa23*spaa35*spbb35^3*spaa45^5*spbb45^4-4/3*spbb23^3*spaa24^2*spaa25^2*spaa34^3*spbb34*spbb45^3-141/2*spbb23^3*spaa24^2*spaa25^2*spaa34^2*spaa45*spbb45^4+2*spbb23^2*spaa24^2*spaa25*spaa34^4*spbb34^3*spbb45^2+239/12*spbb23^2*spaa24^2*spaa25*spaa34^3*spbb34^2*spaa45*spbb45^3+659/12*spbb23^2*spaa24^2*spaa25*spaa34^2*spbb34*spaa45^2*spbb45^4-75/4*spbb23^2*spaa24^2*spaa25*spaa34*spaa45^3*spbb45^5+179/12*spbb23*spaa24^2*spaa34^4*spbb34^4*spaa45*spbb45^2+43*spbb23*spaa24^2*spaa34^3*spbb34^3*spaa45^2*spbb45^3+69/2*spbb23*spaa24^2*spaa34^2*spbb34^2*spaa45^3*spbb45^4+75/4*spbb23*spaa24^2*spaa34*spbb34*spaa45^4*spbb45^5+8/3*spbb23^3*spaa24*spaa25^3*spaa34^3*spbb35*spbb45^3+125/12*spbb23^2*spaa24*spaa25^2*spaa34^2*spbb35*spaa45^2*spbb45^4+1/2*spbb23*spaa24*spaa25*spaa34*spbb35*spaa45^4*spbb45^5+8/3*spaa24*spaa34^4*spbb34^4*spbb35*spaa45^2*spbb45^2+49/6*spaa24*spaa34^3*spbb34^3*spbb35*spaa45^3*spbb45^3+25/3*spaa24*spaa34^2*spbb34^2*spbb35*spaa45^4*spbb45^4-1/2*spaa24*spaa34*spbb34*spbb35*spaa45^5*spbb45^5+3*spbb23^2*spaa25^3*spaa34^3*spaa35*spbb35^3*spbb45^2-309/4*spbb23^2*spaa25^3*spaa34^3*spbb35^2*spaa45*spbb45^3-47/4*spbb23*spaa25^2*spaa34^2*spaa35^2*spbb35^4*spaa45*spbb45^2-163/6*spbb23*spaa25^2*spaa34^2*spaa35*spbb35^3*spaa45^2*spbb45^3-1/2*spaa25*spaa34*spaa35^3*spbb35^5*spaa45^2*spbb45^2-2/3*spaa25*spaa34*spaa35^2*spbb35^4*spaa45^3*spbb45^3+1/6*spaa25*spaa34*spaa35*spbb35^3*spaa45^4*spbb45^4))/(spaa12*spbb13^2*spaa14^2*spbb14*spaa24*spbb24^3*spaa34*spbb35^2*spaa45*spab3123)+
(-493/12*spaa13^4*spbb13^5*spaa14^2*spbb34*spbb35-100*spaa13^4*spbb13^5*spaa14*spaa15*spbb35^2-219/4*spaa13^4*spbb13^4*spaa14*spbb34*spbb35^2*spaa45+70/3*spaa13^4*spbb13^4*spaa15*spbb35^3*spaa45-151/3*spaa13^4*spbb13^3*spbb34*spbb35^3*spaa45^2-70/3*spaa13^3*spbb13^5*spaa14^3*spbb34*spbb45-1235/12*spaa13^3*spbb13^4*spaa14^3*spbb15*spbb34^2-363/4*spaa13^3*spbb13^5*spaa14^2*spaa15*spbb35*spbb45-305*spaa13^3*spbb13^4*spaa14^2*spaa15*spbb15*spbb34*spbb35-53/6*spaa13^3*spbb13^4*spaa14^2*spaa34*spbb34^2*spbb35-277/12*spaa13^3*spbb13^3*spaa14^2*spbb15*spbb34^2*spbb35*spaa45-2531/12*spaa13^3*spbb13^4*spaa14*spaa15^2*spbb15*spbb35^2+269/6*spaa13^3*spbb13^3*spaa14*spaa15*spbb15*spbb34*spbb35^2*spaa45+35/2*spaa13^3*spbb13^3*spaa14*spaa34*spbb34^2*spbb35^2*spaa45-471/2*spaa13^3*spbb13^2*spaa14*spbb15*spbb34^2*spbb35^2*spaa45^2+1027/12*spaa13^3*spbb13^3*spaa15^2*spbb15*spbb35^3*spaa45-1195/6*spaa13^3*spbb13^2*spaa15*spbb15*spbb34*spbb35^3*spaa45^2+154/3*spaa13^3*spbb13^2*spaa34*spbb34^2*spbb35^3*spaa45^2-341/3*spaa13^3*spbb13*spbb15*spbb34^2*spbb35^3*spaa45^3-15/4*spaa13^2*spbb13^4*spaa14^4*spbb14*spbb34*spbb45-139/3*spaa13^2*spbb13^3*spaa14^4*spbb14*spbb15*spbb34^2-49/4*spaa13^2*spbb13^5*spaa14^3*spaa15*spbb45^2-1889/12*spaa13^2*spbb13^4*spaa14^3*spaa15*spbb15*spbb34*spbb45-417/2*spaa13^2*spbb13^3*spaa14^3*spaa15*spbb15^2*spbb34^2-53/6*spaa13^2*spbb13^4*spaa14^3*spaa34*spbb34^2*spbb45+349/6*spaa13^2*spbb13^2*spaa14^3*spbb15^2*spbb34^3*spaa45-697/6*spaa13^2*spbb13^4*spaa14^2*spaa15^2*spbb15*spbb35*spbb45-3085/12*spaa13^2*spbb13^3*spaa14^2*spaa15^2*spbb15^2*spbb34*spbb35+2279/12*spaa13^2*spbb13^2*spaa14^2*spaa15*spbb15^2*spbb34^2*spbb35*spaa45+1/3*spaa13^2*spbb13^3*spaa14^2*spaa34^2*spbb34^3*spbb35-4/3*spaa13^2*spbb13^2*spaa14^2*spbb15*spaa34*spbb34^3*spbb35*spaa45-1453/6*spaa13^2*spbb13*spaa14^2*spbb15^2*spbb34^3*spbb35*spaa45^2-629/6*spaa13^2*spbb13^3*spaa14*spaa15^3*spbb15^2*spbb35^2+1285/6*spaa13^2*spbb13^2*spaa14*spaa15^2*spbb15^2*spbb34*spbb35^2*spaa45-2843/6*spaa13^2*spbb13*spaa14*spaa15*spbb15^2*spbb34^2*spbb35^2*spaa45^2-1/3*spaa13^2*spbb13*spaa14*spbb15*spaa34*spbb34^3*spbb35^2*spaa45^2-111/2*spaa13^2*spaa14*spbb15^2*spbb34^3*spbb35^2*spaa45^3+989/12*spaa13^2*spbb13^2*spaa15^3*spbb15^2*spbb35^3*spaa45-692/3*spaa13^2*spbb13*spaa15^2*spbb15^2*spbb34*spbb35^3*spaa45^2-56*spaa13^2*spaa15*spbb15^2*spbb34^2*spbb35^3*spaa45^3+11/6*spaa13^2*spbb13*spaa34^2*spbb34^3*spbb35^3*spaa45^2-5/3*spaa13^2*spbb15*spaa34*spbb34^3*spbb35^3*spaa45^3+1/2*spaa13*spbb13^3*spaa14^5*spbb14^2*spbb34*spbb45+16*spaa13*spbb13^2*spaa14^5*spbb14^2*spbb15*spbb34^2+1/2*spaa13*spbb13^4*spaa14^4*spbb14*spaa15*spbb45^2+25*spaa13*spbb13^3*spaa14^4*spbb14*spaa15*spbb15*spbb34*spbb45+185/2*spaa13*spbb13^2*spaa14^4*spbb14*spaa15*spbb15^2*spbb34^2+119/12*spaa13*spbb13*spaa14^4*spbb14*spbb15^2*spbb34^3*spaa45+17/2*spaa13*spbb13^4*spaa14^3*spaa15^2*spbb15*spbb45^2+219/2*spaa13*spbb13^3*spaa14^3*spaa15^2*spbb15^2*spbb34*spbb45+269*spaa13*spbb13^2*spaa14^3*spaa15^2*spbb15^3*spbb34^2+92/3*spaa13*spbb13*spaa14^3*spaa15*spbb15^3*spbb34^3*spaa45-88*spaa13*spaa14^3*spbb15^3*spbb34^4*spaa45^2+203/6*spaa13*spbb13^3*spaa14^2*spaa15^3*spbb15^2*spbb35*spbb45+1079/6*spaa13*spbb13^2*spaa14^2*spaa15^3*spbb15^3*spbb34*spbb35+65/2*spaa13*spbb13*spaa14^2*spaa15^2*spbb15^3*spbb34^2*spbb35*spaa45-264*spaa13*spaa14^2*spaa15*spbb15^3*spbb34^3*spbb35*spaa45^2+541/12*spaa13*spbb13^2*spaa14*spaa15^4*spbb15^3*spbb35^2+38/3*spaa13*spbb13*spaa14*spaa15^3*spbb15^3*spbb34*spbb35^2*spaa45-264*spaa13*spaa14*spaa15^2*spbb15^3*spbb34^2*spbb35^2*spaa45^2+11/12*spaa13*spbb13*spaa15^4*spbb15^3*spbb35^3*spaa45-88*spaa13*spaa15^3*spbb15^3*spbb34*spbb35^3*spaa45^2+1/2*spbb13*spaa14^6*spbb14^3*spbb15*spbb34^2+1*spbb13^2*spaa14^5*spbb14^2*spaa15*spbb15*spbb34*spbb45+241/4*spbb13*spaa14^5*spbb14^2*spaa15*spbb15^2*spbb34^2-77/4*spaa14^5*spbb14^2*spbb15^2*spbb34^3*spaa45+1/2*spbb13^3*spaa14^4*spbb14*spaa15^2*spbb15*spbb45^2+247/4*spbb13^2*spaa14^4*spbb14*spaa15^2*spbb15^2*spbb34*spbb45+1175/4*spbb13*spaa14^4*spbb14*spaa15^2*spbb15^3*spbb34^2-385/4*spaa14^4*spbb14*spaa15*spbb15^3*spbb34^3*spaa45+83/4*spbb13^3*spaa14^3*spaa15^3*spbb15^2*spbb45^2+237*spbb13^2*spaa14^3*spaa15^3*spbb15^3*spbb34*spbb45+390*spbb13*spaa14^3*spaa15^3*spbb15^4*spbb34^2-385/2*spaa14^3*spaa15^2*spbb15^4*spbb34^3*spaa45+237/4*spbb13^2*spaa14^2*spaa15^4*spbb15^3*spbb35*spbb45+195*spbb13*spaa14^2*spaa15^4*spbb15^4*spbb34*spbb35-385/2*spaa14^2*spaa15^3*spbb15^4*spbb34^2*spbb35*spaa45+39*spbb13*spaa14*spaa15^5*spbb15^4*spbb35^2-385/4*spaa14*spaa15^4*spbb15^4*spbb34*spbb35^2*spaa45-77/4*spaa15^5*spbb15^4*spbb35^3*spaa45)/(spaa12*spbb13*spaa14^2*spbb14*spaa24*spbb24^2*spbb35^2*spaa45*spab3123)+
(spbb34*(8/3*spaa12^3*spbb12^3*spbb23-9/2*spaa12^2*spbb12^3*spaa14*spbb34+53/6*spaa12^2*spbb12^2*spaa23*spbb23^2+13/3*spaa12^2*spbb12^2*spbb23*spaa24*spbb24-56/3*spaa12*spbb12^2*spaa14*spaa23*spbb23*spbb34-19/6*spaa12*spbb12^2*spaa14*spaa24*spbb24*spbb34+2*spaa12*spbb12^2*spaa14*spaa34*spbb34^2+32/3*spaa12*spbb12*spaa23*spbb23^2*spaa24*spbb24+5/3*spaa12*spbb12*spbb23*spaa24^2*spbb24^2+11/2*spbb12^2*spaa14^2*spaa23*spbb34^2-11/2*spbb12*spaa14*spaa23*spbb23*spaa24*spbb24*spbb34+11/6*spaa23*spbb23^2*spaa24^2*spbb24^2))/(spaa12*spbb13^2*spaa14^2*spbb14*spbb24^2)+
(-79/4*spaa23^3*spbb23^4*spbb24*spaa25-79/4*spaa23^3*spbb23^4*spbb34*spaa35-161/2*spaa23^2*spbb23^3*spaa24*spbb24^2*spaa25-151/2*spaa23^2*spbb23^3*spaa24*spbb24*spbb34*spaa35+59/3*spaa23^2*spbb23^3*spbb24*spaa25^2*spbb25+59/3*spaa23^2*spbb23^3*spaa25*spbb25*spbb34*spaa35-559/6*spaa23*spbb23^2*spaa24^2*spbb24^3*spaa25-469/6*spaa23*spbb23^2*spaa24^2*spbb24^2*spbb34*spaa35+227/3*spaa23*spbb23^2*spaa24*spbb24^2*spaa25^2*spbb25+313/6*spaa23*spbb23^2*spaa24*spbb24*spaa25*spbb25*spbb34*spaa35-47/2*spaa23*spbb23^2*spaa24*spbb25*spbb34^2*spaa35^2+249/4*spaa23*spbb23^2*spbb24*spaa25^3*spbb25^2+249/4*spaa23*spbb23^2*spaa25^2*spbb25^2*spbb34*spaa35-481/6*spbb23*spaa24^3*spbb24^4*spaa25-391/6*spbb23*spaa24^3*spbb24^3*spbb34*spaa35+875/6*spbb23*spaa24^2*spbb24^3*spaa25^2*spbb25+454/3*spbb23*spaa24^2*spbb24^2*spaa25*spbb25*spbb34*spaa35-86/3*spaa24^2*spbb24^3*spaa25*spbb25*spbb34*spaa45+41/2*spbb23*spaa24^2*spbb24*spbb25*spbb34^2*spaa35^2-41/3*spaa24^2*spbb24^2*spbb25*spbb34^2*spaa35*spaa45+499/3*spbb23*spaa24*spbb24^2*spaa25^3*spbb25^2+294*spbb23*spaa24*spbb24*spaa25^2*spbb25^2*spbb34*spaa35+1463/12*spaa24*spbb24^2*spaa25^2*spbb25^2*spbb34*spaa45+383/3*spbb23*spaa24*spaa25*spbb25^2*spbb34^2*spaa35^2+111/2*spaa24*spbb24*spaa25*spbb25^2*spbb34^2*spaa35*spaa45+160/3*spaa24*spbb24^2*spaa25*spbb25*spbb34*spaa45^2*spbb45-617/12*spaa24*spbb25^2*spbb34^3*spaa35^2*spaa45+115/3*spaa24*spbb24*spbb25*spbb34^2*spaa35*spaa45^2*spbb45+5*spaa24*spbb24^2*spbb34*spaa45^3*spbb45^2+70/3*spbb23*spbb24*spaa25^4*spbb25^3+70/3*spbb23*spaa25^3*spbb25^3*spbb34*spaa35-10/3*spbb24*spaa25^3*spbb25^3*spbb34*spaa45-10/3*spaa25^2*spbb25^3*spbb34^2*spaa35*spaa45-353/12*spbb24*spaa25^2*spbb25^2*spbb34*spaa45^2*spbb45-353/12*spaa25*spbb25^2*spbb34^2*spaa35*spaa45^2*spbb45+47/6*spbb24*spaa25*spbb25*spbb34*spaa45^3*spbb45^2+47/6*spbb25*spbb34^2*spaa35*spaa45^3*spbb45^2)/(spaa12*spbb13*spaa14^2*spbb14^2*spbb24^2*spaa45)+
(5*spaa12^3*spbb12^3*spaa24*spbb34+10*spaa12^2*spbb12*spaa13^2*spbb13^3+10*spaa12^2*spbb12*spaa13*spbb13^2*spaa23*spbb23+10*spaa12^2*spbb12*spaa13*spbb13^2*spaa34*spbb34+20*spaa12^2*spbb12^2*spaa24^2*spbb24*spbb34+10*spaa12*spaa13^3*spbb13^4+20*spaa12*spaa13^2*spbb13^3*spaa23*spbb23+15*spaa12*spaa13^2*spbb13^3*spaa34*spbb34+10*spaa12*spaa13*spbb13^2*spaa23^2*spbb23^2+15*spaa12*spaa13*spbb13^2*spaa23*spbb23*spaa34*spbb34+5*spaa12*spaa13*spbb13^2*spaa34^2*spbb34^2+30*spaa12*spbb12*spaa23*spbb23*spaa24^2*spbb24*spbb34+45*spaa12*spbb12*spaa24^3*spbb24^2*spbb34-5*spaa13^2*spbb13^3*spaa14*spaa23*spbb34-5*spaa13*spbb13^2*spaa14*spaa23^2*spbb23*spbb34-5*spaa13*spbb13^2*spaa14*spaa23*spaa34*spbb34^2-15*spbb12*spaa14*spaa23*spaa24^2*spbb24*spbb34^2+15*spaa23*spbb23*spaa24^3*spbb24^2*spbb34+30*spaa24^4*spbb24^3*spbb34)/(spaa12*spaa14*spbb14^2*spaa24*spbb24*spbb35*spaa45)+
(spaa23^2*spbb23*(-2/3*spaa12*spbb12*spbb34+2/3*spaa12*spbb13*spbb24-2/3*spaa23*spbb23*spbb34))/(spaa12*spbb14*spaa24^2*spbb24^2)+
(spbb45*spbb23*(-173/12*spaa23^3*spbb23^3+4*spaa23^2*spbb23^2*spaa24*spbb24-115/12*spaa23^2*spbb23^2*spaa25*spbb25+781/12*spaa23^2*spbb23^2*spaa34*spbb34+175/12*spaa23*spbb23*spaa24^2*spbb24^2+77/4*spaa23*spbb23*spaa24*spbb24*spaa25*spbb25+3961/12*spaa23*spbb23*spaa24*spbb24*spaa34*spbb34-187/12*spaa23*spbb23^2*spaa24*spaa35*spbb45+14/3*spaa23*spbb23*spaa25^2*spbb25^2+531/4*spaa23*spbb23*spaa34^2*spbb34^2-23/6*spaa24^3*spbb24^3-47/6*spaa24^2*spbb24^2*spaa25*spbb25+393/4*spaa24^2*spbb24^2*spaa34*spbb34+253/12*spbb23*spaa24^2*spbb24*spaa35*spbb45-25/6*spaa24*spbb24*spaa25^2*spbb25^2+23/6*spbb23*spaa24*spaa25*spbb25*spaa35*spbb45+953/4*spaa24*spbb24*spaa34^2*spbb34^2+23/4*spbb23*spaa24*spaa34*spbb34*spaa35*spbb45-1/6*spaa25^3*spbb25^3+191/4*spaa34^3*spbb34^3))/(spaa12*spbb14*spbb24^2*spaa34*spbb35^2*spaa45)+
(spbb34*(103/4*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34+104*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34+923/2*spbb12*spaa13*spaa24^2*spbb24*spbb34-485/12*spbb12*spaa13*spaa24*spaa34*spbb34^2+25/3*spaa14^3*spbb14^3-1345/12*spaa14^2*spbb14^2*spaa24*spbb24+110*spaa14^2*spbb14^2*spaa34*spbb34-498*spaa14*spbb14*spaa24^2*spbb24^2+2981/12*spaa14*spbb14*spaa24*spbb24*spaa34*spbb34+367/3*spaa14*spbb14*spaa34^2*spbb34^2-9/4*spaa23^3*spbb23^3-995/6*spaa23^2*spbb23^2*spaa24*spbb24+9*spaa23^2*spbb23^2*spaa34*spbb34-422*spaa23*spbb23*spaa24^2*spbb24^2+503/6*spaa23*spbb23*spaa24*spbb24*spaa34*spbb34-5/2*spaa23*spbb23*spaa34^2*spbb34^2-920/3*spaa24^3*spbb24^3-164/3*spaa24^2*spbb24^2*spaa34*spbb34+1727/6*spaa24*spbb24*spaa34^2*spbb34^2+62/3*spaa34^3*spbb34^3))/(spaa12*spbb13*spaa14*spbb14*spaa24*spbb24^2)+
(-235/4*spaa12^4*spbb12^3*spbb23*spaa34-1139/6*spaa12^3*spbb12^2*spaa13*spbb13*spbb23*spaa34-3823/12*spaa12^3*spbb12^3*spaa14^2*spbb14+2027/12*spaa12^3*spbb12^3*spaa14*spaa34*spbb34-2165/12*spaa12^3*spbb12^2*spbb23*spaa34^2*spbb34-121/4*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb23*spaa34-6811/12*spaa12^2*spbb12^2*spaa13*spbb13*spaa14^2*spbb14+487/12*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spaa34*spbb34-1217/12*spaa12^2*spbb12*spaa13*spbb13*spbb23*spaa34^2*spbb34-7487/12*spaa12^2*spbb12^2*spaa14^3*spbb14^2+913/3*spaa12^2*spbb12^3*spaa14^2*spaa23*spbb34+2447/12*spaa12^2*spbb12^2*spaa14*spaa34^2*spbb34^2-955/12*spaa12^2*spbb12*spbb23*spaa34^3*spbb34^2-45/2*spaa12*spaa13^3*spbb13^3*spbb23*spaa34-1622/3*spaa12*spbb12*spaa13^2*spbb13^2*spaa14^2*spbb14-643/3*spaa12*spbb12*spaa13^2*spbb13^2*spaa14*spaa34*spbb34-85*spaa12*spaa13^2*spbb13^2*spbb23*spaa34^2*spbb34-10667/12*spaa12*spbb12*spaa13*spbb13*spaa14^3*spbb14^2+215*spaa12*spbb12^2*spaa13*spbb13*spaa14^2*spaa23*spbb34-311/2*spaa12*spbb12*spaa13*spbb13*spaa14*spaa34^2*spbb34^2-267/2*spaa12*spaa13*spbb13*spbb23*spaa34^3*spbb34^2-4939/12*spaa12*spbb12*spaa14^4*spbb14^3+1327/3*spaa12*spbb12^2*spaa14^3*spbb14*spaa23*spbb34-2909/12*spaa12*spbb12^2*spaa14^2*spaa23*spaa34*spbb34^2+881/12*spaa12*spbb12*spaa14*spaa34^3*spbb34^3-179/12*spaa12*spbb23*spaa34^4*spbb34^3-875/3*spaa13^3*spbb13^3*spaa14^2*spbb14+331/4*spaa13^3*spbb13^3*spaa14*spaa34*spbb34-2505/4*spaa13^2*spbb13^2*spaa14^3*spbb14^2+1089/4*spbb12*spaa13^2*spbb13^2*spaa14^2*spaa23*spbb34+5/12*spaa13^2*spbb13^2*spaa14*spaa34^2*spbb34^2-2645/6*spaa13*spbb13*spaa14^4*spbb14^3+5603/12*spbb12*spaa13*spbb13*spaa14^3*spbb14*spaa23*spbb34-393*spbb12*spaa13*spbb13*spaa14^2*spaa23*spaa34*spbb34^2+86*spaa13*spbb13*spaa14*spaa34^3*spbb34^3-425/4*spaa14^5*spbb14^4+257*spbb12*spaa14^4*spbb14^2*spaa23*spbb34-1057/6*spbb12^2*spaa14^3*spaa23^2*spbb34^2+689/6*spbb12*spaa14^2*spaa23*spaa34^2*spbb34^3+97/2*spaa14*spaa34^4*spbb34^4)/(spaa12*spaa14*spbb14*spaa24*spbb24^2*spaa34*spbb35*spaa45)+
(-11891/12*spaa13^3*spbb13^3-13361/6*spaa13^2*spbb13^2*spaa14*spbb14-6629/4*spaa13^2*spbb13^2*spaa23*spbb23+9245/4*spbb12*spaa13^2*spbb13*spaa24*spbb34-16695/4*spaa13^2*spbb13^2*spaa24*spbb24-4462/3*spaa13*spbb13*spaa14^2*spbb14^2+2347/4*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34-8086/3*spaa13*spbb13*spaa14*spbb14*spaa24*spbb24-9901/6*spaa13*spbb13*spaa23^2*spbb23^2+12581/12*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34-8543/2*spaa13*spbb13*spaa23*spbb23*spaa24*spbb24+1294*spbb12*spaa13*spaa24^2*spbb24*spbb34-7507/3*spaa13*spbb13*spaa24^2*spbb24^2-1007/4*spaa14^3*spbb14^3-1103/6*spaa14^2*spbb14^2*spaa24*spbb24+220/3*spaa14*spbb14*spaa24^2*spbb24^2-4153/6*spaa23^3*spbb23^3-5095/3*spaa23^2*spbb23^2*spaa24*spbb24-1707/2*spaa23*spbb23*spaa24^2*spbb24^2+335/3*spaa24^3*spbb24^3)/(spaa12*spbb14*spbb24*spaa34*spbb35*spaa45)+
(266/3*spaa12^2*spbb12^2+779/3*spaa12*spbb12*spaa13*spbb13+1647/2*spaa12*spbb12*spaa23*spbb23+2729/4*spaa12*spbb12*spaa24*spbb24+746*spaa12*spbb13*spbb24*spaa34+3577/12*spaa13^2*spbb13^2+10037/12*spaa13*spbb13*spaa23*spbb23+8497/12*spaa23^2*spbb23^2+4065/4*spaa23*spbb23*spaa24*spbb24+1142/3*spaa24^2*spbb24^2)/(spaa14*spbb14*spaa24*spbb24)+
(-8477/12*spaa12^2*spbb12^3*spaa24-7261/12*spaa12*spbb12^2*spaa13*spbb13*spaa24-1043/6*spaa12*spbb12^2*spbb13*spaa14*spaa23-2653/6*spaa12*spbb12^2*spaa24^2*spbb24-4105/6*spbb12*spaa13^2*spbb13^2*spaa24+5095/12*spaa13^2*spbb13^3*spaa34-53/3*spbb12*spaa13*spbb13^2*spaa14*spaa23-17575/12*spbb12*spaa13*spbb13*spaa24^2*spbb24+7847/12*spaa13*spbb13^2*spaa24*spbb24*spaa34+1105/12*spaa13*spbb13^2*spaa34^2*spbb34+1924/3*spbb12*spbb13*spaa14*spaa23*spaa24*spbb24-13783/12*spbb13^2*spaa14*spaa23*spbb24*spaa34+4495/12*spbb12*spaa24^3*spbb24^2+1497/4*spbb13*spaa24^2*spbb24^2*spaa34-881/12*spbb13*spaa24*spbb24*spaa34^2*spbb34+3477/4*spbb13*spaa34^3*spbb34^2)/(spbb14*spaa24*spbb24*spaa34*spbb35*spaa45)+
(5305/12*spaa12*spbb12+1307/3*spaa13*spbb13+466*spaa14*spbb14+2573/3*spaa23*spbb23)/(spaa24*spbb24)+
(739/4*spaa12*spbb12^2*spaa14-1417/2*spbb12*spaa13*spbb23*spaa24+9107/12*spbb12*spaa14^2*spbb14+9367/4*spbb12*spaa14*spaa23*spbb23-6440/3*spaa14*spbb14*spbb23*spaa34-16753/12*spaa23*spbb23^2*spaa34-19889/12*spbb23*spaa34^2*spbb34)/(spbb24*spaa34*spbb35*spaa45)+
(+4303/3*spaa14*spbb15)/(spaa34*spbb35)+
(+622/3*spbb13*spaa14)/(spbb35*spaa45)+
(+51329/36),
(spbb12^2*spbb23*spaa13^2*(5*spaa12^2*spbb12*spbb24+10*spaa12*spbb12*spaa13*spbb34+5*spaa13*spaa23*spbb23*spbb34+5*spaa14*spaa23*spbb24*spbb34))/(spaa14*spbb24^3*spaa34*spab1251^2)+
(spbb12^2*spbb23*(55/2*spaa12^3*spbb12^3*spbb14*spbb45-25/2*spaa12^3*spbb12^2*spbb14^2*spbb25-5/2*spaa12^2*spbb12^2*spaa13*spbb13*spbb14*spbb45-35/2*spaa12^2*spbb12*spaa13*spbb13*spbb14^2*spbb25-5*spaa12^2*spbb12^3*spaa23*spbb34*spbb45+30*spaa12^2*spbb12^2*spbb14*spaa23*spbb23*spbb45-35/2*spaa12^2*spbb12*spbb14^2*spaa23*spbb23*spbb25+35*spaa12^2*spbb12^2*spbb14*spaa24*spbb24*spbb45+5*spaa12^2*spbb12*spbb14^2*spaa24*spbb24*spbb25-10*spaa12^2*spbb14^3*spbb23*spbb25*spaa34+45/2*spaa12*spbb12^2*spaa13*spbb13*spaa23*spbb34*spbb45-5*spaa12*spbb12^2*spaa23^2*spbb23*spbb34*spbb45+5/2*spaa12*spbb12*spbb14*spaa23^2*spbb23^2*spbb45-5*spaa12*spbb14^2*spaa23^2*spbb23^2*spbb25-5*spaa12*spbb12^2*spaa23*spaa24*spbb24*spbb34*spbb45+10*spaa12*spbb12*spbb14*spaa23*spbb23*spaa24*spbb24*spbb45-5*spaa12*spbb14^2*spaa23*spbb23*spaa24*spbb24*spbb25+15/2*spaa12*spbb12*spbb14*spaa24^2*spbb24^2*spbb45+5*spbb12^2*spaa14*spaa23^2*spbb34^2*spbb45))/(spbb13^2*spbb15*spbb24^3*spaa25*spbb25*spaa34*spab1251)+
(spbb34*spaa35*(-1*spaa23*spbb24^3*spbb35^4+4*spaa23*spbb24^2*spbb25*spbb34*spbb35^3-5*spaa23*spbb24*spbb25^2*spbb34^2*spbb35^2+2*spaa23*spbb25^3*spbb34^3*spbb35-1*spaa24*spbb24^3*spbb35^3*spbb45+3*spaa24*spbb24^2*spbb25*spbb34*spbb35^2*spbb45-3*spaa24*spbb24*spbb25^2*spbb34^2*spbb35*spbb45+1*spaa24*spbb25^3*spbb34^3*spbb45-1*spbb24^2*spaa34*spbb34*spbb35^3*spbb45+2*spbb24*spbb25*spaa34*spbb34^2*spbb35^2*spbb45-1*spbb25^2*spaa34*spbb34^3*spbb35*spbb45))/(spaa12*spbb14*spbb24^3*spbb35^3*spab3123)+
(+112/9*spbb13*spbb23*spbb25^2*spbb34^2*spbb45^2)/(spbb14*spbb24^3*spbb35^4)+
(+16/9*spbb15*spbb23*spbb25^2*spbb34^3*spaa35^3*spbb45)/(spbb14*spbb24^3*spbb35*spab5125^3)+
(spbb25*spbb34^2*spaa35^2*(73/24*spbb12*spbb24*spbb35^2*spbb45-37/24*spbb13*spbb24*spbb25*spbb35*spbb45-3/2*spbb13*spbb25^2*spbb34*spbb45-31/24*spbb14*spbb24*spbb25*spbb35^2+31/24*spbb14*spbb25^2*spbb34*spbb35))/(spbb14*spbb24^3*spbb35^2*spab5125^2)+
(spbb34*spaa35*(-19/6*spbb14*spaa23*spbb23*spbb24^2*spaa34*spbb35^3+19/6*spbb15*spaa23*spbb23*spbb24^2*spaa34*spbb34*spbb35^2-53/6*spbb15*spaa23*spbb23*spbb24^2*spaa35*spbb35^3-10*spbb15*spaa23*spbb23*spbb24*spbb25*spbb34*spaa35*spbb35^2-4*spbb15*spaa23*spbb23*spbb25^2*spbb34^2*spaa35*spbb35-19/6*spbb14*spaa24*spbb24^3*spaa34*spbb35^3+19/6*spbb15*spaa24*spbb24^3*spaa34*spbb34*spbb35^2-53/6*spbb15*spaa24*spbb24^3*spaa35*spbb35^3-7/6*spbb15*spaa24*spbb24^2*spbb25*spbb34*spaa35*spbb35^2+7*spbb15*spaa24*spbb24*spbb25^2*spbb34^2*spaa35*spbb35+3*spbb15*spaa24*spbb25^3*spbb34^3*spaa35-19/6*spbb14*spbb24^2*spaa34^2*spbb34*spbb35^3+19/6*spbb15*spbb24^2*spaa34^2*spbb34^2*spbb35^2+7/2*spbb12*spbb24*spaa34*spbb34*spaa35*spbb35^3*spbb45-7/2*spbb12*spbb25*spaa34*spbb34^2*spaa35*spbb35^2*spbb45+11/4*spbb15*spbb24*spbb25*spaa34*spbb34^2*spaa35*spbb35^2-71/12*spbb15*spbb25^2*spaa34*spbb34^3*spaa35*spbb35-1*spbb15*spbb24*spbb25*spbb34*spaa35^2*spbb35^3+1*spbb15*spbb25^2*spbb34^2*spaa35^2*spbb35^2))/(spbb14*spbb24^3*spaa25*spaa34*spbb35^3*spab5125)+
(spbb25*spbb34*spbb45*(221/18*spaa12^2*spbb14*spbb15*spbb24^2*spaa45^2+281/9*spaa12*spaa14*spbb14^2*spaa15*spbb15*spbb24*spaa45+305/36*spaa12*spaa14*spbb14^2*spbb24*spaa45^2*spbb45+257/18*spaa12*spbb14*spaa15^2*spbb15^2*spbb24*spaa45+266/9*spaa12*spbb14*spaa15*spbb15*spaa24*spbb24^2*spaa45+2*spaa12*spaa15*spbb15^2*spbb24^2*spaa25*spaa45+91/4*spaa12*spbb14*spaa15*spbb15*spbb24*spaa45^2*spbb45+245/36*spaa12*spbb15*spaa24*spbb24^3*spaa25*spaa45-137/36*spaa12*spbb15*spbb24^2*spaa25^2*spbb25*spaa45+305/36*spaa12*spbb14*spbb24*spaa45^3*spbb45^2+305/36*spaa14^2*spbb14^3*spaa15*spaa45*spbb45-197/36*spbb12*spaa14*spbb14^2*spaa15^2*spaa24*spbb45+305/36*spaa14*spbb14^2*spaa15^2*spbb15*spaa45*spbb45+305/36*spaa14*spbb14^2*spaa15*spaa45^2*spbb45^2-5*spbb12*spaa15^3*spbb15^2*spaa25*spbb45-311/18*spbb12*spbb14*spaa15^2*spaa24^2*spbb24*spbb45-8*spbb12^2*spaa15^2*spaa24*spaa25*spbb45^2-5*spbb12*spaa15^2*spbb15*spaa25^2*spbb25*spbb45-425/36*spbb12*spaa15*spaa24^2*spbb24^2*spaa25*spbb45))/(spaa12*spbb14*spbb24^3*spaa25*spaa34*spaa35*spbb35^3)+
(spbb12^2*(25/2*spaa12^3*spbb12^2*spbb23*spbb25-19/2*spaa12^2*spbb12^2*spaa15*spbb25*spbb35+5/2*spaa12^2*spbb12*spaa23*spbb23^2*spbb25-3*spaa12^2*spbb12*spbb23*spaa25*spbb25^2+1*spaa12*spbb12*spaa15^2*spbb15*spbb25*spbb35+3/2*spaa12*spbb12*spaa15*spaa25*spbb25^2*spbb35-5*spaa12*spaa23^2*spbb23^3*spbb25-5/2*spaa12*spaa23*spbb23^2*spaa25*spbb25^2-1/2*spaa12*spbb23*spaa25^2*spbb25^3-5*spaa13*spaa23^2*spbb23^3*spbb35+1/2*spaa15^3*spbb15^2*spbb25*spbb35+1*spaa15^2*spbb15*spaa25*spbb25^2*spbb35+1/2*spaa15*spaa25^2*spbb25^3*spbb35))/(spbb13^2*spaa14*spaa24*spbb24^3*spbb25*spaa34)+
(-5/2*spaa15*spbb15^2*spbb24)/(spbb14*spaa25*spbb25^2)+
(-449/36*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb14^2*spbb23*spbb24+23/3*spaa12^2*spbb12*spaa13*spbb13^2*spaa14*spbb14^2*spbb24^2+5*spaa12^2*spbb12*spaa13*spbb13^3*spaa23*spbb24^3-209/36*spaa12^2*spbb12*spbb13^2*spaa14*spbb14*spaa23*spbb24^3-383/18*spaa12*spaa13^3*spbb13^3*spbb14^2*spbb23*spbb24+2*spaa12*spaa13^3*spbb13^2*spbb14^3*spbb23^2+323/12*spaa12*spaa13^2*spbb13^3*spaa14*spbb14^2*spbb24^2+10*spaa12*spaa13^2*spbb13^4*spaa23*spbb24^3-41/2*spaa12*spaa13*spbb13^3*spaa14*spbb14*spaa23*spbb24^3+485/36*spaa12*spbb13^2*spaa14^2*spbb14^2*spaa23*spbb24^3+5*spaa12*spbb13^3*spaa14*spaa23^2*spbb24^4-18*spaa13^4*spbb13^4*spbb14*spbb24*spbb34+9*spaa13^4*spbb13^3*spbb14^2*spbb23*spbb34-9*spaa13^3*spbb13^4*spaa23*spbb24^2*spbb34-39*spaa13^3*spbb13^3*spbb14*spbb24*spaa34*spbb34^2+271/36*spaa13^3*spbb13^2*spbb14^2*spbb23*spaa34*spbb34^2-337/12*spaa13^2*spbb13^3*spaa14*spbb14*spaa23*spbb24^2*spbb34+163/18*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb24*spaa34*spbb34^2-155/36*spaa13^2*spbb13*spaa14*spbb14^3*spbb23*spaa34*spbb34^2-14*spaa13^2*spbb13^3*spaa23*spbb24^2*spaa34*spbb34^2-39/2*spaa13^2*spbb13^2*spbb14*spbb24*spaa34^2*spbb34^3-31/18*spaa13^2*spbb13*spbb14^2*spbb23*spaa34^2*spbb34^3+1723/36*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa23*spbb24^2*spbb34+1031/36*spaa13*spbb13*spaa14^2*spbb14^3*spbb24*spaa34*spbb34^2+1/4*spaa13*spaa14^2*spbb14^4*spbb23*spaa34*spbb34^2+43/36*spaa13*spbb13^3*spaa14*spaa23^2*spbb24^3*spbb34+619/36*spaa13*spbb13^2*spaa14*spbb14*spaa23*spbb24^2*spaa34*spbb34^2+649/18*spaa13*spbb13*spaa14*spbb14^2*spbb24*spaa34^2*spbb34^3+1/4*spaa13*spbb13^2*spaa23*spbb24^2*spaa34^2*spbb34^3+7/4*spaa13*spbb13*spbb14*spbb24*spaa34^3*spbb34^4-1/4*spaa13*spbb14^2*spbb23*spaa34^3*spbb34^4-485/36*spbb13*spaa14^3*spbb14^3*spaa23*spbb24^2*spbb34-41/9*spbb13^2*spaa14^2*spbb14*spaa23^2*spbb24^3*spbb34+29/12*spbb13*spaa14^2*spbb14^2*spaa23*spbb24^2*spaa34*spbb34^2-1/4*spaa14^2*spbb14^3*spbb24*spaa34^2*spbb34^3-33/2*spbb13^2*spaa14*spaa23^2*spbb24^3*spaa34*spbb34^2+173/9*spbb13*spaa14*spbb14*spaa23*spbb24^2*spaa34^2*spbb34^3+1/4*spbb13*spaa23*spbb24^2*spaa34^3*spbb34^4+1/4*spbb14*spbb24*spaa34^4*spbb34^5)/(spaa12*spbb13*spbb14*spbb24^3*spaa25*spaa34*spaa35*spbb35^2)+
(spbb12*spbb14*(15*spaa12^2*spbb12^2*spbb34-15*spaa12^2*spbb12*spbb13*spbb24-20*spaa12*spbb12*spaa13*spbb13*spbb34+20*spaa12*spaa13*spbb13^2*spbb24+15/2*spaa12*spbb12*spaa23*spbb23*spbb34+85/2*spaa12*spbb13*spaa23*spbb23*spbb24-35/2*spaa13*spbb13*spaa23*spbb23*spbb34-5/2*spaa23^2*spbb23^2*spbb34+25/2*spaa23*spbb23*spaa24*spbb24*spbb34))/(spbb13*spbb15*spaa24*spbb24^3*spaa25)+
(spbb25*(-5/2*spaa12^3*spbb12^3*spbb14*spaa15*spbb25-5/2*spaa12^3*spbb12^3*spaa24*spbb24^2-3*spaa12^2*spbb12^2*spbb14*spaa15*spaa24*spbb24*spbb25+2*spaa12^2*spbb12^2*spbb14*spaa15*spaa25*spbb25^2-11/2*spaa12^2*spbb12^2*spaa24*spbb24^2*spaa25*spbb25-6*spaa12*spbb12*spbb14^2*spaa15^2*spaa24*spbb25^2+8*spaa12*spbb12*spbb14*spaa15*spaa24^2*spbb24^2*spbb25-39/4*spaa12*spbb12*spbb14*spaa15*spaa24*spbb24*spaa25*spbb25^2+8*spaa12*spbb12*spaa24^2*spbb24^3*spaa25*spbb25-15/4*spaa12*spbb12*spaa24*spbb24^2*spaa25^2*spbb25^2+23/2*spbb14^2*spaa15^2*spaa24^2*spbb24*spbb25^2-3/4*spbb14^2*spaa15^2*spaa24*spaa25*spbb25^3-15/4*spbb14^2*spaa15^2*spaa24*spbb25^2*spaa45*spbb45+9*spbb14*spaa15*spaa24^3*spbb24^3*spbb25+77/4*spbb14*spaa15*spaa24^2*spbb24^2*spaa25*spbb25^2+41/4*spbb14*spaa15*spaa24^2*spbb24^2*spbb25*spaa45*spbb45-3/2*spbb14*spaa15*spaa24*spbb24*spaa25^2*spbb25^3-33/4*spbb14*spaa15*spaa24*spbb24*spaa25*spbb25^2*spaa45*spbb45-6*spbb14*spaa15*spaa24*spbb24*spbb25*spaa45^2*spbb45^2+3/4*spbb14*spaa15*spaa25*spbb25^2*spaa45^2*spbb45^2+3/4*spbb14*spaa15*spbb25*spaa45^3*spbb45^3-5/2*spaa24^4*spbb24^5+6*spaa24^3*spbb24^4*spaa25*spbb25+31/4*spaa24^2*spbb24^3*spaa25^2*spbb25^2+29/4*spaa24^2*spbb24^3*spaa25*spbb25*spaa45*spbb45+1/4*spaa24^2*spbb24^3*spaa45^2*spbb45^2-3/4*spaa24*spbb24^2*spaa25^3*spbb25^3-9/2*spaa24*spbb24^2*spaa25^2*spbb25^2*spaa45*spbb45-21/4*spaa24*spbb24^2*spaa25*spbb25*spaa45^2*spbb45^2-3/2*spaa24*spbb24^2*spaa45^3*spbb45^3+3/4*spbb24*spaa25^2*spbb25^2*spaa45^2*spbb45^2+3/2*spbb24*spaa25*spbb25*spaa45^3*spbb45^3+3/4*spbb24*spaa45^4*spbb45^4))/(spaa12*spbb13*spaa14*spbb14*spaa24*spbb24^3*spbb25*spaa34)+
(spbb34*(15*spaa13^4*spbb13^4+97/4*spaa13^3*spbb13^3*spaa14*spbb14+53*spaa13^3*spbb13^3*spaa23*spbb23-349/4*spbb12*spaa13^3*spbb13^2*spaa24*spbb34-159/4*spaa13^3*spbb13^3*spaa34*spbb34+17/4*spaa13^2*spbb13^2*spaa14^2*spbb14^2-81/4*spbb12*spaa13^2*spbb13*spaa14*spbb14*spaa24*spbb34-67*spaa13^2*spbb13^2*spaa14*spbb14*spaa34*spbb34+263/4*spaa13^2*spbb13^2*spaa23^2*spbb23^2-68*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa24*spbb34-42*spaa13^2*spbb13^2*spaa23*spbb23*spaa34*spbb34+14*spbb12^2*spaa13^2*spaa24^2*spbb34^2+235/6*spbb12*spaa13^2*spbb13*spaa24*spaa34*spbb34^2-57/2*spaa13^2*spbb13^2*spaa34^2*spbb34^2-5*spaa13*spbb13*spaa14^3*spbb14^3+5*spbb12*spaa13*spaa14^2*spbb14^2*spaa24*spbb34-27*spaa13*spbb13*spaa14^2*spbb14^2*spaa34*spbb34+61/2*spbb12*spaa13*spaa14*spbb14*spaa24*spaa34*spbb34^2+9/2*spaa13*spbb13*spaa14*spbb14*spaa34^2*spbb34^2+131/4*spaa13*spbb13*spaa23^3*spbb23^3-21*spbb12*spaa13*spaa23^2*spbb23^2*spaa24*spbb34+1*spaa13*spbb13*spaa23^2*spbb23^2*spaa34*spbb34+25/4*spbb12*spaa13*spaa23*spbb23*spaa24*spaa34*spbb34^2+1/2*spaa13*spbb13*spaa23*spbb23*spaa34^2*spbb34^2+25*spbb12*spaa13*spaa24*spaa34^2*spbb34^3+26*spaa13*spbb13*spaa34^3*spbb34^3-1/2*spaa14^3*spbb14^3*spaa34*spbb34-3/4*spaa14^2*spbb14^2*spaa34^2*spbb34^2-1/2*spaa14*spbb14*spaa34^3*spbb34^3+5*spaa23^4*spbb23^4+9/2*spaa23^3*spbb23^3*spaa34*spbb34-1/2*spaa23^2*spbb23^2*spaa34^2*spbb34^2-1/4*spaa34^4*spbb34^4))/(spaa12*spbb13*spaa24*spbb24^3*spaa25*spaa34*spbb35)+
(-253/36*spaa13^3*spbb13^4*spaa14*spbb14*spbb45+175/4*spaa13^3*spbb13^3*spaa14*spbb14^2*spbb35-1*spaa13^3*spbb13^4*spaa34*spbb34*spbb45+286/9*spaa13^3*spbb13^3*spbb14*spaa34*spbb34*spbb35+31/18*spaa13^3*spbb13^2*spbb14^2*spbb35^2*spaa45-1201/36*spaa13^2*spbb13^3*spaa14^2*spbb14^2*spbb45+1717/18*spaa13^2*spbb13^2*spaa14^2*spbb14^3*spbb35+159/4*spaa13^2*spbb13^2*spaa14*spbb14^2*spaa15*spbb15*spbb35-4571/36*spaa13^2*spbb13^3*spaa14*spbb14*spaa34*spbb34*spbb45+2801/18*spaa13^2*spbb13^2*spaa14*spbb14^2*spaa34*spbb34*spbb35-643/18*spaa13^2*spbb13*spaa14*spbb14^3*spbb35^2*spaa45+5*spaa13^2*spbb13^2*spbb14*spaa15^2*spbb15^2*spbb35+87/4*spaa13^2*spbb13*spbb14^2*spaa15*spbb15*spbb35^2*spaa45-3/2*spaa13^2*spbb13^3*spaa34^2*spbb34^2*spbb45+3131/36*spaa13^2*spbb13^2*spbb14*spaa34^2*spbb34^2*spbb35-2951/36*spaa13^2*spbb13*spbb14^2*spaa34*spbb34*spbb35^2*spaa45-12*spaa13^2*spbb14^3*spbb35^3*spaa45^2+269/36*spaa13*spbb13^2*spaa14^3*spbb14^3*spbb45+163/36*spaa13*spbb13*spaa14^3*spbb14^4*spbb35+46*spaa13*spbb13*spaa14^2*spbb14^3*spaa15*spbb15*spbb35-1535/36*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa34*spbb34*spbb45-91/12*spaa13*spbb13*spaa14^2*spbb14^3*spaa34*spbb34*spbb35-215/4*spaa13*spaa14^2*spbb14^4*spbb35^2*spaa45+77/2*spaa13*spbb13*spaa14*spbb14^2*spaa15^2*spbb15^2*spbb35-85/2*spaa13*spaa14*spbb14^3*spaa15*spbb15*spbb35^2*spaa45-367/9*spaa13*spbb13^2*spaa14*spbb14*spaa34^2*spbb34^2*spbb45-145/12*spaa13*spbb13*spaa14*spbb14^2*spaa34^2*spbb34^2*spbb35-69/2*spaa13*spaa14*spbb14^3*spaa34*spbb34*spbb35^2*spaa45+41/4*spaa13*spbb13*spbb14*spaa15^3*spbb15^3*spbb35-12*spaa13*spbb14^2*spaa15^2*spbb15^2*spbb35^2*spaa45-3/4*spaa13*spbb13^2*spaa34^3*spbb34^3*spbb45-164/9*spaa13*spbb13*spbb14*spaa34^3*spbb34^3*spbb35-57/2*spaa13*spbb14^2*spaa34^2*spbb34^2*spbb35^2*spaa45+15*spaa14^4*spbb14^5*spbb35+20*spaa14^3*spbb14^4*spaa15*spbb15*spbb35-9/2*spbb13*spaa14^3*spbb14^3*spaa34*spbb34*spbb45-15/2*spaa14^3*spbb14^4*spaa34*spbb34*spbb35+30*spaa14^2*spbb14^3*spaa15^2*spbb15^2*spbb35-7/2*spbb13*spaa14^2*spbb14^2*spaa34^2*spbb34^2*spbb45-91/4*spaa14^2*spbb14^3*spaa34^2*spbb34^2*spbb35+20*spaa14*spbb14^2*spaa15^3*spbb15^3*spbb35-1/4*spbb13*spaa14*spbb14*spaa34^3*spbb34^3*spbb45+1/4*spaa14*spbb14^2*spaa34^3*spbb34^3*spbb35+5*spbb14*spaa15^4*spbb15^4*spbb35-1/4*spbb13*spaa34^4*spbb34^4*spbb45+11/2*spbb14*spaa34^4*spbb34^4*spbb35)/(spaa12*spbb13*spbb14*spaa24*spbb24^2*spaa25*spbb25*spaa34*spbb35)+
(-527/18*spaa13^4*spbb13^4*spbb14+833/36*spaa13^3*spbb13^3*spaa14*spbb14^2+59/4*spbb12*spaa13^3*spbb13^3*spaa23*spbb34-212/9*spaa13^3*spbb13^3*spbb14*spaa34*spbb34+701/18*spaa13^2*spbb13^2*spaa14^2*spbb14^3+356/9*spbb12*spaa13^2*spbb13^2*spaa14*spbb14*spaa23*spbb34+247/36*spaa13^2*spbb13^2*spaa14*spbb14^2*spaa34*spbb34+263/36*spbb12*spaa13^2*spbb13^2*spaa23*spaa34*spbb34^2-29/6*spaa13^2*spbb13^2*spbb14*spaa34^2*spbb34^2-485/36*spaa13*spbb13*spaa14^3*spbb14^4+37/12*spbb12*spaa13*spbb13*spaa14^2*spbb14^2*spaa23*spbb34-1549/36*spaa13*spbb13*spaa14^2*spbb14^3*spaa34*spbb34-13*spbb12^2*spaa13*spbb13*spaa14*spaa23^2*spbb34^2-2291/36*spbb12*spaa13*spbb13*spaa14*spbb14*spaa23*spaa34*spbb34^2+193/6*spaa13*spbb13*spaa14*spbb14^2*spaa34^2*spbb34^2-67/9*spbb12*spaa13*spbb13*spaa23*spaa34^2*spbb34^3-95/9*spaa13*spbb13*spbb14*spaa34^3*spbb34^3+1451/36*spaa14^4*spbb14^5+313/36*spbb12*spaa14^3*spbb14^3*spaa23*spbb34+1883/36*spaa14^3*spbb14^4*spaa24*spbb24+70/3*spaa14^3*spbb14^4*spaa34*spbb34-49/2*spbb12^2*spaa14^2*spbb14*spaa23^2*spbb34^2+47/2*spbb12*spaa14^2*spbb14^2*spaa23*spaa24*spbb24*spbb34+353/9*spbb12*spaa14^2*spbb14^2*spaa23*spaa34*spbb34^2+12*spaa14^2*spbb14^3*spaa24^2*spbb24^2+1153/36*spaa14^2*spbb14^3*spaa24*spbb24*spaa34*spbb34+1697/18*spaa14^2*spbb14^3*spaa34^2*spbb34^2+8*spbb12^2*spaa14*spaa23^2*spaa24*spbb24*spbb34^2-67/4*spbb12^2*spaa14*spaa23^2*spaa34*spbb34^3-3*spbb12*spaa14*spbb14*spaa23*spaa24^2*spbb24^2*spbb34+31/4*spbb12*spaa14*spbb14*spaa23*spaa24*spbb24*spaa34*spbb34^2-65*spbb12*spaa14*spbb14*spaa23*spaa34^2*spbb34^3+47/2*spaa14*spbb14^2*spaa24^2*spbb24^2*spaa34*spbb34+241/2*spaa14*spbb14^2*spaa24*spbb24*spaa34^2*spbb34^2+94*spaa14*spbb14^2*spaa34^3*spbb34^3+8*spbb12*spaa23*spaa24^2*spbb24^2*spaa34*spbb34^2-15/4*spbb12*spaa23*spaa24*spbb24*spaa34^2*spbb34^3-3*spbb14*spaa24^3*spbb24^3*spaa34*spbb34+77/4*spbb14*spaa24^2*spbb24^2*spaa34^2*spbb34^2+16*spbb14*spaa24*spbb24*spaa34^3*spbb34^3)/(spaa12*spbb13*spbb14*spbb24*spaa25*spbb25*spaa34*spaa35*spbb35)+
(spbb12*(985/18*spaa12^3*spbb12^3+2*spaa12^2*spbb12^2*spaa14*spbb14-1153/36*spaa12^2*spbb12^2*spaa23*spbb23-952/9*spaa12^2*spbb12^2*spaa24*spbb24+1511/36*spaa12*spbb12^2*spaa13*spaa24*spbb34+5/4*spaa12*spbb12*spaa14^2*spbb14^2-1442/9*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24-109*spaa12*spbb12*spaa23^2*spbb23^2-409/2*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24-140*spaa12*spbb12*spaa24^2*spbb24^2-4391/36*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34-419/4*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34-733/4*spbb12*spaa13*spaa24^2*spbb24*spbb34+1697/18*spaa14^3*spbb14^3+4283/36*spaa14^2*spbb14^2*spaa24*spbb24+147/2*spaa14*spbb14*spaa24^2*spbb24^2-49/4*spaa23^3*spbb23^3+23*spaa23^2*spbb23^2*spaa24*spbb24+223/4*spaa23*spbb23*spaa24^2*spbb24^2+41/2*spaa24^3*spbb24^3))/(spbb13*spbb24*spaa25*spbb25*spaa34*spaa35*spbb35)+
(-11/2*spaa12^2*spbb12^2*spaa13*spbb13*spbb15+5/2*spaa12^2*spbb12^3*spaa23*spbb35+27/2*spaa12^2*spbb12^2*spbb15*spaa25*spbb25+25/4*spaa12*spbb12*spaa13^2*spbb13^2*spbb15+731/18*spaa12*spbb12^2*spaa13*spbb13*spaa23*spbb35+1801/72*spaa12*spaa13*spbb13*spbb15^2*spbb23*spaa35-490/9*spaa12*spbb12^2*spaa23*spaa25*spbb25*spbb35-5/2*spaa12*spbb12^2*spaa23*spaa35*spbb35^2+1669/72*spaa12*spbb12*spbb15*spaa25^2*spbb25^2-25/4*spbb12*spaa13^2*spbb13^2*spaa23*spbb35-727/72*spbb12*spaa13*spbb13*spaa23*spaa35*spbb35^2-1801/72*spbb12*spaa15*spbb15*spaa23*spaa25*spbb25*spbb35+1/4*spaa15*spbb15^2*spaa25^2*spbb25^2-1687/72*spbb12*spaa23*spaa25^2*spbb25^2*spbb35+1129/72*spbb12*spaa23*spaa25*spbb25*spaa35*spbb35^2)/(spbb14*spaa24*spbb24*spaa25*spbb25*spaa34*spbb35)+
(-2077/36*spaa12^2*spbb12^2+3539/72*spaa12*spbb12*spaa13*spbb13+79/4*spaa12*spbb12*spaa14*spbb14-418/9*spaa12*spbb12*spaa23*spbb23-21/2*spaa12*spbb13*spbb24*spaa34-3/4*spaa13^2*spbb13^2+63/2*spaa13*spbb13*spaa14*spbb14+6517/72*spaa13*spbb13*spaa23*spbb23-73/4*spaa14^2*spbb14^2+37/2*spaa23^2*spbb23^2)/(spaa24*spbb24*spaa25*spbb25)+
(2077/72*spaa12^2*spbb12^2+9641/36*spaa12*spbb12*spaa13*spbb13+2183/36*spaa12*spbb12*spaa14*spbb14+19889/72*spaa12*spbb12*spaa23*spbb23+983/24*spaa13^2*spbb13^2-895/18*spaa13*spbb13*spaa14*spbb14+2149/24*spaa13*spbb13*spaa23*spbb23+13349/72*spbb12*spaa13*spaa24*spbb34-4057/36*spaa14^2*spbb14^2+871/12*spaa23^2*spbb23^2)/(spbb24*spaa25*spaa34*spbb35)+
(4235/36*spaa12*spbb13*spbb24*spaa34^2+1304/9*spbb12*spaa13^2*spbb13*spaa24+49/4*spaa13^2*spbb13^2*spaa34+8723/24*spbb12*spaa13*spaa14*spbb14*spaa24+149/12*spaa13*spbb13*spaa14*spbb14*spaa34+12161/36*spbb12*spaa13*spaa23*spbb23*spaa24-859/18*spaa13*spbb13*spaa23*spbb23*spaa34+11179/24*spbb12*spaa13*spaa24^2*spbb24-3685/18*spaa14^2*spbb14^2*spaa34-1511/18*spaa23^2*spbb23^2*spaa34+2581/24*spaa23*spbb23*spaa24*spbb24*spaa34-1255/9*spaa23*spbb23*spaa34^2*spbb34+17105/72*spaa24^2*spbb24^2*spaa34)/(spaa25*spbb25*spaa34*spaa35*spbb35)+
(+10585/36*spbb24*spaa34)/(spbb25*spaa35)+
(+1061/6*spaa14*spbb15)/(spaa34*spbb35)+
(-16057/72*spaa12*spbb12+1091/12*spaa13*spbb13+19/72*spaa14*spbb14+335/9*spaa23*spbb23)/(spaa35*spbb35)+
(+2293/4),
(spbb34*spaa35^3*(-34/9*spbb14*spaa23*spbb23*spbb25^3*spbb34-34/9*spbb14*spaa24*spbb24*spbb25^3*spbb34-34/9*spbb15*spbb24*spaa25*spbb25^3*spbb34-34/9*spbb14*spbb25^3*spaa34*spbb34^2+34/9*spbb15*spbb24^3*spaa34*spbb35^2-34/3*spbb15*spbb24^2*spbb25*spaa34*spbb34*spbb35+34/3*spbb15*spbb24*spbb25^2*spaa34*spbb34^2))/(spbb14*spbb24^3*spaa34*spab3123^3)+
(spbb23*spaa35^3*(-29/9*spbb13*spaa23*spbb24^3*spbb35^2-29/9*spbb14*spaa23*spbb23^2*spbb24*spbb35*spbb45+58/9*spbb14*spaa23*spbb23*spbb24^2*spbb35^2+29/9*spbb15*spaa23*spbb23^2*spbb24*spbb34*spbb45-58/9*spbb15*spaa23*spbb23*spbb24^2*spbb34*spbb35-29/9*spbb14*spbb23^2*spaa24*spbb24*spbb45^2+58/9*spbb14*spbb23*spaa24*spbb24^2*spbb35*spbb45-29/9*spbb14*spaa24*spbb24^3*spbb35^2-29/9*spbb14*spbb23^2*spaa25*spbb25*spbb45^2+58/9*spbb14*spbb23*spbb24*spaa25*spbb25*spbb35*spbb45-29/9*spbb14*spbb24^2*spaa25*spbb25*spbb35^2))/(spbb14*spbb24^3*spaa45*spab5125^3)+
(spbb12*spbb34*spbb23*spaa13^2*spbb14*(1*spaa12*spbb24+1*spaa13*spbb34))/(spaa12*spbb24^3*spab1231^2)+
(spbb34*spaa35^2*(-5/3*spbb14*spaa23*spbb23*spbb24^2*spbb35^4-1*spbb15*spaa23*spbb23*spbb24^2*spbb34*spbb35^3+7*spbb15*spaa23*spbb23*spbb24*spbb25*spbb34^2*spbb35^2-5/9*spbb15*spaa23*spbb23*spbb25^2*spbb34^3*spbb35-5/3*spbb14*spaa24*spbb24^3*spbb35^4+4/3*spbb15*spaa24*spbb24^3*spbb34*spbb35^3+6*spbb15*spaa24*spbb24^2*spbb25*spbb34^2*spbb35^2-50/9*spbb15*spaa24*spbb24*spbb25^2*spbb34^3*spbb35-1/9*spbb15*spaa24*spbb25^3*spbb34^4-5/3*spbb14*spbb24^2*spaa34*spbb34*spbb35^4+5/3*spbb15*spbb24^2*spaa34*spbb34^2*spbb35^3-1/4*spbb15*spbb24^2*spbb34*spbb35^3*spaa45*spbb45+11/2*spbb15*spbb24*spbb25*spbb34^2*spbb35^2*spaa45*spbb45+7/36*spbb15*spbb25^2*spbb34^3*spbb35*spaa45*spbb45))/(spaa12*spbb13*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(spbb25*spaa35^2*(-31/6*spbb13*spaa23*spbb24^3*spbb35^3+71/18*spbb13*spaa23*spbb24^2*spbb25*spbb34*spbb35^2+65/18*spbb13*spaa23*spbb24*spbb25^2*spbb34^2*spbb35-43/18*spbb13*spaa23*spbb25^3*spbb34^3+31/12*spbb14*spaa23*spbb23*spbb24^2*spbb35^3-7/6*spbb14*spaa23*spbb23*spbb24*spbb25*spbb34*spbb35^2-17/12*spbb14*spaa23*spbb23*spbb25^2*spbb34^2*spbb35-31/12*spbb13*spaa24*spbb24^3*spbb35^2*spbb45+7/36*spbb13*spaa24*spbb24^2*spbb25*spbb34*spbb35*spbb45+43/18*spbb13*spaa24*spbb24*spbb25^2*spbb34^2*spbb45+31/12*spbb12*spbb24^2*spaa25*spbb35^3*spbb45-37/12*spbb13*spbb24^2*spaa25*spbb25*spbb35^2*spbb45-17/9*spbb13*spbb24*spaa25*spbb25^2*spbb34*spbb35*spbb45+43/18*spbb13*spaa25*spbb25^3*spbb34^2*spbb45+1/2*spbb14*spbb24^2*spaa25*spbb25*spbb35^3+19/12*spbb14*spbb24*spaa25*spbb25^2*spbb34*spbb35^2-25/12*spbb14*spaa25*spbb25^3*spbb34^2*spbb35))/(spbb14*spbb24^3*spaa34*spbb35^2*spab5125^2)+
(spbb23*(1*spaa12^2*spbb12^3*spbb23*spbb24*spaa25+1*spaa12*spbb12^3*spaa13*spbb23*spaa25*spbb34-1*spaa12*spbb12^3*spaa15*spaa23*spbb23*spbb34-1/2*spaa12*spbb12^3*spaa15*spaa25*spbb25*spbb34-3/2*spaa12*spbb12^2*spaa23*spbb23^2*spbb24*spaa25+1/2*spaa12*spbb12^2*spbb23*spbb24*spaa25^2*spbb25+1/2*spbb12*spaa13*spbb13^2*spaa15*spbb25*spbb34*spaa35-3/2*spbb12^2*spaa13*spaa23*spbb23^2*spaa25*spbb34-1/2*spbb12*spaa13*spbb13*spaa23*spbb23^2*spbb34*spaa35-1/2*spbb12^2*spaa13*spbb23*spaa25^2*spbb25*spbb34-3/2*spbb12*spaa13*spbb13*spbb23*spaa25*spbb25*spbb34*spaa35-1/2*spaa13*spbb13^2*spbb23^2*spaa35^2*spbb45-1/2*spaa13*spbb13^2*spbb23*spbb25*spbb34*spaa35^2+1/2*spbb12*spaa23^2*spbb23^3*spbb24*spaa25+1/2*spbb14*spaa23^2*spbb23^4*spaa35-1/2*spbb12*spaa23*spbb23^2*spbb24*spaa25^2*spbb25-1*spbb12*spaa23*spbb23^2*spaa25*spbb25*spbb34*spaa35+1/2*spbb14*spaa23*spbb23^3*spaa25*spbb25*spaa35-1/2*spbb13*spaa23*spbb23^2*spbb25*spbb34*spaa35^2+1/2*spbb14*spaa23*spbb23^3*spaa35^2*spbb35+1/2*spbb15*spbb23^3*spaa25*spaa35^2*spbb45))/(spbb13^2*spaa14*spbb24^3*spaa45*spab1231)+
(spbb34*spaa35*(-43/3*spaa13*spbb13^3*spbb24^2*spaa34*spbb34*spbb35^3+38/3*spaa13*spbb13^3*spbb24*spbb25*spaa34*spbb34^2*spbb35^2-64/9*spaa13*spbb13^3*spbb25^2*spaa34*spbb34^3*spbb35-58/3*spbb13^2*spaa14*spbb14*spbb24^2*spaa34*spbb34*spbb35^3+82/3*spbb13^2*spaa14*spbb14*spbb24*spbb25*spaa34*spbb34^2*spbb35^2-184/9*spbb13^2*spaa14*spbb14*spbb25^2*spaa34*spbb34^3*spbb35+67/9*spbb13^2*spaa14*spbb15*spbb25^2*spaa34*spbb34^4+5*spbb13*spaa14*spbb14^2*spbb24^2*spbb35^4*spaa45-18*spbb13*spaa14*spbb14^2*spbb24*spbb25*spbb34*spbb35^3*spaa45+71/3*spbb13*spaa14*spbb14^2*spbb25^2*spbb34^2*spbb35^2*spaa45-154/9*spbb13*spaa14*spbb14*spbb15*spbb25^2*spbb34^3*spbb35*spaa45+58/9*spbb13*spaa14*spbb15^2*spbb25^2*spbb34^4*spaa45-5*spbb13^2*spbb14*spaa15*spbb24^2*spaa34*spbb35^4-44/3*spbb13^2*spbb24^2*spaa34^2*spbb34^2*spbb35^3+28*spbb13^2*spbb24*spbb25*spaa34^2*spbb34^3*spbb35^2-40/3*spbb13^2*spbb25^2*spaa34^2*spbb34^4*spbb35-53/12*spbb12^2*spaa34*spbb34^3*spbb35^3*spaa45*spbb45-53/12*spbb12*spbb14*spbb24*spaa34*spbb34^2*spbb35^4*spaa45+191/12*spbb12*spbb14*spbb25*spaa34*spbb34^3*spbb35^3*spaa45-23/2*spbb12*spbb15*spbb25*spaa34*spbb34^4*spbb35^2*spaa45+11/3*spbb13*spbb14*spbb24^2*spaa34*spbb34*spbb35^4*spaa45-119/12*spbb13*spbb14*spbb24*spbb25*spaa34*spbb34^2*spbb35^3*spaa45-149/18*spbb13*spbb14*spbb25^2*spaa34*spbb34^3*spbb35^2*spaa45+43/4*spbb13*spbb15*spbb25^2*spaa34*spbb34^4*spbb35*spaa45+5/3*spbb12^2*spbb34^2*spbb35^3*spaa45^2*spbb45^2+19/2*spbb12*spbb14*spbb24*spbb34*spbb35^4*spaa45^2*spbb45-30*spbb12*spbb14*spbb25*spbb34^2*spbb35^3*spaa45^2*spbb45+3*spbb12*spbb15*spbb25*spbb34^3*spbb35^2*spaa45^2*spbb45+5*spbb14^2*spbb24^2*spbb35^5*spaa45^2-55/2*spbb14^2*spbb24*spbb25*spbb34*spbb35^4*spaa45^2+52*spbb14^2*spbb25^2*spbb34^2*spbb35^3*spaa45^2-67/2*spbb14*spbb15*spbb25^2*spbb34^3*spbb35^2*spaa45^2+4*spbb15^2*spbb25^2*spbb34^4*spbb35*spaa45^2))/(spaa12*spbb13^2*spbb14*spbb24^3*spbb35^3*spaa45*spab3123)+
(spbb45*spbb23*spaa35*(-154/9*spaa23*spbb23^2*spaa34*spbb34*spbb35*spbb45^2+191/9*spaa23*spbb23*spbb24*spaa34*spbb34*spbb35^2*spbb45-17/3*spaa23*spbb24^2*spaa34*spbb34*spbb35^3+380/9*spaa23*spbb23^2*spaa35*spbb35^2*spbb45^2-605/18*spaa23*spbb23*spbb24*spaa35*spbb35^3*spbb45+25/3*spaa23*spbb24^2*spaa35*spbb35^4-14/9*spbb23^2*spaa24*spaa34*spbb34*spbb45^3+305/18*spbb23^2*spaa24*spaa35*spbb35*spbb45^3+461/18*spbb23*spaa25*spbb25*spaa35*spbb35^2*spbb45^2-26/3*spbb24*spaa25*spbb25*spaa35*spbb35^3*spbb45-311/18*spbb23*spaa34^2*spbb34^2*spbb35*spbb45^2+107/9*spbb24*spaa34^2*spbb34^2*spbb35^2*spbb45+313/12*spbb23*spaa34*spbb34*spaa35*spbb35^2*spbb45^2-329/36*spbb24*spaa34*spbb34*spaa35*spbb35^3*spbb45))/(spaa12*spbb14*spbb24^3*spaa34*spbb35^3*spab5125)+
(-224/9*spbb13^2*spaa14^2*spbb23*spbb34*spbb45^4)/(spaa12*spbb14*spaa24*spbb24^3*spbb35^4)+
(-1613/18*spaa12^3*spaa13*spbb13^5*spbb23*spbb25^3*spaa35-1993/18*spaa12^3*spbb13^4*spaa23*spbb23^2*spbb25^3*spaa35+821/18*spaa12^3*spbb13^4*spbb23*spaa25*spbb25^4*spaa35-437/12*spaa12^3*spbb13^4*spbb23*spbb25^3*spaa35^2*spbb35+358/9*spaa12^2*spaa13^3*spbb13^6*spbb23*spbb25^2+940/9*spaa12^2*spaa13^2*spbb13^5*spaa23*spbb23^2*spbb25^2-4171/36*spaa12^2*spaa13^2*spbb13^5*spbb23*spbb25^2*spaa35*spbb35+806/9*spaa12^2*spaa13*spbb13^4*spaa23^2*spbb23^3*spbb25^2-2917/18*spaa12^2*spaa13*spbb13^4*spaa23*spbb23^2*spbb25^2*spaa35*spbb35-7511/36*spaa12^2*spaa13*spbb13^4*spbb23*spbb25^2*spaa35^2*spbb35^2+305/18*spaa12^2*spbb13^3*spaa23^2*spbb23^3*spaa25*spbb25^3-326/9*spaa12^2*spbb13^3*spaa23^2*spbb23^3*spbb25^2*spaa35*spbb35+251/6*spaa12^2*spbb13^3*spaa23*spbb23^2*spaa25^2*spbb25^4+2173/36*spaa12^2*spbb13^3*spaa23*spbb23^2*spaa25*spbb25^3*spaa35*spbb35-934/9*spaa12^2*spbb13^3*spaa23*spbb23^2*spbb25^2*spaa35^2*spbb35^2+401/6*spaa12^2*spbb13^3*spbb23*spaa25^2*spbb25^4*spaa35*spbb35+1133/9*spaa12^2*spbb13^3*spbb23*spaa25*spbb25^3*spaa35^2*spbb35^2-43/18*spaa12^2*spbb13^3*spbb23*spbb25^2*spaa35^3*spbb35^3+194/3*spaa12*spaa13^4*spbb13^6*spbb23*spbb25*spbb35+1478/9*spaa12*spaa13^3*spbb13^5*spaa23*spbb23^2*spbb25*spbb35-103/36*spaa12*spaa13^3*spbb13^5*spbb23*spbb25*spaa35*spbb35^2+1210/9*spaa12*spaa13^2*spbb13^4*spaa23^2*spbb23^3*spbb25*spbb35+2063/36*spaa12*spaa13^2*spbb13^4*spaa23*spbb23^2*spbb25*spaa35*spbb35^2-817/12*spaa12*spaa13^2*spbb13^4*spbb23*spbb25*spaa35^2*spbb35^3+314/9*spaa12*spaa13*spbb13^3*spaa23^3*spbb23^4*spbb25*spbb35+1025/12*spaa12*spaa13*spbb13^3*spaa23^2*spbb23^3*spbb25*spaa35*spbb35^2-16*spaa12*spaa13*spbb13^3*spaa23*spbb23^2*spbb25*spaa35^2*spbb35^3-445/36*spaa12*spaa13*spbb13^3*spbb23*spbb25*spaa35^3*spbb35^4+1*spaa12*spbb13^2*spaa23^3*spbb23^4*spaa25*spbb25^2*spbb35-1*spaa12*spbb13^2*spaa23^3*spbb23^4*spbb25*spaa35*spbb35^2+166/9*spaa12*spbb13^2*spaa23^2*spbb23^3*spaa25^2*spbb25^3*spbb35+151/36*spaa12*spbb13^2*spaa23^2*spbb23^3*spaa25*spbb25^2*spaa35*spbb35^2-23/6*spaa12*spbb13^2*spaa23^2*spbb23^3*spbb25*spaa35^2*spbb35^3+157/9*spaa12*spbb13^2*spaa23*spbb23^2*spaa25^3*spbb25^4*spbb35+319/6*spaa12*spbb13^2*spaa23*spbb23^2*spaa25^2*spbb25^3*spaa35*spbb35^2+35/2*spaa12*spbb13^2*spaa23*spbb23^2*spaa25*spbb25^2*spaa35^2*spbb35^3-43/6*spaa12*spbb13^2*spaa23*spbb23^2*spbb25*spaa35^3*spbb35^4+409/18*spaa12*spbb13^2*spbb23*spaa25^3*spbb25^4*spaa35*spbb35^2+1477/18*spaa12*spbb13^2*spbb23*spaa25^2*spbb25^3*spaa35^2*spbb35^3-337/36*spaa12*spbb13^2*spbb23*spaa25*spbb25^2*spaa35^3*spbb35^4-10/3*spaa12*spbb13^2*spbb23*spbb25*spaa35^4*spbb35^5+224/9*spaa13^5*spbb13^6*spbb23*spbb35^2+224/9*spbb12*spaa13^4*spbb13^5*spaa15*spbb35^3+538/9*spaa13^4*spbb13^5*spaa23*spbb23^2*spbb35^2+2431/36*spbb12*spaa13^4*spbb13^4*spbb23*spaa25*spbb35^3+1063/18*spbb12^2*spaa13^3*spbb13^3*spaa15*spaa25*spbb35^4+404/9*spaa13^3*spbb13^4*spaa23^2*spbb23^3*spbb35^2+953/18*spbb12*spaa13^3*spbb13^3*spaa23*spbb23^2*spaa25*spbb35^3+137/2*spbb12^2*spaa13^3*spbb13^2*spbb23*spaa25^2*spbb35^4-205/36*spbb12^2*spaa13^2*spbb13^2*spaa15^2*spbb15*spaa25*spbb35^4+307/36*spbb12^3*spaa13^2*spbb13*spaa15*spaa25^2*spbb35^5+10*spaa13^2*spbb13^3*spaa23^3*spbb23^4*spbb35^2+371/36*spbb12*spaa13^2*spbb13^2*spaa23^2*spbb23^3*spaa25*spbb35^3+266/9*spbb12^2*spaa13^2*spbb13*spaa23*spbb23^2*spaa25^2*spbb35^4-35/6*spbb12^3*spaa13^2*spbb23*spaa25^3*spbb35^5+547/36*spbb12^2*spaa13^2*spbb13*spbb23*spaa25^3*spbb25*spbb35^4+10/3*spbb12^2*spaa13*spbb13*spaa15^3*spbb15^2*spaa25*spbb35^4-10/3*spbb12^3*spaa13*spaa15^2*spbb15*spaa25^2*spbb35^5-41/6*spbb12*spaa13*spbb13*spaa23^3*spbb23^4*spaa25*spbb35^3+22/3*spbb12^2*spaa13*spaa23^2*spbb23^3*spaa25^2*spbb35^4-691/36*spbb12*spaa13*spbb13*spaa23^2*spbb23^3*spaa25^2*spbb25*spbb35^3-35/6*spbb12*spaa13*spbb13*spaa23^2*spbb23^3*spaa25*spaa35*spbb35^4+47/6*spbb12^2*spaa13*spaa23*spbb23^2*spaa25^3*spbb25*spbb35^4-553/36*spbb12*spaa13*spbb13*spaa23*spbb23^2*spaa25^3*spbb25^2*spbb35^3+29/3*spbb12^2*spaa13*spaa23*spbb23^2*spaa25^2*spaa35*spbb35^5+13/3*spbb12*spaa13*spbb13*spaa23*spbb23^2*spaa25*spaa35^2*spbb35^5+1*spbb12^2*spaa13*spbb23*spaa25^4*spbb25^2*spbb35^4-5/2*spbb12*spaa13*spbb13*spbb23*spaa25^4*spbb25^3*spbb35^3+1*spbb13*spaa23^4*spbb23^5*spaa25*spbb25*spbb35^2+1/2*spbb13*spaa23^4*spbb23^5*spaa35*spbb35^3-1*spbb12*spaa23^3*spbb23^4*spaa25^2*spbb25*spbb35^3+7/2*spbb13*spaa23^3*spbb23^4*spaa25^2*spbb25^2*spbb35^2-1/2*spbb12*spaa23^3*spbb23^4*spaa25*spaa35*spbb35^4-2*spbb12*spaa23^2*spbb23^3*spaa25^3*spbb25^2*spbb35^3+4*spbb13*spaa23^2*spbb23^3*spaa25^3*spbb25^3*spbb35^2-1/2*spbb13*spaa23^2*spbb23^3*spaa35^3*spbb35^5-1*spbb12*spaa23*spbb23^2*spaa25^4*spbb25^3*spbb35^3+3/2*spbb13*spaa23*spbb23^2*spaa25^4*spbb25^4*spbb35^2+1/2*spbb12*spaa23*spbb23^2*spaa25*spaa35^3*spbb35^6)/(spaa12*spbb13^2*spaa14*spbb14*spaa24*spbb24^3*spaa34*spbb35^3*spaa45)+
(spbb25*spbb13*(194/3*spaa12^3*spbb12^2*spbb14*spaa15*spbb25+358/9*spaa12^3*spbb12^2*spbb24*spaa25*spbb25-224/9*spaa12^3*spbb12*spbb14*spbb24*spbb25*spaa45-224/9*spaa12^2*spbb12*spaa14*spbb14^2*spaa15*spbb25+224/9*spaa12^2*spaa14*spbb14^2*spbb24*spbb25*spaa45+10*spaa12^2*spbb12^2*spaa15^2*spbb15*spbb45+173/2*spaa12^2*spbb12*spbb14*spaa15^2*spbb15*spbb25-153/2*spaa12^2*spbb12^2*spaa15*spaa25*spbb25*spbb45+3016/9*spaa12^2*spbb12*spbb14*spaa15*spaa25*spbb25^2-190/9*spaa12^2*spbb14^2*spaa15*spbb25^2*spaa45+157*spaa12^2*spbb12*spbb24*spaa25^2*spbb25^2-2029/18*spaa12^2*spbb14*spbb24*spaa25*spbb25^2*spaa45+20*spaa12*spbb12*spaa15^3*spbb15^2*spbb45+841/18*spaa12*spbb14*spaa15^3*spbb15^2*spbb25-121/18*spaa12*spbb12*spaa15^2*spbb15*spaa25*spbb25*spbb45+1862/9*spaa12*spbb14*spaa15^2*spbb15*spaa25*spbb25^2-841/6*spaa12*spbb12*spaa15*spaa25^2*spbb25^2*spbb45+1021/3*spaa12*spbb14*spaa15*spaa25^2*spbb25^3+1081/6*spaa12*spbb24*spaa25^3*spbb25^3+10*spaa15^4*spbb15^3*spbb45+30*spaa15^3*spbb15^2*spaa25*spbb25*spbb45+30*spaa15^2*spbb15*spaa25^2*spbb25^2*spbb45+10*spaa15*spaa25^3*spbb25^3*spbb45))/(spaa12*spbb14*spbb24^2*spaa34*spaa35*spbb35^3*spaa45)+
(-17/6*spaa12^3*spbb12^3*spbb23+17/6*spaa12^2*spbb12^3*spaa14*spbb34+6*spaa12^2*spbb12^2*spaa23*spbb23^2-4/3*spaa12^2*spbb12^2*spbb23*spaa24*spbb24-11/3*spaa12*spbb12^2*spaa14*spaa23*spbb23*spbb34-3/2*spaa12*spbb12^2*spaa14*spaa24*spbb24*spbb34-14/3*spaa12*spbb12^2*spaa14*spaa34*spbb34^2+25/3*spaa12*spbb12*spaa23^2*spbb23^3+71/6*spaa12*spbb12*spaa23*spbb23^2*spaa24*spbb24+3/2*spaa12*spbb12*spbb23*spaa24^2*spbb24^2-31/6*spbb12^2*spaa14^2*spaa23*spbb34^2-1*spbb12*spaa14*spaa23^2*spbb23^2*spbb34+1/3*spbb12*spaa14*spaa23*spbb23*spaa24*spbb24*spbb34-1/2*spaa23^3*spbb23^4+1*spaa23^2*spbb23^3*spaa24*spbb24+3/2*spaa23*spbb23^2*spaa24^2*spbb24^2)/(spaa12*spbb13^2*spaa14*spbb24^2*spaa34)+
(905/18*spaa13^4*spbb13^5*spaa14*spbb35+1369/36*spaa13^3*spbb13^4*spaa14^2*spbb14*spbb35-905/18*spaa13^3*spbb13^4*spaa14^2*spbb15*spbb34+1810/9*spaa13^3*spbb13^4*spaa14*spaa34*spbb34*spbb35+2173/36*spaa13^3*spbb13^4*spaa14*spaa35*spbb35^2-1/2*spaa13^3*spbb13^4*spaa15*spaa34*spbb35^2-15/4*spaa13^2*spbb13^3*spaa14^3*spbb14^2*spbb35-523/12*spaa13^2*spbb13^3*spaa14^3*spbb14*spbb15*spbb34+7481/36*spaa13^2*spbb13^3*spaa14^2*spbb14*spaa34*spbb34*spbb35-1810/9*spaa13^2*spbb13^3*spaa14^2*spbb15*spaa34*spbb34^2+4009/36*spaa13^2*spbb13^3*spaa14^2*spbb14*spaa35*spbb35^2-3025/18*spaa13^2*spbb13^3*spaa14*spbb14*spaa15*spaa34*spbb35^2+905/3*spaa13^2*spbb13^3*spaa14*spaa34^2*spbb34^2*spbb35+217/12*spaa13^2*spbb13^3*spaa14*spaa35^2*spbb35^3+49/9*spaa13^2*spbb13^3*spaa15*spaa34^2*spbb34*spbb35^2+479/36*spaa13^2*spbb13^3*spaa15*spaa34*spaa35*spbb35^3+3/2*spaa13*spbb13^2*spaa14^4*spbb14^3*spbb35-169/6*spaa13*spbb13^2*spaa14^4*spbb14^2*spbb15*spbb34+506/9*spaa13*spbb13^2*spaa14^3*spbb14^2*spaa34*spbb34*spbb35-2267/18*spaa13*spbb13^2*spaa14^3*spbb14*spbb15*spaa34*spbb34^2-2075/36*spaa13*spbb13^2*spaa14^3*spbb14^2*spaa35*spbb35^2-2489/18*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa15*spaa34*spbb35^2+14701/36*spaa13*spbb13^2*spaa14^2*spbb14*spaa34^2*spbb34^2*spbb35-995/3*spaa13*spbb13^2*spaa14^2*spbb15*spaa34^2*spbb34^3+1258/9*spaa13*spbb13^2*spaa14^2*spbb14*spaa35^2*spbb35^3-475/18*spaa13*spbb13^2*spaa14*spbb14*spaa15*spaa34^2*spbb34*spbb35^2+8309/36*spaa13*spbb13^2*spaa14*spbb14*spaa15*spaa34*spaa35*spbb35^3+1388/9*spaa13*spbb13^2*spaa14*spaa34^3*spbb34^3*spbb35-2885/36*spaa13*spbb13^2*spaa14*spaa35^3*spbb35^4-3239/36*spaa13*spbb13^2*spbb14*spaa15^2*spaa34^2*spbb35^3+685/36*spaa13*spbb13^2*spaa15*spaa34^3*spbb34^2*spbb35^2-422/9*spaa13*spbb13^2*spaa15*spaa34*spaa35^2*spbb35^4+305/9*spbb13*spaa14^4*spbb14^3*spaa34*spbb34*spbb35-139/18*spbb13*spaa14^4*spbb14^2*spbb15*spaa34*spbb34^2+13/3*spbb13*spaa14^4*spbb14^3*spaa35*spbb35^2+457/36*spbb13*spaa14^3*spbb14^3*spaa15*spaa34*spbb35^2+1853/9*spbb13*spaa14^3*spbb14^2*spaa34^2*spbb34^2*spbb35-3187/18*spbb13*spaa14^3*spbb14*spbb15*spaa34^2*spbb34^3+15/2*spaa14^3*spbb14^3*spaa34*spbb34*spbb35^2*spaa45-542/9*spbb13*spaa14^3*spbb14^2*spaa35^2*spbb35^3+17/6*spaa14^3*spbb14^3*spaa35*spbb35^3*spaa45+881/36*spbb13*spaa14^2*spbb14^2*spaa15*spaa34^2*spbb34*spbb35^2+2947/12*spbb13*spaa14^2*spbb14^2*spaa15*spaa34*spaa35*spbb35^3+781/36*spaa14^2*spbb14^3*spaa15*spaa34*spbb35^3*spaa45+3391/18*spbb13*spaa14^2*spbb14*spaa34^3*spbb34^3*spbb35-1838/9*spbb13*spaa14^2*spbb15*spaa34^3*spbb34^4+577/36*spaa14^2*spbb14^2*spaa34^2*spbb34^2*spbb35^2*spaa45-5/6*spbb13*spaa14^2*spbb14*spaa35^3*spbb35^4-535/36*spaa14^2*spbb14^2*spaa35^2*spbb35^4*spaa45-493/2*spbb13*spaa14*spbb14^2*spaa15^2*spaa34^2*spbb35^3+71/36*spbb13*spaa14*spbb14*spaa15*spaa34^3*spbb34^2*spbb35^2+61/6*spaa14*spbb14^2*spaa15*spaa34^2*spbb34*spbb35^3*spaa45-410/9*spbb13*spaa14*spbb14*spaa15*spaa34*spaa35^2*spbb35^4-113/36*spaa14*spbb14^2*spaa15*spaa34*spaa35*spbb35^4*spaa45-37/2*spbb13*spaa14*spaa34^4*spbb34^4*spbb35+343/36*spaa14*spbb14*spaa34^3*spbb34^3*spbb35^2*spaa45+13/3*spbb13*spaa14*spaa35^4*spbb35^5+53/6*spaa14*spbb14*spaa35^3*spbb35^5*spaa45-1937/36*spbb13*spbb14*spaa15^2*spaa34^3*spbb34*spbb35^3+853/18*spbb13*spbb14*spaa15^2*spaa34^2*spaa35*spbb35^4+23/2*spbb14^2*spaa15^2*spaa34^2*spbb35^4*spaa45-389/36*spbb13*spaa15*spaa34^4*spbb34^3*spbb35^2-391/36*spbb14*spaa15*spaa34^3*spbb34^2*spbb35^3*spaa45-10/3*spbb13*spaa15*spaa34*spaa35^3*spbb35^5-16/3*spbb14*spaa15*spaa34*spaa35^2*spbb35^5*spaa45+1/2*spaa34^4*spbb34^4*spbb35^2*spaa45)/(spaa12*spbb13*spaa14*spbb14*spaa24*spbb24^2*spaa34*spbb35^2*spaa45)+
(-1807/9*spaa12^2*spbb12^2*spaa13^2*spbb13^2-224/9*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spbb14-1717/9*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23-7315/18*spaa12^2*spbb12*spaa13*spbb13^2*spbb24*spaa34-224/9*spaa12^2*spbb12*spbb13*spaa14*spbb14*spbb24*spaa34+10*spaa12^2*spbb12^2*spaa23^2*spbb23^2-1897/9*spaa12^2*spbb12*spbb13*spaa23*spbb23*spbb24*spaa34-3521/18*spaa12^2*spbb13^2*spbb24^2*spaa34^2-328/9*spaa12*spbb12*spaa13^3*spbb13^3-1391/9*spaa12*spbb12*spaa13^2*spbb13^2*spaa14*spbb14-579/4*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23-508/9*spaa12*spaa13^2*spbb13^3*spbb24*spaa34-1201/18*spaa12*spbb12*spaa13*spbb13*spaa14^2*spbb14^2-1391/9*spaa12*spaa13*spbb13^2*spaa14*spbb14*spbb24*spaa34-211*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^2-819/4*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24*spaa34-1201/18*spaa12*spbb13*spaa14^2*spbb14^2*spbb24*spaa34+20*spaa12*spbb12*spaa23^3*spbb23^3-271*spaa12*spbb13*spaa23^2*spbb23^2*spbb24*spaa34+10*spaa13^4*spbb13^4+40*spaa13^3*spbb13^3*spaa23*spbb23+60*spaa13^2*spbb13^2*spaa23^2*spbb23^2+40*spaa13*spbb13*spaa23^3*spbb23^3+10*spaa23^4*spbb23^4)/(spaa12*spbb14*spbb24*spaa34*spaa35*spbb35^2*spaa45)+
(-4483/36*spaa13^3*spbb13^4*spaa14-479/9*spaa13^2*spbb13^3*spaa14^2*spbb14-3721/36*spaa13^2*spbb13^3*spaa14*spaa23*spbb23-1660/9*spaa13^2*spbb13^3*spaa14*spaa34*spbb34-1009/18*spaa13*spbb13^2*spaa14^3*spbb14^2+5371/18*spbb12*spaa13*spbb13^2*spaa14^2*spaa23*spbb34+616/9*spaa13*spbb13^2*spaa14^2*spbb14*spaa34*spbb34+101/4*spaa13*spbb13^2*spaa14*spaa23^2*spbb23^2-2278/9*spaa13*spbb13^2*spaa14*spaa23*spbb23*spaa34*spbb34-3295/12*spaa13*spbb13^2*spaa14*spaa34^2*spbb34^2-205/2*spbb13*spaa14^4*spbb14^3+13265/36*spbb12*spbb13*spaa14^3*spbb14*spaa23*spbb34-2165/12*spbb12*spaa14^3*spbb14^2*spaa24*spbb34-1886/9*spaa14^3*spbb14^3*spbb23*spaa24+10765/36*spbb12*spbb13*spaa14^2*spaa23^2*spbb23*spbb34+13273/36*spbb12^2*spaa14^2*spaa23*spaa24*spbb34^2+7741/18*spbb12*spaa14^2*spbb14*spaa23*spbb23*spaa24*spbb34-159/2*spbb12*spaa14^2*spbb14*spaa24^2*spbb24*spbb34-481/4*spaa14^2*spbb14^2*spbb23*spaa24^2*spbb24+737/12*spbb13*spaa14*spaa23^3*spbb23^3+52*spbb12*spaa14*spaa23^2*spbb23^2*spaa24*spbb34+241/9*spaa14*spbb14*spaa23^2*spbb23^3*spaa24+347/18*spbb12*spaa14*spaa23*spbb23*spaa24^2*spbb24*spbb34-233/9*spaa14*spbb14*spaa23*spbb23^2*spaa24^2*spbb24-19/12*spbb12*spaa14*spaa24^3*spbb24^2*spbb34-457/36*spaa14*spbb14*spbb23*spaa24^3*spbb24^2+1*spaa23^3*spbb23^4*spaa24+5/2*spaa23^2*spbb23^3*spaa24^2*spbb24+2*spaa23*spbb23^2*spaa24^3*spbb24^2+1/2*spbb23*spaa24^4*spbb24^3)/(spaa12*spbb13*spaa14*spbb14*spbb24*spaa34*spbb35*spaa45)+
(spbb12*(-655/9*spaa12^2*spbb12^2-413/9*spaa12*spbb12*spaa14*spbb14-737/12*spaa12*spbb12*spaa23*spbb23-679/12*spaa12*spbb12*spaa24*spbb24-3161/36*spbb12*spaa13*spaa24*spbb34+2119/36*spaa14^2*spbb14^2+2125/36*spaa14*spbb14*spaa24*spbb24+373/36*spaa23^2*spbb23^2+469/18*spaa23*spbb23*spaa24*spbb24+565/36*spaa24^2*spbb24^2))/(spbb13*spaa14*spbb14*spbb24*spaa34)+
(-5225/36*spaa12^2*spbb12^2+476/9*spaa12*spbb12*spaa13*spbb13-2767/36*spaa12*spbb12*spaa23*spbb23-3457/36*spaa12*spbb12*spaa24*spbb24+575/9*spaa12*spbb13*spbb24*spaa34-15/2*spaa13^2*spbb13^2+665/9*spaa13*spbb13*spaa23*spbb23-847/36*spaa23^2*spbb23^2-614/9*spaa23*spbb23*spaa24*spbb24-1573/36*spaa24^2*spbb24^2)/(spaa14*spbb14*spaa24*spbb24)+
(-565/18*spaa12^2*spbb12^3*spaa24+2683/36*spaa12*spbb12^2*spaa13*spbb13*spaa24+6395/36*spaa12*spbb12^2*spbb13*spaa14*spaa23+3785/36*spaa12*spbb12^2*spaa24^2*spbb24+1489/9*spbb12*spaa13^2*spbb13^2*spaa24+4499/18*spaa13^2*spbb13^3*spaa34+3553/18*spbb12*spaa13*spbb13^2*spaa14*spaa23+5684/9*spbb12*spaa13*spbb13*spaa24^2*spbb24+7543/18*spaa13*spbb13^2*spaa24*spbb24*spaa34+2813/18*spaa13*spbb13^2*spaa34^2*spbb34+6581/36*spbb12*spbb13*spaa14*spaa23*spaa24*spbb24-5/4*spbb13^2*spaa14*spaa23*spbb24*spaa34+1210/9*spbb12*spaa24^3*spbb24^2+2273/4*spbb13*spaa24^2*spbb24^2*spaa34+862/3*spbb13*spaa24*spbb24*spaa34^2*spbb34+1502/9*spbb13*spaa34^3*spbb34^2)/(spbb14*spaa24*spbb24*spaa34*spbb35*spaa45)+
(874/9*spaa12*spbb12-4513/36*spaa13*spbb13+553/18*spaa14*spbb14+3985/36*spaa23*spbb23)/(spaa24*spbb24)+
(-8393/18*spaa12*spbb12^2*spaa14+4171/36*spbb12*spaa13*spbb23*spaa24-2033/4*spbb12*spaa14^2*spbb14-29993/36*spbb12*spaa14*spaa23*spbb23+2041/6*spaa14*spbb14*spbb23*spaa34+3293/36*spaa23*spbb23^2*spaa34+403/3*spbb23*spaa34^2*spbb34)/(spbb24*spaa34*spbb35*spaa45)+
(-1094/3*spaa14*spbb15)/(spaa34*spbb35)+
(+3037/4*spbb13*spaa14)/(spbb35*spaa45)+
(+1487/9),
(spbb34*spaa35^3*(29/9*spbb14*spaa23*spbb23*spbb25^3*spbb34+29/9*spbb14*spaa24*spbb24*spbb25^3*spbb34+29/9*spbb15*spbb24*spaa25*spbb25^3*spbb34+29/9*spbb14*spbb25^3*spaa34*spbb34^2-29/9*spbb15*spbb24^3*spaa34*spbb35^2+29/3*spbb15*spbb24^2*spbb25*spaa34*spbb34*spbb35-29/3*spbb15*spbb24*spbb25^2*spaa34*spbb34^2))/(spbb14*spbb24^3*spaa34*spab3123^3)+
(spbb23*spaa35^3*(29/9*spbb13*spaa23*spbb24^3*spbb35^2+29/9*spbb14*spaa23*spbb23^2*spbb24*spbb35*spbb45-58/9*spbb14*spaa23*spbb23*spbb24^2*spbb35^2-29/9*spbb15*spaa23*spbb23^2*spbb24*spbb34*spbb45+58/9*spbb15*spaa23*spbb23*spbb24^2*spbb34*spbb35+29/9*spbb14*spbb23^2*spaa24*spbb24*spbb45^2-58/9*spbb14*spbb23*spaa24*spbb24^2*spbb35*spbb45+29/9*spbb14*spaa24*spbb24^3*spbb35^2+29/9*spbb14*spbb23^2*spaa25*spbb25*spbb45^2-58/9*spbb14*spbb23*spbb24*spaa25*spbb25*spbb35*spbb45+29/9*spbb14*spbb24^2*spaa25*spbb25*spbb35^2))/(spbb14*spbb24^3*spaa45*spab5125^3)+
(spbb12*spbb34*spbb23*spaa13^2*spbb14*(-1/12*spaa12*spbb24-1/12*spaa13*spbb34))/(spaa12*spbb24^3*spab1231^2)+
(spbb34*spaa35^2*(4*spbb14*spaa23*spbb23*spbb24^2*spbb35^4-13/2*spbb15*spaa23*spbb23*spbb24^2*spbb34*spbb35^3+1*spbb15*spaa23*spbb23*spbb24*spbb25*spbb34^2*spbb35^2-31/18*spbb15*spaa23*spbb23*spbb25^2*spbb34^3*spbb35+4*spbb14*spaa24*spbb24^3*spbb35^4-67/6*spbb15*spaa24*spbb24^3*spbb34*spbb35^3+19/2*spbb15*spaa24*spbb24^2*spbb25*spbb34^2*spbb35^2-85/18*spbb15*spaa24*spbb24*spbb25^2*spbb34^3*spbb35+43/18*spbb15*spaa24*spbb25^3*spbb34^4+4*spbb14*spbb24^2*spaa34*spbb34*spbb35^4-4*spbb15*spbb24^2*spaa34*spbb34^2*spbb35^3-21/4*spbb15*spbb24^2*spbb34*spbb35^3*spaa45*spbb45-3/2*spbb15*spbb24*spbb25*spbb34^2*spbb35^2*spaa45*spbb45-17/36*spbb15*spbb25^2*spbb34^3*spbb35*spaa45*spbb45))/(spaa12*spbb13*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(spbb25*spaa35^2*(31/6*spbb13*spaa23*spbb24^3*spbb35^3-71/18*spbb13*spaa23*spbb24^2*spbb25*spbb34*spbb35^2-65/18*spbb13*spaa23*spbb24*spbb25^2*spbb34^2*spbb35+43/18*spbb13*spaa23*spbb25^3*spbb34^3-31/12*spbb14*spaa23*spbb23*spbb24^2*spbb35^3+7/6*spbb14*spaa23*spbb23*spbb24*spbb25*spbb34*spbb35^2+17/12*spbb14*spaa23*spbb23*spbb25^2*spbb34^2*spbb35+31/12*spbb13*spaa24*spbb24^3*spbb35^2*spbb45-7/36*spbb13*spaa24*spbb24^2*spbb25*spbb34*spbb35*spbb45-43/18*spbb13*spaa24*spbb24*spbb25^2*spbb34^2*spbb45-31/12*spbb12*spbb24^2*spaa25*spbb35^3*spbb45+37/12*spbb13*spbb24^2*spaa25*spbb25*spbb35^2*spbb45+17/9*spbb13*spbb24*spaa25*spbb25^2*spbb34*spbb35*spbb45-43/18*spbb13*spaa25*spbb25^3*spbb34^2*spbb45-1/2*spbb14*spbb24^2*spaa25*spbb25*spbb35^3-19/12*spbb14*spbb24*spaa25*spbb25^2*spbb34*spbb35^2+25/12*spbb14*spaa25*spbb25^3*spbb34^2*spbb35))/(spbb14*spbb24^3*spaa34*spbb35^2*spab5125^2)+
(spbb23*(-17/12*spaa12^2*spbb12^3*spbb23*spbb24*spaa25-17/12*spaa12*spbb12^3*spaa13*spbb23*spaa25*spbb34+15/4*spaa12*spbb12^3*spaa15*spaa23*spbb23*spbb34+13/4*spaa12*spbb12^3*spaa15*spaa25*spbb25*spbb34+23/12*spaa12*spbb12^2*spaa23*spbb23^2*spbb24*spaa25-1/2*spaa12*spbb12^2*spbb23*spbb24*spaa25^2*spbb25-13/4*spbb12*spaa13*spbb13^2*spaa15*spbb25*spbb34*spaa35+23/12*spbb12^2*spaa13*spaa23*spbb23^2*spaa25*spbb34+11/12*spbb12*spaa13*spbb13*spaa23*spbb23^2*spbb34*spaa35+11/12*spbb12^2*spaa13*spbb23*spaa25^2*spbb25*spbb34+7/3*spbb12*spaa13*spbb13*spbb23*spaa25*spbb25*spbb34*spaa35+11/12*spaa13*spbb13^2*spbb23^2*spaa35^2*spbb45+11/12*spaa13*spbb13^2*spbb23*spbb25*spbb34*spaa35^2-1/2*spbb12*spaa23^2*spbb23^3*spbb24*spaa25-11/12*spbb14*spaa23^2*spbb23^4*spaa35+1/2*spbb12*spaa23*spbb23^2*spbb24*spaa25^2*spbb25+17/12*spbb12*spaa23*spbb23^2*spaa25*spbb25*spbb34*spaa35-1/2*spbb14*spaa23*spbb23^3*spaa25*spbb25*spaa35+11/12*spbb13*spaa23*spbb23^2*spbb25*spbb34*spaa35^2-11/12*spbb14*spaa23*spbb23^3*spaa35^2*spbb35-1/2*spbb15*spbb23^3*spaa25*spaa35^2*spbb45))/(spbb13^2*spaa14*spbb24^3*spaa45*spab1231)+
(spbb34*spaa35*(58/3*spaa13*spbb13^3*spbb24^2*spaa34*spbb34*spbb35^3-38/3*spaa13*spbb13^3*spbb24*spbb25*spaa34*spbb34^2*spbb35^2+20/9*spaa13*spbb13^3*spbb25^2*spaa34*spbb34^3*spbb35+25*spbb13^2*spaa14*spbb14*spbb24^2*spaa34*spbb34*spbb35^3-97/3*spbb13^2*spaa14*spbb14*spbb24*spbb25*spaa34*spbb34^2*spbb35^2+140/9*spbb13^2*spaa14*spbb14*spbb25^2*spaa34*spbb34^3*spbb35-23/9*spbb13^2*spaa14*spbb15*spbb25^2*spaa34*spbb34^4-17/3*spbb13*spaa14*spbb14^2*spbb24^2*spbb35^4*spaa45+71/3*spbb13*spaa14*spbb14^2*spbb24*spbb25*spbb34*spbb35^3*spaa45-86/3*spbb13*spaa14*spbb14^2*spbb25^2*spbb34^2*spbb35^2*spaa45+110/9*spbb13*spaa14*spbb14*spbb15*spbb25^2*spbb34^3*spbb35*spaa45-14/9*spbb13*spaa14*spbb15^2*spbb25^2*spbb34^4*spaa45+17/3*spbb13^2*spbb14*spaa15*spbb24^2*spaa34*spbb35^4+59/3*spbb13^2*spbb24^2*spaa34^2*spbb34^2*spbb35^3-33*spbb13^2*spbb24*spbb25*spaa34^2*spbb34^3*spbb35^2+40/3*spbb13^2*spbb25^2*spaa34^2*spbb34^4*spbb35+5/4*spbb12^2*spaa34*spbb34^3*spbb35^3*spaa45*spbb45+5/4*spbb12*spbb14*spbb24*spaa34*spbb34^2*spbb35^4*spaa45-35/4*spbb12*spbb14*spbb25*spaa34*spbb34^3*spbb35^3*spaa45+15/2*spbb12*spbb15*spbb25*spaa34*spbb34^4*spbb35^2*spaa45-13/3*spbb13*spbb14*spbb24^2*spaa34*spbb34*spbb35^4*spaa45+75/4*spbb13*spbb14*spbb24*spbb25*spaa34*spbb34^2*spbb35^3*spaa45-101/18*spbb13*spbb14*spbb25^2*spaa34*spbb34^3*spbb35^2*spaa45-67/12*spbb13*spbb15*spbb25^2*spaa34*spbb34^4*spbb35*spaa45+2/3*spbb12^2*spbb34^2*spbb35^3*spaa45^2*spbb45^2-22/3*spbb12*spbb14*spbb24*spbb34*spbb35^4*spaa45^2*spbb45+63/2*spbb12*spbb14*spbb25*spbb34^2*spbb35^3*spaa45^2*spbb45-9/2*spbb12*spbb15*spbb25*spbb34^3*spbb35^2*spaa45^2*spbb45-17/3*spbb14^2*spbb24^2*spbb35^5*spaa45^2+31*spbb14^2*spbb24*spbb25*spbb34*spbb35^4*spaa45^2-365/6*spbb14^2*spbb25^2*spbb34^2*spbb35^3*spaa45^2+39*spbb14*spbb15*spbb25^2*spbb34^3*spbb35^2*spaa45^2-7/2*spbb15^2*spbb25^2*spbb34^4*spbb35*spaa45^2))/(spaa12*spbb13^2*spbb14*spbb24^3*spbb35^3*spaa45*spab3123)+
(spbb45*spbb23*spaa35*(154/9*spaa23*spbb23^2*spaa34*spbb34*spbb35*spbb45^2-191/9*spaa23*spbb23*spbb24*spaa34*spbb34*spbb35^2*spbb45+17/3*spaa23*spbb24^2*spaa34*spbb34*spbb35^3-380/9*spaa23*spbb23^2*spaa35*spbb35^2*spbb45^2+605/18*spaa23*spbb23*spbb24*spaa35*spbb35^3*spbb45-25/3*spaa23*spbb24^2*spaa35*spbb35^4+14/9*spbb23^2*spaa24*spaa34*spbb34*spbb45^3-305/18*spbb23^2*spaa24*spaa35*spbb35*spbb45^3-461/18*spbb23*spaa25*spbb25*spaa35*spbb35^2*spbb45^2+26/3*spbb24*spaa25*spbb25*spaa35*spbb35^3*spbb45+311/18*spbb23*spaa34^2*spbb34^2*spbb35*spbb45^2-107/9*spbb24*spaa34^2*spbb34^2*spbb35^2*spbb45-313/12*spbb23*spaa34*spbb34*spaa35*spbb35^2*spbb45^2+329/36*spbb24*spaa34*spbb34*spaa35*spbb35^3*spbb45))/(spaa12*spbb14*spbb24^3*spaa34*spbb35^3*spab5125)+
(+224/9*spbb13^2*spaa14^2*spbb23*spbb34*spbb45^4)/(spaa12*spbb14*spaa24*spbb24^3*spbb35^4)+
(505/6*spaa12^3*spaa13*spbb13^5*spbb23*spbb25^3*spaa35+635/6*spaa12^3*spbb13^4*spaa23*spbb23^2*spbb25^3*spaa35-811/18*spaa12^3*spbb13^4*spbb23*spaa25*spbb25^4*spaa35+245/12*spaa12^3*spbb13^4*spbb23*spbb25^3*spaa35^2*spbb35-358/9*spaa12^2*spaa13^3*spbb13^6*spbb23*spbb25^2-940/9*spaa12^2*spaa13^2*spbb13^5*spaa23*spbb23^2*spbb25^2+4003/36*spaa12^2*spaa13^2*spbb13^5*spbb23*spbb25^2*spaa35*spbb35-806/9*spaa12^2*spaa13*spbb13^4*spaa23^2*spbb23^3*spbb25^2+337/2*spaa12^2*spaa13*spbb13^4*spaa23*spbb23^2*spbb25^2*spaa35*spbb35+2327/12*spaa12^2*spaa13*spbb13^4*spbb23*spbb25^2*spaa35^2*spbb35^2-305/18*spaa12^2*spbb13^3*spaa23^2*spbb23^3*spaa25*spbb25^3+326/9*spaa12^2*spbb13^3*spaa23^2*spbb23^3*spbb25^2*spaa35*spbb35-251/6*spaa12^2*spbb13^3*spaa23*spbb23^2*spaa25^2*spbb25^4-2533/36*spaa12^2*spbb13^3*spaa23*spbb23^2*spaa25*spbb25^3*spaa35*spbb35+1789/18*spaa12^2*spbb13^3*spaa23*spbb23^2*spbb25^2*spaa35^2*spbb35^2-1183/18*spaa12^2*spbb13^3*spbb23*spaa25^2*spbb25^4*spaa35*spbb35-851/6*spaa12^2*spbb13^3*spbb23*spaa25*spbb25^3*spaa35^2*spbb35^2-35/2*spaa12^2*spbb13^3*spbb23*spbb25^2*spaa35^3*spbb35^3-194/3*spaa12*spaa13^4*spbb13^6*spbb23*spbb25*spbb35-1478/9*spaa12*spaa13^3*spbb13^5*spaa23*spbb23^2*spbb25*spbb35+131/36*spaa12*spaa13^3*spbb13^5*spbb23*spbb25*spaa35*spbb35^2-1210/9*spaa12*spaa13^2*spbb13^4*spaa23^2*spbb23^3*spbb25*spbb35-1663/36*spaa12*spaa13^2*spbb13^4*spaa23*spbb23^2*spbb25*spaa35*spbb35^2+2489/36*spaa12*spaa13^2*spbb13^4*spbb23*spbb25*spaa35^2*spbb35^3-314/9*spaa12*spaa13*spbb13^3*spaa23^3*spbb23^4*spbb25*spbb35-323/4*spaa12*spaa13*spbb13^3*spaa23^2*spbb23^3*spbb25*spaa35*spbb35^2+581/18*spaa12*spaa13*spbb13^3*spaa23*spbb23^2*spbb25*spaa35^2*spbb35^3+101/9*spaa12*spaa13*spbb13^3*spbb23*spbb25*spaa35^3*spbb35^4-1*spaa12*spbb13^2*spaa23^3*spbb23^4*spaa25*spbb25^2*spbb35+1*spaa12*spbb13^2*spaa23^3*spbb23^4*spbb25*spaa35*spbb35^2-166/9*spaa12*spbb13^2*spaa23^2*spbb23^3*spaa25^2*spbb25^3*spbb35-161/36*spaa12*spbb13^2*spaa23^2*spbb23^3*spaa25*spbb25^2*spaa35*spbb35^2-8/3*spaa12*spbb13^2*spaa23^2*spbb23^3*spbb25*spaa35^2*spbb35^3-157/9*spaa12*spbb13^2*spaa23*spbb23^2*spaa25^3*spbb25^4*spbb35-527/9*spaa12*spbb13^2*spaa23*spbb23^2*spaa25^2*spbb25^3*spaa35*spbb35^2-1141/36*spaa12*spbb13^2*spaa23*spbb23^2*spaa25*spbb25^2*spaa35^2*spbb35^3+2*spaa12*spbb13^2*spaa23*spbb23^2*spbb25*spaa35^3*spbb35^4-133/6*spaa12*spbb13^2*spbb23*spaa25^3*spbb25^4*spaa35*spbb35^2-3221/36*spaa12*spbb13^2*spbb23*spaa25^2*spbb25^3*spaa35^2*spbb35^3+113/36*spaa12*spbb13^2*spbb23*spaa25*spbb25^2*spaa35^3*spbb35^4+23/12*spaa12*spbb13^2*spbb23*spbb25*spaa35^4*spbb35^5-224/9*spaa13^5*spbb13^6*spbb23*spbb35^2-224/9*spbb12*spaa13^4*spbb13^5*spaa15*spbb35^3-538/9*spaa13^4*spbb13^5*spaa23*spbb23^2*spbb35^2-2459/36*spbb12*spaa13^4*spbb13^4*spbb23*spaa25*spbb35^3-359/6*spbb12^2*spaa13^3*spbb13^3*spaa15*spaa25*spbb35^4-404/9*spaa13^3*spbb13^4*spaa23^2*spbb23^3*spbb35^2-1069/18*spbb12*spaa13^3*spbb13^3*spaa23*spbb23^2*spaa25*spbb35^3-1345/18*spbb12^2*spaa13^3*spbb13^2*spbb23*spaa25^2*spbb35^4+133/18*spbb12^2*spaa13^2*spbb13^2*spaa15^2*spbb15*spaa25*spbb35^4-401/36*spbb12^3*spaa13^2*spbb13*spaa15*spaa25^2*spbb35^5-10*spaa13^2*spbb13^3*spaa23^3*spbb23^4*spbb35^2-575/36*spbb12*spaa13^2*spbb13^2*spaa23^2*spbb23^3*spaa25*spbb35^3-1525/36*spbb12^2*spaa13^2*spbb13*spaa23*spbb23^2*spaa25^2*spbb35^4+91/12*spbb12^3*spaa13^2*spbb23*spaa25^3*spbb35^5-683/36*spbb12^2*spaa13^2*spbb13*spbb23*spaa25^3*spbb25*spbb35^4-23/12*spbb12^2*spaa13*spbb13*spaa15^3*spbb15^2*spaa25*spbb35^4+3/2*spbb12^3*spaa13*spaa15^2*spbb15*spaa25^2*spbb35^5+53/4*spbb12*spaa13*spbb13*spaa23^3*spbb23^4*spaa25*spbb35^3-137/12*spbb12^2*spaa13*spaa23^2*spbb23^3*spaa25^2*spbb35^4+911/36*spbb12*spaa13*spbb13*spaa23^2*spbb23^3*spaa25^2*spbb25*spbb35^3+33/2*spbb12*spaa13*spbb13*spaa23^2*spbb23^3*spaa25*spaa35*spbb35^4-115/12*spbb12^2*spaa13*spaa23*spbb23^2*spaa25^3*spbb25*spbb35^4+313/18*spbb12*spaa13*spbb13*spaa23*spbb23^2*spaa25^3*spbb25^2*spbb35^3-143/12*spbb12^2*spaa13*spaa23*spbb23^2*spaa25^2*spaa35*spbb35^5-17/12*spbb12*spaa13*spbb13*spaa23*spbb23^2*spaa25*spaa35^2*spbb35^5-1*spbb12^2*spaa13*spbb23*spaa25^4*spbb25^2*spbb35^4+5/2*spbb12*spaa13*spbb13*spbb23*spaa25^4*spbb25^3*spbb35^3-1*spbb13*spaa23^4*spbb23^5*spaa25*spbb25*spbb35^2-17/6*spbb13*spaa23^4*spbb23^5*spaa35*spbb35^3+1*spbb12*spaa23^3*spbb23^4*spaa25^2*spbb25*spbb35^3-7/2*spbb13*spaa23^3*spbb23^4*spaa25^2*spbb25^2*spbb35^2+17/6*spbb12*spaa23^3*spbb23^4*spaa25*spaa35*spbb35^4-23/12*spbb13*spaa23^3*spbb23^4*spaa35^2*spbb35^4+2*spbb12*spaa23^2*spbb23^3*spaa25^3*spbb25^2*spbb35^3-4*spbb13*spaa23^2*spbb23^3*spaa25^3*spbb25^3*spbb35^2+23/12*spbb12*spaa23^2*spbb23^3*spaa25*spaa35^2*spbb35^5+11/12*spbb13*spaa23^2*spbb23^3*spaa35^3*spbb35^5+1*spbb12*spaa23*spbb23^2*spaa25^4*spbb25^3*spbb35^3-3/2*spbb13*spaa23*spbb23^2*spaa25^4*spbb25^4*spbb35^2-11/12*spbb12*spaa23*spbb23^2*spaa25*spaa35^3*spbb35^6)/(spaa12*spbb13^2*spaa14*spbb14*spaa24*spbb24^3*spaa34*spbb35^3*spaa45)+
(spbb25*spbb13*(-194/3*spaa12^3*spbb12^2*spbb14*spaa15*spbb25-358/9*spaa12^3*spbb12^2*spbb24*spaa25*spbb25+224/9*spaa12^3*spbb12*spbb14*spbb24*spbb25*spaa45+224/9*spaa12^2*spbb12*spaa14*spbb14^2*spaa15*spbb25-224/9*spaa12^2*spaa14*spbb14^2*spbb24*spbb25*spaa45-10*spaa12^2*spbb12^2*spaa15^2*spbb15*spbb45-173/2*spaa12^2*spbb12*spbb14*spaa15^2*spbb15*spbb25+153/2*spaa12^2*spbb12^2*spaa15*spaa25*spbb25*spbb45-3011/9*spaa12^2*spbb12*spbb14*spaa15*spaa25*spbb25^2+65/3*spaa12^2*spbb14^2*spaa15*spbb25^2*spaa45-1408/9*spaa12^2*spbb12*spbb24*spaa25^2*spbb25^2+2039/18*spaa12^2*spbb14*spbb24*spaa25*spbb25^2*spaa45-20*spaa12*spbb12*spaa15^3*spbb15^2*spbb45-841/18*spaa12*spbb14*spaa15^3*spbb15^2*spbb25+121/18*spaa12*spbb12*spaa15^2*spbb15*spaa25*spbb25*spbb45-1862/9*spaa12*spbb14*spaa15^2*spbb15*spaa25*spbb25^2+841/6*spaa12*spbb12*spaa15*spaa25^2*spbb25^2*spbb45-1021/3*spaa12*spbb14*spaa15*spaa25^2*spbb25^3-1081/6*spaa12*spbb24*spaa25^3*spbb25^3-10*spaa15^4*spbb15^3*spbb45-30*spaa15^3*spbb15^2*spaa25*spbb25*spbb45-30*spaa15^2*spbb15*spaa25^2*spbb25^2*spbb45-10*spaa15*spaa25^3*spbb25^3*spbb45))/(spaa12*spbb14*spbb24^2*spaa34*spaa35*spbb35^3*spaa45)+
(1*spaa12^3*spbb12^3*spbb23-1*spaa12^2*spbb12^3*spaa14*spbb34-10*spaa12^2*spbb12^2*spaa23*spbb23^2-11/12*spaa12^2*spbb12^2*spbb23*spaa24*spbb24+9*spaa12*spbb12^2*spaa14*spaa23*spbb23*spbb34+23/12*spaa12*spbb12^2*spaa14*spaa24*spbb24*spbb34-5/6*spaa12*spbb12^2*spaa14*spaa34*spbb34^2-49/6*spaa12*spbb12*spaa23^2*spbb23^3-89/6*spaa12*spbb12*spaa23*spbb23^2*spaa24*spbb24-23/12*spaa12*spbb12*spbb23*spaa24^2*spbb24^2+2*spbb12^2*spaa14^2*spaa23*spbb34^2-11/6*spbb12*spaa14*spaa23^2*spbb23^2*spbb34+17/12*spbb12*spaa14*spaa23*spbb23*spaa24*spbb24*spbb34+17/6*spaa23^3*spbb23^4+11/12*spaa23^2*spbb23^3*spaa24*spbb24-23/12*spaa23*spbb23^2*spaa24^2*spbb24^2)/(spaa12*spbb13^2*spaa14*spbb24^2*spaa34)+
(-905/18*spaa13^4*spbb13^5*spaa14*spbb35-967/36*spaa13^3*spbb13^4*spaa14^2*spbb14*spbb35+905/18*spaa13^3*spbb13^4*spaa14^2*spbb15*spbb34-1810/9*spaa13^3*spbb13^4*spaa14*spaa34*spbb34*spbb35-2165/36*spaa13^3*spbb13^4*spaa14*spaa35*spbb35^2+17/6*spaa13^3*spbb13^4*spaa15*spaa34*spbb35^2-59/36*spaa13^2*spbb13^3*spaa14^3*spbb14^2*spbb35+383/12*spaa13^2*spbb13^3*spaa14^3*spbb14*spbb15*spbb34-7175/36*spaa13^2*spbb13^3*spaa14^2*spbb14*spaa34*spbb34*spbb35+1810/9*spaa13^2*spbb13^3*spaa14^2*spbb15*spaa34*spbb34^2-2017/18*spaa13^2*spbb13^3*spaa14^2*spbb14*spaa35*spbb35^2+327/2*spaa13^2*spbb13^3*spaa14*spbb14*spaa15*spaa34*spbb35^2-905/3*spaa13^2*spbb13^3*spaa14*spaa34^2*spbb34^2*spbb35+1/3*spaa13^2*spbb13^3*spaa14*spaa35^2*spbb35^3+79/9*spaa13^2*spbb13^3*spaa15*spaa34^2*spbb34*spbb35^2-167/36*spaa13^2*spbb13^3*spaa15*spaa34*spaa35*spbb35^3-3/2*spaa13*spbb13^2*spaa14^4*spbb14^3*spbb35+497/18*spaa13*spbb13^2*spaa14^4*spbb14^2*spbb15*spbb34-55*spaa13*spbb13^2*spaa14^3*spbb14^2*spaa34*spbb34*spbb35+2141/18*spaa13*spbb13^2*spaa14^3*spbb14*spbb15*spaa34*spbb34^2+476/9*spaa13*spbb13^2*spaa14^3*spbb14^2*spaa35*spbb35^2+5263/36*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa15*spaa34*spbb35^2-4907/12*spaa13*spbb13^2*spaa14^2*spbb14*spaa34^2*spbb34^2*spbb35+995/3*spaa13*spbb13^2*spaa14^2*spbb15*spaa34^2*spbb34^3-5425/36*spaa13*spbb13^2*spaa14^2*spbb14*spaa35^2*spbb35^3+244/9*spaa13*spbb13^2*spaa14*spbb14*spaa15*spaa34^2*spbb34*spbb35^2-4427/18*spaa13*spbb13^2*spaa14*spbb14*spaa15*spaa34*spaa35*spbb35^3-1388/9*spaa13*spbb13^2*spaa14*spaa34^3*spbb34^3*spbb35+896/9*spaa13*spbb13^2*spaa14*spaa35^3*spbb35^4+1951/36*spaa13*spbb13^2*spbb14*spaa15^2*spaa34^2*spbb35^3+199/36*spaa13*spbb13^2*spaa15*spaa34^3*spbb34^2*spbb35^2+2111/36*spaa13*spbb13^2*spaa15*spaa34*spaa35^2*spbb35^4-619/18*spbb13*spaa14^4*spbb14^3*spaa34*spbb34*spbb35+139/18*spbb13*spaa14^4*spbb14^2*spbb15*spaa34*spbb34^2-5/2*spbb13*spaa14^4*spbb14^3*spaa35*spbb35^2-61/12*spbb13*spaa14^3*spbb14^3*spaa15*spaa34*spbb35^2-1862/9*spbb13*spaa14^3*spbb14^2*spaa34^2*spbb34^2*spbb35+3187/18*spbb13*spaa14^3*spbb14*spbb15*spaa34^2*spbb34^3-8*spaa14^3*spbb14^3*spaa34*spbb34*spbb35^2*spaa45+2287/36*spbb13*spaa14^3*spbb14^2*spaa35^2*spbb35^3-1*spaa14^3*spbb14^3*spaa35*spbb35^3*spaa45-739/36*spbb13*spaa14^2*spbb14^2*spaa15*spaa34^2*spbb34*spbb35^2-1035/4*spbb13*spaa14^2*spbb14^2*spaa15*spaa34*spaa35*spbb35^3-785/36*spaa14^2*spbb14^3*spaa15*spaa34*spbb35^3*spaa45-1700/9*spbb13*spaa14^2*spbb14*spaa34^3*spbb34^3*spbb35+1838/9*spbb13*spaa14^2*spbb15*spaa34^3*spbb34^4-605/36*spaa14^2*spbb14^2*spaa34^2*spbb34^2*spbb35^2*spaa45+73/36*spbb13*spaa14^2*spbb14*spaa35^3*spbb35^4+725/36*spaa14^2*spbb14^2*spaa35^2*spbb35^4*spaa45+1889/9*spbb13*spaa14*spbb14^2*spaa15^2*spaa34^2*spbb35^3+307/36*spbb13*spaa14*spbb14*spaa15*spaa34^3*spbb34^2*spbb35^2+15/4*spaa14*spbb14^2*spaa15*spaa34^2*spbb34*spbb35^3*spaa45+1349/18*spbb13*spaa14*spbb14*spaa15*spaa34*spaa35^2*spbb35^4+493/36*spaa14*spbb14^2*spaa15*spaa34*spaa35*spbb35^4*spaa45+37/2*spbb13*spaa14*spaa34^4*spbb34^4*spbb35-353/36*spaa14*spbb14*spaa34^3*spbb34^3*spbb35^2*spaa45-13/2*spbb13*spaa14*spaa35^4*spbb35^5-175/12*spaa14*spbb14*spaa35^3*spbb35^5*spaa45+151/12*spbb13*spbb14*spaa15^2*spaa34^3*spbb34*spbb35^3-2555/36*spbb13*spbb14*spaa15^2*spaa34^2*spaa35*spbb35^4-313/12*spbb14^2*spaa15^2*spaa34^2*spbb35^4*spaa45+929/36*spbb13*spaa15*spaa34^4*spbb34^3*spbb35^2+899/36*spbb14*spaa15*spaa34^3*spbb34^2*spbb35^3*spaa45+11/4*spbb13*spaa15*spaa34*spaa35^3*spbb35^5+41/4*spbb14*spaa15*spaa34*spaa35^2*spbb35^5*spaa45-17/6*spaa34^4*spbb34^4*spbb35^2*spaa45)/(spaa12*spbb13*spaa14*spbb14*spaa24*spbb24^2*spaa34*spbb35^2*spaa45)+
(604/3*spaa12^2*spbb12^2*spaa13^2*spbb13^2+224/9*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spbb14+574/3*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23+815/2*spaa12^2*spbb12*spaa13*spbb13^2*spbb24*spaa34+224/9*spaa12^2*spbb12*spbb13*spaa14*spbb14*spbb24*spaa34-10*spaa12^2*spbb12^2*spaa23^2*spbb23^2+634/3*spaa12^2*spbb12*spbb13*spaa23*spbb23*spbb24*spaa34+1177/6*spaa12^2*spbb13^2*spbb24^2*spaa34^2+328/9*spaa12*spbb12*spaa13^3*spbb13^3+1396/9*spaa12*spbb12*spaa13^2*spbb13^2*spaa14*spbb14+1681/12*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23+508/9*spaa12*spaa13^2*spbb13^3*spbb24*spaa34+1201/18*spaa12*spbb12*spaa13*spbb13*spaa14^2*spbb14^2+1396/9*spaa12*spaa13*spbb13^2*spaa14*spbb14*spbb24*spaa34+218*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^2+2401/12*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24*spaa34+1201/18*spaa12*spbb13*spaa14^2*spbb14^2*spbb24*spaa34-20*spaa12*spbb12*spaa23^3*spbb23^3+278*spaa12*spbb13*spaa23^2*spbb23^2*spbb24*spaa34-10*spaa13^4*spbb13^4-40*spaa13^3*spbb13^3*spaa23*spbb23-60*spaa13^2*spbb13^2*spaa23^2*spbb23^2-40*spaa13*spbb13*spaa23^3*spbb23^3-10*spaa23^4*spbb23^4)/(spaa12*spbb14*spbb24*spaa34*spaa35*spbb35^2*spaa45)+
(3889/36*spaa13^3*spbb13^4*spaa14+1817/18*spaa13^2*spbb13^3*spaa14^2*spbb14+533/6*spaa13^2*spbb13^3*spaa14*spaa23*spbb23+4997/18*spaa13^2*spbb13^3*spaa14*spaa34*spbb34+251/2*spaa13*spbb13^2*spaa14^3*spbb14^2-7865/18*spbb12*spaa13*spbb13^2*spaa14^2*spaa23*spbb34+2419/18*spaa13*spbb13^2*spaa14^2*spbb14*spaa34*spbb34+19/36*spaa13*spbb13^2*spaa14*spaa23^2*spbb23^2+11809/36*spaa13*spbb13^2*spaa14*spaa23*spbb23*spaa34*spbb34+13663/36*spaa13*spbb13^2*spaa14*spaa34^2*spbb34^2+1739/18*spbb13*spaa14^4*spbb14^3-14911/36*spbb12*spbb13*spaa14^3*spbb14*spaa23*spbb34+1588/9*spbb12*spaa14^3*spbb14^2*spaa24*spbb34+7661/36*spaa14^3*spbb14^3*spbb23*spaa24-6925/18*spbb12*spbb13*spaa14^2*spaa23^2*spbb23*spbb34-4291/9*spbb12^2*spaa14^2*spaa23*spaa24*spbb34^2-1721/3*spbb12*spaa14^2*spbb14*spaa23*spbb23*spaa24*spbb34+1745/18*spbb12*spaa14^2*spbb14*spaa24^2*spbb24*spbb34+5473/36*spaa14^2*spbb14^2*spbb23*spaa24^2*spbb24-1519/36*spbb13*spaa14*spaa23^3*spbb23^3-283/18*spbb12*spaa14*spaa23^2*spbb23^2*spaa24*spbb34+469/18*spaa14*spbb14*spaa23^2*spbb23^3*spaa24+515/36*spbb12*spaa14*spaa23*spbb23*spaa24^2*spbb24*spbb34+3101/36*spaa14*spbb14*spaa23*spbb23^2*spaa24^2*spbb24+154/9*spbb12*spaa14*spaa24^3*spbb24^2*spbb34+33*spaa14*spbb14*spbb23*spaa24^3*spbb24^2-73/12*spaa23^3*spbb23^4*spaa24-15*spaa23^2*spbb23^3*spaa24^2*spbb24-47/4*spaa23*spbb23^2*spaa24^3*spbb24^2-17/6*spbb23*spaa24^4*spbb24^3)/(spaa12*spbb13*spaa14*spbb14*spbb24*spaa34*spbb35*spaa45)+
(spbb12*(1115/9*spaa12^2*spbb12^2+2389/36*spaa12*spbb12*spaa14*spbb14+1255/12*spaa12*spbb12*spaa23*spbb23+381/4*spaa12*spbb12*spaa24*spbb24+2741/18*spbb12*spaa13*spaa24*spbb34-854/9*spaa14^2*spbb14^2-3881/36*spaa14*spbb14*spaa24*spbb24-119/9*spaa23^2*spbb23^2-1405/36*spaa23*spbb23*spaa24*spbb24-929/36*spaa24^2*spbb24^2))/(spbb13*spaa14*spbb14*spbb24*spaa34)+
(1694/9*spaa12^2*spbb12^2-815/18*spaa12*spbb12*spaa13*spbb13+39*spaa12*spbb12*spaa23*spbb23+469/9*spaa12*spbb12*spaa24*spbb24-1013/18*spaa12*spbb13*spbb24*spaa34+15/2*spaa13^2*spbb13^2-1193/18*spaa13*spbb13*spaa23*spbb23+155/36*spaa23^2*spbb23^2+263/9*spaa23*spbb23*spaa24*spbb24+127/6*spaa24^2*spbb24^2)/(spaa14*spbb14*spaa24*spbb24)+
(1409/12*spaa12^2*spbb12^3*spaa24+1559/36*spaa12*spbb12^2*spaa13*spbb13*spaa24-4585/18*spaa12*spbb12^2*spbb13*spaa14*spaa23-1067/12*spaa12*spbb12^2*spaa24^2*spbb24-959/9*spbb12*spaa13^2*spbb13^2*spaa24-9043/36*spaa13^2*spbb13^3*spaa34-3215/12*spbb12*spaa13*spbb13^2*spaa14*spaa23-1673/3*spbb12*spaa13*spbb13*spaa24^2*spbb24-7175/36*spaa13*spbb13^2*spaa24*spbb24*spaa34-193*spaa13*spbb13^2*spaa34^2*spbb34-4415/12*spbb12*spbb13*spaa14*spaa23*spaa24*spbb24-901/36*spbb13^2*spaa14*spaa23*spbb24*spaa34-3355/18*spbb12*spaa24^3*spbb24^2-22039/36*spbb13*spaa24^2*spbb24^2*spaa34-4553/36*spbb13*spaa24*spbb24*spaa34^2*spbb34-7115/36*spbb13*spaa34^3*spbb34^2)/(spbb14*spaa24*spbb24*spaa34*spbb35*spaa45)+
(-6361/36*spaa12*spbb12+2533/36*spaa13*spbb13-823/12*spaa14*spbb14-2489/18*spaa23*spbb23)/(spaa24*spbb24)+
(881/2*spaa12*spbb12^2*spaa14-169/6*spbb12*spaa13*spbb23*spaa24+1150/3*spbb12*spaa14^2*spbb14+5809/9*spbb12*spaa14*spaa23*spbb23-2383/36*spaa14*spbb14*spbb23*spaa34+1741/9*spaa23*spbb23^2*spaa34+740/9*spbb23*spaa34^2*spbb34)/(spbb24*spaa34*spbb35*spaa45)+
(+6403/36*spaa14*spbb15)/(spaa34*spbb35)+
(-9857/12*spbb13*spaa14)/(spbb35*spaa45)+
(-9013/18),
(spbb12*spaa13^2*spbb23*(-20*spaa12^2*spbb12^2*spbb24-20*spaa12*spbb12*spaa13*spbb13*spbb24+20*spaa12*spbb12*spaa13*spbb14*spbb23-10*spaa12*spbb12*spaa23*spbb23*spbb24-10*spaa12*spbb12*spaa24*spbb24^2-10*spaa13*spbb13*spaa23*spbb23*spbb24+10*spaa13*spbb14*spaa23*spbb23^2-10*spaa13*spbb13*spaa24*spbb24^2+10*spaa13*spbb14*spbb23*spaa24*spbb24))/(spaa14*spbb24^3*spaa34*spab1251^2)+
(spaa13*spbb23*(-10*spaa12^3*spbb12^3*spbb13*spbb14*spbb24+10*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb14*spbb24+10*spaa12^2*spbb12^2*spaa13*spbb13*spbb14^2*spbb23-5*spaa12^2*spbb12^2*spbb13^2*spaa23*spbb24^2-10*spaa12^2*spbb12^2*spbb13*spbb14*spaa24*spbb24^2+5*spaa12^2*spbb12^2*spbb14^2*spbb23*spaa24*spbb24+70*spaa12*spbb12*spaa13^2*spbb13^3*spbb14*spbb24-25*spaa12*spbb12*spaa13^2*spbb13^2*spbb14^2*spbb23+25*spaa12*spbb12*spaa13*spbb13^3*spaa23*spbb24^2+55*spaa12*spbb12*spaa13*spbb13^2*spbb14*spaa24*spbb24^2-15*spaa12*spbb12*spaa13*spbb13*spbb14^2*spbb23*spaa24*spbb24-5*spaa12*spbb12*spaa13*spbb14^3*spbb23^2*spaa24+45*spaa13^2*spbb13^4*spaa23*spbb24^2+115*spaa13^2*spbb13^3*spbb14*spaa24*spbb24^2-95*spaa13^2*spbb13^2*spbb14^2*spbb23*spaa24*spbb24+25*spaa13^2*spbb13*spbb14^3*spbb23^2*spaa24+70*spaa13^2*spbb13^3*spbb14*spbb24*spaa34*spbb34-25*spaa13^2*spbb13^2*spbb14^2*spbb23*spaa34*spbb34+20*spaa13*spbb13^3*spaa23*spaa24*spbb24^3+5*spaa13*spbb13^3*spaa23*spbb24^2*spaa34*spbb34+30*spaa13*spbb13^2*spbb14*spaa24^2*spbb24^3-20*spaa13*spbb13*spbb14^2*spbb23*spaa24^2*spbb24^2+5*spaa13*spbb14^3*spbb23^2*spaa24^2*spbb24+25*spaa13*spbb13^2*spbb14*spaa24*spbb24^2*spaa34*spbb34-15*spaa13*spbb13*spbb14^2*spbb23*spaa24*spbb24*spaa34*spbb34+5*spaa13*spbb14^3*spbb23^2*spaa24*spaa34*spbb34-5*spaa13*spbb13^2*spbb14*spbb24*spaa34^2*spbb34^2+5*spaa13*spbb13*spbb14^2*spbb23*spaa34^2*spbb34^2-5*spbb13^3*spaa14*spaa23^2*spbb24^3))/(spaa12*spbb13^2*spbb24^3*spaa25*spbb25*spaa34*spab1251)+
(spbb45^2*spbb34*spbb23*spaa35*(2*spaa24*spbb25^2*spbb34^2-2*spbb23*spaa25*spbb25*spbb35*spbb45+2*spaa25*spbb25^2*spbb34*spbb35+2*spbb23*spaa34*spbb34*spbb35*spbb45-2*spbb23*spbb35*spaa45*spbb45^2+2*spbb25*spbb34*spbb35*spaa45*spbb45))/(spaa12*spbb14*spbb24^3*spbb35^3*spab3123)+
(+224/9*spbb13*spaa14*spbb15*spbb23*spbb25*spbb34^2*spbb45^2)/(spbb14*spaa24*spbb24^3*spbb35^4)+
(-8*spbb15*spbb23*spbb25^2*spbb34^3*spaa35^3*spbb45)/(spbb14*spbb24^3*spbb35*spab5125^3)+
(spbb25*spbb34^2*spaa35^2*(-37/4*spbb12*spbb24*spbb35^2*spbb45+179/12*spbb13*spbb24*spbb25*spbb35*spbb45-17/3*spbb13*spbb25^2*spbb34*spbb45-35/12*spbb14*spbb24*spbb25*spbb35^2+35/12*spbb14*spbb25^2*spbb34*spbb35))/(spbb14*spbb24^3*spbb35^2*spab5125^2)+
(spbb45*spbb23*spaa35*(7*spbb12*spbb13^2*spaa14*spbb25*spbb45^3-20*spbb12*spbb13*spaa14*spbb15*spbb23*spbb45^3+27*spbb13^2*spaa14*spbb15*spbb24*spbb25*spbb45^2-103/3*spbb13*spaa14*spbb15^2*spbb23*spbb24*spbb45^2+112/3*spbb13*spaa14*spbb15^2*spbb24*spbb25*spbb34*spbb45+43/3*spaa14*spbb14*spbb15^2*spbb23^2*spbb45^2-52/3*spaa14*spbb15^3*spbb23*spbb24*spbb34*spbb45-46/3*spaa14*spbb15^3*spbb24*spbb25*spbb34^2+18*spbb13^2*spaa15*spbb15*spbb25^2*spbb45^2-13*spbb13*spaa15*spbb15^2*spbb23*spbb25*spbb45^2+46/3*spbb13*spaa15*spbb15^2*spbb25^2*spbb34*spbb45-5*spaa15*spbb15^3*spbb23^2*spbb45^2-46/3*spaa15*spbb15^3*spbb23*spbb25*spbb34*spbb45+7*spbb13^2*spaa24*spbb24*spbb25^2*spbb45^2+20*spbb13*spbb15*spaa24*spbb24*spbb25^2*spbb34*spbb45-46/3*spbb15^2*spaa24*spbb24*spbb25^2*spbb34^2+7*spbb13^2*spbb25^2*spaa45*spbb45^3))/(spbb14*spbb15*spbb24^3*spaa34*spbb35^3*spab5125)+
(spbb34*spbb45*(157/18*spaa12^2*spbb12^2*spbb14*spaa15*spbb25^2-23/18*spaa12^2*spbb12^2*spbb24*spaa25*spbb25^2+80/3*spaa12*spbb12*spaa14*spbb14^2*spaa15*spbb25^2+50/3*spaa12*spbb12*spaa14*spbb14*spbb24*spaa25*spbb25^2+23/3*spaa12*spbb12*spbb14*spaa15*spaa25*spbb25^3-47/3*spaa12*spbb12*spbb24*spaa25^2*spbb25^3+10*spaa14^2*spbb14^3*spaa15*spbb25^2+10*spaa14^2*spbb14^2*spbb24*spaa25*spbb25^2+70/3*spaa14*spbb14^2*spaa15*spaa25*spbb25^3-103/6*spaa14*spbb14^2*spaa15*spbb25^2*spaa45*spbb45-10*spaa14*spbb15*spaa24*spbb24^3*spaa45*spbb45+70/3*spaa14*spbb14*spbb24*spaa25^2*spbb25^3+37/6*spaa14*spbb15*spbb24^2*spaa25*spbb25*spaa45*spbb45-37/6*spaa14*spbb14*spbb24*spbb25*spaa45^2*spbb45^2-20*spaa14*spbb15*spbb24^2*spaa45^2*spbb45^2+10*spbb14*spaa15*spaa25*spbb25^3*spaa45*spbb45-134/9*spbb14*spaa15*spbb25^2*spaa45^2*spbb45^2+10*spbb24*spaa25^2*spbb25^3*spaa45*spbb45-44/9*spbb24*spaa25*spbb25^2*spaa45^2*spbb45^2+10*spbb24*spbb25*spaa45^3*spbb45^3))/(spaa12*spbb14*spbb24^3*spaa34*spaa35*spbb35^3)+
(spbb23^2*(-5*spaa12^3*spbb12^3*spaa13*spbb15-5*spaa12^2*spbb12^2*spaa13*spbb15*spaa23*spbb23-5*spaa12^2*spbb12^2*spaa13*spbb15*spaa25*spbb25+10*spaa12*spbb12*spaa13^2*spbb15^2*spbb23*spaa25+1*spaa12*spbb12*spaa13*spbb15*spaa25^2*spbb25^2+1*spaa12*spbb12*spaa23*spaa25^2*spbb25^3+10*spaa13^2*spbb15^2*spaa23*spbb23^2*spaa25+4*spaa13^2*spbb15^2*spbb23*spaa25^2*spbb25+5*spaa13^2*spbb15^2*spbb23*spaa25*spaa35*spbb35-1*spaa13*spbb15*spaa23^2*spbb23^2*spaa25*spbb25-2*spaa13*spbb15*spaa23*spbb23*spaa25^2*spbb25^2+1*spaa13*spbb15*spaa25^2*spbb25^2*spaa35*spbb35+1*spaa13*spbb15*spaa25*spbb25*spaa35^2*spbb35^2-1*spaa23^3*spbb23^2*spaa25*spbb25^2+1*spaa23^3*spbb23^2*spbb25*spaa35*spbb35-1*spaa23^2*spbb23*spaa25^2*spbb25^3+1*spaa23^2*spbb23*spaa25*spbb25^2*spaa35*spbb35+2*spaa23^2*spbb23*spbb25*spaa35^2*spbb35^2+1*spaa23*spaa25^2*spbb25^3*spaa35*spbb35+2*spaa23*spaa25*spbb25^2*spaa35^2*spbb35^2+1*spaa23*spbb25*spaa35^3*spbb35^3))/(spaa12*spbb13^2*spaa14*spaa24*spbb24^3*spbb25*spaa34)+
(-5*spbb12*spaa15*spbb15*spbb45)/(spbb14*spaa25*spbb25^2)+
(spbb14*(10*spaa12^2*spbb12*spaa24*spbb24^2+10*spaa12^2*spbb12*spbb24*spaa34*spbb34-17*spaa12*spaa13*spbb14*spbb23*spaa34*spbb34-3*spaa12*spaa24*spbb24^2*spaa34*spbb34-13*spaa12*spbb24*spaa34^2*spbb34^2-10*spaa13*spaa34^2*spbb34^3-10*spaa14*spaa23*spbb24*spaa34*spbb34^2))/(spaa12*spbb15*spaa24*spbb24^3*spaa25)+
(spbb25*(5*spaa12^3*spbb12^3*spbb14*spaa15*spbb25+5*spaa12^3*spbb12^3*spaa24*spbb24^2+21*spaa12^2*spbb12^2*spbb14*spaa15*spaa24*spbb24*spbb25+5*spaa12^2*spbb12^2*spbb14*spaa15*spaa25*spbb25^2+11*spaa12^2*spbb12^2*spaa24*spbb24^2*spaa25*spbb25+11*spaa12*spbb12*spbb14^2*spaa15^2*spaa24*spbb25^2-16*spaa12*spbb12*spbb14*spaa15*spaa24^2*spbb24^2*spbb25+17/2*spaa12*spbb12*spbb14*spaa15*spaa24*spbb24*spaa25*spbb25^2-5*spaa12*spbb12*spbb14*spaa15*spaa25^2*spbb25^3-16*spaa12*spbb12*spaa24^2*spbb24^3*spaa25*spbb25+15/2*spaa12*spbb12*spaa24*spbb24^2*spaa25^2*spbb25^2-22*spbb14^2*spaa15^2*spaa24^2*spbb24*spbb25^2-7/2*spbb14^2*spaa15^2*spaa24*spaa25*spbb25^3+15/2*spbb14^2*spaa15^2*spaa24*spbb25^2*spaa45*spbb45-17*spbb14*spaa15*spaa24^3*spbb24^3*spbb25-95/2*spbb14*spaa15*spaa24^2*spbb24^2*spaa25*spbb25^2-39/2*spbb14*spaa15*spaa24^2*spbb24^2*spbb25*spaa45*spbb45-12*spbb14*spaa15*spaa24*spbb24*spaa25^2*spbb25^3+13/2*spbb14*spaa15*spaa24*spbb24*spaa25*spbb25^2*spaa45*spbb45+12*spbb14*spaa15*spaa24*spbb24*spbb25*spaa45^2*spbb45^2-5*spbb14*spaa15*spaa25^3*spbb25^4-6*spbb14*spaa15*spaa25^2*spbb25^3*spaa45*spbb45-3/2*spbb14*spaa15*spaa25*spbb25^2*spaa45^2*spbb45^2-3/2*spbb14*spaa15*spbb25*spaa45^3*spbb45^3+5*spaa24^4*spbb24^5-12*spaa24^3*spbb24^4*spaa25*spbb25-31/2*spaa24^2*spbb24^3*spaa25^2*spbb25^2-29/2*spaa24^2*spbb24^3*spaa25*spbb25*spaa45*spbb45-1/2*spaa24^2*spbb24^3*spaa45^2*spbb45^2+3/2*spaa24*spbb24^2*spaa25^3*spbb25^3+9*spaa24*spbb24^2*spaa25^2*spbb25^2*spaa45*spbb45+21/2*spaa24*spbb24^2*spaa25*spbb25*spaa45^2*spbb45^2+3*spaa24*spbb24^2*spaa45^3*spbb45^3-3/2*spbb24*spaa25^2*spbb25^2*spaa45^2*spbb45^2-3*spbb24*spaa25*spbb25*spaa45^3*spbb45^3-3/2*spbb24*spaa45^4*spbb45^4))/(spaa12*spbb13*spaa14*spbb14*spaa24*spbb24^3*spbb25*spaa34)+
(spbb34*(-6*spaa13^4*spbb13^5*spbb45-6*spaa13^4*spbb13^4*spbb15*spbb34-33/2*spaa13^3*spbb13^4*spaa14*spbb14*spbb45+53/18*spaa13^3*spbb13^3*spaa14*spbb14*spbb15*spbb34+107/18*spaa13^3*spbb13^4*spaa34*spbb34*spbb45+181/18*spaa13^3*spbb13^3*spbb15*spaa34*spbb34^2+6*spaa13^3*spbb13^3*spbb15*spbb34*spaa35*spbb35-37/9*spaa13^3*spbb13^2*spbb15^2*spbb34^2*spaa45-33/2*spaa13^2*spbb13^3*spaa14^2*spbb14^2*spbb45+19/6*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spbb15*spbb34-70/3*spaa13^2*spbb13^3*spaa14*spbb14*spaa34*spbb34*spbb45-2557/18*spaa13^2*spbb13^2*spaa14*spbb14*spbb15*spaa34*spbb34^2+350/9*spaa13^2*spbb13*spaa14*spbb14*spbb15^2*spbb34^2*spaa45-175/9*spaa13^2*spbb13^3*spaa34^2*spbb34^2*spbb45-1316/9*spaa13^2*spbb13^2*spbb15*spaa34^2*spbb34^3-7/2*spaa13^2*spbb13^2*spbb15*spaa34*spbb34^2*spaa35*spbb35+1025/9*spaa13^2*spbb13*spbb15^2*spaa34*spbb34^3*spaa45-11/2*spaa13^2*spbb13^2*spbb15*spbb34*spaa35^2*spbb35^2+19*spaa13^2*spbb13*spbb15^2*spbb34^2*spaa35*spbb35*spaa45-12*spaa13^2*spbb15^3*spbb34^3*spaa45^2-6*spaa13*spbb13^2*spaa14^3*spbb14^3*spbb45+173/9*spaa13*spbb13*spaa14^3*spbb14^3*spbb15*spbb34-43/9*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa34*spbb34*spbb45-31/3*spaa13*spbb13*spaa14^2*spbb14^2*spbb15*spaa34*spbb34^2+6*spaa13*spaa14^2*spbb14^2*spbb15^2*spbb34^2*spaa45+317/9*spaa13*spbb13^2*spaa14*spbb14*spaa34^2*spbb34^2*spbb45-281/6*spaa13*spbb13*spaa14*spbb14*spbb15*spaa34^2*spbb34^3+16*spaa13*spaa14*spbb14*spbb15^2*spaa34*spbb34^3*spaa45+36*spaa13*spbb13^2*spaa34^3*spbb34^3*spbb45-437/18*spaa13*spbb13*spbb15*spaa34^3*spbb34^4-2*spaa13*spbb13*spbb15*spaa34^2*spbb34^3*spaa35*spbb35+21/2*spaa13*spbb15^2*spaa34^2*spbb34^4*spaa45-3/2*spaa13*spbb13*spbb15*spaa34*spbb34^2*spaa35^2*spbb35^2-61/2*spaa13*spbb15^2*spaa34*spbb34^3*spaa35*spbb35*spaa45-23/2*spaa13*spbb13*spbb15*spbb34*spaa35^3*spbb35^3-25*spaa13*spbb15^2*spbb34^2*spaa35^2*spbb35^2*spaa45+1*spbb13*spaa14^3*spbb14^3*spaa34*spbb34*spbb45+3/2*spaa14^3*spbb14^3*spbb15*spaa34*spbb34^2+242/9*spbb13*spaa14^2*spbb14^2*spaa34^2*spbb34^2*spbb45+2*spaa14^2*spbb14^2*spbb15*spaa34^2*spbb34^3+457/9*spbb13*spaa14*spbb14*spaa34^3*spbb34^3*spbb45+1/2*spaa14*spbb14*spbb15*spaa34^3*spbb34^4+224/9*spbb13*spaa34^4*spbb34^4*spbb45-1*spbb15*spaa34^3*spbb34^4*spaa35*spbb35-2*spbb15*spaa34^2*spbb34^3*spaa35^2*spbb35^2-1*spbb15*spaa34*spbb34^2*spaa35^3*spbb35^3))/(spaa12*spbb13*spbb14*spaa24*spbb24^3*spaa25*spaa34*spbb35^2)+
(6*spaa12^4*spbb12^3*spbb13^2*spbb45+245/6*spaa12^4*spbb12^2*spbb13*spbb14*spbb15*spbb23+3/2*spaa12^3*spbb12^2*spaa13*spbb13^3*spbb45+457/6*spaa12^3*spbb12*spaa13*spbb13^2*spbb14*spbb15*spbb23-125/6*spaa12^3*spbb12^2*spbb13^2*spaa23*spbb23*spbb45+2383/18*spaa12^3*spbb12*spbb13*spbb14*spbb15*spaa23*spbb23^2+6*spaa12^3*spbb12*spbb14^2*spbb15*spbb23^2*spaa24+3*spaa12^2*spbb12*spaa13^2*spbb13^4*spbb45+95/3*spaa12^2*spaa13^2*spbb13^3*spbb14*spbb15*spbb23-209/3*spaa12^2*spbb12*spaa13*spbb13^3*spaa23*spbb23*spbb45+740/3*spaa12^2*spaa13*spbb13^2*spbb14*spbb15*spaa23*spbb23^2-117*spaa12^2*spaa13*spbb13*spbb14^2*spbb15*spbb23^2*spaa24-1111/9*spaa12^2*spbb12*spbb13^2*spaa23^2*spbb23^2*spbb45+4471/18*spaa12^2*spbb13*spbb14*spbb15*spaa23^2*spbb23^3+17*spaa12^2*spbb14^2*spbb15*spaa23*spbb23^3*spaa24+3/2*spaa12*spaa13^3*spbb13^5*spbb45-3/2*spaa12*spaa13^3*spbb13^4*spbb15*spbb34-301/6*spaa12*spaa13^2*spbb13^4*spaa23*spbb23*spbb45-823/9*spaa12*spaa13^2*spbb13^3*spbb15*spaa23*spbb23*spbb34-352/9*spaa12*spaa13^2*spbb13^2*spbb14*spbb15*spbb23*spaa24*spbb34-3335/18*spaa12*spaa13*spbb13^3*spaa23^2*spbb23^2*spbb45-1828/9*spaa12*spaa13*spbb13^2*spbb15*spaa23^2*spbb23^2*spbb34+1061/6*spaa12*spaa13*spbb13*spbb14*spbb15*spaa23*spbb23^2*spaa24*spbb34-93/2*spaa12*spaa13*spbb14^2*spbb15*spbb23^2*spaa24^2*spbb34-3127/18*spaa12*spbb13^2*spaa23^3*spbb23^3*spbb45-2029/9*spaa12*spbb13*spbb15*spaa23^3*spbb23^3*spbb34-27/2*spaa12*spbb14*spbb15*spaa23^2*spbb23^3*spaa24*spbb34+37/2*spaa13^3*spbb13^4*spaa23*spbb34*spbb35+69*spaa13^3*spbb13^3*spbb15*spaa24*spbb34^2+415/6*spaa13^2*spbb13^3*spaa23^2*spbb23*spbb34*spbb35-370/9*spaa13^2*spbb13^2*spbb15*spaa23*spbb23*spaa24*spbb34^2+73/2*spaa13^2*spbb13^3*spaa23*spaa34*spbb34^2*spbb35-1685/18*spaa13^2*spbb13*spbb14*spbb15*spbb23*spaa24^2*spbb34^2+56*spaa13^2*spbb13^2*spbb15*spaa24*spaa34*spbb34^3+929/18*spaa13*spbb13^2*spaa23^3*spbb23^2*spbb34*spbb35-76/3*spaa13*spbb13*spbb15*spaa23^2*spbb23^2*spaa24*spbb34^2+43/2*spaa13*spbb13^2*spaa23^2*spbb23*spaa34*spbb34^2*spbb35+33*spaa13*spbb14*spbb15*spaa23*spbb23^2*spaa24^2*spbb34^2-1*spaa13*spbb13*spbb15*spaa23*spbb23*spaa24*spaa34*spbb34^3+129/2*spaa13*spbb13^2*spaa23*spaa34^2*spbb34^3*spbb35-37/2*spaa13*spbb14*spbb15*spbb23*spaa24^2*spaa34*spbb34^3+127/2*spaa13*spbb13*spbb15*spaa24*spaa34^2*spbb34^4+712/9*spbb13*spaa23^4*spbb23^3*spbb34*spbb35+33/2*spbb15*spaa23^3*spbb23^3*spaa24*spbb34^2+14*spbb13*spaa23^3*spbb23^2*spaa34*spbb34^2*spbb35+24*spbb15*spaa23^2*spbb23^2*spaa24*spaa34*spbb34^3+14*spbb13*spaa23^2*spbb23*spaa34^2*spbb34^3*spbb35+9/2*spbb15*spaa23*spbb23*spaa24*spaa34^2*spbb34^4+4*spbb13*spaa23*spaa34^3*spbb34^4*spbb35-4*spbb15*spaa24*spaa34^3*spbb34^5)/(spaa12*spbb13*spbb14*spaa24*spbb24^2*spaa25*spaa34*spbb35^2)+
(-239/2*spaa12^3*spbb12^3*spaa23*spbb34+1081/6*spaa12^3*spbb12^2*spbb13*spaa23*spbb24+637/6*spaa12^3*spbb12^2*spbb14*spaa34*spbb34-541/6*spaa12^3*spbb12*spbb13*spbb14*spbb24*spaa34+100/3*spaa12^2*spbb13*spaa14*spbb14^2*spbb24*spaa34-209/18*spaa12^2*spbb12^2*spaa23^2*spbb23*spbb34+611/18*spaa12^2*spbb12*spbb13*spaa23^2*spbb23*spbb24+200/3*spaa12^2*spbb12*spbb13*spaa23*spaa24*spbb24^2+2779/18*spaa12^2*spbb12^2*spaa23*spaa34*spbb34^2-3761/18*spaa12^2*spbb12*spbb13*spaa23*spbb24*spaa34*spbb34+1009/18*spaa12^2*spbb13^2*spaa23*spbb24^2*spaa34-116*spaa12^2*spbb12*spbb14*spaa34^2*spbb34^2+169/2*spaa12^2*spbb13*spbb14*spbb24*spaa34^2*spbb34+473/9*spaa12*spbb12*spaa23^3*spbb23^2*spbb34+355/18*spaa12*spbb12*spaa23^2*spbb23*spaa34*spbb34^2-1193/9*spaa12*spbb13*spaa23^2*spbb23*spbb24*spaa34*spbb34-767/6*spaa12*spbb12*spaa23*spaa34^2*spbb34^3+737/6*spaa12*spbb13*spaa23*spbb24*spaa34^2*spbb34^2+35*spaa12*spbb14*spaa34^3*spbb34^3+70/3*spaa23^3*spbb23^2*spaa34*spbb34^2-10*spaa23^2*spbb23*spaa34^2*spbb34^3-10*spaa23*spaa34^3*spbb34^4)/(spaa12*spbb14*spbb24*spaa25*spaa34*spaa35*spbb35^2)+
(-4781/18*spbb12*spaa13^3*spbb13^3*spaa23*spbb34+3761/18*spaa13^3*spbb13^3*spbb14*spaa34*spbb34-1664/9*spbb12*spaa13^2*spbb13^2*spaa14*spbb14*spaa23*spbb34+854/9*spaa13^2*spbb13^2*spaa14*spbb14^2*spaa34*spbb34-6538/9*spbb12*spaa13^2*spbb13^2*spaa23*spaa34*spbb34^2+5518/9*spaa13^2*spbb13^2*spbb14*spaa34^2*spbb34^2-922/9*spbb12*spaa13*spbb13*spaa14^2*spbb14^2*spaa23*spbb34+622/9*spaa13*spbb13*spaa14^2*spbb14^3*spaa34*spbb34-4879/18*spbb12^2*spaa13*spbb13*spaa14*spaa23^2*spbb34^2+5411/18*spbb12*spaa13*spbb13*spaa14*spbb14*spaa23*spaa34*spbb34^2-1076/9*spaa13*spbb13*spaa14*spbb14^2*spaa34^2*spbb34^2-10703/18*spbb12*spaa13*spbb13*spaa23*spaa34^2*spbb34^3+9683/18*spaa13*spbb13*spbb14*spaa34^3*spbb34^3-45*spaa14^4*spbb14^5-4*spbb12*spaa14^3*spbb14^3*spaa23*spbb34-35*spaa14^3*spbb14^4*spaa24*spbb24+409/6*spaa14^3*spbb14^4*spaa34*spbb34+24*spbb12^2*spaa14^2*spbb14*spaa23^2*spbb34^2+325/9*spbb12*spaa14^2*spbb14^2*spaa23*spaa24*spbb24*spbb34+2663/9*spbb12*spaa14^2*spbb14^2*spaa23*spaa34*spbb34^2+5*spaa14^2*spbb14^3*spaa24^2*spbb24^2+565/6*spaa14^2*spbb14^3*spaa24*spbb24*spaa34*spbb34-603/2*spaa14^2*spbb14^3*spaa34^2*spbb34^2-2009/18*spbb12^2*spaa14*spaa23^2*spaa24*spbb24*spbb34^2-8605/18*spbb12^2*spaa14*spaa23^2*spaa34*spbb34^3+946/9*spbb12*spaa14*spbb14*spaa23*spaa24^2*spbb24^2*spbb34+3193/6*spbb12*spaa14*spbb14*spaa23*spaa24*spbb24*spaa34*spbb34^2+8012/9*spbb12*spaa14*spbb14*spaa23*spaa34^2*spbb34^3-5*spaa14*spbb14^2*spaa24^3*spbb24^3+505/9*spaa14*spbb14^2*spaa24^2*spbb24^2*spaa34*spbb34-710/3*spaa14*spbb14^2*spaa24*spbb24*spaa34^2*spbb34^2-2483/9*spaa14*spbb14^2*spaa34^3*spbb34^3-2009/18*spbb12*spaa23*spaa24^2*spbb24^2*spaa34*spbb34^2-207*spbb12*spaa23*spaa24*spbb24*spaa34^2*spbb34^3-1204/9*spbb12*spaa23*spaa34^3*spbb34^4+856/9*spbb14*spaa24^3*spbb24^3*spaa34*spbb34+2494/9*spbb14*spaa24^2*spbb24^2*spaa34^2*spbb34^2+6179/18*spbb14*spaa24*spbb24*spaa34^3*spbb34^3+1204/9*spbb14*spaa34^4*spbb34^4)/(spaa12*spbb13*spbb14*spbb24*spaa25*spbb25*spaa34*spaa35*spbb35)+
(spbb12*(-3367/18*spaa12^3*spbb12^3-5*spaa12^2*spbb12^2*spaa14*spbb14-385/6*spaa12^2*spbb12^2*spaa23*spbb23+12383/18*spaa12^2*spbb12^2*spaa24*spbb24+121/18*spaa12*spbb12^2*spaa13*spaa24*spbb34-8857/18*spaa12*spbb12*spaa14^2*spbb14^2+1657/3*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24-331/18*spaa12*spbb12*spaa23^2*spbb23^2+5093/6*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24+7228/9*spaa12*spbb12*spaa24^2*spbb24^2+8260/9*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34+3847/9*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34+9365/9*spbb12*spaa13*spaa24^2*spbb24*spbb34-6472/9*spaa14^3*spbb14^3-7013/6*spaa14^2*spbb14^2*spaa24*spbb24-10469/18*spaa14*spbb14*spaa24^2*spbb24^2-2453/18*spaa23^3*spbb23^3-841/3*spaa23^2*spbb23^2*spaa24*spbb24-3887/18*spaa23*spbb23*spaa24^2*spbb24^2-647/9*spaa24^3*spbb24^3))/(spbb13*spbb24*spaa25*spbb25*spaa34*spaa35*spbb35)+
(1919/18*spaa12^2*spbb12^2*spaa13*spbb13*spbb15-5*spaa12^2*spbb12^3*spaa23*spbb35-285*spaa12^2*spbb12^2*spbb15*spaa25*spbb25+202*spaa12*spbb12*spaa13^2*spbb13^2*spbb15+6425/18*spaa12*spbb12^2*spaa13*spbb13*spaa23*spbb35+20857/36*spaa12*spaa13*spbb13*spbb15^2*spbb23*spaa35+2029/18*spaa12*spbb12^2*spaa23*spaa25*spbb25*spbb35+5*spaa12*spbb12^2*spaa23*spaa35*spbb35^2+3071/4*spaa12*spbb12*spbb15*spaa25^2*spbb25^2-202*spbb12*spaa13^2*spbb13^2*spaa23*spbb35+4169/36*spbb12*spaa13*spbb13*spaa23*spaa35*spbb35^2-79/18*spaa15^2*spbb15^3*spaa25*spbb25-2107/4*spbb12*spaa15*spbb15*spaa23*spaa25*spbb25*spbb35+406/9*spaa15*spbb15^2*spaa25^2*spbb25^2-2261/4*spbb12*spaa23*spaa25^2*spbb25^2*spbb35-10093/36*spbb12*spaa23*spaa25*spbb25*spaa35*spbb35^2+475/9*spbb15*spaa25^3*spbb25^3)/(spbb14*spaa24*spbb24*spaa25*spbb25*spaa34*spbb35)+
(-325*spaa12^2*spbb12^2+4835/36*spaa12*spbb12*spaa13*spbb13-5*spaa12*spbb12*spaa14*spbb14-765/2*spaa12*spbb12*spaa23*spbb23-98/9*spaa12*spbb13*spbb24*spaa34+2435/4*spaa13*spbb13*spaa23*spbb23-115/2*spaa23^2*spbb23^2)/(spaa24*spbb24*spaa25*spbb25)+
(-6083/4*spaa12^2*spbb12^2+3547/18*spaa12*spbb12*spaa13*spbb13-3269/6*spaa12*spbb12*spaa14*spbb14-31513/12*spaa12*spbb12*spaa23*spbb23+11695/36*spaa13^2*spbb13^2+19045/18*spaa13*spbb13*spaa14*spbb14-4949/36*spaa13*spbb13*spaa23*spbb23-20525/36*spbb12*spaa13*spaa24*spbb34+2743/3*spaa14^2*spbb14^2-5198/9*spaa23^2*spbb23^2)/(spbb24*spaa25*spaa34*spbb35)+
(-10514/9*spaa12*spbb13*spbb24*spaa34^2-18049/18*spbb12*spaa13^2*spbb13*spaa24+2453/18*spaa13^2*spbb13^2*spaa34-61763/36*spbb12*spaa13*spaa14*spbb14*spaa24+35587/18*spaa13*spbb13*spaa14*spbb14*spaa34-45613/18*spbb12*spaa13*spaa23*spbb23*spaa24-9251/18*spaa13*spbb13*spaa23*spbb23*spaa34-121237/36*spbb12*spaa13*spaa24^2*spbb24+4810/3*spaa14^2*spbb14^2*spaa34-593/2*spaa23^2*spbb23^2*spaa34-26519/12*spaa23*spbb23*spaa24*spbb24*spaa34+15671/18*spaa23*spbb23*spaa34^2*spbb34-8955/4*spaa24^2*spbb24^2*spaa34)/(spaa25*spbb25*spaa34*spaa35*spbb35)+
(-5797/6*spbb24*spaa34)/(spbb25*spaa35)+
(-14873/6*spaa14*spbb15)/(spaa34*spbb35)+
(27425/36*spaa12*spbb12-32461/18*spaa13*spbb13-30025/36*spaa14*spbb14-26927/18*spaa23*spbb23)/(spaa35*spbb35)+
(-130025/36),
(spbb12*spbb34*spaa34*(-1/4*spaa12*spbb14+1/4*spaa23*spbb34))/(spbb14*spab2152^2)+
(spbb12^2*spbb34^2*spaa13^3*(4/9*spaa12*spbb12*spbb14+4/9*spaa14*spbb14^2+4/9*spbb12*spaa23*spbb34+4/9*spbb14*spaa24*spbb24))/(spaa12*spbb14*spbb24^3*spaa34*spab3123^2)+
(-1/4*spaa12*spbb13*spbb24*spaa34^2+1/4*spbb12*spaa13*spaa23*spbb23*spaa24+1/4*spaa13*spbb13*spaa23*spbb23*spaa34+1/4*spbb12*spaa13*spaa24^2*spbb24+1/2*spaa13*spbb13*spaa24*spbb24*spaa34+1/4*spaa14*spbb14*spaa24*spbb24*spaa34+1/4*spaa23^2*spbb23^2*spaa34+1/4*spaa23*spbb23*spaa24*spbb24*spaa34)/(spaa34*spab4154^2)+
(spbb12^2*spaa15^2*spbb45*(-16/9*spaa12^2*spbb12*spbb14*spbb24-16/9*spaa12*spaa14*spbb14^2*spbb24-16/9*spaa12*spbb14*spaa24*spbb24^2+16/9*spaa12*spbb12*spbb24*spaa25*spbb45+16/9*spbb14*spaa15*spaa24*spbb24*spbb45+16/9*spbb12*spaa15*spaa25*spbb45^2+16/9*spaa24*spbb24^2*spaa25*spbb45))/(spaa12*spbb14*spbb24^3*spaa45*spab5125^2)+
(spbb12^2*spaa15^2*spbb45*(5/6*spaa12*spbb24-5/6*spaa15*spbb45))/(spaa12*spbb24^3*spaa45*spab1231)+
(spbb12^2*spbb23*spaa13^2*(5*spaa12*spbb24+5*spaa13*spbb34))/(spaa14*spbb24^3*spaa34*spab1251)+
(spbb24*(-1/4*spaa12^2*spbb12*spbb13*spaa23*spbb24-1/4*spaa12^2*spbb12*spbb14*spaa24*spbb24-1/4*spaa12*spaa13*spbb13^2*spaa23*spbb24+1/2*spaa12*spaa13*spbb13*spbb14*spaa24*spbb24-3/4*spaa12*spaa13*spbb14^2*spbb23*spaa24-11/3*spaa12*spbb13*spaa23*spaa24*spbb24^2-11/3*spaa12*spbb14*spaa24^2*spbb24^2-14/3*spaa13*spbb13*spaa23*spaa24*spbb24*spbb34-14/3*spaa13*spbb14*spaa24^2*spbb24*spbb34))/(spaa12*spbb14*spaa24*spbb24^2*spab2152)+
(spbb34*(5/9*spaa12*spaa13*spbb13*spbb14^2*spbb23^3*spaa34*spbb45-5/6*spaa12*spbb14^2*spbb23^3*spaa34^2*spbb34*spbb45+17/18*spbb12*spaa13^3*spbb13^3*spbb25*spbb34^2+17/18*spaa13^3*spbb13^3*spbb14*spbb23*spbb25*spbb34-5/9*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb23^2*spbb45-13/9*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb23*spbb25*spbb34+1/6*spbb12*spaa13^2*spbb13^2*spbb25*spaa34*spbb34^3-1/2*spaa13^2*spbb13^2*spbb14*spbb23^2*spaa34*spbb34*spbb45-13/9*spaa13^2*spbb13^2*spbb14*spbb23*spbb25*spaa34*spbb34^2-1/6*spaa13*spbb13*spaa14*spbb14^2*spbb23^2*spaa34*spbb34*spbb45-7/18*spaa13*spbb13*spbb14*spbb23^2*spaa34^2*spbb34^2*spbb45+17/18*spbb15*spaa23^3*spbb23^4*spbb24*spbb34+1/6*spbb12*spaa23^2*spbb23^2*spaa24*spbb24*spbb25*spbb34^2-5/9*spbb14*spaa23^2*spbb23^4*spaa24*spbb24*spbb45-13/6*spbb14*spaa23^2*spbb23^3*spaa24*spbb24*spbb25*spbb34+13/18*spbb15*spaa23^2*spbb23^3*spaa24*spbb24^2*spbb34))/(spaa12*spbb13*spbb14*spbb24^3*spbb35^2*spaa45*spab3123)+
(spbb24*(5/4*spaa12^2*spbb12^2*spaa24*spbb24^2+1/4*spaa12^2*spbb12*spbb13*spbb24^2*spaa34+7/4*spaa12*spbb12^2*spaa13*spaa24*spbb24*spbb34+5/4*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24^2+25/6*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24^2+1/3*spaa12*spbb13*spaa23*spbb23*spbb24^2*spaa34-1/2*spaa12*spbb12*spaa24^2*spbb24^3-1/4*spaa12*spbb13*spaa24*spbb24^3*spaa34+3/4*spbb12^2*spaa13^2*spaa24*spbb34^2+1*spbb12*spaa13*spaa14*spbb14*spaa24*spbb24*spbb34+43/12*spbb12*spaa13*spaa23*spbb23*spaa24*spbb24*spbb34-1/4*spbb12*spaa13*spaa24^2*spbb24^2*spbb34-1/4*spaa23*spbb23*spaa24^2*spbb24^3))/(spaa14*spbb14*spaa24*spbb24^3*spab4154)+
(spbb25*(-16/9*spaa23^2*spbb23*spbb24^2*spaa25*spbb25*spbb34*spbb35+16/9*spaa23^2*spbb23*spbb24*spaa25*spbb25^2*spbb34^2-16/9*spaa23*spaa24*spbb24^3*spaa25*spbb25*spbb34*spbb35+16/9*spaa23*spaa24*spbb24^2*spaa25*spbb25^2*spbb34^2+16/9*spaa23*spaa24*spbb24*spbb25^2*spbb34^3*spaa35-71/12*spaa23*spbb24^3*spaa25^2*spbb25*spbb35^2+67/6*spaa23*spbb24^2*spaa25^2*spbb25^2*spbb34*spbb35-21/4*spaa23*spbb24*spaa25^2*spbb25^3*spbb34^2+61/12*spaa23*spaa25*spbb25^3*spbb34^3*spaa35-71/12*spaa24*spbb24^3*spaa25^2*spbb25*spbb35*spbb45+253/36*spaa24*spbb24^2*spaa25^2*spbb25^2*spbb34*spbb45+35/18*spaa24*spbb24*spaa25*spbb25^2*spbb34^2*spaa35*spbb45+79/36*spaa24*spbb24^2*spaa25*spbb25*spbb34*spaa45*spbb45^2-175/36*spaa24*spbb25^2*spbb34^3*spaa35^2*spbb45-175/36*spaa24*spbb24*spbb25*spbb34^2*spaa35*spaa45*spbb45^2-71/12*spbb24^2*spaa25^3*spbb25^2*spbb35*spbb45+253/36*spbb24*spaa25^3*spbb25^3*spbb34*spbb45-79/36*spbb24^3*spaa25^2*spaa34*spbb35^2*spbb45-61/12*spaa25^2*spbb25^3*spbb34^2*spaa35*spbb45+79/36*spbb24^2*spaa25^2*spbb25*spbb35*spaa45*spbb45^2-67/18*spbb24*spaa25^2*spbb25^2*spbb34*spaa45*spbb45^2+143/36*spaa25*spbb25^2*spbb34^2*spaa35*spaa45*spbb45^2+143/36*spbb24*spaa25*spbb25*spbb34*spaa45^2*spbb45^3))/(spaa12*spbb14*spbb24^3*spaa34*spbb35^2*spab5125)+
(spbb45*spbb12*spbb34*(-5*spaa13^2*spbb23^2-10*spaa13*spaa14*spbb23*spbb24-5*spaa14^2*spbb24^2))/(spaa14*spbb24^3*spbb35*spab5145)+
(spbb12*(-1/2*spaa12^2*spbb12*spbb14-1/2*spaa12*spaa13*spbb13*spbb14-1/2*spaa12*spaa14*spbb14^2+1/2*spaa12*spbb12*spaa23*spbb34-1/2*spaa12*spbb14*spaa34*spbb34+1/2*spaa13*spbb13*spaa23*spbb34))/(spbb14*spaa24^2*spbb24^2)+
(spaa14*(16/9*spaa12^3*spbb12^2*spbb13*spbb14*spbb24*spbb25+191/18*spaa12^2*spbb12*spaa13*spbb13^2*spbb14*spbb24*spbb25+163/18*spaa12^2*spbb12*spaa13*spbb13*spbb14^2*spbb23*spbb25-233/18*spaa12^2*spbb12*spbb13*spaa14*spbb14^2*spbb24*spbb25+101/9*spaa12*spaa13^2*spbb13^3*spbb14*spbb24*spbb25-15/4*spaa12*spaa13^2*spbb13^2*spbb14^2*spbb23*spbb25+1261/36*spaa12*spaa13*spbb13^2*spaa14*spbb14^2*spbb24*spbb25+37/12*spaa12*spbb13^2*spaa14*spbb15*spaa23*spbb24^3-23/4*spaa13^2*spbb13^2*spbb14*spbb25*spaa34*spbb34^2+205/36*spaa13^2*spbb13^2*spbb15*spbb24*spaa34*spbb34^2+269/36*spaa13*spbb13^2*spaa14*spbb15*spaa23*spbb24^2*spbb34-161/12*spaa13*spbb13*spaa14*spbb14^2*spbb25*spaa34*spbb34^2+581/12*spaa13*spbb13*spaa14*spbb14*spbb15*spbb24*spaa34*spbb34^2-43/12*spaa13*spbb13*spbb14*spbb25*spaa34^2*spbb34^3+619/36*spaa13*spbb13*spbb15*spbb24*spaa34^2*spbb34^3+575/18*spbb13*spaa14^2*spbb14*spbb15*spaa23*spbb24^2*spbb34+1727/36*spaa14^2*spbb14^2*spbb15*spbb24*spaa34*spbb34^2+277/36*spbb13*spaa14*spbb15*spaa23*spbb24^2*spaa34*spbb34^2+5/6*spaa14*spbb14^2*spbb25*spaa34^2*spbb34^3+1681/36*spaa14*spbb14*spbb15*spbb24*spaa34^2*spbb34^3+193/18*spbb15*spbb24*spaa34^3*spbb34^4))/(spaa12*spbb14*spaa24*spbb24^3*spaa34*spbb35^2*spaa45)+
(spbb23*(-17/18*spaa23^2*spbb23^2*spbb34*spbb45-17/18*spaa23^2*spbb23*spbb25*spbb34^2+2/3*spaa23*spbb23*spaa24*spbb24*spbb34*spbb45+7/9*spaa23*spaa24*spbb24*spbb25*spbb34^2+5/6*spaa23*spbb23^2*spaa25*spbb45^2+5/3*spaa24*spbb24*spaa34*spbb34^2*spbb45+5/3*spbb23*spaa25*spaa34*spbb34*spbb45^2+5/6*spaa34^2*spbb34^3*spbb45))/(spaa12*spbb13*spaa24*spbb24^3*spbb35)+
(spbb34*spaa13*(-143/36*spaa12^2*spbb12^3*spaa14^2+77/9*spaa12^2*spbb12^2*spaa14*spbb23*spaa34-55/12*spaa12^2*spbb12*spbb23^2*spaa34^2-167/12*spaa12*spbb12^2*spaa13*spbb13*spaa14^2+221/36*spaa12*spbb12*spaa13*spbb13*spaa14*spbb23*spaa34-2/3*spaa12*spaa13*spbb13*spbb23^2*spaa34^2-701/36*spaa12*spbb12^2*spaa14^3*spbb14-383/18*spaa12*spbb12^2*spaa14^2*spaa34*spbb34+104/9*spaa12*spbb12*spaa14*spbb23*spaa34^2*spbb34+103/36*spbb12*spaa13^2*spbb13^2*spaa14^2+2/3*spaa13^2*spbb13^2*spaa14*spbb23*spaa34-43/12*spbb12*spaa13*spbb13*spaa14^3*spbb14+35/36*spbb12*spaa13*spbb13*spaa14^2*spaa34*spbb34-17/4*spaa13*spbb13*spaa14*spbb23*spaa34^2*spbb34-58/9*spbb12*spaa14^4*spbb14^2+39/4*spbb12^2*spaa14^3*spaa23*spbb34+361/36*spbb12*spaa14^2*spaa34^2*spbb34^2-43/12*spaa14*spbb23*spaa34^3*spbb34^2))/(spaa12*spaa14*spaa24*spbb24^3*spaa34*spbb35*spaa45)+
(-703/18*spaa12^3*spbb12^3*spaa14^2*spbb14-521/36*spaa12^3*spbb12^3*spaa14*spaa34*spbb34+73/12*spaa12^3*spbb12^2*spbb23*spaa34^2*spbb34-1985/18*spaa12^2*spbb12^2*spaa13*spbb13*spaa14^2*spbb14-511/36*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spaa34*spbb34+1/3*spaa12^2*spbb12*spaa13*spbb13*spbb23*spaa34^2*spbb34-349/4*spaa12^2*spbb12^2*spaa14^3*spbb14^2+92/3*spaa12^2*spbb12^3*spaa14^2*spaa23*spbb34-265/9*spaa12^2*spbb12^2*spaa14*spaa34^2*spbb34^2-439/6*spaa12*spbb12*spaa13^2*spbb13^2*spaa14^2*spbb14-221/36*spaa12*spbb12*spaa13^2*spbb13^2*spaa14*spaa34*spbb34-5875/36*spaa12*spbb12*spaa13*spbb13*spaa14^3*spbb14^2+2465/36*spaa12*spbb12^2*spaa13*spbb13*spaa14^2*spaa23*spbb34-53/9*spaa12*spbb12*spaa13*spbb13*spaa14*spaa34^2*spbb34^2-2249/36*spaa12*spbb12*spaa14^4*spbb14^3+1697/36*spaa12*spbb12^2*spaa14^3*spbb14*spaa23*spbb34-3251/36*spaa12*spbb12^2*spaa14^2*spaa23*spaa34*spbb34^2-491/36*spaa12*spbb12*spaa14*spaa34^3*spbb34^3-445/36*spaa13^3*spbb13^3*spaa14^2*spbb14-2/3*spaa13^3*spbb13^3*spaa14*spaa34*spbb34-437/18*spaa13^2*spbb13^2*spaa14^3*spbb14^2+341/18*spbb12*spaa13^2*spbb13^2*spaa14^2*spaa23*spbb34+157/36*spaa13^2*spbb13^2*spaa14*spaa34^2*spbb34^2-413/36*spaa13*spbb13*spaa14^4*spbb14^3+313/9*spbb12*spaa13*spbb13*spaa14^3*spbb14*spaa23*spbb34-323/18*spbb12*spaa13*spbb13*spaa14^2*spaa23*spaa34*spbb34^2+595/36*spaa13*spbb13*spaa14*spaa34^3*spbb34^3+4/9*spaa14^5*spbb14^4+301/18*spbb12*spaa14^4*spbb14^2*spaa23*spbb34-713/36*spbb12^2*spaa14^3*spaa23^2*spbb34^2+289/9*spbb12*spaa14^2*spaa23*spaa34^2*spbb34^3+193/18*spaa14*spaa34^4*spbb34^4)/(spaa12*spaa14*spbb14*spaa24*spbb24^2*spaa34*spbb35*spaa45)+
(27/4*spaa12^2*spbb12^2*spaa15-59/12*spaa12^2*spbb12*spbb23*spaa35-1/3*spaa12*spbb12*spaa13*spbb13*spaa15-1/3*spaa12*spaa13*spbb13*spbb23*spaa35-43/12*spaa12*spbb12*spaa15*spaa25*spbb25+1/4*spaa12*spbb23*spaa35^2*spbb35-1/3*spaa13^2*spbb13^2*spaa15)/(spaa12*spaa14*spbb14*spbb24*spaa45)+
(409/36*spaa12^2*spbb12^2*spaa25+929/36*spaa12^2*spbb12*spbb13*spaa35-1027/18*spaa12*spbb12*spaa15*spbb15*spaa25-709/36*spaa12*spbb13*spaa15*spbb15*spaa35-130/9*spaa12*spbb12*spaa23*spbb23*spaa25+179/12*spaa12*spbb13*spaa23*spbb23*spaa35-983/36*spaa12*spbb13*spaa35^2*spbb35-233/3*spaa15^2*spbb15^2*spaa25-863/9*spaa15*spbb15*spaa25^2*spbb25-679/18*spaa23^2*spbb23^2*spaa25)/(spaa12*spbb14*spaa24*spbb24*spaa45)+
(-215/36*spaa12^3*spbb12^3-4589/36*spaa12^2*spbb12^2*spaa13*spbb13-23/9*spaa12^2*spbb12^2*spaa14*spbb14-1439/36*spaa12^2*spbb12^2*spaa23*spbb23-4721/36*spaa12*spbb12*spaa13^2*spbb13^2-703/6*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-1019/18*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-559/6*spaa12*spbb12^2*spaa13*spaa24*spbb34+137/36*spaa12*spbb12*spaa14^2*spbb14^2-475/36*spaa12*spbb12*spaa23^2*spbb23^2+83/9*spaa13^3*spbb13^3+247/18*spaa13^2*spbb13^2*spaa14*spbb14+3551/36*spaa13^2*spbb13^2*spaa23*spbb23-6169/36*spbb12*spaa13^2*spbb13*spaa24*spbb34+877/36*spaa13*spbb13*spaa14^2*spbb14^2-1321/18*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34+1717/18*spaa13*spbb13*spaa23^2*spbb23^2-884/9*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34+715/36*spaa14^3*spbb14^3+929/36*spaa23^3*spbb23^3)/(spaa12*spbb14*spbb24*spaa34*spbb35*spaa45)+
(+5*spaa15*spbb15*spbb45)/(spaa12*spbb14*spbb25)+
(spaa24*(-1862/9*spbb12*spaa13*spaa24*spbb34+3551/36*spaa14^2*spbb14^2+1717/18*spaa14*spbb14*spaa24*spbb24+1173/4*spaa14*spbb14*spaa34*spbb34+929/12*spaa23^2*spbb23^2+610/9*spaa23*spbb23*spaa24*spbb24+13177/36*spaa23*spbb23*spaa34*spbb34+97/6*spaa24^2*spbb24^2+11353/36*spaa24*spbb24*spaa34*spbb34+10385/36*spaa34^2*spbb34^2))/(spaa12*spbb14*spaa34*spbb35*spaa45)+
(-283/12*spaa12*spbb12^2*spaa24-2129/9*spbb12*spaa13*spbb13*spaa24-5995/36*spaa13*spbb13^2*spaa34-16/9*spbb12*spbb13*spaa14*spaa23-13/9*spbb12*spaa24^2*spbb24+11861/36*spbb13*spaa24*spbb24*spaa34+563/9*spbb13*spaa34^2*spbb34)/(spbb14*spaa34*spbb35*spaa45)+
(+1249/12*spaa14*spbb15)/(spaa34*spbb35)+
(+2972/9*spbb13*spaa14)/(spbb35*spaa45)+
(+46085/108),
(-5/3*spaa12*spbb12^2*spaa13*spbb14*spaa15^2*spbb23*spbb45)/(spaa14*spbb24^3*spaa25*spab1251^2)+
(spbb12^2*spaa13^2*spaa15*spbb23*spbb45*(-5/3*spaa12^2*spbb12^2-5/3*spaa12*spbb12*spaa13*spbb13-5/3*spaa12*spbb12*spaa23*spbb23-5/3*spaa12*spbb12*spaa24*spbb24-5/6*spaa12*spbb13*spbb24*spaa34-5/2*spbb12*spaa13*spaa24*spbb34))/(spaa14^2*spbb14*spbb24^3*spaa25*spbb25*spaa34*spab1251)+
(-5/9*spbb12^2*spaa13^2*spbb15*spbb23*spbb34^2*spaa35^2)/(spbb14*spbb24^3*spaa34*spaa45*spab3123^2)+
(spaa13^2*spbb23^2*spbb15*(-23/36*spaa12*spaa13*spbb13^3*spbb14*spbb23+2/3*spaa12*spbb13*spbb14^2*spbb23^2*spaa24-23/36*spaa13*spbb13^2*spbb14*spbb23*spaa24*spbb34+23/36*spaa13*spbb13^3*spaa34*spbb34^2+1/3*spbb14^2*spbb23^2*spaa24^2*spbb34-7/12*spbb13*spbb14*spbb23*spaa24*spaa34*spbb34^2-1/36*spbb13^2*spaa34^2*spbb34^3))/(spaa12*spbb13^2*spbb24^3*spaa34*spbb35^2*spaa45*spab3123)+
(-5/9*spbb23*spaa25*spbb25^2*spbb34^2*spaa35^3*spbb45)/(spaa12*spbb14*spbb24^3*spaa45*spab5125^2)+
(1903/72*spaa12^2*spaa13*spbb13^5*spbb24^3*spaa34*spbb45+67/4*spaa12^2*spbb13^4*spaa14*spbb14*spbb24^3*spaa34*spbb45+13/2*spaa12^2*spbb13^4*spaa23*spbb23*spbb24^3*spaa34*spbb45-173/8*spaa12*spaa13^3*spbb13^6*spbb24^2*spbb45-1279/36*spaa12*spaa13^2*spbb13^5*spaa14*spbb14*spbb24^2*spbb45-1393/36*spaa12*spaa13^2*spbb13^5*spaa23*spbb23*spbb24^2*spbb45-159/8*spaa12*spaa13^2*spbb13^5*spaa24*spbb24^3*spbb45-101/3*spaa12*spaa13*spbb13^4*spaa14^2*spbb14^2*spbb24^2*spbb45+319/72*spaa12*spaa13*spbb13^4*spaa23^2*spbb23^2*spbb24^2*spbb45-5/3*spaa12*spaa13*spbb13^4*spaa23*spbb23*spaa24*spbb24^3*spbb45-157/9*spaa12*spaa13*spbb13^4*spaa23*spbb23*spbb24^2*spaa34*spbb34*spbb45-41/4*spaa12*spbb13^3*spaa14^3*spbb14^3*spbb24^2*spbb45+4*spaa12*spbb13^3*spaa23^3*spbb23^3*spbb24^2*spbb45-5/2*spaa12*spbb13^3*spaa23^2*spbb23^2*spaa24*spbb24^3*spbb45-31/2*spaa12*spbb13^3*spaa23^2*spbb23^2*spbb24^2*spaa34*spbb34*spbb45+205/12*spaa12*spbb13^3*spaa23*spbb23*spbb24^2*spaa34^2*spbb34^2*spbb45+181/72*spbb12*spaa13^4*spbb13^4*spbb15*spbb34^3-1061/72*spaa13^4*spbb13^6*spbb24*spbb34*spbb45-1/3*spaa13^4*spbb13^5*spbb14*spbb25*spbb34^2-241/12*spaa13^4*spbb13^5*spbb15*spbb24*spbb34^2+1825/72*spbb12*spaa13^3*spbb13^3*spaa14*spbb14*spbb15*spbb34^3-7/36*spaa13^3*spbb13^5*spaa14*spbb14*spbb24*spbb34*spbb45-2/3*spaa13^3*spbb13^4*spaa14*spbb14^2*spbb25*spbb34^2-2159/72*spaa13^3*spbb13^4*spaa14*spbb14*spbb15*spbb24*spbb34^2-55/12*spbb12*spaa13^3*spbb13^3*spbb15*spaa23*spbb23*spbb34^3+685/72*spaa13^3*spbb13^5*spaa23*spbb23*spbb24*spbb34*spbb45+115/12*spaa13^3*spbb13^4*spbb15*spaa23*spbb23*spbb24*spbb34^2-85/24*spbb12*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spbb15*spbb34^3+1469/36*spaa13^2*spbb13^4*spaa14^2*spbb14^2*spbb24*spbb34*spbb45-1/3*spaa13^2*spbb13^3*spaa14^2*spbb14^3*spbb25*spbb34^2+125/12*spaa13^2*spbb13^3*spaa14^2*spbb14^2*spbb15*spbb24*spbb34^2+2191/72*spbb12^2*spaa13^2*spbb13*spaa14*spbb14*spbb15*spaa24*spbb34^4-70/3*spbb12*spaa13^2*spbb13^2*spaa14*spbb14*spbb15*spaa24*spbb24*spbb34^3-253/24*spaa13^2*spbb13^3*spaa14*spbb14*spbb15*spaa24*spbb24^2*spbb34^2-467/36*spbb12*spaa13^2*spbb13^2*spbb15*spaa23^2*spbb23^2*spbb34^3+1355/72*spaa13^2*spbb13^4*spaa23^2*spbb23^2*spbb24*spbb34*spbb45+1715/72*spaa13^2*spbb13^3*spbb15*spaa23^2*spbb23^2*spbb24*spbb34^2-43/24*spbb12*spaa13*spbb13*spaa14^3*spbb14^3*spbb15*spbb34^3+2359/72*spaa13*spbb13^3*spaa14^3*spbb14^3*spbb24*spbb34*spbb45+529/72*spaa13*spbb13^2*spaa14^3*spbb14^3*spbb15*spbb24*spbb34^2+35/8*spbb12^2*spaa13*spaa14^2*spbb14^2*spbb15*spaa24*spbb34^4+73/24*spbb12*spaa13*spbb13*spaa14^2*spbb14^2*spbb15*spaa24*spbb24*spbb34^3-1901/72*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb15*spaa24*spbb24^2*spbb34^2-155/18*spbb12^2*spaa13*spaa14*spbb14*spbb15*spaa24^2*spbb24*spbb34^4-671/24*spbb12*spaa13*spbb13*spaa14*spbb14*spbb15*spaa24^2*spbb24^2*spbb34^3+25/36*spbb12*spaa13*spbb13*spbb15*spaa23^3*spbb23^3*spbb34^3-439/72*spaa13*spbb13^3*spaa23^3*spbb23^3*spbb24*spbb34*spbb45+1499/72*spaa13*spbb13^2*spbb15*spaa23^3*spbb23^3*spbb24*spbb34^2+259/72*spbb12*spaa13*spbb13*spbb15*spaa23^2*spbb23^2*spaa34*spbb34^4+13/2*spbb13^2*spaa14^4*spbb14^4*spbb24*spbb34*spbb45+11/24*spbb13*spaa14^4*spbb14^4*spbb15*spbb24*spbb34^2+9/8*spbb12*spaa14^3*spbb14^3*spbb15*spaa24*spbb24*spbb34^3-203/24*spbb13*spaa14^3*spbb14^3*spbb15*spaa24*spbb24^2*spbb34^2-571/36*spbb12*spaa14^2*spbb14^2*spbb15*spaa24^2*spbb24^2*spbb34^3-13/2*spbb13^2*spaa23^4*spbb23^4*spbb24*spbb34*spbb45+9*spbb13*spbb15*spaa23^4*spbb23^4*spbb24*spbb34^2-95/12*spbb12*spbb15*spaa23^3*spbb23^3*spaa24*spbb24*spbb34^3+2/3*spbb12*spbb15*spaa23^3*spbb23^3*spaa34*spbb34^4+3/8*spbb13*spbb15*spaa23^3*spbb23^3*spbb24*spaa34*spbb34^3+13/6*spbb12*spbb15*spaa23^2*spbb23^2*spaa34^2*spbb34^5-73/24*spbb13*spbb15*spaa23^2*spbb23^2*spbb24*spaa34^2*spbb34^4+4/3*spbb12*spbb15*spaa23*spbb23*spaa34^3*spbb34^6)/(spaa12*spbb13^2*spbb14*spbb24^3*spaa25*spaa34*spbb35^2*spab5125)+
(spbb23^2*(23/24*spaa12^4*spbb12^4*spbb13*spbb45+83/72*spaa12^3*spbb12^3*spaa13*spbb13^2*spbb45-31/36*spaa12^3*spbb12^2*spaa13*spbb13*spbb14*spbb15*spbb23+161/36*spaa12^3*spbb12^3*spbb13*spaa23*spbb23*spbb45+5/24*spaa12^3*spbb12^2*spbb14*spbb15*spaa23*spbb23^2-31/72*spaa12^2*spbb12^2*spaa13^2*spbb13^3*spbb45-169/216*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb14*spbb15*spbb23+1243/108*spaa12^2*spbb12^2*spaa13*spbb13^2*spaa23*spbb23*spbb45+47/24*spaa12^2*spbb12*spaa13*spbb13*spbb14*spbb15*spaa23*spbb23^2+59/12*spaa12^2*spbb12*spaa13*spbb14^2*spbb15*spbb23^2*spaa24+167/18*spaa12^2*spbb12^2*spbb13*spaa23^2*spbb23^2*spbb45+1/4*spaa12^2*spbb12*spbb14*spbb15*spaa23^2*spbb23^3-1247/72*spaa12*spbb12*spaa13^3*spbb13^4*spbb45+6653/216*spaa12*spaa13^3*spbb13^3*spbb14*spbb15*spbb23-2611/216*spaa12*spbb12*spaa13^2*spbb13^3*spaa23*spbb23*spbb45+2027/72*spaa12*spaa13^2*spbb13^2*spbb14*spbb15*spaa23*spbb23^2-229/18*spaa12*spaa13^2*spbb13*spbb14^2*spbb15*spbb23^2*spaa24+590/27*spaa12*spbb12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb45+55/24*spaa12*spaa13*spbb13*spbb14*spbb15*spaa23^2*spbb23^3-7/12*spaa12*spaa13*spbb14^2*spbb15*spaa23*spbb23^3*spaa24+679/72*spaa12*spbb12*spbb13*spaa23^3*spbb23^3*spbb45+1/24*spaa12*spbb14*spbb15*spaa23^3*spbb23^4-295/12*spaa13^4*spbb13^5*spbb45-4505/72*spaa13^4*spbb13^4*spbb15*spbb34-1423/72*spaa13^3*spbb13^4*spaa23*spbb23*spbb45-16561/216*spaa13^3*spbb13^3*spbb15*spaa23*spbb23*spbb34+8401/216*spaa13^3*spbb13^2*spbb14*spbb15*spbb23*spaa24*spbb34-4601/108*spaa13^3*spbb13^3*spbb15*spaa34*spbb34^2-169/216*spaa13^2*spbb13^3*spaa23^2*spbb23^2*spbb45-2747/108*spaa13^2*spbb13^2*spbb15*spaa23^2*spbb23^2*spbb34+1079/36*spaa13^2*spbb13*spbb14*spbb15*spaa23*spbb23^2*spaa24*spbb34-499/36*spaa13^2*spbb13^2*spbb15*spaa23*spbb23*spaa34*spbb34^2+233/24*spaa13^2*spbb14^2*spbb15*spbb23^2*spaa24^2*spbb34+149/24*spaa13^2*spbb13*spbb14*spbb15*spbb23*spaa24*spaa34*spbb34^2-787/72*spaa13^2*spbb13^2*spbb15*spaa34^2*spbb34^3+1207/108*spaa13*spbb13^2*spaa23^3*spbb23^3*spbb45+22/9*spaa13*spbb13*spbb15*spaa23^3*spbb23^3*spbb34+37/6*spaa13*spbb14*spbb15*spaa23^2*spbb23^3*spaa24*spbb34+58/9*spaa13*spbb13*spbb15*spaa23^2*spbb23^2*spaa34*spbb34^2+35/24*spaa13*spbb14*spbb15*spaa23*spbb23^2*spaa24*spaa34*spbb34^2+6*spaa13*spbb13*spbb15*spaa23*spbb23*spaa34^2*spbb34^3-23/8*spaa13*spbb14*spbb15*spbb23*spaa24*spaa34^2*spbb34^3+67/12*spaa13*spbb13*spbb15*spaa34^3*spbb34^4+23/6*spbb13*spaa23^4*spbb23^4*spbb45+5/6*spbb15*spaa23^4*spbb23^4*spbb34+5/2*spbb15*spaa23^3*spbb23^3*spaa34*spbb34^2+7/2*spbb15*spaa23^2*spbb23^2*spaa34^2*spbb34^3+5/3*spbb15*spaa23*spbb23*spaa34^3*spbb34^4))/(spaa12*spbb13^2*spbb24^3*spaa34*spbb35^2*spaa45*spab5125)+
(spbb12*spbb34*(1/24*spaa12^3*spbb12^3-487/108*spaa12^2*spbb12^2*spaa14*spbb14-149/54*spaa12^2*spbb12^2*spaa23*spbb23-613/108*spaa12^2*spbb12^2*spaa24*spbb24+1615/216*spaa12*spbb12^2*spaa13*spaa24*spbb34-983/216*spaa12*spbb12*spaa14^2*spbb14^2-1109/108*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24-173/216*spaa12*spbb12*spaa23^2*spbb23^2-1723/216*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24-1235/216*spaa12*spbb12*spaa24^2*spbb24^2-655/36*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34-99/8*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34-51/8*spbb12*spaa13*spaa24^2*spbb24*spbb34+9/8*spaa14^3*spbb14^3-571/36*spaa14^2*spbb14^2*spaa24*spbb24-21/4*spaa23^3*spbb23^3+3*spaa23^2*spbb23^2*spaa24*spbb24+7/6*spaa23*spbb23*spaa24^2*spbb24^2))/(spaa12*spbb13^2*spbb24^2*spaa34*spab5125)+
(+5/3*spbb12*spaa15^3*spbb15*spbb25*spbb34*spaa35*spbb45)/(spaa14*spbb24^3*spaa25*spab5145^2)+
(spbb12*spaa15^2*spbb25*spbb34*spbb45*(-5/3*spbb12*spaa13*spaa25-5/3*spaa13*spbb13*spaa35-5/6*spaa15*spbb15*spaa35-5/6*spaa23*spbb23*spaa35))/(spaa14^2*spbb14*spbb24^3*spaa25*spab5145)+
(+1/12*spbb12*spaa13*spbb14^2*spbb23^2*spbb34)/(spbb13^2*spbb24^3*spab1231)+
(-1/3*spbb12^2*spaa13*spaa14*spbb14^2*spbb23*spbb34)/(spbb13*spbb15*spbb24^3*spaa45*spab1231)+
(-112/27*spbb15*spbb23*spbb25^2*spbb34^3*spbb45)/(spbb14*spbb24^3*spbb35^4)+
(spbb25*spbb34^3*spbb45*(25/9*spaa23*spbb23^2*spaa34^2*spaa35+40/9*spbb23*spaa24*spbb24*spaa34^2*spaa35+5/3*spaa24*spbb24^2*spaa34^2*spaa45+22/9*spbb23*spaa24*spbb25*spaa34*spaa35^2-52/27*spaa24*spbb24*spbb25*spaa34*spaa35*spaa45+1/3*spaa24*spbb25^2*spaa35^2*spaa45-5/3*spbb23*spbb24*spaa25*spaa34^3+25/9*spbb23*spaa34^3*spbb34*spaa35+5/3*spbb24*spaa34^3*spbb34*spaa45-143/108*spbb25*spaa34^2*spbb34*spaa35*spaa45-83/108*spbb25*spaa34*spaa35*spaa45^2*spbb45))/(spaa12*spbb14*spbb24^3*spaa34*spaa35*spbb35^3*spaa45)+
(-29/9*spaa12^3*spbb13^3*spbb24^3*spaa34^2+5/2*spaa12^2*spaa13^2*spbb13^4*spbb24^2*spaa34-5/3*spaa12^2*spaa13*spbb13^3*spaa14*spbb14*spbb24^2*spaa34+10/3*spaa12^2*spaa13*spbb13^3*spaa23*spbb23*spbb24^2*spaa34-487/36*spaa12^2*spaa13*spbb13^3*spbb24^2*spaa34^2*spbb34+13/18*spaa12^2*spbb13^2*spaa14^2*spbb14^2*spbb24^2*spaa34-133/72*spaa12^2*spbb13^2*spaa14*spbb14*spbb24^2*spaa34^2*spbb34-89/18*spaa12^2*spbb13^2*spaa23*spbb23*spbb24^2*spaa34^2*spbb34-77/72*spaa12^2*spbb13^2*spbb24^2*spaa34^3*spbb34^2+5/6*spaa12*spaa13^3*spbb13^4*spaa14*spbb14*spbb24+71/6*spaa12*spaa13^3*spbb13^4*spbb24*spaa34*spbb34+5/3*spaa12*spaa13^2*spbb13^3*spaa14^2*spbb14^2*spbb24+793/72*spaa12*spaa13^2*spbb13^3*spaa14*spbb14*spbb24*spaa34*spbb34+1247/72*spaa12*spaa13^2*spbb13^3*spaa23*spbb23*spbb24*spaa34*spbb34+1141/72*spaa12*spaa13^2*spbb13^3*spbb24*spaa34^2*spbb34^2+16/9*spaa12*spaa13*spbb13^2*spaa14^3*spbb14^3*spbb24+361/72*spaa12*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb24*spaa34*spbb34+13/12*spaa12*spaa13*spbb13^2*spaa14*spbb14*spbb24*spaa34^2*spbb34^2+107/12*spaa12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb24*spaa34*spbb34+493/72*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24*spaa34^2*spbb34^2-385/72*spaa12*spaa13*spbb13^2*spbb24*spaa34^3*spbb34^3+1/9*spaa12*spbb13*spaa14^4*spbb14^4*spbb24-13/9*spaa12*spbb13*spaa14^3*spbb14^3*spbb24*spaa34*spbb34-511/72*spaa12*spbb13*spaa14^2*spbb14^2*spbb24*spaa34^2*spbb34^2-70/9*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34^3*spbb34^3+5/6*spaa12*spbb13*spaa23^3*spbb23^3*spbb24*spaa34*spbb34+7/4*spaa12*spbb13*spaa23^2*spbb23^2*spbb24*spaa34^2*spbb34^2-5/8*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34^3*spbb34^3-115/36*spaa12*spbb13*spbb24*spaa34^4*spbb34^4-187/72*spaa13^4*spbb13^4*spaa14*spbb14*spbb34+53/8*spaa13^4*spbb13^4*spaa34*spbb34^2+245/72*spaa13^3*spbb13^3*spaa14^2*spbb14^2*spbb34-43/8*spaa13^3*spbb13^3*spaa14*spbb14*spaa34*spbb34^2+313/24*spaa13^3*spbb13^3*spaa23*spbb23*spaa34*spbb34^2+1433/72*spaa13^3*spbb13^3*spaa34^2*spbb34^3+4/9*spaa13^2*spbb13^2*spaa14^3*spbb14^3*spbb34-245/24*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spaa34*spbb34^2+95/18*spaa13^2*spbb13^2*spaa14*spbb14*spaa34^2*spbb34^3+107/12*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spaa34*spbb34^2+202/9*spaa13^2*spbb13^2*spaa23*spbb23*spaa34^2*spbb34^3+1115/72*spaa13^2*spbb13^2*spaa34^3*spbb34^4+217/72*spaa13*spbb13*spaa14^4*spbb14^4*spbb34+565/72*spaa13*spbb13*spaa14^3*spbb14^3*spaa34*spbb34^2+967/72*spaa13*spbb13*spaa14^2*spbb14^2*spaa34^2*spbb34^3+95/8*spaa13*spbb13*spaa14*spbb14*spaa34^3*spbb34^4+5/2*spaa13*spbb13*spaa23^3*spbb23^3*spaa34*spbb34^2+269/36*spaa13*spbb13*spaa23^2*spbb23^2*spaa34^2*spbb34^3+127/24*spaa13*spbb13*spaa23*spbb23*spaa34^3*spbb34^4+203/72*spaa13*spbb13*spaa34^4*spbb34^5+23/24*spaa14^5*spbb14^5*spbb34+115/24*spaa14^4*spbb14^4*spaa34*spbb34^2+377/36*spaa14^3*spbb14^3*spaa34^2*spbb34^3+413/36*spaa14^2*spbb14^2*spaa34^3*spbb34^4+49/9*spaa14*spbb14*spaa34^4*spbb34^5+4/3*spaa23^3*spbb23^3*spaa34^2*spbb34^3+5/3*spaa23^2*spbb23^2*spaa34^3*spbb34^4+1/2*spaa23*spbb23*spaa34^4*spbb34^5+11/18*spaa34^5*spbb34^6)/(spaa12*spbb14*spaa24*spbb24^3*spaa25*spaa34*spbb35^2*spaa45)+
(-5/3*spaa13*spaa15*spbb15*spbb34*spab3123*spab5125)/(spaa12*spbb24^2*spaa25*spaa34*spaa35*spbb35^2)+
(spaa45*(43/9*spaa13^4*spbb13^5*spbb34*spbb45+43/18*spaa13^4*spbb13^4*spbb15*spbb34^2-5/2*spaa13^3*spbb13^5*spaa15*spbb45^2-23/8*spaa13^3*spbb13^4*spaa34*spbb34^2*spbb45-475/72*spaa13^3*spbb13^3*spbb15*spaa34*spbb34^3+215/72*spaa13^3*spbb13^4*spbb34*spaa35*spbb35*spbb45+17/18*spaa13^3*spbb13^3*spbb15*spbb34^2*spaa35*spbb35+307/72*spaa13^3*spbb13^4*spbb34*spaa45*spbb45^2+139/12*spaa13^3*spbb13^3*spbb15*spbb34^2*spaa45*spbb45+775/72*spaa13^3*spbb13^2*spbb15^2*spbb34^3*spaa45-5/6*spaa13^2*spbb13^4*spaa15*spaa35*spbb35*spbb45^2+5/6*spaa13^2*spbb13^4*spaa15*spaa45*spbb45^3-149/24*spaa13^2*spbb13^3*spaa34^2*spbb34^3*spbb45-835/72*spaa13^2*spbb13^2*spbb15*spaa34^2*spbb34^4-79/24*spaa13^2*spbb13^3*spaa34*spbb34^2*spaa35*spbb35*spbb45-827/72*spaa13^2*spbb13^2*spbb15*spaa34*spbb34^3*spaa35*spbb35+77/18*spaa13^2*spbb13*spbb15^2*spaa34*spbb34^4*spaa45-1/72*spaa13^2*spbb13^3*spbb34*spaa35^2*spbb35^2*spbb45+101/72*spaa13^2*spbb13^3*spbb34*spaa35*spbb35*spaa45*spbb45^2-473/72*spaa13^2*spbb13^2*spbb15*spbb34^2*spaa35*spbb35*spaa45*spbb45+17/18*spaa13^2*spbb13*spbb15^2*spbb34^3*spaa35*spbb35*spaa45+137/36*spaa13^2*spbb13^3*spbb34*spaa45^2*spbb45^3-137/24*spaa13^2*spbb13^2*spbb15*spbb34^2*spaa45^2*spbb45^2-685/72*spaa13^2*spbb13*spbb15^2*spbb34^3*spaa45^2*spbb45-5/6*spaa13^2*spbb15^3*spbb34^4*spaa45^2-43/18*spaa13*spbb13^3*spaa15*spaa35*spbb35*spaa45*spbb45^3-43/18*spaa13*spbb13^3*spaa15*spaa45^2*spbb45^4+53/72*spaa13*spbb13^2*spaa34^3*spbb34^4*spbb45-31/9*spaa13*spbb13*spbb15*spaa34^3*spbb34^5-1/12*spaa13*spbb13^2*spaa34^2*spbb34^3*spaa35*spbb35*spbb45-47/9*spaa13*spbb13*spbb15*spaa34^2*spbb34^4*spaa35*spbb35+5/6*spaa13*spbb15^2*spaa34^2*spbb34^5*spaa45-239/72*spaa13*spbb13^2*spaa34*spbb34^2*spaa35^2*spbb35^2*spbb45-17/18*spaa13*spbb13*spbb15*spaa34*spbb34^3*spaa35^2*spbb35^2+5/3*spaa13*spbb15^2*spaa34*spbb34^4*spaa35*spbb35*spaa45-5*spaa13*spbb13^2*spbb34*spaa35^3*spbb35^3*spbb45-463/36*spaa13*spbb13^2*spbb34*spaa35^2*spbb35^2*spaa45*spbb45^2-20/3*spaa13*spbb13*spbb15*spbb34^2*spaa35^2*spbb35^2*spaa45*spbb45-143/12*spaa13*spbb13^2*spbb34*spaa35*spbb35*spaa45^2*spbb45^3-613/36*spaa13*spbb13*spbb15*spbb34^2*spaa35*spbb35*spaa45^2*spbb45^2-5/2*spaa13*spbb15^2*spbb34^3*spaa35*spbb35*spaa45^2*spbb45-73/18*spaa13*spbb13^2*spbb34*spaa45^3*spbb45^4-131/18*spaa13*spbb13*spbb15*spbb34^2*spaa45^3*spbb45^3-5/6*spaa13*spbb15^2*spbb34^3*spaa45^3*spbb45^2+23/24*spbb13^2*spaa15*spaa35^2*spbb35^2*spaa45*spbb45^3+23/12*spbb13^2*spaa15*spaa35*spbb35*spaa45^2*spbb45^4+23/24*spbb13^2*spaa15*spaa45^3*spbb45^5+23/24*spbb13*spaa34^4*spbb34^5*spbb45-7/12*spbb13*spaa34^3*spbb34^4*spaa35*spbb35*spbb45-5/6*spbb15*spaa34^3*spbb34^5*spaa35*spbb35-37/24*spbb13*spaa34^2*spbb34^3*spaa35^2*spbb35^2*spbb45-5/6*spbb15*spaa34^2*spbb34^4*spaa35^2*spbb35^2-5/2*spbb13*spbb34*spaa35^3*spbb35^3*spaa45*spbb45^2-5/6*spbb15*spbb34^2*spaa35^3*spbb35^3*spaa45*spbb45-143/24*spbb13*spbb34*spaa35^2*spbb35^2*spaa45^2*spbb45^3-5/3*spbb15*spbb34^2*spaa35^2*spbb35^2*spaa45^2*spbb45^2-53/12*spbb13*spbb34*spaa35*spbb35*spaa45^3*spbb45^4-5/6*spbb15*spbb34^2*spaa35*spbb35*spaa45^3*spbb45^3-23/24*spbb13*spbb34*spaa45^4*spbb45^5))/(spaa12*spbb13^2*spaa14*spbb14*spaa24*spbb24^3*spaa25*spaa34*spbb35)+
(spaa23*spbb23*spbb34*spbb45*(-3/4*spaa12^2*spbb12^2-5/6*spaa12*spbb12*spaa13*spbb13-3/4*spaa12*spbb12*spaa14*spbb14-11/72*spaa12*spbb12*spaa23*spbb23-1/9*spaa23^2*spbb23^2))/(spaa12*spbb14*spaa24^2*spbb24^3*spbb35)+
(-1/9*spbb13*spaa23^2*spbb23^2*spbb45)/(spbb14*spaa24^2*spbb24^2*spbb35)+
(+439/216*spbb12^2*spbb14*spbb23*spbb34^2)/(spbb13^3*spbb24^3)+
(spbb12^2*spbb34*spaa35*spab3123*(5/6*spaa12*spbb12+5/6*spaa14*spbb14))/(spaa13*spbb13^2*spbb14*spbb24^2*spaa34*spaa45)+
(spaa45^2*(21/8*spaa12^4*spbb12^3*spbb24*spbb45+13/18*spaa12^4*spbb12^2*spbb14*spbb24*spbb25-259/72*spaa12^3*spbb12^3*spaa15*spbb45^2-13/36*spaa12^3*spbb12^2*spbb14*spaa15*spbb25*spbb45+13/9*spaa12^3*spbb12*spbb14^2*spaa15*spbb25^2-17/24*spaa12^3*spbb12^2*spaa24*spbb24^2*spbb45+13/18*spaa12^3*spbb12*spbb14*spaa24*spbb24^2*spbb25-161/72*spaa12^3*spbb12^2*spbb24*spaa45*spbb45^2+155/72*spaa12^3*spbb12*spbb14*spbb24*spbb25*spaa45*spbb45-13/18*spaa12^3*spbb14^2*spbb24*spbb25^2*spaa45-41/24*spaa12^2*spbb12^2*spaa15^2*spbb15*spbb45^2-103/72*spaa12^2*spbb12*spbb14*spaa15^2*spbb15*spbb25*spbb45+13/18*spaa12^2*spbb14^2*spaa15^2*spbb15*spbb25^2+13/8*spaa12^2*spbb12^2*spaa15*spaa45*spbb45^3-55/36*spaa12^2*spbb12*spbb14*spaa15*spbb25*spaa45*spbb45^2+13/18*spaa12^2*spbb14^2*spaa15*spbb25^2*spaa45*spbb45-5/8*spaa12*spbb12*spaa15^3*spbb15^2*spbb45^2+5/24*spaa12*spbb12*spaa15^2*spbb15*spaa45*spbb45^3-1/9*spaa12*spbb14*spaa15^2*spbb15*spbb25*spaa45*spbb45^2+1/9*spaa15^4*spbb15^3*spbb45^2+1/9*spaa15^3*spbb15^2*spaa45*spbb45^3))/(spaa12*spbb13*spaa14^2*spbb14*spaa24*spbb24^3*spaa25*spaa34)+
(+1/12*spbb12*spaa23^2*spbb23*spbb34*spaa45*spbb45)/(spbb14*spaa24^3*spbb24^3)+
(spbb14*spaa34*(1/3*spaa12^2*spbb12^2*spaa15*spbb23-1/3*spaa12^2*spbb12*spbb23^2*spaa35+1/3*spaa12*spbb12*spaa13*spbb13*spaa15*spbb23+4/3*spaa12*spbb12^2*spaa15^2*spbb35-4/3*spaa12*spbb12*spaa15*spbb23*spaa25*spbb25-8/3*spaa12*spbb12*spaa15*spbb23*spaa35*spbb35+4/3*spbb12*spaa13*spbb13*spaa15^2*spbb35-5/3*spaa13*spbb13*spaa15*spbb23*spaa35*spbb35-1/3*spbb12*spaa15^2*spaa25*spbb25*spbb35+4/3*spbb12*spaa15^2*spaa35*spbb35^2-5/3*spaa15*spbb23*spaa25^2*spbb25^2))/(spaa14*spbb15*spaa24*spbb24^3*spaa25*spaa45)+
(-5/6*spaa15*spbb15*spab1231)/(spaa14^2*spbb14^2)+
(spbb15*(5/6*spaa13^2*spbb13*spaa45-209/216*spaa13*spbb13*spaa14*spaa35-173/216*spaa13*spaa14*spbb14*spaa45+5/3*spaa13*spaa15*spbb15*spaa45+2/3*spaa14^2*spbb14*spaa35))/(spaa14*spbb14*spaa25*spbb25*spaa34)+
(+5/6*spaa13*spaa15*spbb15^2*spbb24)/(spaa13*spbb14*spaa25*spbb25^2)+
(1295/108*spaa12^4*spbb12^4*spbb23-3151/216*spaa12^3*spbb12^4*spaa14*spbb34+253/8*spaa12^3*spbb12^3*spaa23*spbb23^2+983/72*spaa12^3*spbb12^3*spbb23*spaa24*spbb24-437/6*spaa12^2*spbb12^3*spaa14*spaa23*spbb23*spbb34-10511/216*spaa12^2*spbb12^3*spaa14*spaa24*spbb24*spbb34+2699/216*spaa12^2*spbb12^3*spaa14*spaa34*spbb34^2+5729/216*spaa12^2*spbb12^2*spaa23^2*spbb23^3+12427/216*spaa12^2*spbb12^2*spaa23*spbb23^2*spaa24*spbb24+2543/216*spaa12^2*spbb12^2*spbb23*spaa24^2*spbb24^2+10529/216*spaa12*spbb12^3*spaa14^2*spaa23*spbb34^2-4079/54*spaa12*spbb12^2*spaa14*spaa23^2*spbb23^2*spbb34-23497/216*spaa12*spbb12^2*spaa14*spaa23*spbb23*spaa24*spbb24*spbb34-4423/72*spaa12*spbb12^2*spaa14*spaa24^2*spbb24^2*spbb34-5725/72*spaa12*spbb12^2*spaa14*spaa24*spbb24*spaa34*spbb34^2-23*spaa12*spbb12^2*spaa14*spaa34^2*spbb34^3-130/9*spaa12*spbb12*spaa23^3*spbb23^4+1253/24*spaa12*spbb12*spaa23^2*spbb23^3*spaa24*spbb24+1649/36*spaa12*spbb12*spaa23*spbb23^2*spaa24^2*spbb24^2+55/6*spaa12*spbb12*spbb23*spaa24^3*spbb24^3+269/8*spbb12^2*spaa14^2*spaa23^2*spbb23*spbb34^2-3737/72*spbb12^2*spaa14^2*spaa23*spaa24*spbb24*spbb34^2-571/24*spbb12^2*spaa14^2*spaa23*spaa34*spbb34^3-547/24*spbb12*spaa14*spaa23^3*spbb23^3*spbb34-77/2*spbb12*spaa14*spaa23^2*spbb23^2*spaa24*spbb24*spbb34-19*spbb12*spaa14*spaa23*spbb23*spaa24^2*spbb24^2*spbb34-107/12*spbb12*spaa14*spaa24^3*spbb24^3*spbb34-439/24*spbb12*spaa14*spaa24^2*spbb24^2*spaa34*spbb34^2-59/6*spbb12*spaa14*spaa24*spbb24*spaa34^2*spbb34^3-11/24*spbb12*spaa14*spaa34^3*spbb34^4-97/4*spaa23^4*spbb23^5-47/24*spaa23^3*spbb23^4*spaa24*spbb24+77/24*spaa23^2*spbb23^3*spaa24^2*spbb24^2+5/3*spaa23*spbb23^2*spaa24^3*spbb24^3)/(spaa12*spbb13*spbb24^2*spaa34*spbb35*spaa45*spab5125)+
(+5/3*spbb12^2*spaa13*spbb34^2)/(spbb13*spbb24^2*spab3123)+
(3151/216*spaa23^5*spbb23^6*spbb45+19193/216*spaa23^5*spbb23^5*spbb24*spbb35+1856/27*spaa23^4*spbb23^5*spaa24*spbb24*spbb45+19723/216*spaa23^4*spbb23^4*spaa24*spbb24^2*spbb35+2287/72*spaa23^4*spbb23^5*spaa25*spbb25*spbb45+7345/108*spaa23^4*spbb23^4*spbb24*spaa25*spbb25*spbb35+701/24*spaa23^4*spbb23^4*spbb24*spaa34*spbb34*spbb35+12829/216*spaa23^4*spbb23^5*spaa35*spbb35*spbb45-37625/216*spaa23^4*spbb23^4*spbb24*spaa35*spbb35^2+26411/216*spaa23^4*spbb23^3*spbb24^2*spbb35^2*spaa45+2521/12*spaa23^3*spbb23^4*spaa24^2*spbb24^2*spbb45-36457/108*spaa23^3*spbb23^3*spaa24^2*spbb24^3*spbb35+38615/216*spaa23^3*spbb23^4*spaa24*spbb24*spaa25*spbb25*spbb45-16187/72*spaa23^3*spbb23^3*spaa24*spbb24^2*spaa25*spbb25*spbb35-2561/108*spaa23^3*spbb23^4*spaa24*spbb24*spaa34*spbb34*spbb45-1855/54*spaa23^3*spbb23^3*spaa24*spbb24^2*spaa34*spbb34*spbb35+1063/72*spaa23^3*spbb23^5*spaa24*spaa35*spbb45^2+4477/24*spaa23^3*spbb23^4*spaa24*spbb24*spaa35*spbb35*spbb45-47945/72*spaa23^3*spbb23^3*spaa24*spbb24^2*spaa35*spbb35^2+1487/54*spaa23^3*spbb23^2*spaa24*spbb24^3*spbb35^2*spaa45+7607/216*spaa23^3*spbb23^4*spaa25^2*spbb25^2*spbb45-15845/216*spaa23^3*spbb23^3*spbb24*spaa25^2*spbb25^2*spbb35+9419/216*spaa23^3*spbb23^4*spaa25*spbb25*spaa35*spbb35*spbb45-4427/12*spaa23^3*spbb23^3*spbb24*spaa25*spbb25*spaa35*spbb35^2-1145/216*spaa23^3*spbb23^2*spbb24^2*spaa25*spbb25*spbb35^2*spaa45+1325/72*spaa23^3*spbb23^4*spaa34^2*spbb34^2*spbb45+263/8*spaa23^3*spbb23^3*spbb24*spaa34^2*spbb34^2*spbb35+857/18*spaa23^3*spbb23^4*spaa34*spbb34*spaa35*spbb35*spbb45-565/18*spaa23^3*spbb23^3*spbb24*spaa34*spbb34*spaa35*spbb35^2-19945/216*spaa23^3*spbb23^2*spbb24^2*spaa34*spbb34*spbb35^2*spaa45+7747/216*spaa23^3*spbb23^4*spaa35^2*spbb35^2*spbb45-8015/72*spaa23^3*spbb23^3*spbb24*spaa35^2*spbb35^3-61303/216*spaa23^3*spbb23^2*spbb24^2*spaa35*spbb35^3*spaa45+4205/216*spaa23^3*spbb23*spbb24^3*spbb35^3*spaa45^2+1025/6*spaa23^2*spbb23^3*spaa24^3*spbb24^3*spbb45-75275/216*spaa23^2*spbb23^2*spaa24^3*spbb24^4*spbb35+22237/72*spaa23^2*spbb23^3*spaa24^2*spbb24^2*spaa25*spbb25*spbb45-64259/108*spaa23^2*spbb23^2*spaa24^2*spbb24^3*spaa25*spbb25*spbb35+6449/216*spaa23^2*spbb23^3*spaa24^2*spbb24^2*spaa34*spbb34*spbb45-18793/108*spaa23^2*spbb23^2*spaa24^2*spbb24^3*spaa34*spbb34*spbb35+4003/27*spaa23^2*spbb23^4*spaa24^2*spbb24*spaa35*spbb45^2-46415/216*spaa23^2*spbb23^3*spaa24^2*spbb24^2*spaa35*spbb35*spbb45-16393/108*spaa23^2*spbb23^2*spaa24^2*spbb24^3*spaa35*spbb35^2-16703/72*spaa23^2*spbb23*spaa24^2*spbb24^4*spbb35^2*spaa45+11375/72*spaa23^2*spbb23^3*spaa24*spbb24*spaa25^2*spbb25^2*spbb45-21635/72*spaa23^2*spbb23^2*spaa24*spbb24^2*spaa25^2*spbb25^2*spbb35+8569/216*spaa23^2*spbb23^4*spaa24*spaa25*spbb25*spaa35*spbb45^2-10039/72*spaa23^2*spbb23^3*spaa24*spbb24*spaa25*spbb25*spaa35*spbb35*spbb45-921/4*spaa23^2*spbb23^2*spaa24*spbb24^2*spaa25*spbb25*spaa35*spbb35^2-36139/216*spaa23^2*spbb23*spaa24*spbb24^3*spaa25*spbb25*spbb35^2*spaa45+11209/216*spaa23^2*spbb23^3*spaa24*spbb24*spaa34^2*spbb34^2*spbb45+2599/108*spaa23^2*spbb23^2*spaa24*spbb24^2*spaa34^2*spbb34^2*spbb35-9097/216*spaa23^2*spbb23^4*spaa24*spaa34*spbb34*spaa35*spbb45^2+16999/216*spaa23^2*spbb23^3*spaa24*spbb24*spaa34*spbb34*spaa35*spbb35*spbb45-18013/216*spaa23^2*spbb23^2*spaa24*spbb24^2*spaa34*spbb34*spaa35*spbb35^2-15869/216*spaa23^2*spbb23*spaa24*spbb24^3*spaa34*spbb34*spbb35^2*spaa45+781/18*spaa23^2*spbb23^4*spaa24*spaa35^2*spbb35*spbb45^2-32135/108*spaa23^2*spbb23^3*spaa24*spbb24*spaa35^2*spbb35^2*spbb45+7333/36*spaa23^2*spbb23^2*spaa24*spbb24^2*spaa35^2*spbb35^3-10424/27*spaa23^2*spbb23*spaa24*spbb24^3*spaa35*spbb35^3*spaa45-5101/108*spaa23^2*spaa24*spbb24^4*spbb35^3*spaa45^2+719/36*spaa23^2*spbb23^3*spaa25^3*spbb25^3*spbb45-11869/216*spaa23^2*spbb23^2*spbb24*spaa25^3*spbb25^3*spbb35-5759/216*spaa23^2*spbb23^3*spaa25^2*spbb25^2*spaa35*spbb35*spbb45-5059/108*spaa23^2*spbb23^2*spbb24*spaa25^2*spbb25^2*spaa35*spbb35^2-6001/108*spaa23^2*spbb23*spbb24^2*spaa25^2*spbb25^2*spbb35^2*spaa45-10901/216*spaa23^2*spbb23^3*spaa25*spbb25*spaa35^2*spbb35^2*spbb45+10747/108*spaa23^2*spbb23^2*spbb24*spaa25*spbb25*spaa35^2*spbb35^3-9421/72*spaa23^2*spbb23*spbb24^2*spaa25*spbb25*spaa35*spbb35^3*spaa45-1519/72*spaa23^2*spbb24^3*spaa25*spbb25*spbb35^3*spaa45^2+853/18*spaa23^2*spbb23^3*spaa34^3*spbb34^3*spbb45-1475/216*spaa23^2*spbb23^2*spbb24*spaa34^3*spbb34^3*spbb35+7201/72*spaa23^2*spbb23^3*spaa34^2*spbb34^2*spaa35*spbb35*spbb45+6293/36*spaa23^2*spbb23^2*spbb24*spaa34^2*spbb34^2*spaa35*spbb35^2+3193/216*spaa23^2*spbb23*spbb24^2*spaa34^2*spbb34^2*spbb35^2*spaa45+6701/108*spaa23^2*spbb23^3*spaa34*spbb34*spaa35^2*spbb35^2*spbb45+3011/8*spaa23^2*spbb23^2*spbb24*spaa34*spbb34*spaa35^2*spbb35^3+5477/216*spaa23^2*spbb23*spbb24^2*spaa34*spbb34*spaa35*spbb35^3*spaa45-355/36*spaa23^2*spbb24^3*spaa34*spbb34*spbb35^3*spaa45^2-77/72*spaa23^2*spbb23^3*spaa35^3*spbb35^3*spbb45+3757/18*spaa23^2*spbb23^2*spbb24*spaa35^3*spbb35^4-3077/108*spaa23^2*spbb23*spbb24^2*spaa35^2*spbb35^4*spaa45-12245/216*spaa23^2*spbb24^3*spaa35*spbb35^4*spaa45^2+1073/72*spaa23*spbb23^2*spaa24^4*spbb24^4*spbb45-1831/216*spaa23*spbb23*spaa24^4*spbb24^5*spbb35+483/8*spaa23*spbb23^2*spaa24^3*spbb24^3*spaa25*spbb25*spbb45-12317/216*spaa23*spbb23*spaa24^3*spbb24^4*spaa25*spbb25*spbb35-5755/72*spaa23*spbb23^2*spaa24^3*spbb24^3*spaa34*spbb34*spbb45+3566/27*spaa23*spbb23*spaa24^3*spbb24^4*spaa34*spbb34*spbb35+8983/36*spaa23*spbb23^3*spaa24^3*spbb24^2*spaa35*spbb45^2-19669/27*spaa23*spbb23^2*spaa24^3*spbb24^3*spaa35*spbb35*spbb45+155383/216*spaa23*spbb23*spaa24^3*spbb24^4*spaa35*spbb35^2+347/54*spaa23*spaa24^3*spbb24^5*spbb35^2*spaa45+2807/36*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa25^2*spbb25^2*spbb45-6487/72*spaa23*spbb23*spaa24^2*spbb24^3*spaa25^2*spbb25^2*spbb35+8053/36*spaa23*spbb23^3*spaa24^2*spbb24*spaa25*spbb25*spaa35*spbb45^2-57319/72*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa25*spbb25*spaa35*spbb35*spbb45+48367/54*spaa23*spbb23*spaa24^2*spbb24^3*spaa25*spbb25*spaa35*spbb35^2-83/27*spaa23*spaa24^2*spbb24^4*spaa25*spbb25*spbb35^2*spaa45-400/27*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa34^2*spbb34^2*spbb45+1049/18*spaa23*spbb23*spaa24^2*spbb24^3*spaa34^2*spbb34^2*spbb35+2023/36*spaa23*spbb23^3*spaa24^2*spbb24*spaa34*spbb34*spaa35*spbb45^2-66049/216*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa34*spbb34*spaa35*spbb35*spbb45+38441/72*spaa23*spbb23*spaa24^2*spbb24^3*spaa34*spbb34*spaa35*spbb35^2+1553/24*spaa23*spaa24^2*spbb24^4*spaa34*spbb34*spbb35^2*spaa45+127/108*spaa23*spbb23^4*spaa24^2*spaa35^2*spbb45^3+30727/216*spaa23*spbb23^3*spaa24^2*spbb24*spaa35^2*spbb35*spbb45^2-52081/72*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa35^2*spbb35^2*spbb45+8419/9*spaa23*spbb23*spaa24^2*spbb24^3*spaa35^2*spbb35^3+54139/216*spaa23*spaa24^2*spbb24^4*spaa35*spbb35^3*spaa45+2479/72*spaa23*spbb23^2*spaa24*spbb24*spaa25^3*spbb25^3*spbb45-4751/108*spaa23*spbb23*spaa24*spbb24^2*spaa25^3*spbb25^3*spbb35+1453/36*spaa23*spbb23^3*spaa24*spaa25^2*spbb25^2*spaa35*spbb45^2-63529/216*spaa23*spbb23^2*spaa24*spbb24*spaa25^2*spbb25^2*spaa35*spbb35*spbb45+76831/216*spaa23*spbb23*spaa24*spbb24^2*spaa25^2*spbb25^2*spaa35*spbb35^2-1955/216*spaa23*spaa24*spbb24^3*spaa25^2*spbb25^2*spbb35^2*spaa45+195/8*spaa23*spbb23^3*spaa24*spaa25*spbb25*spaa35^2*spbb35*spbb45^2-17911/72*spaa23*spbb23^2*spaa24*spbb24*spaa25*spbb25*spaa35^2*spbb35^2*spbb45+37847/72*spaa23*spbb23*spaa24*spbb24^2*spaa25*spbb25*spaa35^2*spbb35^3+33067/216*spaa23*spaa24*spbb24^3*spaa25*spbb25*spaa35*spbb35^3*spaa45+6535/108*spaa23*spbb23^2*spaa24*spbb24*spaa34^3*spbb34^3*spbb45-22381/216*spaa23*spbb23*spaa24*spbb24^2*spaa34^3*spbb34^3*spbb35-4625/216*spaa23*spbb23^3*spaa24*spaa34^2*spbb34^2*spaa35*spbb45^2+5189/27*spaa23*spbb23^2*spaa24*spbb24*spaa34^2*spbb34^2*spaa35*spbb35*spbb45-35383/108*spaa23*spbb23*spaa24*spbb24^2*spaa34^2*spbb34^2*spaa35*spbb35^2-3949/216*spaa23*spaa24*spbb24^3*spaa34^2*spbb34^2*spbb35^2*spaa45+1837/108*spaa23*spbb23^3*spaa24*spaa34*spbb34*spaa35^2*spbb35*spbb45^2+14293/72*spaa23*spbb23^2*spaa24*spbb24*spaa34*spbb34*spaa35^2*spbb35^2*spbb45-10039/72*spaa23*spbb23*spaa24*spbb24^2*spaa34*spbb34*spaa35^2*spbb35^3-1987/72*spaa23*spaa24*spbb24^3*spaa34*spbb34*spaa35*spbb35^3*spaa45+9653/216*spaa23*spbb23^3*spaa24*spaa35^3*spbb35^2*spbb45^2+613/72*spaa23*spbb23^2*spaa24*spbb24*spaa35^3*spbb35^3*spbb45+3715/27*spaa23*spbb23*spaa24*spbb24^2*spaa35^3*spbb35^4+3751/36*spaa23*spaa24*spbb24^3*spaa35^2*spbb35^4*spaa45+139/72*spaa23*spbb23^2*spaa25^4*spbb25^4*spbb45-527/216*spaa23*spbb23*spbb24*spaa25^4*spbb25^4*spbb35-5687/216*spaa23*spbb23^2*spaa25^3*spbb25^3*spaa35*spbb35*spbb45+1703/36*spaa23*spbb23*spbb24*spaa25^3*spbb25^3*spaa35*spbb35^2-55/108*spaa23*spbb24^2*spaa25^3*spbb25^3*spbb35^2*spaa45+113/216*spaa23*spbb23^2*spaa25^2*spbb25^2*spaa35^2*spbb35^2*spbb45+395/6*spaa23*spbb23*spbb24*spaa25^2*spbb25^2*spaa35^2*spbb35^3+1385/54*spaa23*spbb24^2*spaa25^2*spbb25^2*spaa35*spbb35^3*spaa45-1747/108*spaa23*spbb23^2*spaa25*spbb25*spaa35^3*spbb35^3*spbb45+2863/54*spaa23*spbb23*spbb24*spaa25*spbb25*spaa35^3*spbb35^4+5627/108*spaa23*spbb24^2*spaa25*spbb25*spaa35^2*spbb35^4*spaa45+3251/216*spaa23*spbb23^2*spaa34^4*spbb34^4*spbb45-11527/108*spaa23*spbb23*spbb24*spaa34^4*spbb34^4*spbb35+3743/108*spaa23*spbb23^2*spaa34^3*spbb34^3*spaa35*spbb35*spbb45-12259/36*spaa23*spbb23*spbb24*spaa34^3*spbb34^3*spaa35*spbb35^2-2371/36*spaa23*spbb24^2*spaa34^3*spbb34^3*spbb35^2*spaa45+1079/12*spaa23*spbb23^2*spaa34^2*spbb34^2*spaa35^2*spbb35^2*spbb45-9842/27*spaa23*spbb23*spbb24*spaa34^2*spbb34^2*spaa35^2*spbb35^3-15553/72*spaa23*spbb24^2*spaa34^2*spbb34^2*spaa35*spbb35^3*spaa45+13429/108*spaa23*spbb23^2*spaa34*spbb34*spaa35^3*spbb35^3*spbb45-7805/72*spaa23*spbb23*spbb24*spaa34*spbb34*spaa35^3*spbb35^4-42095/216*spaa23*spbb24^2*spaa34*spbb34*spaa35^2*spbb35^4*spaa45+11851/216*spaa23*spbb23^2*spaa35^4*spbb35^4*spbb45+1607/72*spaa23*spbb23*spbb24*spaa35^4*spbb35^5-2185/54*spaa23*spbb24^2*spaa35^3*spbb35^5*spaa45-23/24*spaa24^4*spbb24^5*spaa34*spbb34*spbb35+1073/72*spbb23^2*spaa24^4*spbb24^3*spaa35*spbb45^2-1831/216*spbb23*spaa24^4*spbb24^4*spaa35*spbb35*spbb45-1595/216*spaa24^4*spbb24^5*spaa35*spbb35^2+1637/36*spbb23^2*spaa24^3*spbb24^2*spaa25*spbb25*spaa35*spbb45^2-13705/216*spbb23*spaa24^3*spbb24^3*spaa25*spbb25*spaa35*spbb35*spbb45-181/54*spaa24^3*spbb24^4*spaa25*spbb25*spaa35*spbb35^2+415/24*spbb23*spaa24^3*spbb24^3*spaa34^2*spbb34^2*spbb45-4057/216*spaa24^3*spbb24^4*spaa34^2*spbb34^2*spbb35-3659/36*spbb23^2*spaa24^3*spbb24^2*spaa34*spbb34*spaa35*spbb45^2+40621/216*spbb23*spaa24^3*spbb24^3*spaa34*spbb34*spaa35*spbb35*spbb45-11441/108*spaa24^3*spbb24^4*spaa34*spbb34*spaa35*spbb35^2+6763/72*spbb23^3*spaa24^3*spbb24*spaa35^2*spbb45^3-88597/216*spbb23^2*spaa24^3*spbb24^2*spaa35^2*spbb35*spbb45^2+14195/27*spbb23*spaa24^3*spbb24^3*spaa35^2*spbb35^2*spbb45-48785/216*spaa24^3*spbb24^4*spaa35^2*spbb35^3+65/2*spbb23^2*spaa24^2*spbb24*spaa25^2*spbb25^2*spaa35*spbb45^2-18797/216*spbb23*spaa24^2*spbb24^2*spaa25^2*spbb25^2*spaa35*spbb35*spbb45+97/8*spaa24^2*spbb24^3*spaa25^2*spbb25^2*spaa35*spbb35^2+1679/72*spbb23^3*spaa24^2*spaa25*spbb25*spaa35^2*spbb45^3-7877/36*spbb23^2*spaa24^2*spbb24*spaa25*spbb25*spaa35^2*spbb35*spbb45^2+4831/12*spbb23*spaa24^2*spbb24^2*spaa25*spbb25*spaa35^2*spbb35^2*spbb45-12067/54*spaa24^2*spbb24^3*spaa25*spbb25*spaa35^2*spbb35^3-335/12*spbb23*spaa24^2*spbb24^2*spaa34^3*spbb34^3*spbb45+149/27*spaa24^2*spbb24^3*spaa34^3*spbb34^3*spbb35-11599/216*spbb23^2*spaa24^2*spbb24*spaa34^2*spbb34^2*spaa35*spbb45^2+211/54*spbb23*spaa24^2*spbb24^2*spaa34^2*spbb34^2*spaa35*spbb35*spbb45+391/24*spaa24^2*spbb24^3*spaa34^2*spbb34^2*spaa35*spbb35^2+11287/216*spbb23^3*spaa24^2*spaa34*spbb34*spaa35^2*spbb45^3-36019/216*spbb23^2*spaa24^2*spbb24*spaa34*spbb34*spaa35^2*spbb35*spbb45^2+3245/24*spbb23*spaa24^2*spbb24^2*spaa34*spbb34*spaa35^2*spbb35^2*spbb45-3925/216*spaa24^2*spbb24^3*spaa34*spbb34*spaa35^2*spbb35^3+16471/216*spbb23^3*spaa24^2*spaa35^3*spbb35*spbb45^3-8581/36*spbb23^2*spaa24^2*spbb24*spaa35^3*spbb35^2*spbb45^2+29059/108*spbb23*spaa24^2*spbb24^2*spaa35^3*spbb35^3*spbb45-765/8*spaa24^2*spbb24^3*spaa35^3*spbb35^4+139/72*spbb23^2*spaa24*spaa25^3*spbb25^3*spaa35*spbb45^2-7547/216*spbb23*spaa24*spbb24*spaa25^3*spbb25^3*spaa35*spbb35*spbb45+2065/216*spaa24*spbb24^2*spaa25^3*spbb25^3*spaa35*spbb35^2-6827/216*spbb23^2*spaa24*spaa25^2*spbb25^2*spaa35^2*spbb35*spbb45^2+24349/216*spbb23*spaa24*spbb24*spaa25^2*spbb25^2*spaa35^2*spbb35^2*spbb45-19291/216*spaa24*spbb24^2*spaa25^2*spbb25^2*spaa35^2*spbb35^3-1043/54*spbb23^2*spaa24*spaa25*spbb25*spaa35^3*spbb35^2*spbb45^2+21733/216*spbb23*spaa24*spbb24*spaa25*spbb25*spaa35^3*spbb35^3*spbb45-7771/108*spaa24*spbb24^2*spaa25*spbb25*spaa35^3*spbb35^4-401/9*spbb23*spaa24*spbb24*spaa34^4*spbb34^4*spbb45+7631/216*spaa24*spbb24^2*spaa34^4*spbb34^4*spbb35+6109/216*spbb23^2*spaa24*spaa34^3*spbb34^3*spaa35*spbb45^2-17617/108*spbb23*spaa24*spbb24*spaa34^3*spbb34^3*spaa35*spbb35*spbb45+10003/54*spaa24*spbb24^2*spaa34^3*spbb34^3*spaa35*spbb35^2+2065/18*spbb23^2*spaa24*spaa34^2*spbb34^2*spaa35^2*spbb35*spbb45^2-10639/27*spbb23*spaa24*spbb24*spaa34^2*spbb34^2*spaa35^2*spbb35^2*spbb45+38831/108*spaa24*spbb24^2*spaa34^2*spbb34^2*spaa35^2*spbb35^3+515/3*spbb23^2*spaa24*spaa34*spbb34*spaa35^3*spbb35^2*spbb45^2-13475/36*spbb23*spaa24*spbb24*spaa34*spbb34*spaa35^3*spbb35^3*spbb45+19541/72*spaa24*spbb24^2*spaa34*spbb34*spaa35^3*spbb35^4+5389/72*spbb23^2*spaa24*spaa35^4*spbb35^3*spbb45^2-9023/108*spbb23*spaa24*spbb24*spaa35^4*spbb35^4*spbb45+115/2*spaa24*spbb24^2*spaa35^4*spbb35^5-139/72*spbb23*spaa25^4*spbb25^4*spaa35*spbb35*spbb45+55/108*spbb24*spaa25^4*spbb25^4*spaa35*spbb35^2+715/108*spbb23*spaa25^3*spbb25^3*spaa35^2*spbb35^2*spbb45-983/216*spbb24*spaa25^3*spbb25^3*spaa35^2*spbb35^3-395/108*spbb23*spaa25^2*spbb25^2*spaa35^3*spbb35^3*spbb45-1139/216*spbb24*spaa25^2*spbb25^2*spaa35^3*spbb35^4+595/54*spbb23*spaa25*spbb25*spaa35^4*spbb35^4*spbb45-461/108*spbb24*spaa25*spbb25*spaa35^4*spbb35^5+47/72*spbb23*spaa34^5*spbb34^5*spbb45-71/12*spbb24*spaa34^5*spbb34^5*spbb35-1873/54*spbb23*spaa34^4*spbb34^4*spaa35*spbb35*spbb45+1195/108*spbb24*spaa34^4*spbb34^4*spaa35*spbb35^2-4363/27*spbb23*spaa34^3*spbb34^3*spaa35^2*spbb35^2*spbb45+4987/54*spbb24*spaa34^3*spbb34^3*spaa35^2*spbb35^3-4817/27*spbb23*spaa34^2*spbb34^2*spaa35^3*spbb35^3*spbb45+3139/27*spbb24*spaa34^2*spbb34^2*spaa35^3*spbb35^4-2633/72*spbb23*spaa34*spbb34*spaa35^4*spbb35^4*spbb45+323/8*spbb24*spaa34*spbb34*spaa35^4*spbb35^5+187/12*spbb23*spaa35^5*spbb35^5*spbb45-37/72*spbb24*spaa35^5*spbb35^6)/(spaa12*spbb14*spbb24^2*spaa34*spbb35^2*spaa45*spab3123*spab5125)}

==> anc/TwoLoopSpinorRemainders/uubggg_pmpmp_Nf1.txt <==
rationalSpinorBasis["uubggg","pmpmp","Nf1"]=
{(-1/2),
(-1/2*spbb15*spbb24)/(spbb14*spbb25),
(-1/2*spbb14^3*spbb23^3)/(spbb13^3*spbb24^3),
(-1/6*spbb12^3*spbb34^2*spbb45)/(spbb13^2*spbb15*spbb24^3)+
(+2/3*spbb12^3*spbb34*spbb45^2)/(spbb13*spbb15^2*spbb24^3)+
(+1/2*spbb12^2*spbb34*spbb45)/(spbb13*spbb15*spbb24^2),
(+1/4*spbb12^2*spbb14*spbb23*spbb34*spbb45)/(spbb13^2*spbb15*spbb24^3)+
(-1*spbb12^2*spbb14*spbb23*spbb45^2)/(spbb13*spbb15^2*spbb24^3)+
(-1/2*spbb12*spbb14*spbb23*spbb45)/(spbb13*spbb15*spbb24^2),
(+1/12*spbb15*spbb23^3*spbb34*spbb45^3)/(spbb14*spbb24^3*spbb35^4)+
(-1/12*spbb15*spbb23^2*spbb34*spbb45^2)/(spbb14*spbb24^2*spbb35^3)+
(+1/24*spbb15*spbb23*spbb34*spbb45)/(spbb14*spbb24*spbb35^2),
(-2/3*spbb13*spaa23^3*spbb23^3*spbb45)/(spbb14*spaa24^3*spbb24^3*spbb35)+
(-1*spbb15*spaa23^2*spbb23^3*spbb34*spbb45)/(spbb14*spaa24^2*spbb24^3*spbb35^2)+
(+2*spbb15*spaa23*spbb23^3*spbb34*spbb45^2)/(spbb14*spaa24*spbb24^3*spbb35^3)+
(-2*spbb13*spbb25^2*spbb34^2*spbb45)/(spbb14*spbb24^2*spbb35^3)+
(-1*spbb13*spaa23^2*spbb23^2*spbb45)/(spbb14*spaa24^2*spbb24^2*spbb35)+
(-2*spbb14*spaa23*spbb23^2*spbb45)/(spbb14*spaa24*spbb24^2*spbb35)+
(-2*spbb15*spbb23^2*spaa25*spbb45^2)/(spbb14*spaa24*spbb24^2*spbb35^2)+
(+3*spbb13*spbb25*spbb34*spbb45)/(spbb14*spbb24*spbb35^2)+
(spbb45*(-1/6*spaa12*spbb12^2*spbb35+5/3*spaa12*spbb12*spbb13*spbb25-1/6*spbb12*spaa23*spbb23*spbb35-1*spbb13*spaa23*spbb23*spbb25+3/2*spbb12*spaa25*spbb25*spbb35))/(spbb14*spaa24*spbb24*spbb25*spbb35)+
(-8/3*spbb23*spbb45)/(spbb24*spbb35),
(+1/4*spbb12^2*spbb15*spbb23*spbb34^3*spbb45)/(spbb13^2*spbb14*spbb24^3*spbb35^2)+
(-1/2*spbb12*spbb15*spbb23*spbb25*spbb34^3*spbb45)/(spbb13*spbb14*spbb24^3*spbb35^3),
(+2*spbb12*spbb23^2*spbb34*spbb45^2*spab1231)/(spbb13*spaa14*spbb14*spbb24^3*spbb35^2)+
(spbb12^2*spbb23*spbb34*spbb45*(2*spaa12^2*spbb12*spbb23-5*spaa12*spbb12*spaa14*spbb34-1*spaa14^2*spbb14*spbb34))/(spbb13^2*spaa14^2*spbb14*spbb24^3*spbb35)+
(+4*spbb12*spaa13*spbb23^2*spbb34*spbb45)/(spbb13*spaa14*spbb24^3*spbb35)+
(spbb12*spaa13*spbb23^2*spbb34*spbb45*(3*spaa12*spbb12+1*spaa13*spbb13))/(spbb13*spaa14^2*spbb14*spbb24^3*spbb35)+
(+5*spaa12*spbb12^2*spbb23*spbb34*spbb45)/(spbb13*spaa14*spbb14*spbb24^2*spbb35),
(spbb23*spaa25*spbb25*spbb45*(-2/3*spaa12^2*spbb12^2*spbb14-2*spaa12*spbb12*spaa13*spbb13*spbb14-2/3*spaa12*spbb12^2*spaa23*spbb34-4/3*spaa13^2*spbb13^2*spbb14-2/3*spaa13*spbb13*spaa14*spbb14^2-2/3*spbb12*spaa13*spbb13*spaa23*spbb34-2/3*spbb12*spaa14*spbb14*spaa23*spbb34))/(spbb14*spbb24*spbb35*spab5125^3)+
(spaa13*spbb14*spbb23^2*spaa25*spbb25*spbb45*(2*spaa12*spbb12+2*spaa13*spbb13+2/3*spaa14*spbb14))/(spbb24^2*spbb35*spab5125^3)+
(-2/3*spaa13^2*spbb14^2*spbb23^3*spaa25*spbb25*spbb45)/(spbb24^3*spbb35*spab5125^3)+
(+2*spaa15*spbb15*spbb23^3*spbb45^3)/(spbb24^3*spbb35^3*spab5125)+
(spbb23^3*spaa35*spbb45^3*(-5/3*spaa12*spbb12-1*spaa13*spbb13-5/3*spaa14*spbb14))/(spbb24^3*spbb35^2*spab5125^2)+
(-2*spbb15*spbb25^2*spbb34^3*spab5145)/(spbb14*spbb24^2*spbb35^3*spab5125)+
(-13/3*spbb12*spaa13*spbb25*spbb34^2)/(spbb24^2*spbb35*spab5125)+
(spaa13*spbb12*spbb25*spbb34^2*(-1*spaa13*spbb13^2*spbb45-10/3*spaa13*spbb13*spbb14*spbb35-17/3*spbb13*spaa14*spbb14*spbb45+2*spbb14*spaa15*spbb15*spbb35-5*spbb13*spaa34*spbb34*spbb45))/(spbb14*spbb24^2*spbb35^2*spab5125^2)+
(17/3*spaa12^2*spbb12^2*spbb14*spbb24*spbb35-17*spaa12^2*spbb12*spbb13*spbb14*spbb24*spbb25-2/3*spaa12^2*spbb12*spbb13*spbb15*spbb24^2+10/3*spaa12^2*spbb12*spbb14^2*spbb23*spbb25-14*spaa12*spaa13*spbb13^2*spbb14*spbb24*spbb25+2*spaa12*spaa13*spbb13^2*spbb15*spbb24^2+12*spaa12*spaa13*spbb13*spbb14^2*spbb23*spbb25+19/3*spaa12*spbb12*spaa14*spbb14^2*spbb24*spbb35-49/3*spaa12*spbb13*spaa14*spbb14^2*spbb24*spbb25+12*spaa12*spbb13*spaa14*spbb14*spbb15*spbb24^2+10/3*spaa12*spaa14*spbb14^3*spbb23*spbb25+4/3*spaa12*spbb12*spbb14*spaa24*spbb24^2*spbb35-2/3*spaa12*spbb13*spbb14*spaa24*spbb24^2*spbb25-1/3*spaa12*spbb13*spbb15*spaa24*spbb24^3-8/3*spaa13^2*spbb13^2*spbb14*spbb25*spbb34+8/3*spaa13^2*spbb13^2*spbb15*spbb24*spbb34+23/3*spaa13*spbb13*spaa14*spbb14*spbb15*spbb24*spbb34-1/3*spaa13*spbb13*spbb15*spaa24*spbb24^2*spbb34+8*spaa13*spbb14^2*spbb23*spaa24*spbb25*spbb34+2/3*spaa14^2*spbb14^3*spbb24*spbb35+2/3*spaa14^2*spbb14^3*spbb25*spbb34+2/3*spaa14*spbb14^2*spaa24*spbb24^2*spbb35+2/3*spaa14*spbb14*spbb15*spaa24*spbb24^2*spbb34)/(spbb14*spbb24*spbb35*spab5125^2)+
(spbb15*spbb25*spbb34^3*(4*spbb12*spaa13*spaa24+5/3*spaa14*spbb14*spaa34-1*spaa23*spbb23*spaa34))/(spbb14*spbb24*spbb35^2*spab5125^2)+
(-17/3*spaa12*spbb12*spbb14*spbb24*spbb35+8*spaa12*spbb13*spbb14*spbb24*spbb25-3*spaa12*spbb13*spbb15*spbb24^2+11/3*spaa12*spbb14^2*spbb23*spbb25+7/3*spaa13*spbb13*spbb14*spbb25*spbb34-16/3*spaa13*spbb13*spbb15*spbb24*spbb34+6*spaa14*spbb14^2*spbb24*spbb35-11/3*spaa14*spbb14^2*spbb25*spbb34-20/3*spaa14*spbb14*spbb15*spbb24*spbb34-2/3*spbb15*spaa24*spbb24^2*spbb34)/(spbb14*spbb24*spbb35*spab5125)+
(spbb15*spbb25*spbb34^2*(2*spaa12*spbb12+6*spaa13*spbb13+6*spaa14*spbb14))/(spbb14*spbb24*spbb35^2*spab5125)+
(-2*spbb15*spbb25*spbb34^2)/(spbb14*spbb24*spbb35^2)+
(-8/3*spbb13*spbb45)/(spbb14*spbb35)+
(+11/3),
(+1*spbb12*spbb23*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb45^2)/(spbb14*spbb24^3*spbb35*spab5125^3)+
(+1/2*spbb14^2*spaa15*spbb23^2*spaa34*spbb34*spbb45)/(spbb13*spbb24^3*spaa25*spbb35*spab5125)+
(spbb14*spbb23^2*spbb34*spbb45*(1*spaa12^2*spbb12^2+11/4*spaa12*spbb12*spaa13*spbb13+1/2*spaa12*spbb12*spaa14*spbb14+1*spaa12*spbb12*spaa23*spbb23+3*spaa13^2*spbb13^2+5/2*spaa13*spbb13*spaa14*spbb14+3/4*spaa13*spbb13*spaa23*spbb23-1/2*spbb12*spaa13*spaa24*spbb34+1/2*spaa23^2*spbb23^2))/(spbb13*spbb24^3*spaa25*spbb35^2*spab5125)+
(spbb23^2*spbb34*spbb45^2*(-3/4*spaa12^2*spbb12^2+1/4*spaa12*spbb12*spaa13*spbb13-3/2*spaa12*spbb12*spaa23*spbb23-2*spaa13^2*spbb13^2+1/4*spaa13*spbb13*spaa23*spbb23-3/4*spaa23^2*spbb23^2))/(spbb24^3*spaa25*spbb35^3*spab5125)+
(spbb12*spaa13^2*spbb25*spbb34^3*(4*spaa12*spbb12*spbb13+3/2*spaa13*spbb13^2+3/2*spbb13*spaa14*spbb14+5/2*spbb12*spaa24*spbb34))/(spbb24^3*spaa25*spbb35^2*spab5125^2)+
(+4/3*spaa12^2*spbb12*spbb13^2*spbb23*spbb45^2)/(spbb14*spbb24*spaa25*spbb35^3*spab5125)+
(+5/3*spaa12*spbb13^2*spbb23*spaa34*spbb34*spbb45^2)/(spbb14*spbb24*spaa25*spbb35^3*spab5125)+
(spbb13*spbb23*spbb34*spbb45^2*(2/3*spaa12^2*spbb12^2+17/3*spaa12*spbb12*spaa13*spbb13+37/12*spaa12*spbb12*spaa23*spbb23+2*spaa13^2*spbb13^2+17/12*spaa13*spbb13*spaa23*spbb23+29/12*spaa23^2*spbb23^2))/(spbb14*spbb24^2*spaa25*spbb35^3*spab5125)+
(+1/12*spbb12*spbb45)/(spbb14*spbb25)+
(spbb12^2*spbb34^2*spbb45*(-1/2*spaa12*spbb12*spaa25+3*spaa12*spbb13*spaa35-55/12*spaa15*spbb15*spaa25-1*spaa23*spbb23*spaa25-61/12*spaa25*spaa35*spbb35))/(spbb13*spbb14*spbb24^2*spaa25*spbb35*spab5125)+
(-1/2*spbb12*spaa34*spbb34^3*spaa35*spbb45)/(spbb14*spbb24^2*spaa25*spbb35*spab5125)+
(+4*spbb12*spaa13*spbb13*spbb34^2*spaa35*spbb45)/(spbb14*spbb24^2*spaa25*spbb35*spab5125)+
(spbb12*spbb34^2*spbb45*(-1/12*spaa12^3*spbb12^3+145/6*spaa12^2*spbb12^2*spaa13*spbb13-1/2*spaa12^2*spbb12^2*spaa14*spbb14+5/2*spaa12^2*spbb12^2*spaa23*spbb23+191/12*spaa12*spbb12*spaa13^2*spbb13^2+131/12*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14+29/2*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+125/12*spaa12*spbb12^2*spaa13*spaa24*spbb34+13/4*spaa12*spbb12*spaa23^2*spbb23^2+3*spaa13^3*spbb13^3+3*spaa13^2*spbb13^2*spaa14*spbb14+19/3*spaa13^2*spbb13^2*spaa23*spbb23+5/6*spbb12*spaa13^2*spbb13*spaa24*spbb34+31/6*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34+6*spaa13*spbb13*spaa23^2*spbb23^2+7/6*spaa23^3*spbb23^3))/(spbb14*spbb24^2*spaa25*spbb35^2*spab5125^2)+
(spbb12*spbb34*(133/12*spaa12^3*spbb12^2*spbb14+23/6*spaa12^2*spbb12*spaa14*spbb14^2-77/12*spaa12^2*spbb12^2*spaa23*spbb34-7/3*spaa12^2*spbb12*spbb13*spaa23*spbb24+7/2*spaa12^2*spbb12*spbb14*spaa24*spbb24+1/2*spaa12^2*spbb13*spbb14*spbb24*spaa34-101/12*spaa12*spbb12*spaa13*spbb14*spaa24*spbb34+7/3*spaa12*spbb12*spaa23^2*spbb23*spbb34-19/4*spaa12*spbb12*spaa23*spaa24*spbb24*spbb34-29/6*spaa13*spaa14*spbb14^2*spaa24*spbb34-1/2*spbb12*spaa13*spaa23*spaa24*spbb34^2-6*spaa13*spbb14*spaa24^2*spbb24*spbb34+3/2*spaa23^3*spbb23^2*spbb34+3/2*spaa23^2*spbb23*spaa24*spbb24*spbb34-7/6*spaa23*spaa24^2*spbb24^2*spbb34))/(spbb14*spbb24*spaa25*spbb35*spab5125^2)+
(spbb12*spaa24*spbb34^2*spbb45*(-2*spaa12^2*spbb12^2+5/4*spaa12*spbb12*spaa13*spbb13-3/2*spaa12*spbb12*spaa14*spbb14+3/2*spaa13^2*spbb13^2))/(spbb14*spbb24*spaa25*spbb35^2*spab5125^2)+
(spbb12*spbb34*(-31/12*spaa12^2*spbb12*spbb13*spbb14+71/12*spaa12*spaa13*spbb13^2*spbb14+7/6*spaa12*spbb13*spaa14*spbb14^2+37/12*spaa12*spbb12*spbb13*spaa23*spbb34+17/4*spaa12*spbb13*spbb14*spaa23*spbb23-55/12*spaa12*spbb12*spbb14*spaa24*spbb34-65/12*spaa13*spbb13^2*spaa23*spbb34+11/3*spbb13*spaa14*spbb14*spaa23*spbb34-19/4*spbb13*spaa23^2*spbb23*spbb34+55/12*spbb12*spaa23*spaa24*spbb34^2))/(spbb13*spbb14*spbb24*spaa25*spbb35*spab5125)+
(-23/12*spaa13*spbb13^2*spbb34*spaa35*spbb45)/(spbb14*spbb24*spaa25*spbb35*spab5125)+
(+13/6*spbb13*spbb34*spaa35*spaa45*spbb45^2)/(spbb14*spbb24*spaa25*spbb35*spab5125)+
(+5/2*spbb13*spaa15*spbb15*spbb34*spaa35*spbb45)/(spbb14*spbb24*spaa25*spbb35*spab5125)+
(spbb13*spbb34*spbb45*(-11/4*spaa12^2*spbb12^2-67/6*spaa12*spbb12*spaa13*spbb13-13/2*spaa12*spbb12*spaa14*spbb14-11/4*spaa13^2*spbb13^2-5/2*spaa13*spbb13*spaa14*spbb14))/(spbb14*spbb24*spaa25*spbb35^2*spab5125)+
(spbb13*spbb34*spbb45*(5/6*spaa12*spbb12-1/4*spaa13*spbb13+2*spaa14*spbb14-25/6*spaa23*spbb23))/(spbb14*spbb24*spaa25*spbb35^2)+
(+25/12*spbb13*spbb45)/(spbb14*spbb35)+
(spbb34*(-71/12*spaa12*spbb12-13/12*spaa23*spbb23))/(spbb24*spaa25*spbb35)+
(+13/12*spaa12*spbb13)/(spaa25*spbb35)+
(-2/3),
(spbb12*spaa15^2*spbb25^2*spbb34*spbb45*(-4*spaa12*spbb12-4*spaa13*spbb13-8*spaa14*spbb14))/(spaa14*spbb24^3*spbb35*spab5145^2)+
(-10/3*spbb23^3*spbb45^3*spab4154)/(spaa14*spbb14*spbb24^3*spbb35^3)+
(-2*spaa15^2*spbb15^2*spab4124)/(spaa14^2*spbb14^2*spaa24*spbb24)+
(-10/3*spbb23^2*spaa45*spbb45^3*spab4154)/(spaa14*spbb14*spbb24^2*spbb35^2*spab5145)+
(-2*spaa23*spbb23^3*spbb45^2*spab4154)/(spaa14*spbb14*spbb24^2*spbb35^2*spab5145)+
(-4*spbb23^2*spbb45^2*spab4154^2)/(spaa14*spbb14*spbb24^2*spbb35^2*spab5145)+
(-10/3*spaa12*spbb12*spbb23^2*spbb45^2*spab4154)/(spaa14*spbb14*spbb24^2*spbb35^2*spab5145)+
(spbb23^2*spbb45^2*spab4154*(4/3*spaa12^2*spbb12^2+14/3*spaa12*spbb12*spaa13*spbb13+4*spaa12*spbb12*spaa23*spbb23+2/3*spaa13*spbb13*spaa23*spbb23+8/3*spaa23^2*spbb23^2))/(spaa14*spbb14*spaa24*spbb24^3*spbb35^2*spab5145)+
(-16/3*spaa12^2*spbb12*spaa15^2*spbb15^3*spbb23^2)/(spbb13*spaa14^2*spbb14*spaa24*spbb24^2*spbb35*spab5145)+
(-1/3*spaa12*spaa15^3*spbb15^4*spbb23^2)/(spbb13*spaa14^2*spbb14*spaa24*spbb24^2*spbb35*spab5145)+
(-1/3*spaa12*spaa15^2*spbb15^3*spbb23^2*spab4154)/(spbb13*spaa14^2*spbb14*spaa24*spbb24^2*spbb35*spab5145)+
(+1*spaa12^2*spaa15*spbb15^3*spbb23^3*spaa35)/(spbb13*spaa14^2*spbb14*spaa24*spbb24^2*spbb35*spab5145)+
(+2*spaa12^2*spbb12*spaa15*spbb15^2*spbb23^2*spab4154)/(spbb13*spaa14^2*spbb14*spaa24*spbb24^2*spbb35*spab5145)+
(+1/3*spaa12*spaa15*spbb15^2*spbb23^2*spab4154)/(spbb13*spaa14^2*spbb14*spbb24*spbb35*spab5145)+
(+7/3*spaa12*spaa15*spbb15^2*spaa23*spbb23^3*spab4154)/(spbb13*spaa14^2*spbb14*spaa24*spbb24^2*spbb35*spab5145)+
(-2/3*spaa12^2*spbb12^2*spaa15*spbb15*spbb23^2*spbb45)/(spbb13*spaa14^2*spbb14*spbb24^2*spbb35*spab5145)+
(-19/3*spaa12^3*spbb12^2*spaa15*spbb15^2*spbb23^2)/(spbb13*spaa14^2*spbb14*spaa24*spbb24^2*spbb35*spab5145)+
(-1*spaa12*spaa15*spbb15*spaa23*spbb23^2*spaa25*spbb25^2)/(spaa14^2*spbb14*spaa24*spbb24^2*spbb35*spab5145)+
(-2/3*spaa12*spaa15*spbb15^2*spbb23^2*spaa25^2*spbb25^2)/(spbb13*spaa14^2*spbb14*spaa24*spbb24^2*spbb35*spab5145)+
(-4*spaa12^2*spbb12*spaa15*spbb15^2*spbb23^2*spaa25*spbb25)/(spbb13*spaa14^2*spbb14*spaa24*spbb24^2*spbb35*spab5145)+
(spaa12*spaa15*spbb23^2*(-4*spaa12^3*spbb12^3*spbb15^2+7/3*spaa12^2*spbb12^2*spaa13*spbb13*spbb15^2+17/3*spaa12^2*spbb12^3*spbb15*spaa23*spbb35-13*spaa12^2*spbb12^2*spbb15^2*spaa25*spbb25-8/3*spaa12*spbb12*spaa13^2*spbb13^2*spbb15^2-7*spaa12*spbb12*spaa15*spbb15^3*spaa25*spbb25-5/3*spaa12*spbb12^3*spaa23^2*spbb35^2+6*spaa12*spbb12^2*spbb15*spaa23*spaa25*spbb25*spbb35-14/3*spaa12*spbb12*spbb15^2*spaa25^2*spbb25^2-2/3*spaa15^2*spbb15^4*spaa25*spbb25-4/3*spaa15*spbb15^3*spaa25^2*spbb25^2-5/3*spbb12^2*spaa23^2*spaa25*spbb25*spbb35^2+1/3*spbb12*spbb15*spaa23*spaa25^2*spbb25^2*spbb35-2/3*spbb15^2*spaa25^3*spbb25^3))/(spbb13*spaa14^2*spbb14*spaa24^2*spbb24^3*spbb35*spab5145)+
(spaa15*spbb23*spbb25*(-2/3*spaa13^2*spbb13^2*spbb15^2*spbb34+20/3*spaa13*spbb13^2*spaa14*spbb14*spbb15*spbb45-2/3*spaa13*spbb13*spaa14*spbb14*spbb15^2*spbb34-17/3*spaa13*spbb13*spaa15*spbb15^3*spbb34+20/3*spaa13*spbb13^2*spbb15*spaa45*spbb45^2+11/3*spaa13*spbb13*spbb15^2*spbb34*spaa45*spbb45-13/3*spaa13*spbb15^3*spbb34^2*spaa45+20/3*spbb13*spaa14^2*spbb14^2*spbb15*spbb45-19/3*spaa14^2*spbb14^2*spbb15^2*spbb34-13*spaa14*spbb14*spaa15*spbb15^3*spbb34+4*spbb13^2*spaa14*spbb14*spaa34*spbb45^2+7/3*spbb13*spaa14*spbb14*spbb15*spaa45*spbb45^2-13/3*spaa14*spbb14*spbb15^2*spbb34*spaa45*spbb45-11/3*spaa15^2*spbb15^4*spbb34+4*spbb13^2*spaa34*spaa45*spbb45^3-13/3*spbb13*spbb15*spaa45^2*spbb45^3-3*spbb15^2*spbb34*spaa45^2*spbb45^2))/(spbb13*spaa14*spbb15*spaa24*spbb24^3*spbb35*spab5145)+
(spaa23*spbb23*spbb25*spbb34*(8*spaa12^3*spbb12^3+4/3*spaa12^2*spbb12^2*spaa13*spbb13+16/3*spaa12^2*spbb12^2*spaa14*spbb14-2/3*spaa12^2*spbb12^2*spaa23*spbb23-20/3*spaa12*spbb12*spaa13^2*spbb13^2-28/3*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-7*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-14/3*spaa12*spbb12*spaa14^2*spbb14^2-4/3*spaa12*spbb12*spaa23^2*spbb23^2+2/3*spaa13^2*spbb13^2*spaa23*spbb23-2*spaa13*spbb13*spaa14^2*spbb14^2-2*spaa14^3*spbb14^3-2/3*spaa23^3*spbb23^3))/(spaa14*spbb14*spaa24^2*spbb24^3*spbb35*spab5145)+
(spbb23*(10/3*spaa13^2*spbb13^3*spaa14*spbb14*spbb15*spbb45+6*spaa13^2*spbb13^2*spaa14*spbb14*spbb15^2*spbb34-17/3*spaa13^2*spbb13^2*spaa15*spbb15^3*spbb34+10/3*spaa13^2*spbb13^3*spbb15*spaa45*spbb45^2-14/3*spaa13^2*spbb13^2*spbb15^2*spbb34*spaa45*spbb45+5*spaa13^2*spbb13*spbb15^3*spbb34^2*spaa45+31/3*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb15*spbb45+10*spaa13*spbb13*spaa14^2*spbb14^2*spbb15^2*spbb34-4/3*spaa13*spbb13*spaa14*spbb14*spaa15*spbb15^3*spbb34+4*spaa13*spbb13^3*spaa14*spbb14*spaa34*spbb45^2-5/3*spaa13*spbb13^2*spaa14*spbb14*spbb15*spaa45*spbb45^2-17/3*spaa13*spbb13*spaa14*spbb14*spbb15^2*spbb34*spaa45*spbb45+16/3*spaa13*spaa14*spbb14*spbb15^3*spbb34^2*spaa45-4*spaa13*spbb13*spaa15^2*spbb15^4*spbb34+37/3*spaa13*spaa15*spbb15^4*spbb34^2*spaa45+4*spaa13*spbb13^3*spaa34*spaa45*spbb45^3-12*spaa13*spbb13^2*spbb15*spaa45^2*spbb45^3-13/3*spaa13*spbb13*spbb15^2*spbb34*spaa45^2*spbb45^2+7/3*spaa13*spbb15^3*spbb34^2*spaa45^2*spbb45+7*spbb13*spaa14^3*spbb14^3*spbb15*spbb45+13/3*spaa14^2*spbb14^2*spaa15*spbb15^3*spbb34+16/3*spbb13*spaa14^2*spbb14^2*spbb15*spaa45*spbb45^2-7*spaa14^2*spbb14^2*spbb15^2*spbb34*spaa45*spbb45+9*spaa14*spbb14*spaa15^2*spbb15^4*spbb34-1*spbb13*spaa14*spbb14*spbb15*spaa45^2*spbb45^3-2/3*spaa14*spbb14*spbb15^2*spbb34*spaa45^2*spbb45^2+5/3*spaa15^3*spbb15^5*spbb34+2/3*spbb13*spbb15*spaa45^3*spbb45^4))/(spbb13*spaa14*spbb14*spbb15*spaa24*spbb24^2*spbb35*spab5145)+
(spaa12*spbb23*spbb15^2*(-10/3*spaa12*spaa13*spbb13^2*spbb23*spaa35-2*spaa12*spbb13*spaa15*spbb15*spbb23*spaa35-5*spaa12*spbb13*spaa23*spbb23^2*spaa35-2*spaa13*spbb13^2*spaa15^2*spbb15-2*spaa13*spbb13^2*spaa15*spaa23*spbb23-2*spbb13*spaa15^3*spbb15^2-8/3*spbb13*spaa15*spaa23^2*spbb23^2+32/3*spbb12*spaa15*spaa25^2*spbb25*spbb35+7*spaa23*spbb23^2*spaa25^2*spbb25+19/3*spbb23*spaa25^3*spbb25^2))/(spbb13*spaa14*spbb14*spaa24^2*spbb24^2*spbb35*spab5145)+
(11/3*spaa12^3*spbb12^2*spbb13^2*spbb15*spbb25+8*spaa12^3*spbb12^2*spbb13*spbb15^2*spbb23+46/3*spaa12^2*spbb12*spaa13*spbb13^3*spbb15*spbb25+13/3*spaa12^2*spbb12*spaa13*spbb13^2*spbb15^2*spbb23+14*spaa12^2*spbb12*spbb13^2*spaa15*spbb15^2*spbb25+7*spaa12^2*spbb12*spbb13*spaa15*spbb15^3*spbb23+4*spaa12^2*spbb12*spbb13^3*spaa23*spbb25^2-37/3*spaa12^2*spbb12*spbb15^3*spbb23^2*spaa25+47/3*spaa12*spaa13^2*spbb13^4*spbb15*spbb25-11/3*spaa12*spaa13^2*spbb13^3*spbb15^2*spbb23+36*spaa12*spaa13*spbb13^3*spaa15*spbb15^2*spbb25-6*spaa12*spaa13*spbb13^2*spaa15*spbb15^3*spbb23+8*spaa12*spaa13*spbb13^4*spaa23*spbb25^2-1*spaa12*spaa13*spbb13*spbb15^3*spbb23^2*spaa25+20/3*spaa12*spbb13^2*spaa15^2*spbb15^3*spbb25+5*spaa12*spbb13*spaa15^2*spbb15^4*spbb23+6*spaa12*spbb13^3*spaa15*spbb15*spaa23*spbb25^2-11/3*spaa12*spaa15*spbb15^4*spbb23^2*spaa25+4*spaa13^3*spbb13^4*spbb15*spbb35+18*spaa13^2*spbb13^3*spaa15*spbb15^2*spbb35+4*spaa13^2*spbb13^4*spaa23*spbb25*spbb35+25/3*spaa13*spbb13^2*spaa15^2*spbb15^3*spbb35+6*spaa13*spbb13^3*spaa15*spbb15*spaa23*spbb25*spbb35-12*spaa13*spbb13*spaa15*spbb15^3*spbb23*spaa25*spbb35-19/3*spaa13*spbb15^3*spbb23^2*spaa25^2*spbb35-17/3*spbb13*spaa15^3*spbb15^4*spbb35-19/3*spaa15^2*spbb15^4*spbb23*spaa25*spbb35)/(spbb13*spaa14*spbb14*spbb15*spaa24*spbb24*spbb35*spab5145)+
(spaa12^2*spbb13*spbb15*spbb23*spaa34*(-2/3*spaa12*spbb12-14/3*spaa13*spbb13-17/3*spaa14*spbb14))/(spaa14*spbb14*spaa24^2*spbb24*spbb35*spab5145)+
(+5*spbb15*spaa23*spbb23*spaa25)/(spbb14*spaa24^2*spbb24)+
(spbb12*(-3*spaa12*spbb23+19/3*spaa14*spbb34))/(spbb13*spaa14*spbb24)+
(-21*spaa12^2*spbb12^2-139/3*spaa12*spbb12*spaa13*spbb13-34/3*spaa12*spbb12*spaa23*spbb23-5*spaa12*spbb12*spaa24*spbb24-5*spaa12*spbb13*spbb24*spaa34-88/3*spaa13^2*spbb13^2-28/3*spaa13*spbb13*spaa23*spbb23)/(spaa14*spbb14*spaa24*spbb24)+
(spbb15*(11/3*spaa12*spbb13*spbb24+35/3*spaa13*spbb13*spbb34+1/3*spaa23*spbb23*spbb34+1*spaa24*spbb24*spbb34))/(spbb14*spaa24*spbb24*spbb35)+
(+4*spbb12*spbb45)/(spbb15*spbb24)+
(-109/3*spaa12*spbb12-41*spaa13*spbb13-23/3*spaa14*spbb14-68/3*spaa23*spbb23)/(spaa24*spbb24)+
(-29/3*spbb23*spbb45)/(spbb24*spbb35)+
(-28/3),
(-11/3*spbb13*spbb23^3*spbb45^4)/(spbb14*spbb24^3*spbb35^4)+
(-22/3*spbb15*spbb25^2*spbb34^3)/(spbb14*spbb24^2*spbb35^3)+
(+5*spbb12*spaa24*spbb25*spbb34^3*spbb45)/(spbb14*spbb24^2*spaa25*spbb35^3)+
(spbb12*spbb25*spbb34^3*spbb45*(3*spaa12*spbb12-2*spaa13*spbb13+3*spaa23*spbb23))/(spbb14*spbb24^3*spaa25*spbb35^3)+
(-17*spaa24*spbb25^2*spbb34^2)/(spaa14*spbb14*spbb24*spbb35^2)+
(+10*spaa12*spbb12*spaa24*spbb25*spbb34^2)/(spaa14*spbb14*spbb24*spaa25*spbb35^2)+
(spaa12*spbb12*spbb25*spbb34^2*(8*spaa12*spbb12+3/2*spaa13*spbb13+21/2*spaa23*spbb23))/(spaa14*spbb14*spbb24^2*spaa25*spbb35^2)+
(spbb12*spaa13*spbb25*spbb34^3*(-7/2*spaa12*spbb12-1*spaa23*spbb23))/(spaa14*spbb14*spbb24^3*spaa25*spbb35^2)+
(+2*spbb12*spaa34*spbb34^3*spaa45*spbb45)/(spbb13*spaa14*spbb14*spbb24^2*spaa25*spbb35)+
(spbb12*spbb34^3*spaa35*spbb45*(-2*spbb12*spaa14+5/2*spbb23*spaa34))/(spbb13*spaa14*spbb14*spbb24^3*spaa25*spbb35)+
(spbb23^3*spbb45*(1*spaa12^2*spbb12^2+5/2*spaa12*spbb12*spaa14*spbb14+3/2*spaa14^2*spbb14^2))/(spbb13^2*spaa14^2*spbb24^3*spbb35)+
(+11/2*spaa13*spbb14*spbb23^3*spbb45)/(spbb13*spaa14*spbb24^3*spbb35)+
(spaa13*spbb23^3*spbb45*(3/2*spaa12*spbb12+1/2*spaa13*spbb13))/(spbb13*spaa14^2*spbb24^3*spbb35)+
(spbb23^2*spbb45*spab1231*(1*spaa12*spbb12+1/2*spaa13*spbb13))/(spbb13*spaa14^2*spbb14*spbb24^2*spbb35)+
(spbb23^2*spbb45*(-3*spaa12*spbb12-39/2*spaa13*spbb13-1/2*spaa14*spbb14+1/2*spaa23*spbb23))/(spbb13*spaa14*spbb24^2*spbb35)+
(+1/2*spbb23*spab2132)/(spbb13*spaa14*spbb24)+
(17/2*spaa23*spbb23^2*spbb45-19/2*spaa23*spbb23*spbb24*spbb35-8*spbb23*spaa24*spbb24*spbb45+7*spaa24*spbb24^2*spbb35+23*spbb23*spaa25*spbb25*spbb45-10*spbb24*spaa25*spbb25*spbb35+3*spbb23*spaa34*spbb34*spbb45)/(spaa14*spbb14*spbb24*spbb35)+
(-5/3*spbb13*spbb45)/(spbb14*spbb35)+
(-17*spbb23*spbb45)/(spbb24*spbb35)+
(+8),
(+1/3*spbb12*spbb23*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb45^2)/(spbb14*spbb24^3*spbb35*spab5125^3)+
(-13/6*spbb13*spbb23*spbb25^2*spbb34^2*spbb45^2)/(spbb14*spbb24^3*spbb35^4)+
(-1/2*spbb14^2*spaa15*spbb23^2*spaa34*spbb34*spbb45)/(spbb13*spbb24^3*spaa25*spbb35*spab5125)+
(spbb14*spbb23^2*spbb34*spbb45*(-1*spaa12^2*spbb12^2-19/2*spaa12*spbb12*spaa13*spbb13-1/2*spaa12*spbb12*spaa14*spbb14-1*spaa12*spbb12*spaa23*spbb23-5/2*spaa13^2*spbb13^2-5/2*spaa13*spbb13*spaa14*spbb14-15/2*spaa13*spbb13*spaa23*spbb23+1/2*spbb12*spaa13*spaa24*spbb34-1/2*spaa23^2*spbb23^2))/(spbb13*spbb24^3*spaa25*spbb35^2*spab5125)+
(spbb23^2*spbb34*spbb45^2*(5/2*spaa12^2*spbb12^2+13/2*spaa12*spbb12*spaa13*spbb13+5*spaa12*spbb12*spaa23*spbb23+2*spaa13^2*spbb13^2+13/2*spaa13*spbb13*spaa23*spbb23+5/2*spaa23^2*spbb23^2))/(spbb24^3*spaa25*spbb35^3*spab5125)+
(spbb12*spaa13^2*spbb25*spbb34^3*(-11/3*spaa12*spbb12*spbb13-2*spaa13*spbb13^2-2*spbb13*spaa14*spbb14-5/3*spbb12*spaa24*spbb34))/(spbb24^3*spaa25*spbb35^2*spab5125^2)+
(-13/3*spaa12*spbb13^2*spbb25*spaa34*spbb34^2*spbb45)/(spbb14*spbb24*spaa25*spbb35^3*spab5125)+
(-7/3*spaa12*spbb12*spbb13*spaa24*spbb25*spbb34^2*spbb45)/(spbb14*spbb24*spaa25*spbb35^3*spab5125)+
(spbb13*spbb25*spbb34^2*spbb45*(-1/3*spaa12^2*spbb12^2-1/3*spaa12*spbb12*spaa13*spbb13-13/6*spaa12*spbb12*spaa23*spbb23+2*spaa13^2*spbb13^2+13/6*spaa13*spbb13*spaa23*spbb23-11/6*spaa23^2*spbb23^2))/(spbb14*spbb24^2*spaa25*spbb35^3*spab5125)+
(+1/6*spbb12*spbb45)/(spbb14*spbb25)+
(spbb12^2*spbb34^2*spbb45*(1/2*spaa12*spbb12*spaa25-3*spaa12*spbb13*spaa35-17*spaa15*spbb15*spaa25+1*spaa23*spbb23*spaa25-33/2*spaa25*spaa35*spbb35))/(spbb13*spbb14*spbb24^2*spaa25*spbb35*spab5125)+
(+1/2*spbb12*spaa34*spbb34^3*spaa35*spbb45)/(spbb14*spbb24^2*spaa25*spbb35*spab5125)+
(-9/2*spbb12*spaa13*spbb13*spbb34^2*spaa35*spbb45)/(spbb14*spbb24^2*spaa25*spbb35*spab5125)+
(spbb12*spbb34^2*spbb45*(19/6*spaa12^3*spbb12^3+137/6*spaa12^2*spbb12^2*spaa13*spbb13+1/2*spaa12^2*spbb12^2*spaa14*spbb14+27/2*spaa12^2*spbb12^2*spaa23*spbb23+19/6*spaa12*spbb12*spaa13^2*spbb13^2+17/2*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14+137/6*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+32/3*spaa12*spbb12^2*spaa13*spaa24*spbb34+39/2*spaa12*spbb12*spaa23^2*spbb23^2-5/2*spaa13^3*spbb13^3-5/2*spaa13^2*spbb13^2*spaa14*spbb14+3*spaa13^2*spbb13^2*spaa23*spbb23+5/3*spbb12*spaa13^2*spbb13*spaa24*spbb34+15/2*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34+73/6*spaa13*spbb13*spaa23^2*spbb23^2+26/3*spaa23^3*spbb23^3))/(spbb14*spbb24^2*spaa25*spbb35^2*spab5125^2)+
(spbb12*spbb34*(15*spaa12^3*spbb12^2*spbb14+17/3*spaa12^2*spbb12*spaa14*spbb14^2-61/6*spaa12^2*spbb12^2*spaa23*spbb34+1/3*spaa12^2*spbb12*spbb13*spaa23*spbb24+49/3*spaa12^2*spbb12*spbb14*spaa24*spbb24+1/6*spaa12^2*spbb13*spbb14*spbb24*spaa34-10/3*spaa12*spbb12*spaa13*spbb14*spaa24*spbb34-17/6*spaa12*spbb12*spaa23^2*spbb23*spbb34-139/6*spaa12*spbb12*spaa23*spaa24*spbb24*spbb34-7/2*spaa13*spaa14*spbb14^2*spaa24*spbb34-37/3*spbb12*spaa13*spaa23*spaa24*spbb34^2-73/6*spaa13*spbb14*spaa24^2*spbb24*spbb34-2*spaa23^3*spbb23^2*spbb34-2*spaa23^2*spbb23*spaa24*spbb24*spbb34-26/3*spaa23*spaa24^2*spbb24^2*spbb34))/(spbb14*spbb24*spaa25*spbb35*spab5125^2)+
(spbb12*spaa24*spbb34^2*spbb45*(5/2*spaa12^2*spbb12^2+7*spaa12*spbb12*spaa13*spbb13+2*spaa12*spbb12*spaa14*spbb14-1/2*spaa13^2*spbb13^2))/(spbb14*spbb24*spaa25*spbb35^2*spab5125^2)+
(spbb12*spbb34*(67/6*spaa12^2*spbb12*spbb13*spbb14+125/6*spaa12*spaa13*spbb13^2*spbb14+26/3*spaa12*spbb13*spaa14*spbb14^2-31/2*spaa12*spbb12*spbb13*spaa23*spbb34+61/3*spaa12*spbb13*spbb14*spaa23*spbb23-17*spaa12*spbb12*spbb14*spaa24*spbb34-151/6*spaa13*spbb13^2*spaa23*spbb34-31/6*spbb13*spaa14*spbb14*spaa23*spbb34-45/2*spbb13*spaa23^2*spbb23*spbb34+17*spbb12*spaa23*spaa24*spbb34^2))/(spbb13*spbb14*spbb24*spaa25*spbb35*spab5125)+
(-5*spaa13*spbb13^2*spbb34*spaa35*spbb45)/(spbb14*spbb24*spaa25*spbb35*spab5125)+
(+2*spbb13*spbb34*spaa35*spaa45*spbb45^2)/(spbb14*spbb24*spaa25*spbb35*spab5125)+
(-5/6*spbb13*spaa15*spbb15*spbb34*spaa35*spbb45)/(spbb14*spbb24*spaa25*spbb35*spab5125)+
(spbb13*spbb34*spbb45*(11/3*spaa12^2*spbb12^2-31/6*spaa12*spbb12*spaa13*spbb13+1/6*spaa12*spbb12*spaa14*spbb14-5/2*spaa13^2*spbb13^2+5/2*spaa13*spbb13*spaa14*spbb14))/(spbb14*spbb24*spaa25*spbb35^2*spab5125)+
(spbb13*spbb34*spbb45*(-19/3*spaa12*spbb12+3*spaa13*spbb13+15/4*spaa14*spbb14-121/12*spaa23*spbb23))/(spbb14*spbb24*spaa25*spbb35^2)+
(+49/6*spbb13*spbb45)/(spbb14*spbb35)+
(spbb34*(-29/4*spaa12*spbb12+49/12*spaa13*spbb13-15/4*spaa23*spbb23))/(spbb24*spaa25*spbb35)+
(+47/6*spaa12*spbb13)/(spaa25*spbb35)+
(-2/3),
(-22/3*spbb15*spbb23^2*spbb25*spbb34^2*spbb45^2)/(spbb14*spbb24^3*spbb35^4)+
(+4/3*spbb12*spbb23*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb45^2)/(spbb14*spbb24^3*spbb35*spab5125^3)+
(+3*spbb23*spbb25*spbb34^2*spaa35*spaa45*spbb45^2)/(spbb24^3*spaa25*spbb35^2*spab5125)+
(-5/2*spbb23*spbb25^2*spbb34^2*spaa35*spbb45)/(spbb24^3*spbb35^2*spab5125)+
(-6*spaa15*spbb15*spbb23*spbb25*spbb34^2*spaa35*spbb45)/(spbb24^3*spaa25*spbb35^2*spab5125)+
(spbb23*spbb25*spbb34^2*spbb45*(5/6*spaa12^2*spbb12^2+5/6*spaa12*spbb12*spaa13*spbb13+5/3*spaa12*spbb12*spaa23*spbb23+4*spaa13^2*spbb13^2+5/6*spaa13*spbb13*spaa23*spbb23+5/6*spaa23^2*spbb23^2))/(spbb24^3*spaa25*spbb35^3*spab5125)+
(spaa13*spbb14*spbb23*spbb25^2*spbb34*spbb45*(23/3*spaa12*spbb12*spbb13+11/3*spaa13*spbb13^2+11/3*spbb13*spaa14*spbb14+5/3*spbb13*spaa23*spbb23+7/3*spbb12*spaa24*spbb34))/(spbb15*spbb24^3*spbb35^2*spab5125^2)+
(+4/3*spaa12*spbb13^2*spbb23*spaa34*spbb34*spbb45^2)/(spbb14*spbb24*spaa25*spbb35^3*spab5125)+
(-8/3*spaa12*spbb12*spbb13*spbb23*spaa24*spbb34*spbb45^2)/(spbb14*spbb24*spaa25*spbb35^3*spab5125)+
(spbb13*spbb23*spbb34*spbb45^2*(4/3*spaa12^2*spbb12^2+28/3*spaa12*spbb12*spaa13*spbb13+7/2*spaa12*spbb12*spaa23*spbb23+4*spaa13^2*spbb13^2+13/6*spaa13*spbb13*spaa23*spbb23+13/6*spaa23^2*spbb23^2))/(spbb14*spbb24^2*spaa25*spbb35^3*spab5125)+
(+19*spaa12^2*spbb12*spbb13^3*spaa24*spbb24*spaa34*spbb45^2)/(spbb14*spbb15*spaa25^2*spbb25*spbb35^2*spab5125^2)+
(-19*spaa12^2*spbb12^2*spbb13^2*spaa24*spaa34*spbb34*spbb45^2)/(spbb14*spbb15*spaa25^2*spbb25*spbb35^2*spab5125^2)+
(+19/2*spaa12*spbb12*spbb13*spaa24*spaa34^2*spbb34^3*spbb45)/(spbb15*spbb24*spaa25^2*spbb35^2*spab5125^2)+
(spaa12*spbb14*spaa15*spbb15*spbb23*spbb25*spbb34^2*spaa35*(-28/3*spaa12*spbb12-28/3*spaa14*spbb14))/(spbb24^3*spaa25^2*spbb35^2*spab5125^2)+
(-28/3*spaa12*spbb13^2*spaa24^2*spbb24*spaa34*spbb34*spbb45)/(spbb15*spaa25^2*spbb35^2*spab5125^2)+
(-45/2*spaa12*spbb13^2*spbb25*spaa34*spbb34*spbb45)/(spbb15*spbb24*spaa25*spbb35^2*spab5125)+
(-15*spbb13*spaa14*spaa23*spbb23*spbb34*spbb45)/(spbb24*spaa25*spbb35^2*spab5125)+
(-7/3*spaa12*spbb13*spbb25*spbb34*spaa45*spbb45)/(spbb24*spaa25*spbb35^2*spab5125)+
(spbb13*spbb34*spbb45*(163/6*spaa12^3*spbb12^3*spaa13*spbb13-6*spaa12^3*spbb12^3*spaa14*spbb14+77/3*spaa12^3*spbb12^3*spaa23*spbb23+35/2*spaa12^3*spbb12^2*spbb13*spbb24*spaa34+137/6*spaa12^2*spbb12^2*spaa13^2*spbb13^2-20*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spbb14+153/2*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23+17/3*spaa12^2*spbb12*spaa13*spbb13^2*spbb24*spaa34+41*spaa12^2*spbb12^2*spaa23^2*spbb23^2-23/3*spaa12^2*spbb13^2*spbb24^2*spaa34^2+16/3*spaa12*spbb12*spaa13^3*spbb13^3-24*spaa12*spbb12*spaa13^2*spbb13^2*spaa14*spbb14+169/3*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23+16/3*spaa12*spaa13^2*spbb13^3*spbb24*spaa34-26*spaa12*spbb12*spaa13*spbb13*spaa14^2*spbb14^2+157/2*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^2+29*spaa12*spbb12*spaa23^3*spbb23^3-23/3*spaa13^3*spbb13^3*spaa14*spbb14+13*spaa13^3*spbb13^3*spaa23*spbb23-28/3*spaa13^2*spbb13^2*spaa14^2*spbb14^2+169/6*spaa13^2*spbb13^2*spaa23^2*spbb23^2-11/3*spaa13*spbb13*spaa14^3*spbb14^3+161/6*spaa13*spbb13*spaa23^3*spbb23^3+23/3*spaa23^4*spbb23^4))/(spbb15*spbb24^2*spaa25^2*spbb35^2*spab5125^2)+
(+17/3*spbb13^2*spaa23^2*spbb23^2*spbb45^2)/(spbb14*spbb15*spbb24*spaa25*spbb35^2*spab5125)+
(spbb13^2*spaa23^2*spbb23^2*spbb45^2*(-15/2*spaa12^2*spbb12^2-11*spaa12*spbb12*spaa13*spbb13-11/2*spaa12*spbb12*spaa23*spbb23-7/2*spaa13^2*spbb13^2-3/2*spaa13*spbb13*spaa23*spbb23))/(spbb14*spbb15*spbb24*spaa25^2*spbb25*spbb35^2*spab5125^2)+
(+28/3*spaa12*spbb12*spbb14^2*spaa15^2*spbb25*spbb34)/(spbb24^3*spaa25^2*spbb35*spab5125)+
(+28/3*spaa12*spbb12*spbb14^2*spaa15^2*spbb25^2*spbb34)/(spbb24^3*spaa25*spbb35*spab5125^2)+
(-1/2*spaa15*spbb15^2*spbb23*spbb45)/(spbb14*spbb25*spbb35*spab5125)+
(-11/3*spbb15*spbb23*spaa34*spbb34*spbb45)/(spbb14*spbb25*spbb35*spab5125)+
(+23/3*spaa12*spbb12*spbb15*spbb23*spbb45)/(spbb14*spbb25*spbb35*spab5125)+
(spbb15^2*spbb23*spbb45*(1/2*spaa12*spbb12*spaa15+4*spaa12*spbb23*spaa35+1/2*spaa13*spbb13*spaa15+3/2*spaa15*spaa35*spbb35))/(spbb14*spbb25*spbb35*spab5125^2)+
(spbb14*spbb25^2*spbb34*spaa45*(10*spaa12*spbb14-23/3*spaa23*spbb34))/(spbb15*spbb24^2*spaa25*spbb35*spab5125)+
(+13*spaa13*spbb14*spaa15*spbb15*spbb23*spbb34)/(spbb24^2*spaa25*spbb35*spab5125)+
(-25/3*spaa13*spbb14*spbb23*spaa34*spbb34^2)/(spbb24^2*spaa25*spbb35*spab5125)+
(-92/3*spaa13*spbb14*spbb23*spbb25*spbb34)/(spbb24^2*spbb35*spab5125)+
(+187/6*spaa13^2*spbb13*spbb14*spbb23*spbb34)/(spbb24^2*spaa25*spbb35*spab5125)+
(+63/2*spbb12*spaa13*spbb14*spbb34*spaa45*spbb45)/(spbb15*spbb24^2*spaa25*spab5125)+
(+32/3*spbb12*spaa13*spbb14*spaa34*spbb34^2)/(spbb15*spbb24^2*spaa25*spab5125)+
(-50/3*spaa12*spbb12^2*spaa13*spbb14*spbb34)/(spbb15*spbb24^2*spaa25*spab5125)+
(spaa13*spbb14*spbb34*(-13*spaa12^3*spbb12^3*spbb13+56/3*spaa12^2*spbb12^2*spaa13*spbb13^2+7/3*spaa12^2*spbb12^2*spbb13*spaa14*spbb14-7*spaa12^2*spbb12^3*spaa24*spbb34+5/3*spaa12*spbb12*spaa13^2*spbb13^3+49/3*spaa12*spbb12*spaa13*spbb13^2*spaa14*spbb14+10/3*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb23+49/3*spaa12*spbb12^2*spaa13*spbb13*spaa24*spbb34+28/3*spaa12*spbb12*spbb13*spaa14^2*spbb14^2-7*spaa12*spbb12^2*spaa14*spbb14*spaa24*spbb34-23/3*spaa13^3*spbb13^4-28/3*spaa13^2*spbb13^3*spaa14*spbb14-29/2*spaa13^2*spbb13^3*spaa23*spbb23+43/2*spbb12*spaa13^2*spbb13^2*spaa24*spbb34-11/3*spaa13*spbb13^2*spaa14^2*spbb14^2+20*spbb12*spaa13*spbb13*spaa14*spbb14*spaa24*spbb34+10/3*spbb12^2*spaa13*spaa24^2*spbb34^2))/(spbb15*spbb24^2*spaa25^2*spbb35*spab5125^2)+
(-1/2*spaa12*spbb13*spbb14*spaa15^2*spbb15)/(spbb24*spaa25^2*spbb35*spab5125)+
(+337/6*spaa13*spbb13*spaa14*spbb14*spaa15*spbb15*spbb34)/(spbb24*spaa25^2*spbb25*spbb35*spab5125)+
(+35/6*spaa12*spbb13*spbb14*spaa15*spaa34*spbb34)/(spbb24*spaa25^2*spbb35*spab5125)+
(+55*spaa12*spaa13*spbb13*spbb14*spbb23*spaa34*spbb34)/(spbb24*spaa25^2*spbb25*spbb35*spab5125)+
(-95/2*spaa13*spbb13*spaa14*spbb14*spaa34*spbb34^2)/(spbb24*spaa25^2*spbb25*spbb35*spab5125)+
(+4*spaa12^2*spbb13*spbb14*spaa45)/(spaa25^2*spbb35*spab5125)+
(-13*spaa12*spbb13*spaa23^2*spbb23^2)/(spaa25^2*spbb25*spbb35*spab5125)+
(+15/2*spaa12*spbb13*spaa15*spbb15*spaa23*spbb23)/(spaa25^2*spbb25*spbb35*spab5125)+
(+15/2*spaa12*spbb13*spaa14*spbb14*spaa15*spbb15)/(spaa25^2*spbb25*spbb35*spab5125)+
(-15*spaa12*spaa13*spbb13^2*spaa23*spbb23)/(spaa25^2*spbb25*spbb35*spab5125)+
(+101/2*spaa12*spaa13^2*spbb13^2*spbb14*spbb23)/(spbb24*spaa25^2*spbb25*spbb35*spab5125)+
(+26/3*spbb13*spaa14^2*spbb14^2*spaa15*spbb45)/(spbb24*spaa25^2*spbb25*spbb35*spab5125)+
(-131/6*spaa12*spbb13*spbb14*spaa34^2*spbb34^2)/(spbb15*spbb24*spaa25^2*spbb35*spab5125)+
(-25/2*spaa12*spbb13^2*spbb14*spaa15*spaa34*spbb45)/(spbb15*spbb24*spaa25^2*spbb35*spab5125)+
(+17/2*spaa12^2*spbb13^2*spbb14*spaa34)/(spbb15*spaa25^2*spbb35*spab5125)+
(-6*spbb13^2*spaa15*spaa23*spaa34*spbb45)/(spbb15*spaa25^2*spbb25*spab5125)+
(-319/6*spaa13*spbb13^2*spaa23*spaa34*spbb34)/(spbb15*spaa25^2*spbb25*spab5125)+
(-26/3*spaa13^2*spbb13^2*spbb14*spaa34*spbb34)/(spbb15*spbb24*spaa25^2*spbb25*spab5125)+
(+11/2*spbb13*spaa23^3*spbb23^3*spbb45)/(spbb15*spbb24*spaa25^2*spbb25*spbb35*spab5125)+
(+23*spbb13*spaa14*spbb14*spaa23*spbb23*spaa24*spbb45)/(spbb15*spaa25^2*spbb25*spbb35*spab5125)+
(+2*spbb13*spaa14^2*spbb14^2*spaa24*spbb45)/(spbb15*spaa25^2*spbb25*spbb35*spab5125)+
(spbb13*(-43/3*spaa12^2*spaa14*spbb14^3*spbb25^2*spaa45-125/2*spaa12^2*spbb14^2*spaa24*spbb24*spbb25^2*spaa45-33/2*spaa12^2*spbb14^2*spbb25^2*spaa45^2*spbb45+6*spaa12*spaa14^3*spbb14^4*spbb25+89/3*spaa12*spaa14^2*spbb14^3*spaa24*spbb24*spbb25+15/2*spaa12*spaa14^2*spbb14^3*spbb25*spaa45*spbb45+35*spaa12*spaa14*spbb14^2*spaa24^2*spbb24^2*spbb25-11*spaa12*spaa14*spbb14^2*spaa24*spbb24*spbb25*spaa45*spbb45+143/6*spaa12*spbb14*spaa24^3*spbb24^3*spbb25+7/6*spaa12*spbb14*spaa24^2*spbb24^2*spbb25*spaa45*spbb45-2*spaa14^3*spbb14^3*spaa24*spbb24*spbb45+19*spaa14^2*spbb14^2*spaa24^2*spbb24^2*spbb45-2*spaa14^2*spbb14^2*spaa24*spbb24*spaa45*spbb45^2+38*spaa14*spbb14*spaa24^3*spbb24^3*spbb45+35/2*spaa14*spbb14*spaa24^2*spbb24^2*spaa45*spbb45^2+19*spaa24^4*spbb24^4*spbb45+19*spaa24^3*spbb24^3*spaa45*spbb45^2))/(spbb15*spbb24*spaa25^2*spbb25*spbb35*spab5125^2)+
(4*spaa12^3*spbb12^2*spbb13*spbb14*spbb25^2+34/3*spaa12^3*spbb12^2*spbb13*spbb15*spbb24*spbb25-18*spaa12^2*spbb12*spaa13*spbb13^2*spbb14*spbb25^2-1/2*spaa12^2*spbb12*spaa13*spbb13^2*spbb15*spbb24*spbb25-2*spaa12^2*spbb12*spaa13*spbb13*spbb15^2*spbb23*spbb24-7*spaa12^2*spbb12^2*spaa15*spbb15^2*spbb25*spbb34-89/6*spaa12^2*spbb12*spbb13*spbb14*spaa15*spbb15*spbb25^2-5/3*spaa12^2*spbb12*spbb13*spaa15*spbb15^2*spbb24*spbb25-10/3*spaa12^2*spbb12*spaa15*spbb15^3*spbb23*spbb24+173/2*spaa12*spaa13^2*spbb13^3*spbb14*spbb25^2-2*spaa12*spaa13^2*spbb13^3*spbb15*spbb24*spbb25-57/2*spaa12*spaa13^2*spbb13^2*spbb15^2*spbb23*spbb24+304/3*spaa12*spaa13*spbb13^2*spbb14*spaa15*spbb15*spbb25^2-80/3*spaa12*spaa13*spbb13^2*spaa15*spbb15^2*spbb24*spbb25-91/3*spaa12*spaa13*spbb13*spaa15*spbb15^3*spbb23*spbb24-16*spaa12*spbb12*spaa15^2*spbb15^3*spbb25*spbb34+257/6*spaa12*spbb13*spbb14*spaa15^2*spbb15^2*spbb25^2-101/6*spaa12*spbb13*spaa15^2*spbb15^3*spbb24*spbb25-13/6*spaa12*spaa15^2*spbb15^4*spbb23*spbb24+29/3*spaa12*spbb13^2*spbb14*spaa15*spaa23*spbb25^3+32*spaa13^3*spbb13^3*spbb14*spbb25*spbb35-23/2*spaa13^3*spbb13^3*spbb15*spbb24*spbb35+11*spaa13^2*spbb13^2*spbb14*spaa15*spbb15*spbb25*spbb35-485/6*spaa13^2*spbb13^2*spaa15*spbb15^2*spbb24*spbb35-21*spaa13^2*spbb13*spbb15^2*spbb23*spbb24*spaa25*spbb35+47*spaa13^2*spbb13^2*spbb14*spbb25*spaa35*spbb35^2-28*spaa13^2*spbb13^2*spbb15*spbb24*spaa35*spbb35^2+236/3*spaa13*spbb13*spbb14*spaa15^2*spbb15^2*spbb25*spbb35-197/2*spaa13*spbb13*spaa15^2*spbb15^3*spbb24*spbb35-127/3*spaa13*spbb13^2*spbb14*spaa15*spaa23*spbb25^2*spbb35-9/2*spaa13*spaa15*spbb15^3*spbb23*spbb24*spaa25*spbb35+395/3*spaa13*spbb13*spbb14*spaa15*spbb15*spbb25*spaa35*spbb35^2-302/3*spaa13*spbb13*spaa15*spbb15^2*spbb24*spaa35*spbb35^2+4*spaa13*spbb15^2*spbb23*spbb24*spaa25*spaa35*spbb35^2+113/3*spaa13*spbb13*spbb14*spbb25*spaa35^2*spbb35^3-33/2*spaa13*spbb13*spbb15*spbb24*spaa35^2*spbb35^3+275/6*spbb14*spaa15^3*spbb15^3*spbb25*spbb35-331/6*spaa15^3*spbb15^4*spbb24*spbb35+28/3*spaa15^3*spbb15^4*spbb25*spbb34-80/3*spbb13*spbb14*spaa15^2*spbb15*spaa23*spbb25^2*spbb35+215/2*spbb14*spaa15^2*spbb15^2*spbb25*spaa35*spbb35^2-341/6*spaa15^2*spbb15^3*spbb24*spaa35*spbb35^2-28/3*spbb13*spbb14*spaa15*spaa23*spbb25^2*spaa35*spbb35^2+149/2*spbb14*spaa15*spbb15*spbb25*spaa35^2*spbb35^3-47/3*spaa15*spbb15^2*spbb24*spaa35^2*spbb35^3+127/6*spbb14*spbb25*spaa35^3*spbb35^4)/(spbb15*spbb24*spaa25*spbb25*spbb35*spab5125^2)+
(7/3*spaa12^2*spbb12^2*spbb15*spbb25*spbb34+101/3*spaa12^2*spbb12*spbb13*spbb14*spbb25^2+17*spaa12^2*spbb12*spbb13*spbb15*spbb24*spbb25-10/3*spaa12^2*spbb12*spbb15^2*spbb23*spbb24+69/2*spaa12*spaa13*spbb13^2*spbb14*spbb25^2+251/6*spaa12*spaa13*spbb13^2*spbb15*spbb24*spbb25-365/6*spaa12*spaa13*spbb13*spbb15^2*spbb23*spbb24-127/6*spaa12*spbb12*spaa15*spbb15^2*spbb25*spbb34-110/3*spaa12*spbb13*spbb14*spaa15*spbb15*spbb25^2-125/6*spaa12*spbb13*spaa15*spbb15^2*spbb24*spbb25+100/3*spaa12*spaa15*spbb15^3*spbb23*spbb24-221/2*spaa13^2*spbb13^2*spbb14*spbb25*spbb35+94/3*spaa13^2*spbb13^2*spbb15*spbb24*spbb35-715/6*spaa13*spbb13*spbb14*spaa15*spbb15*spbb25*spbb35-227/6*spaa13*spbb13*spaa15*spbb15^2*spbb24*spbb35-8*spaa13*spbb15^2*spbb23*spbb24*spaa25*spbb35-277/6*spaa13*spbb13*spbb14*spbb25*spaa35*spbb35^2-289/6*spaa13*spbb13*spbb15*spbb24*spaa35*spbb35^2+71/2*spbb14*spaa15^2*spbb15^2*spbb25*spbb35-323/3*spaa15^2*spbb15^3*spbb24*spbb35+43/2*spaa15^2*spbb15^3*spbb25*spbb34+215/6*spbb13*spbb14*spaa15*spaa23*spbb25^2*spbb35-5/6*spbb14*spaa15*spbb15*spbb25*spaa35*spbb35^2-93/2*spaa15*spbb15^2*spbb24*spaa35*spbb35^2-119/6*spbb14*spbb25*spaa35^2*spbb35^3-127/6*spbb15*spbb24*spaa35^2*spbb35^3)/(spbb15*spbb24*spaa25*spbb25*spbb35*spab5125)+
(spbb14*(-127/3*spaa12*spbb12-49/3*spaa13*spbb13-139/6*spaa23*spbb23+53/3*spaa24*spbb24))/(spbb15*spbb24*spaa25)+
(spbb34*(-31/2*spaa12*spbb12-73/6*spaa13*spbb13-37*spaa14*spbb14+137/6*spaa23*spbb23))/(spbb24*spaa25*spbb35)+
(82/3*spaa12*spbb13*spbb25+373/6*spaa13*spbb13*spbb35-19/2*spaa15*spbb15*spbb35+71/2*spaa23*spbb23*spbb35+353/6*spaa35*spbb35^2)/(spaa25*spbb25*spbb35)+
(+170/3),
(+4/3*spbb12*spbb23*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb45^2)/(spbb14*spbb24^3*spbb35*spab5125^3)+
(+13/3*spbb13*spbb23^2*spbb25*spbb34*spbb45^3)/(spbb14*spbb24^3*spbb35^4)+
(+1*spbb14^2*spaa15*spbb23^2*spaa34*spbb34*spbb45)/(spbb13*spbb24^3*spaa25*spbb35*spab5125)+
(spbb14*spbb23^2*spbb34*spbb45*(2*spaa12^2*spbb12^2+14/3*spaa12*spbb12*spaa13*spbb13+1*spaa12*spbb12*spaa14*spbb14+2*spaa12*spbb12*spaa23*spbb23+9/2*spaa13^2*spbb13^2+5*spaa13*spbb13*spaa14*spbb14+2/3*spaa13*spbb13*spaa23*spbb23-1*spbb12*spaa13*spaa24*spbb34+1*spaa23^2*spbb23^2))/(spbb13*spbb24^3*spaa25*spbb35^2*spab5125)+
(spbb23^2*spbb34*spbb45^2*(7/3*spaa12^2*spbb12^2+4/3*spaa12*spbb12*spaa13*spbb13+14/3*spaa12*spbb12*spaa23*spbb23-4*spaa13^2*spbb13^2+4/3*spaa13*spbb13*spaa23*spbb23+7/3*spaa23^2*spbb23^2))/(spbb24^3*spaa25*spbb35^3*spab5125)+
(spbb12*spaa13^2*spbb23*spbb34^2*spbb45*(-31/3*spaa12*spbb12*spbb13-9/2*spaa13*spbb13^2-9/2*spbb13*spaa14*spbb14-35/6*spbb12*spaa24*spbb34))/(spbb24^3*spaa25*spbb35^2*spab5125^2)+
(+10/3*spaa12*spbb13^2*spbb23*spaa34*spbb34*spbb45^2)/(spbb14*spbb24*spaa25*spbb35^3*spab5125)+
(+1/3*spaa12*spbb12*spbb13*spbb23*spaa24*spbb34*spbb45^2)/(spbb14*spbb24*spaa25*spbb35^3*spab5125)+
(spbb13*spbb23*spbb34*spbb45^2*(13/3*spaa12^2*spbb12^2+34/3*spaa12*spbb12*spaa13*spbb13+16/3*spaa12*spbb12*spaa23*spbb23+4*spaa13^2*spbb13^2+2*spaa13*spbb13*spaa23*spbb23+1*spaa23^2*spbb23^2))/(spbb14*spbb24^2*spaa25*spbb35^3*spab5125)+
(+76/3*spaa12*spbb14*spbb23^2*spaa34^3*spbb34^3*spbb45)/(spbb24^2*spaa25^2*spbb25*spbb35^2*spab5125^2)+
(-251/6*spaa12*spbb12*spaa23*spbb23^2*spaa24*spaa34*spbb34^2*spbb45)/(spbb24*spaa25^2*spbb25*spbb35^2*spab5125^2)+
(+158/3*spaa12*spbb13*spbb23*spaa34*spbb34*spbb45)/(spbb24*spaa25*spbb35^2*spab5125)+
(+80/3*spaa14*spbb15*spaa23*spbb23^2*spbb34*spbb45)/(spbb24*spaa25*spbb25*spbb35^2*spab5125)+
(-40/3*spaa12*spbb15*spbb23*spbb34*spaa45*spbb45)/(spbb24*spaa25*spbb35^2*spab5125)+
(spbb23*spbb34*spbb45*(20/3*spaa12^3*spbb12^3*spaa13*spbb13-37/2*spaa12^3*spbb12^3*spaa14*spbb14+62/3*spaa12^3*spbb12^3*spaa23*spbb23+20/3*spaa12^3*spbb12^2*spbb13*spbb24*spaa34+105/2*spaa12^2*spbb12^2*spaa13^2*spbb13^2+31/3*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spbb14+54*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23+427/6*spaa12^2*spbb12*spaa13*spbb13^2*spbb24*spaa34-85/6*spaa12^2*spbb12^2*spaa14^2*spbb14^2+35*spaa12^2*spbb12^2*spaa23^2*spbb23^2+56/3*spaa12^2*spbb13^2*spbb24^2*spaa34^2-125/6*spaa12*spbb12*spaa13^3*spbb13^3+179/6*spaa12*spbb12*spaa13^2*spbb13^2*spaa14*spbb14-43*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23-125/6*spaa12*spaa13^2*spbb13^3*spbb24*spaa34+65/3*spaa12*spbb12*spaa13*spbb13*spaa14^2*spbb14^2-65/3*spaa12*spaa13*spbb13^2*spaa14*spbb14*spbb24*spaa34-23*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^2+9/2*spaa13^3*spbb13^3*spaa23*spbb23+31/3*spaa13^2*spbb13^2*spaa23^2*spbb23^2+17*spaa13*spbb13*spaa23^3*spbb23^3+20/3*spaa23^4*spbb23^4))/(spbb24^2*spaa25^2*spbb25*spbb35^2*spab5125^2)+
(+9/2*spaa12^2*spbb12*spbb13^2*spaa34^2*spbb34^2*spbb45)/(spbb14*spaa25^2*spbb25*spbb35^2*spab5125^2)+
(+9/2*spaa12*spbb12*spaa13^2*spbb13^3*spaa24*spbb34*spbb45)/(spbb14*spaa25^2*spbb25*spbb35^2*spab5125^2)+
(spbb13*spaa23*spbb23*spbb34*spbb45*(-8/3*spaa12*spbb12+1/3*spaa13*spbb13-11/3*spaa23*spbb23))/(spbb14*spbb24*spaa25*spbb35^2*spab5125)+
(spaa13*spbb13^2*spaa23*spbb23*spbb34*spbb45*(-9*spaa12^2*spbb12^2+9*spaa12*spbb12*spaa23*spbb23+9/2*spaa13*spbb13*spaa23*spbb23))/(spbb14*spbb24*spaa25^2*spbb25*spbb35^2*spab5125^2)+
(+1*spbb12*spbb23*spaa24*spbb34*spbb45)/(spbb13*spbb24*spbb35*spab5125)+
(spbb12*spbb23*spbb34*spbb45*(2*spaa12*spbb12+1*spaa14*spbb14+2*spaa23*spbb23))/(spbb13*spbb24^2*spbb35*spab5125)+
(-3*spbb13*spaa45^2*spbb45^3)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(-1*spaa12*spbb12*spbb13*spaa45*spbb45^2)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(-2/3*spbb13*spaa15*spbb15*spaa45*spbb45^2)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(-3*spbb13*spaa24*spbb24*spaa45*spbb45^2)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(-3*spbb13^2*spaa15*spaa34*spbb45^2)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(+1/3*spaa12^2*spbb12^2*spbb13*spbb45)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(+2/3*spaa13*spbb13^2*spaa15*spbb15*spbb45)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(+1/3*spaa12*spbb12*spaa13*spbb13^2*spbb45)/(spbb14*spaa25*spbb25*spbb35*spab5125)+
(spbb13^2*spbb45*(9/2*spaa12^2*spbb12^2*spaa13-9/2*spaa12^2*spbb12*spbb24*spaa34+9/2*spaa12*spbb12*spaa13^2*spbb13-5*spaa12*spbb12*spaa13*spaa23*spbb23+2*spaa12*spaa23*spbb23*spbb24*spaa34-5/2*spaa13^2*spbb13*spaa23*spbb23))/(spbb14*spaa25*spbb25*spbb35*spab5125^2)+
(-65/6*spbb23*spbb34*spaa35*spaa45*spbb45^2)/(spbb24^2*spaa25*spbb35*spab5125)+
(-23/6*spbb23^2*spaa34*spbb34*spaa35*spbb45^2)/(spbb24^2*spaa25*spbb25*spbb35*spab5125)+
(+481/6*spaa12*spbb12*spbb23*spbb34*spaa35*spbb45)/(spbb24^2*spaa25*spbb35*spab5125)+
(-23/2*spaa15*spbb15*spbb23*spbb34*spaa35*spbb45)/(spbb24^2*spaa25*spbb35*spab5125)+
(spbb23*spbb34*spaa35*spbb45*(130*spaa12^3*spbb12^3+15*spaa12^2*spbb12^2*spaa13*spbb13+79/2*spaa12^2*spbb12^2*spaa14*spbb14+151*spaa12^2*spbb12^2*spaa23*spbb23-110*spaa12*spbb12*spaa13^2*spbb13^2-319/3*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-152/3*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-65/3*spaa12*spbb12^2*spaa13*spaa24*spbb34-76/3*spaa12*spbb12*spaa14^2*spbb14^2+22/3*spaa13^2*spbb13^2*spaa23*spbb23-23/2*spbb12*spaa13^2*spbb13*spaa24*spbb34-26/3*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34))/(spbb24^2*spaa25^2*spbb25*spbb35*spab5125^2)+
(spbb23*spbb45*(341/6*spaa12^3*spbb12^3+263/6*spaa12^2*spbb12^2*spaa13*spbb13-22/3*spaa12^2*spbb12^2*spaa14*spbb14+313/6*spaa12^2*spbb12^2*spaa23*spbb23+83/3*spaa12^2*spbb12*spbb13*spbb24*spaa34-91/6*spaa12*spbb12*spaa13^2*spbb13^2-103/6*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-169/3*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+9*spaa12*spbb12^2*spaa13*spaa24*spbb34+40/3*spaa12*spbb12*spaa23^2*spbb23^2-91/3*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34+17/6*spaa13^3*spbb13^3-5*spaa13^2*spbb13^2*spaa23*spbb23-67/6*spbb12*spaa13^2*spbb13*spaa24*spbb34-17*spaa13*spbb13*spaa23^2*spbb23^2-20/3*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34-20/3*spaa23^3*spbb23^3))/(spbb24*spaa25*spbb25*spbb35*spab5125^2)+
(+9/2*spaa12*spbb12^2*spaa13*spbb13*spaa14*spbb34*spbb45)/(spbb24*spaa25*spbb25*spbb35*spab5125^2)+
(spaa12*spbb13*spbb45*(-9*spaa12^2*spbb12^3*spaa15+113/2*spaa12*spbb12^2*spaa15*spaa23*spbb23+9/2*spbb12*spbb13*spaa15^2*spaa23*spbb25+52*spbb12*spaa15*spaa23^2*spbb23^2+85/3*spbb13*spaa15*spaa23*spbb23*spbb25*spaa35-13/2*spaa23^2*spbb23^3*spaa35-16*spaa23*spbb23^2*spaa35^2*spbb35-17/6*spbb23*spaa35^3*spbb35^2))/(spbb24*spaa25^2*spbb25*spbb35*spab5125^2)+
(spbb45*(-443/6*spaa12^2*spbb12^2*spbb23-99*spaa12*spbb12*spaa13*spbb13*spbb23-11/3*spaa12*spbb12^2*spaa14*spbb34+235/3*spaa12*spbb12*spaa23*spbb23^2-73/6*spaa12*spbb12*spbb23*spaa24*spbb24-103/3*spaa12*spbb14*spbb23^2*spaa34-3/2*spaa13^2*spbb13^2*spbb23-3*spbb12*spaa13*spbb13*spaa14*spbb34-22/3*spaa13*spbb13*spaa23*spbb23^2+19/6*spbb12*spaa14*spaa23*spbb23*spbb34+47/3*spaa23^2*spbb23^3+67/3*spaa23*spbb23^2*spaa24*spbb24))/(spbb24*spaa25*spbb25*spbb35*spab5125)+
(spaa12*spbb13*spbb45*(9*spaa12*spbb12^2*spaa15+79*spbb12*spaa15*spaa23*spbb23+142/3*spaa23*spbb23^2*spaa35+2*spbb23*spaa35^2*spbb35))/(spbb24*spaa25^2*spbb25*spbb35*spab5125)+
(+157/6*spaa12*spbb13*spbb23*spaa35*spbb45)/(spbb24*spaa25^2*spbb25*spbb35)+
(spbb23*spbb45*(11/6*spaa12*spbb12-35/6*spaa13*spbb13-25/2*spaa14*spbb14-14*spaa23*spbb23))/(spbb24*spaa25*spbb25*spbb35)+
(-10/3*spbb23*spaa24*spbb45)/(spaa25*spbb25*spbb35),
(+4/3*spbb12^3*spaa13^3*spbb15*spbb34^4)/(spbb14*spbb24^3*spbb35*spab3123^3)+
(-1/6*spbb14^2*spbb15*spbb23^3*spbb34)/(spbb13^3*spbb24^3*spbb35)+
(+1/2*spbb14*spbb15*spaa23*spbb23^4*spbb34*spbb45)/(spbb13^2*spbb24^3*spbb35^2*spab3123)+
(+3/2*spbb15*spbb23^3*spbb34*spaa35*spbb45^2)/(spbb13*spbb24^3*spbb35^2*spab3123)+
(spbb15*spbb23^3*spbb34*spbb45^2*(-5/2*spaa13*spbb13+3/2*spaa23*spbb23))/(spbb13*spbb24^3*spbb35^3*spab3123)+
(+2*spbb15*spaa23*spbb23^4*spbb34*spaa35*spbb45^2)/(spbb13*spbb24^3*spbb35^2*spab3123^2)+
(spbb15*spbb23^2*spbb34*spbb45^2*(7/6*spaa13*spbb13-17/6*spaa23*spbb23))/(spbb14*spbb24^2*spbb35^3*spab3123)+
(spbb15*spbb23^2*spbb34*spbb45*(-2*spaa12*spbb12*spaa13*spbb13-3*spaa13^2*spbb13^2-2*spaa13*spbb13*spaa14*spbb14+1/2*spaa13*spbb13*spaa23*spbb23+3/2*spaa23^2*spbb23^2))/(spbb13*spbb24^2*spbb35^2*spab3123^2)+
(-2*spbb15*spaa23*spbb23^2*spbb34*spaa35*spbb45)/(spbb14*spbb24*spbb35*spab3123^2)+
(+2*spaa13*spbb15^2*spbb23^2*spaa25*spbb34*spbb45)/(spbb14*spbb24*spbb35^2*spab3123^2)+
(+2*spbb15*spbb23*spbb34*spbb45*spab3153)/(spbb14*spbb24*spbb35^2*spab3123)+
(-13/6*spbb15*spbb23*spbb34*spbb45)/(spbb14*spbb24*spbb35^2)+
(+5/6*spbb15*spbb34)/(spbb14*spbb35),
(-1*spaa12*spbb12^2*spbb14*spbb23*spbb34)/(spbb13^2*spbb24^2*spab1231)+
(+1*spbb12^2*spbb14*spaa15*spbb25*spbb34*spbb45)/(spbb13*spbb15*spbb24^3*spab1231)+
(-1/6*spbb12^3*spaa14*spbb34^3)/(spbb13^3*spaa14*spbb24^3)+
(-2/3*spaa13^3*spbb13*spbb15*spbb23^3*spbb34)/(spbb13*spaa14^3*spbb14*spbb24^3*spbb35)+
(+2*spbb23^2*spbb25*spbb34*spbb45^2*spab1231)/(spaa14*spbb14*spbb24^3*spbb35^3)+
(-3*spbb12^2*spaa14*spbb14*spbb34*spbb35)/(spbb13^2*spaa14*spbb15*spbb24^2)+
(-3*spbb12*spaa13*spbb14*spbb23*spbb25*spbb34)/(spbb13*spaa14*spbb15*spbb24^3)+
(+9/2*spbb14*spbb15*spbb23^2*spbb34)/(spbb13^2*spbb24^2*spbb35)+
(spbb15*spbb23^3*spbb34*spbb45*(-2*spaa12^2*spbb12^2-5*spaa12*spbb12*spaa14*spbb14-8/3*spaa14^2*spbb14^2))/(spbb13^2*spaa14^2*spbb14*spbb24^3*spbb35^2)+
(+2*spaa23*spbb23^2*spaa25*spbb25^2*spbb34)/(spbb13*spaa14^2*spbb14*spbb24^2*spbb35)+
(spbb25*spbb23^2*spbb34*(1*spaa12*spbb14*spaa24*spbb24*spbb25-1*spaa12*spbb14*spaa25*spbb25^2+3*spaa12*spbb14*spbb25*spaa45*spbb45-1*spaa15^2*spbb15^2*spbb45-4*spaa15*spbb15*spaa25*spbb25*spbb45+2*spaa24*spbb24*spaa45*spbb45^2-2*spaa25^2*spbb25^2*spbb45+2*spaa45^2*spbb45^3))/(spbb13*spaa14^2*spbb14*spbb24^3*spbb35^2)+
(-1/3*spbb23^2*spbb25*spbb34*spaa35*spbb45)/(spbb13*spaa14*spbb24^3*spbb35)+
(spbb23^2*spbb25*spbb34*spbb45*(16/3*spaa12*spbb12+3*spaa13*spbb13+4*spaa23*spbb23))/(spbb13*spaa14*spbb24^3*spbb35^2)+
(spbb23*spbb25*spbb34*(-37/3*spaa12*spbb12-8*spaa13*spbb13-83/6*spaa14*spbb14-13/3*spaa23*spbb23))/(spbb13*spaa14*spbb24^2*spbb35)+
(spbb23*spbb25*spbb34*spbb45*(13/3*spaa12*spbb12+2*spaa13*spbb13+2*spaa23*spbb23))/(spaa14*spbb14*spbb24^2*spbb35^2)+
(+1/3*spbb13*spbb23*spbb45^2)/(spbb14*spbb24*spbb35^2)+
(spbb12*(5*spaa12*spbb23-16/3*spaa14*spbb34))/(spbb13*spaa14*spbb24)+
(spbb23*(-8/3*spaa12*spbb14*spbb25+5*spaa15*spbb15*spbb45+7/3*spaa24*spbb24*spbb45+7/3*spaa25*spbb25*spbb45+7/3*spaa45*spbb45^2))/(spaa14*spbb14*spbb24*spbb35)+
(+2/3*spbb13*spbb45)/(spbb14*spbb35)+
(-8*spbb23*spbb45)/(spbb24*spbb35)+
(+28/3),
(-4/3*spbb12^3*spaa13^3*spbb15*spbb34^4)/(spbb14*spbb24^3*spbb35*spab3123^3)+
(-22/3*spbb15*spbb23^3*spbb34*spbb45^3)/(spbb14*spbb24^3*spbb35^4)+
(-1/6*spbb14^2*spbb15*spbb23^3*spbb34)/(spbb13^3*spbb24^3*spbb35)+
(spbb14*spbb15*spbb23^3*spbb34*spbb45*(1*spaa12*spbb12-1/6*spaa13*spbb13+1*spaa14*spbb14-13/6*spaa23*spbb23))/(spbb13^2*spbb24^3*spbb35^2*spab3123)+
(spbb15*spbb23^3*spbb34*spbb45^2*(11/6*spaa13*spbb13-13/6*spaa23*spbb23))/(spbb13*spbb24^3*spbb35^3*spab3123)+
(spbb15*spbb23^3*spbb34*spaa35*spbb45^2*(-1*spaa12*spbb12+2*spaa13*spbb13-1*spaa14*spbb14))/(spbb13*spbb24^3*spbb35^2*spab3123^2)+
(spbb13*spbb23^2*spbb45^3*(47/6*spaa13*spbb13+23/6*spaa23*spbb23))/(spbb14*spbb24^2*spbb35^3*spab3123)+
(-1*spaa12*spbb12*spbb14^2*spbb23^2)/(spbb13^2*spbb24^2*spab3123)+
(+2*spaa12*spbb12^3*spbb34^2*spbb45)/(spbb13*spbb14*spbb24^2*spbb35*spab3123)+
(spbb12*spbb34^2*spbb45*(3*spaa12*spbb12^2*spaa13*spbb13*spbb35+1*spaa12*spbb12^2*spaa15*spbb15*spbb35+1*spaa12*spbb12*spbb13*spaa23*spbb23*spbb25+2*spbb12*spaa13^2*spbb13^2*spbb35+35/6*spaa13^2*spbb13^3*spbb25-2*spbb12*spaa13*spbb13*spaa15*spbb15*spbb35-4*spbb12*spaa13*spbb13*spaa23*spbb23*spbb35+53/3*spaa13*spbb13^2*spaa23*spbb23*spbb25+2*spbb12^2*spaa13*spaa25*spbb35^2-6*spbb12*spaa23^2*spbb23^2*spbb35+59/6*spbb13*spaa23^2*spbb23^2*spbb25))/(spbb13*spbb14*spbb24^2*spbb35^2*spab3123^2)+
(spbb12*spbb34^2*spbb45*(-1*spaa12*spbb12^2*spaa24+3*spbb12*spaa13*spbb13*spaa24+2*spaa13*spbb13^2*spaa34+1*spbb12*spbb13*spaa14*spaa23))/(spbb13*spbb14*spbb24*spbb35*spab3123^2)+
(+1*spbb12*spaa13*spbb13*spaa14*spbb15*spbb34^2*spbb45)/(spbb14*spbb24*spbb35^2*spab3123^2)+
(spbb45*(-3*spaa12*spbb12^2*spbb13*spbb34+2*spaa12*spbb12*spbb13^2*spbb24+9*spbb12*spaa13*spbb13^2*spbb34-4*spaa13*spbb13^3*spbb24-1*spbb12^2*spaa24*spbb34^2-2*spbb12*spbb13*spaa34*spbb34^2+1*spbb13^2*spbb24*spaa34*spbb34))/(spbb13*spbb14*spbb24*spbb35*spab3123)+
(-1*spaa12*spbb12*spbb13*spbb23*spbb45^2)/(spbb14*spbb24*spbb35^2*spab3123)+
(+9*spbb13*spbb23*spbb45^2)/(spbb14*spbb24*spbb35^2)+
(+1*spbb14*spbb23)/(spbb13*spbb24)+
(-7/3*spbb13*spbb45)/(spbb14*spbb35)+
(-10/3*spbb23*spbb45)/(spbb24*spbb35)+
(-1/2),
(-4/3*spbb12^3*spaa13^3*spbb15*spbb34^4)/(spbb14*spbb24^3*spbb35*spab3123^3)+
(-13/3*spbb15*spbb23^3*spbb34*spbb45^3)/(spbb14*spbb24^3*spbb35^4)+
(-1/3*spbb14^2*spbb15*spbb23^3*spbb34)/(spbb13^3*spbb24^3*spbb35)+
(-5/3*spbb14*spbb15*spaa23*spbb23^4*spbb34*spbb45)/(spbb13^2*spbb24^3*spbb35^2*spab3123)+
(-23/6*spbb15*spbb23^3*spbb34*spaa35*spbb45^2)/(spbb13*spbb24^3*spbb35^2*spab3123)+
(spbb15*spbb23^3*spbb34*spbb45^2*(7/3*spaa13*spbb13-2/3*spaa23*spbb23))/(spbb13*spbb24^3*spbb35^3*spab3123)+
(-9/2*spbb15*spaa23*spbb23^4*spbb34*spaa35*spbb45^2)/(spbb13*spbb24^3*spbb35^2*spab3123^2)+
(spbb13*spbb23^2*spbb45^3*(23/3*spaa13*spbb13+14/3*spaa23*spbb23))/(spbb14*spbb24^2*spbb35^3*spab3123)+
(-8/3*spbb14*spbb23^2*spbb45)/(spbb13*spbb24^2*spbb35)+
(+19/6*spbb12*spbb25*spbb34^2*spaa35*spbb45)/(spbb14*spbb24^2*spbb35*spab3123)+
(spbb12*spbb25*spbb34^2*spbb45*(-2*spaa12^2*spbb12^2-13/2*spaa12*spbb12*spaa13*spbb13-4*spaa12*spbb12*spaa14*spbb14+8/3*spaa13^2*spbb13^2-13/2*spaa13*spbb13*spaa14*spbb14+29/2*spaa13*spbb13*spaa23*spbb23-2*spaa14^2*spbb14^2+22/3*spaa23^2*spbb23^2))/(spbb14*spbb24^2*spbb35^2*spab3123^2)+
(+2*spbb12*spaa13*spbb15*spbb34^2*spaa45*spbb45)/(spbb14*spbb24*spbb35*spab3123^2)+
(spbb12*spaa14*spbb15*spbb34^2*spbb45*(2*spaa12*spbb12+13/2*spaa13*spbb13+2*spaa14*spbb14))/(spbb14*spbb24*spbb35^2*spab3123^2)+
(spbb45*(-19/6*spaa12*spbb12^2*spbb34+55/6*spbb12*spaa13*spbb13*spbb34-37/6*spaa13*spbb13^2*spbb24-19/6*spbb12*spaa14*spbb14*spbb34-19/6*spbb12*spaa24*spbb24*spbb34))/(spbb14*spbb24*spbb35*spab3123)+
(+19/6*spaa13*spbb13^2*spbb23*spbb45^2)/(spbb14*spbb24*spbb35^2*spab3123)+
(+32/3*spbb15*spbb25*spbb34^2)/(spbb14*spbb24*spbb35^2)+
(+41/6*spbb13*spbb45)/(spbb14*spbb35)+
(+23/2*spbb23*spbb45)/(spbb24*spbb35)+
(-11),
(spbb12*spbb34*(-1*spaa12^2*spbb12^2*spbb14*spbb24*spbb25*spbb34*spbb35+2*spaa12^2*spbb12^2*spbb14*spbb25^2*spbb34^2+1*spaa12*spbb12*spaa14*spbb14^2*spbb24^2*spbb35^2-3*spaa12*spbb12*spaa14*spbb14^2*spbb24*spbb25*spbb34*spbb35+3*spaa12*spbb12*spaa14*spbb14^2*spbb25^2*spbb34^2-1*spaa12*spbb12^2*spaa23*spbb24^2*spbb34*spbb35^2+1*spaa12*spbb12^2*spaa23*spbb24*spbb25*spbb34^2*spbb35+1*spaa12*spbb12^2*spaa23*spbb25^2*spbb34^3-1*spaa12*spbb12*spbb14*spaa24*spbb24^2*spbb25*spbb34*spbb35+2*spaa12*spbb12*spbb14*spaa24*spbb24*spbb25^2*spbb34^2+1*spbb12*spaa13*spbb14*spaa24*spbb25^2*spbb34^3+1*spaa14^2*spbb14^3*spbb24^2*spbb35^2-2*spaa14^2*spbb14^3*spbb24*spbb25*spbb34*spbb35+1*spaa14^2*spbb14^3*spbb25^2*spbb34^2+1*spaa14*spbb14^2*spaa24*spbb24^3*spbb35^2-2*spaa14*spbb14^2*spaa24*spbb24^2*spbb25*spbb34*spbb35+1*spaa14*spbb14^2*spaa24*spbb24*spbb25^2*spbb34^2-1*spbb12*spaa23*spaa24*spbb24^3*spbb34*spbb35^2+1*spbb12*spaa23*spaa24*spbb24^2*spbb25*spbb34^2*spbb35+1*spbb12*spaa23*spaa24*spbb24*spbb25^2*spbb34^3-2*spbb12*spaa23*spbb24^2*spaa34*spbb34^2*spbb35^2+3*spbb12*spaa23*spbb24*spbb25*spaa34*spbb34^3*spbb35))/(spbb13*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(spbb34*(3*spbb12*spaa13*spbb13^2*spbb15*spbb25^2*spbb34^3-2*spbb12*spaa13*spbb13*spbb15^2*spbb23*spbb25*spbb34^3+1*spbb12*spaa13*spbb15^3*spbb23^2*spbb34^3-2*spaa13*spbb13^4*spbb24*spbb25^2*spbb34*spbb45+2*spaa13*spbb13^3*spbb14*spbb25^3*spbb34^2+4*spaa13*spbb13^3*spbb15*spbb23*spbb24*spbb25*spbb34*spbb45-5*spaa13*spbb13^3*spbb15*spbb24*spbb25^2*spbb34^2-2*spaa13*spbb13^2*spbb15^2*spbb23^2*spbb24*spbb34*spbb45+3*spaa13*spbb13^2*spbb15^2*spbb23*spbb24*spbb25*spbb34^2+1*spbb12*spbb13*spaa14*spbb14*spbb15*spbb25^2*spbb34^3-1*spbb13^4*spaa14*spbb24^2*spbb25*spbb45^2+1*spbb13^3*spaa14*spbb14*spbb24*spbb25^2*spbb34*spbb45+1*spbb13^3*spaa14*spbb15*spbb23*spbb24^2*spbb45^2-3*spbb13^3*spaa14*spbb15*spbb24^2*spbb25*spbb34*spbb45+1*spbb13^2*spaa14*spbb14^2*spbb25^3*spbb34^2+2*spbb13^2*spaa14*spbb15^2*spbb23*spbb24^2*spbb34*spbb45-2*spbb13^2*spaa14*spbb15^2*spbb24^2*spbb25*spbb34^2+1*spbb13*spaa14*spbb15^3*spbb23*spbb24^2*spbb34^2-1*spbb13^3*spbb24*spbb25^2*spaa34*spbb34^2*spbb45))/(spbb13^2*spbb14*spbb24^3*spbb35^3*spab3123)+
(+11/3*spbb13*spbb23^3*spbb45^4)/(spbb14*spbb24^3*spbb35^4)+
(spbb23^2*(7/2*spaa23^3*spbb23^3*spbb34*spbb35^2+5*spaa23^2*spbb23^3*spaa24*spbb34*spbb35*spbb45+2*spaa23^2*spbb23^2*spaa34*spbb34^2*spbb35^2-1*spaa23^2*spbb23^2*spbb34*spaa35*spbb35^3-2*spaa23*spbb23^3*spaa24^2*spbb34*spbb45^2+9*spaa23*spbb23^2*spaa24*spaa34*spbb34^2*spbb35*spbb45+10*spaa23*spbb23^2*spaa24*spbb34*spaa35*spbb35^2*spbb45+4*spaa23*spbb23^2*spaa25*spaa35*spbb35^3*spbb45-7/2*spaa23*spbb23*spaa34^2*spbb34^3*spbb35^2-15/2*spaa23*spbb23*spaa34*spbb34^2*spaa35*spbb35^3-9/2*spaa23*spbb23*spbb34*spaa35^2*spbb35^4-3*spbb23^3*spaa24^2*spaa25*spbb45^3-2*spbb23^2*spaa24^2*spaa34*spbb34^2*spbb45^2+3/2*spbb23^2*spaa24^2*spbb34*spaa35*spbb35*spbb45^2+6*spbb23^2*spaa24*spaa25^2*spbb25*spbb35*spbb45^2+10*spbb23^2*spaa24*spaa25*spaa35*spbb35^2*spbb45^2+4*spbb23*spaa24*spaa34^2*spbb34^3*spbb35*spbb45+11/2*spbb23*spaa24*spaa34*spbb34^2*spaa35*spbb35^2*spbb45-3*spbb23*spaa24*spbb34*spaa35^2*spbb35^3*spbb45-3*spbb23*spaa25^3*spbb25^2*spbb35^2*spbb45-6*spbb23*spaa25^2*spbb25*spaa35*spbb35^3*spbb45-3*spbb23*spaa25*spaa35^2*spbb35^4*spbb45-2*spaa34^3*spbb34^4*spbb35^2-7/2*spaa34^2*spbb34^3*spaa35*spbb35^3-3/2*spaa34*spbb34^2*spaa35^2*spbb35^4))/(spbb13^2*spaa14^2*spbb24^3*spaa25*spbb35^3)+
(spbb45^2*spbb23*spbb13*(4*spaa23*spbb23*spbb34+2*spaa24*spbb24*spbb34-16/3*spbb23*spaa25*spbb45+2*spaa34*spbb34^2))/(spbb14*spbb24^2*spaa25*spbb35^3)+
(17/2*spaa12^2*spbb12^2*spbb23^2-9*spaa12*spbb12^2*spaa14*spbb23*spbb34+17/2*spaa12*spbb12*spaa23*spbb23^3+9/2*spaa12*spbb12*spbb23^2*spaa24*spbb24+1*spbb12^2*spaa14^2*spbb34^2-9*spbb12*spaa14*spaa23*spbb23^2*spbb34+9/2*spaa23*spbb23^3*spaa24*spbb24)/(spbb13^2*spaa14^2*spbb24^2)+
(spbb23^2*(15/2*spaa12^3*spbb12^2*spbb14-1/2*spaa12^2*spbb12*spaa13*spbb13*spbb14-1*spaa12^2*spbb12^2*spaa23*spbb34+17*spaa12^2*spbb12*spbb14*spaa23*spbb23+23/2*spaa12^2*spbb12*spbb14*spaa24*spbb24+9/2*spaa12^2*spbb14^2*spbb23*spaa34+1/2*spaa12*spaa13^2*spbb13^2*spbb14-3/2*spaa12*spbb12*spaa13*spbb13*spaa23*spbb34+6*spaa12*spaa13*spbb13*spbb14*spaa23*spbb23+5/2*spaa12*spbb14*spaa23^2*spbb23^2+12*spaa12*spbb14*spaa23*spbb23*spaa24*spbb24+5*spaa12*spbb14*spaa24^2*spbb24^2-1/2*spaa13^2*spbb13^2*spaa23*spbb34))/(spbb13*spaa14^2*spbb14*spbb24^2*spaa25*spbb35)+
(spbb34*(-15/2*spaa13^2*spbb13^3*spbb23*spbb45-31/2*spaa13^2*spbb13^2*spbb15*spbb23*spbb34-15/2*spbb12*spaa13*spbb13*spaa14*spbb15*spbb34^2+55/3*spaa13*spbb13^2*spaa14*spbb14*spbb25*spbb34+43/2*spaa13*spbb13^2*spaa23*spbb23^2*spbb45+49/2*spaa13*spbb13*spbb15*spaa23*spbb23^2*spbb34-7*spbb12*spaa13*spbb15*spbb23*spaa24*spbb34^2-41/2*spaa13*spbb13*spbb15*spbb23*spaa34*spbb34^2-5/2*spbb12*spaa14^2*spbb14*spbb15*spbb34^2+65/6*spbb13*spaa14^2*spbb14^2*spbb25*spbb34+10*spbb12*spaa14*spbb15*spaa34*spbb34^3+73/3*spbb13*spaa14*spbb14*spbb25*spaa34*spbb34^2-3*spbb13*spaa23^2*spbb23^3*spbb45+9*spbb15*spaa23^2*spbb23^3*spbb34-1/2*spbb15*spaa23*spbb23^2*spaa34*spbb34^2-25/2*spbb15*spbb23*spaa34^2*spbb34^3))/(spbb13*spaa14*spbb14*spbb24^2*spaa25*spbb35^2)+
(spbb34*spbb45*spbb13*(7/3*spaa13*spbb13+5/6*spaa14*spbb14+77/6*spaa34*spbb34))/(spbb14*spbb24*spaa25*spbb35^2)+
(3/2*spaa12*spbb12*spbb23+13*spbb12*spaa14*spbb34-15*spaa23*spbb23^2-25/2*spbb23*spaa24*spbb24)/(spbb13*spaa14*spbb24)+
(9/2*spaa12*spbb13*spaa23*spbb23*spbb24+1*spaa12*spbb13*spaa24*spbb24^2+14*spaa12*spbb13*spbb24*spaa34*spbb34-7/2*spaa13*spbb13*spaa23*spbb23*spbb34-20*spbb12*spaa13*spaa24*spbb34^2-7*spaa13*spbb13*spaa34*spbb34^2+31/2*spaa23^2*spbb23^2*spbb34+9/2*spaa23*spbb23*spaa24*spbb24*spbb34-9*spaa23*spbb23*spaa34*spbb34^2+1*spaa24^2*spbb24^2*spbb34+1*spaa24*spbb24*spaa34*spbb34^2)/(spaa14*spbb14*spbb24*spaa25*spbb35)+
(+23/2*spbb13*spbb45)/(spbb14*spbb35)+
(spbb34*(-83/2*spaa13*spbb13-65/2*spaa14*spbb14+4*spaa23*spbb23-117/2*spaa34*spbb34))/(spbb24*spaa25*spbb35)+
(+27/2*spaa12*spbb13)/(spaa25*spbb35)+
(+47/6),
(+397/27*spbb12^2*spaa13^3*spbb15*spbb34^3*spaa35)/(spaa12*spbb14*spbb24^3*spaa34*spab3123^2)+
(+397/27*spbb12^2*spaa15^2*spbb23*spaa25*spaa35*spbb45^3)/(spaa12*spbb14*spbb24^3*spaa45*spab5125^2)+
(-37/18*spbb12^2*spaa13*spaa15^2*spbb34*spbb45)/(spaa12*spbb24^3*spaa45*spab1231)+
(-149/9*spbb13*spbb25^3*spbb34^2*spaa35^2)/(spbb14*spbb24^3*spaa34*spbb35^2*spaa45)+
(spbb12*spaa13^2*spbb15*spbb34^2*spaa35*(-20*spbb13*spaa14-397/27*spbb23*spaa24))/(spaa12*spbb14*spbb24^2*spaa34*spbb35*spaa45*spab3123)+
(spbb12*spaa13^2*spbb15*spbb23*spbb34^2*spaa35*(497/54*spaa12*spbb12*spbb13+143/27*spbb13*spaa14*spbb14+37/18*spbb12*spaa24*spbb34))/(spaa12*spbb13*spbb14*spbb24^3*spaa34*spbb35*spaa45*spab3123)+
(spbb12*spaa15*spbb23*spaa35*spbb45^2*(37/18*spbb12*spaa24+397/27*spbb13*spaa34))/(spbb14*spbb24^2*spaa34*spbb35*spaa45*spab5125)+
(spbb12^2*spaa15*spbb23*spaa35*spbb45^2*(-29/2*spaa12^2*spbb12-497/54*spaa12*spaa13*spbb13-29/2*spaa12*spaa14*spbb14-397/54*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb24^3*spaa34*spbb35*spaa45*spab5125)+
(spaa13*spbb14*spaa15*spbb23*spbb25*(-497/27*spaa12*spbb12*spbb13+11/2*spaa13*spbb13^2-50/27*spbb13*spaa14*spbb14-37/18*spbb12*spaa24*spbb34))/(spaa12*spbb13*spbb24^3*spaa34*spbb35*spaa45)+
(spaa13*spbb23*(143/27*spaa12^2*spbb12^2*spbb13-658/27*spaa12*spbb12*spaa13*spbb13^2-311/54*spaa12*spbb12*spbb13*spaa14*spbb14+29*spaa12*spbb12*spbb13*spaa23*spbb23+11/2*spaa13^2*spbb13^3+11*spaa13*spbb13^2*spaa14*spbb14-11/2*spaa13*spbb13^2*spaa23*spbb23-161/27*spbb12*spaa13*spbb13*spaa24*spbb34+11/2*spbb13*spaa14^2*spbb14^2-37/18*spbb12*spaa14*spbb14*spaa24*spbb34))/(spaa12*spbb13*spbb24^2*spaa34*spbb35*spaa45)+
(spaa13*(-397/54*spaa13*spbb13^2*spaa14*spbb14+11/2*spaa13*spbb13^2*spaa23*spbb23-143/27*spbb12*spaa13*spbb13*spaa24*spbb34-397/54*spbb13*spaa14^2*spbb14^2-397/54*spbb12*spaa14*spbb14*spaa24*spbb34))/(spaa12*spbb14*spbb24*spaa34*spbb35*spaa45)+
(spbb12*(149/9*spaa12^2*spbb12^2-143/27*spaa12*spbb12*spaa13*spbb13+298/9*spaa12*spbb12*spaa23*spbb23+298/9*spaa12*spbb12*spaa24*spbb24-143/27*spaa13^2*spbb13^2-497/54*spaa13*spbb13*spaa23*spbb23-143/27*spbb12*spaa13*spaa24*spbb34+559/18*spaa23^2*spbb23^2+149/3*spaa23*spbb23*spaa24*spbb24+149/9*spaa24^2*spbb24^2))/(spbb14*spbb24*spaa34*spbb35*spaa45)+
(2471/54*spaa12*spbb12^2*spaa14+149/9*spbb12*spaa13*spbb23*spaa24+1577/54*spbb12*spaa14^2*spbb14+2471/54*spbb12*spaa14*spaa23*spbb23-683/54*spaa14*spbb14*spbb23*spaa34+149/9*spbb23*spaa34^2*spbb34)/(spbb24*spaa34*spbb35*spaa45)+
(+2471/54*spaa14*spbb15)/(spaa34*spbb35)+
(-298/9*spbb13*spaa14)/(spbb35*spaa45)+
(+2849/648),
(+2*spbb12^2*spaa13*spbb14*spaa15*spbb23*spbb45*spab2152)/(spbb13*spbb24^3*spaa34*spab1251^2)+
(-1*spaa12*spbb12^3*spaa13*spbb23*spaa24*spbb45*spab2152)/(spbb13*spaa14*spbb15*spbb24^2*spaa25*spbb25*spaa34*spab1251)+
(+2*spbb12^2*spaa13*spbb14*spbb23*spaa24*spbb45*spab2152)/(spbb13*spbb15*spbb24^2*spaa25*spbb25*spaa34*spab1251)+
(spbb12^2*spaa13*spbb23*spbb45*spab2152*(-1*spaa12^2*spbb12^2-3*spaa12*spbb12*spaa13*spbb13-1*spaa12*spbb12*spaa23*spbb23-2*spaa13*spbb13*spaa23*spbb23))/(spbb13*spaa14*spbb15*spbb24^3*spaa25*spbb25*spaa34*spab1251)+
(+1/2*spbb12^2*spbb23*spaa35*spbb45^3*spab2152)/(spbb14*spbb15*spbb24^3*spaa34*spbb35*spab5125)+
(spaa23*spbb23*spbb25*spbb34*(1*spaa12^2*spbb12^3*spaa24+1/2*spaa12*spbb12^2*spaa13*spbb13*spaa24-1*spaa12*spbb12^2*spbb13*spaa14*spaa23+5/2*spaa12*spbb12^2*spaa14*spbb14*spaa24+10/3*spbb12*spaa13^2*spbb13^2*spaa24+9/2*spaa13^2*spbb13^3*spaa34-17/6*spbb12*spaa13*spbb13^2*spaa14*spaa23+3*spbb12*spaa13*spbb13*spaa14*spbb14*spaa24+8*spaa13*spbb13^2*spaa14*spbb14*spaa34-1/2*spbb12*spaa13*spbb14*spbb23*spaa24^2-2*spaa13*spbb13*spbb14*spbb23*spaa24*spaa34+5/2*spaa13*spbb13^2*spaa34^2*spbb34-7/2*spbb12*spbb13*spaa14^2*spbb14*spaa23+3/2*spbb12*spaa14^2*spbb14^2*spaa24+7/2*spbb13*spaa14^2*spbb14^2*spaa34+1*spbb13*spaa14*spbb14*spaa34^2*spbb34))/(spbb13*spaa14*spbb15*spaa24*spbb24^3*spaa25*spaa34*spbb35)+
(+10/3*spbb12*spaa13*spbb13*spaa23^2*spbb23*spbb25^2*spbb34)/(spaa14*spbb14*spbb15*spaa24*spbb24^3*spaa34*spbb35)+
(+2/3*spaa12*spbb12^2*spaa13*spbb13*spaa23^2*spbb23*spbb25*spbb34)/(spaa14*spbb14*spbb15*spaa24*spbb24^3*spaa25*spaa34*spbb35)+
(spaa23*spbb23*spbb25*spbb13*spbb34*(1/3*spaa23^3*spbb23^2*spaa24*spbb25+1/3*spaa23^3*spbb23^2*spaa34*spbb35-1/3*spaa23^3*spbb23*spbb25*spbb35*spaa45-7/3*spaa23^2*spbb23*spaa24*spaa25*spbb25^2-1/3*spaa23^2*spbb23^2*spaa24*spaa34*spbb45+1/3*spaa23^2*spbb23*spaa34^2*spbb34*spbb35+1/3*spaa23^2*spbb23*spaa34*spaa35*spbb35^2+1/3*spaa23*spbb23*spaa24^2*spbb25*spaa35*spbb45-8/3*spaa23*spaa24*spaa25^2*spbb25^3-1*spaa23*spaa34^2*spbb34*spaa35*spbb35^2-8/3*spaa24^2*spaa25*spbb25^2*spaa35*spbb45-2*spbb23*spaa24^2*spaa34*spaa35*spbb45^2))/(spaa14*spbb14*spbb15*spaa24^2*spbb24^3*spaa25*spaa34*spbb35^2)+
(+5/3*spbb13^2*spaa23*spbb23*spbb25^2*spbb34*spbb45^2)/(spbb14*spbb15*spaa24*spbb24^3*spbb35^3)+
(-5/3*spbb15*spbb23*spbb25*spbb34^2*spbb45)/(spbb14*spbb24^2*spbb35^3)+
(2/3*spaa12^3*spbb12^3*spaa13*spbb13^2*spbb15+1*spaa12^3*spbb12^3*spbb13*spaa15*spbb15^2+2/3*spaa12^3*spbb12^3*spbb13^2*spaa23*spbb25+2/3*spaa12^3*spbb12^3*spbb13*spbb15*spaa23*spbb23+2*spaa12^2*spbb12^2*spaa13^2*spbb13^3*spbb15-23/2*spaa12^2*spbb12^2*spaa13*spbb13^2*spaa15*spbb15^2+8/3*spaa12^2*spbb12^2*spaa13*spbb13^3*spaa23*spbb25+19/6*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb15*spaa23*spbb23-7/6*spaa12^2*spbb12^2*spaa13*spbb13*spbb15^2*spbb23*spaa25+5/2*spaa12^2*spbb12^2*spbb13*spaa15^2*spbb15^3+1/2*spaa12^2*spbb12^2*spaa15*spbb15^3*spbb23*spaa25+10/3*spaa12^2*spbb12^2*spbb13^2*spaa23^2*spbb23*spbb25-1/2*spaa12^2*spbb12^2*spbb15^2*spaa23*spbb23^2*spaa25-1/2*spaa12*spbb12*spaa13^2*spbb13^3*spaa15*spbb15^2-2*spaa12*spbb12*spaa13^2*spbb13^4*spaa23*spbb25+1/2*spaa12*spbb12*spaa13^2*spbb13^3*spbb15*spaa23*spbb23+12*spaa12*spbb12*spaa13^2*spbb13^2*spbb15^2*spbb23*spaa25-3*spaa12*spbb12*spaa13*spbb13^2*spaa15^2*spbb15^3+37/6*spaa12*spbb12*spaa13*spbb13*spaa15*spbb15^3*spbb23*spaa25-2*spaa12*spbb12*spaa13*spbb13^3*spaa23^2*spbb23*spbb25+13/6*spaa12*spbb12*spaa13*spbb13^2*spbb15*spaa23^2*spbb23^2-1/6*spaa12*spbb12*spaa13*spbb13*spbb15^2*spaa23*spbb23^2*spaa25+1/2*spaa12*spbb12*spaa13*spbb15^3*spbb23^2*spaa25^2+5/2*spaa12*spbb12*spbb13*spaa15^3*spbb15^4+3/2*spaa12*spbb12*spaa15^2*spbb15^4*spbb23*spaa25+59/6*spaa12*spbb12*spbb13^2*spaa23^3*spbb23^2*spbb25-2/3*spaa12*spbb12*spbb13*spbb15*spaa23^3*spbb23^3-1/2*spaa12*spbb12*spbb15^2*spaa23^2*spbb23^3*spaa25+1/2*spaa13^3*spbb13^3*spbb15^2*spbb23*spaa25+7/2*spaa13^2*spbb13^2*spaa15*spbb15^3*spbb23*spaa25-1/6*spaa13^2*spbb13^3*spbb15*spaa23^2*spbb23^2-11/3*spaa13^2*spbb13^2*spbb15^2*spaa23*spbb23^2*spaa25-7/3*spaa13^2*spbb13*spbb15^3*spbb23^2*spaa25^2+9/2*spaa13*spbb13^2*spbb15*spaa23^3*spbb23^3+29/6*spaa13*spbb13*spbb15^2*spaa23^2*spbb23^3*spaa25+1/2*spaa13*spbb15^3*spaa23*spbb23^3*spaa25^2+5*spbb13^2*spaa23^4*spbb23^3*spbb25)/(spbb13*spaa14*spbb14*spbb15*spaa24*spbb24^2*spaa25*spaa34*spbb35)+
(spaa12*spbb13*spaa34*spbb34*spab2152*(5/3*spaa12*spbb12+1*spaa13*spbb13+1*spaa14*spbb14+2/3*spaa23*spbb23))/(spaa14*spbb14*spaa24^2*spbb24^2*spaa25*spbb35)+
(spaa12*spbb13^2*spbb25^2*(-2/3*spaa12^2*spbb12*spbb14*spaa34-2/3*spaa12*spbb12*spaa13*spbb13*spaa23-2*spaa12*spaa13*spbb13*spbb14*spaa34-10/3*spaa12*spbb12*spaa23^2*spbb23+2*spaa13^2*spbb13^2*spaa23+2*spaa13*spbb13*spaa23^2*spbb23-3*spaa23^3*spbb23^2))/(spaa14*spbb14*spbb15*spaa24*spbb24^2*spaa25*spaa34*spbb35^2)+
(+1/3*spbb15^2*spbb23*spaa25^2)/(spbb13*spbb14*spaa24^2*spbb24)+
(-1*spaa15*spbb15^2*spbb24)/(spbb14*spaa25*spbb25^2)+
(spbb13*spbb34*(2*spaa12*spbb15*spbb25*spaa35-2*spaa13*spaa15*spbb15^2-4*spaa13*spbb13*spaa23*spbb25-8/3*spaa13*spbb15*spaa25*spbb25-20/3*spaa23^2*spbb23*spbb25-2/3*spaa23*spaa25*spbb25^2))/(spbb14*spbb24*spaa25*spaa34*spbb35^2)+
(spbb12*(1/2*spaa12^2*spbb12^2*spaa14-1/2*spaa12^2*spbb12*spbb23*spaa34-11/6*spaa12*spbb12*spaa14^2*spbb14+3/2*spaa12*spbb12*spaa14*spaa24*spbb24+1*spaa12*spbb12*spaa14*spaa34*spbb34+1/2*spaa12*spbb23*spaa24*spbb24*spaa34+1/2*spaa12*spbb23*spaa34^2*spbb34-11/6*spaa14^3*spbb14^2+10/3*spbb12*spaa14^2*spaa23*spbb34-11/6*spaa14^2*spbb14*spaa24*spbb24+3/2*spaa14*spaa24*spbb24*spaa34*spbb34+11/6*spaa14*spaa34^2*spbb34^2))/(spbb13*spaa14*spbb24*spaa25*spbb25*spaa34)+
(-5/6*spaa12*spaa15^2*spbb15^3*spbb25*spaa45-17/2*spaa12*spaa15*spbb15^2*spaa25*spbb25^2*spaa45-49/3*spaa12*spbb15*spaa25^2*spbb25^3*spaa45+38/3*spaa12*spbb15*spaa25*spbb25^2*spaa45^2*spbb45-1/6*spaa12*spbb15*spbb25*spaa45^3*spbb45^2+1*spbb12*spaa14^2*spaa15*spbb15^2*spaa25*spbb45+5/9*spbb12^2*spaa14^2*spaa24*spaa25*spbb45^2+25/6*spbb12*spaa14^2*spbb15*spaa25^2*spbb25*spbb45+13/6*spaa14*spaa15^2*spbb15^3*spaa25*spbb25+1*spaa14*spaa15^2*spbb15^3*spaa45*spbb45-1/6*spaa14*spaa15*spbb15^2*spaa25^2*spbb25^2-31/6*spaa14*spaa15*spbb15^2*spaa25*spbb25*spaa45*spbb45+1*spaa14*spaa15*spbb15^2*spaa45^2*spbb45^2+64/9*spbb12*spaa14*spaa24^2*spbb24*spaa25*spbb25*spbb45+1*spbb12*spaa14*spaa24^2*spbb24*spaa45*spbb45^2+35/3*spbb12*spaa14*spaa24*spaa25^2*spbb25^2*spbb45+55/2*spbb12*spaa14*spaa24*spaa25*spbb25*spaa45*spbb45^2+1*spbb12*spaa14*spaa24*spaa45^2*spbb45^3+3*spaa14*spbb15*spaa25^3*spbb25^3-215/6*spaa14*spbb15*spaa25^2*spbb25^2*spaa45*spbb45-34/3*spaa14*spbb15*spaa25*spbb25*spaa45^2*spbb45^2-2*spaa24^4*spbb24^3*spbb25-16/3*spaa24^3*spbb24^2*spaa25*spbb25^2-47/3*spaa24^3*spbb24^2*spbb25*spaa45*spbb45-14/3*spaa24^2*spbb24*spaa25^2*spbb25^3-124/3*spaa24^2*spbb24*spaa25*spbb25^2*spaa45*spbb45-50/3*spaa24^2*spbb24*spbb25*spaa45^2*spbb45^2-4/3*spaa24*spaa25^3*spbb25^4-58/3*spaa24*spaa25^2*spbb25^3*spaa45*spbb45-97/3*spaa24*spaa25*spbb25^2*spaa45^2*spbb45^2-3*spaa24*spbb25*spaa45^3*spbb45^3)/(spaa14*spbb14*spaa24*spbb24*spaa25*spbb25*spaa34*spbb35)+
(-28*spaa12^2*spbb12^2-221/6*spaa12*spbb12*spaa13*spbb13-17/6*spaa12*spbb12*spaa23*spbb23-10*spaa12*spbb12*spaa24*spbb24-10*spaa12*spbb13*spbb24*spaa34-53/6*spaa13^2*spbb13^2-29/3*spaa13*spbb13*spaa23*spbb23+34/3*spaa23^2*spbb23^2+19/3*spaa23*spbb23*spaa24*spbb24)/(spaa14*spbb15*spbb24*spaa25)+
(spbb14*(-28*spaa12*spbb12-53/6*spaa13*spbb13-29/3*spaa23*spbb23))/(spbb15*spbb24*spaa25)+
(17/6*spaa12^2*spbb12^2-11*spaa12*spbb12*spaa13*spbb13+9/2*spaa12*spbb12*spaa23*spbb23+11/6*spaa12*spbb13*spbb24*spaa34+1*spaa13^2*spbb13^2+1*spaa13*spbb13*spaa14*spbb14-83/6*spaa13*spbb13*spaa23*spbb23+5/3*spaa23^2*spbb23^2)/(spaa24*spbb24*spaa25*spbb25)+
(191/18*spaa12^2*spbb12^2+173/18*spaa12*spbb12*spaa13*spbb13-38/3*spaa12*spbb12*spaa14*spbb14+1163/18*spaa12*spbb12*spaa23*spbb23-47/3*spaa13^2*spbb13^2-49/6*spaa13*spbb13*spaa14*spbb14+44/3*spaa13*spbb13*spaa23*spbb23+34/9*spbb12*spaa13*spaa24*spbb34+16/3*spaa14^2*spbb14^2+118/3*spaa23^2*spbb23^2)/(spbb24*spaa25*spaa34*spbb35)+
(-361/18*spaa12*spbb15*spbb25*spaa45-5/3*spaa14^2*spbb14*spbb15+1/2*spaa14*spaa15*spbb15^2-83/6*spbb12*spaa14*spaa24*spbb45+371/9*spaa14*spbb14*spaa24*spbb25+13*spaa14*spbb15*spaa45*spbb45+337/18*spaa24^2*spbb24*spbb25+425/9*spaa24*spbb25*spaa45*spbb45)/(spaa25*spbb25*spaa34*spbb35)+
(+74/3*spaa14*spbb15)/(spaa34*spbb35)+
(-619/36),
(+1/4*spbb12*spaa13^2*spbb14^2*spbb23^2*spbb34)/(spbb13*spbb24^3*spab1231^2)+
(spbb12*spaa15^2*spbb25^2*spbb34*spbb45*(2*spaa12*spbb12+2*spaa13*spbb13+4*spaa14*spbb14))/(spaa14*spbb24^3*spbb35*spab5145^2)+
(spbb12^2*spbb34*(-5/3*spaa12^3*spbb12^3*spaa13*spbb35^2+1*spaa12^3*spbb12^2*spaa13*spbb15*spbb23*spbb35+7/6*spaa12^3*spbb12*spaa13*spbb15^2*spbb23^2-5/3*spaa12^3*spbb12^2*spaa25*spbb25^2*spbb35-4*spaa12^3*spbb12*spbb15*spbb23*spaa25*spbb25^2-5/3*spaa12^2*spbb12^2*spaa13^2*spbb13*spbb35^2-3/2*spaa12^2*spbb12*spaa13^2*spbb13*spbb15*spbb23*spbb35+10/3*spaa12^2*spaa13^2*spbb13*spbb15^2*spbb23^2+31/6*spaa12^2*spbb12^2*spaa13*spaa15*spbb15*spbb35^2+11/3*spaa12^2*spbb12^2*spaa15*spaa23*spbb25*spbb35^2-23/6*spaa12^2*spbb12*spaa15*spbb15*spaa25*spbb25^2*spbb35-32/3*spaa12^2*spaa15*spbb15^2*spbb23*spaa25*spbb25^2-5/3*spaa12^2*spbb12*spaa25^2*spbb25^3*spbb35-4*spaa12^2*spbb15*spbb23*spaa25^2*spbb25^3+25/6*spaa12*spaa13^3*spbb13^2*spbb15*spbb23*spbb35+25/6*spaa12*spbb12*spaa13^2*spbb13*spaa15*spbb15*spbb35^2-35/6*spaa12*spbb12*spaa13*spaa15^2*spbb15^2*spbb35^2+5/3*spaa12*spbb12^2*spaa13*spaa15*spaa23*spbb35^3-17/2*spaa12*spbb12*spaa15^2*spbb15*spaa23*spbb25*spbb35^2+97/6*spaa12*spaa15^2*spbb15^2*spaa25*spbb25^2*spbb35+1/3*spaa12*spbb12*spaa15*spaa23*spaa25*spbb25^2*spbb35^2+23/6*spaa12*spaa15*spbb15*spaa25^2*spbb25^3*spbb35+3/2*spaa13^2*spbb13*spaa15^2*spbb15^2*spbb35^2-7/2*spaa13*spaa15^3*spbb15^3*spbb35^2+2*spbb12*spaa13*spaa15^2*spbb15*spaa23*spbb35^3-5/2*spaa15^3*spbb15^2*spaa23*spbb25*spbb35^2+2*spbb12*spaa15^2*spaa23^2*spbb25*spbb35^3-3*spaa15^2*spbb15*spaa23*spaa25*spbb25^2*spbb35^2))/(spbb13*spaa14*spbb15*spaa24*spbb24^3*spbb35*spab1231*spab5145)+
(+3/2*spbb12^2*spaa13^2*spbb15^2*spbb34^4*spaa45)/(spbb13*spbb14*spaa24*spbb24^3*spbb35*spab1231*spab5145)+
(spbb12^2*spaa13*spbb15^2*spbb34^4*(-17/3*spaa12*spbb13*spbb23*spaa34-3/2*spaa13*spbb13^2*spaa14-7/2*spbb13*spaa14^2*spbb14-1/2*spbb12*spaa14*spaa24*spbb34-1/2*spaa23*spbb23^2*spaa24))/(spbb13^2*spbb14*spaa24*spbb24^3*spbb35^2*spab1231*spab5145)+
(-17/2*spaa12*spbb15*spaa23*spbb23^4*spaa35^2*spbb45^2)/(spaa14*spbb14*spaa24*spbb24^3*spbb35*spab1231*spab5145)+
(-1/6*spaa12*spbb12*spbb15*spaa23*spbb23^4*spaa25*spaa35*spbb45^2)/(spbb13*spaa14*spbb14*spaa24*spbb24^3*spbb35*spab1231*spab5145)+
(spbb23^4*spaa12*spbb15*spbb45^2*(-2*spaa23^3*spbb23^2*spaa45+61/6*spaa23^2*spbb23^2*spaa24*spaa35-14/3*spaa23^2*spbb23*spaa25*spbb25*spaa45+2/3*spaa23^2*spbb23*spaa34*spbb34*spaa45+13/6*spaa23^2*spbb23*spaa35*spbb35*spaa45+43/6*spaa23*spbb23*spaa24*spaa25*spbb25*spaa35+5/3*spaa23*spbb23*spaa24*spaa34*spbb34*spaa35+5*spaa23*spbb23*spaa24*spaa35^2*spbb35-7/3*spaa23*spaa25^2*spbb25^2*spaa45+1/3*spaa23*spaa34^2*spbb34^2*spaa45-1/6*spaa23*spaa34*spbb34*spaa35*spbb35*spaa45+31/6*spbb23*spaa24^2*spaa35^2*spbb45+1*spaa24*spaa34^2*spbb34^2*spaa35-25/6*spaa24*spaa34*spbb34*spaa35^2*spbb35))/(spbb13*spaa14^2*spbb14*spaa24*spbb24^3*spbb35^2*spab1231*spab5145)+
(spaa12*spbb15*spbb23^2*spbb34*spbb45*(5*spbb12*spaa13^3*spbb13^2*spaa24-2/3*spaa13*spbb13*spaa14^2*spbb14^2*spaa34+1/3*spaa13*spbb13*spaa14*spbb14*spaa34^2*spbb34+2/3*spaa13*spbb13*spaa23^2*spbb23^2*spaa34+1*spaa13*spbb13*spaa23*spbb23*spaa34^2*spbb34+1/3*spaa14^3*spbb14^3*spaa34+2/3*spaa14^2*spbb14^2*spaa34^2*spbb34+1/3*spaa14*spbb14*spaa34^3*spbb34^2+1*spaa23^3*spbb23^3*spaa34+2*spaa23^2*spbb23^2*spaa34^2*spbb34+1*spaa23*spbb23*spaa34^3*spbb34^2))/(spaa14*spbb14*spaa24^2*spbb24^3*spbb35^2*spab1231*spab5145)+
(+5/3*spaa12*spbb13^2*spbb23*spbb25^2*spbb45^2*spab2132*spab3123)/(spaa14*spbb14*spbb15*spaa24*spbb24^3*spbb35^3*spab5145)+
(+5/3*spbb15*spbb23^2*spbb34*spbb45^2*spab1251)/(spbb14*spbb24^2*spbb35^3*spab5145)+
(spbb35*(1/3*spaa12^2*spbb12^3*spaa13*spbb13*spaa24+43/6*spaa12^2*spbb12^3*spaa24^2*spbb24+1*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa24+51/2*spaa12*spbb12^2*spaa13*spbb13*spaa24^2*spbb24-43/6*spaa12*spbb12^2*spaa13*spbb14*spbb23*spaa24^2+40/3*spaa12*spbb12^2*spaa24^3*spbb24^2+1*spbb12*spaa13^3*spbb13^3*spaa24+1/3*spaa13^3*spbb13^4*spaa34+35*spbb12*spaa13^2*spbb13^2*spaa24^2*spbb24-55/3*spbb12*spaa13^2*spbb13*spbb14*spbb23*spaa24^2+71/3*spaa13^2*spbb13^3*spaa24*spbb24*spaa34-50/3*spaa13^2*spbb13^2*spbb14*spbb23*spaa24*spaa34+7*spaa13^2*spbb13^3*spaa34^2*spbb34+89/2*spbb12*spaa13*spbb13*spaa24^3*spbb24^2-86/3*spbb12*spaa13*spbb14*spbb23*spaa24^3*spbb24+54*spaa13*spbb13^2*spaa24^2*spbb24^2*spaa34-413/6*spaa13*spbb13*spbb14*spbb23*spaa24^2*spbb24*spaa34+46/3*spaa13*spbb14^2*spbb23^2*spaa24^2*spaa34+85/3*spaa13*spbb13^2*spaa24*spbb24*spaa34^2*spbb34-67/3*spaa13*spbb13*spbb14*spbb23*spaa24*spaa34^2*spbb34+11/2*spaa13*spbb13^2*spaa34^3*spbb34^2+37/6*spbb12*spaa24^4*spbb24^3+39/2*spbb13*spaa24^3*spbb24^3*spaa34-40/3*spbb14*spbb23*spaa24^3*spbb24^2*spaa34+43/2*spbb13*spaa24^2*spbb24^2*spaa34^2*spbb34-49/6*spbb14*spbb23*spaa24^2*spbb24*spaa34^2*spbb34+55/6*spbb13*spaa24*spbb24*spaa34^3*spbb34^2-1*spbb14*spbb23*spaa24*spaa34^3*spbb34^2+1*spbb13*spaa34^4*spbb34^3))/(spbb13*spaa14^2*spbb14*spbb15*spaa24*spbb24*spab5145)+
(spaa12*spbb12*spaa23*spbb23*spbb45*(-1*spaa12*spbb12^2*spaa24-2*spbb12*spaa13*spbb13*spaa24-1*spaa13*spbb13^2*spaa34))/(spaa14^2*spbb14^2*spbb15*spaa24*spbb24*spab5145)+
(spaa13*spbb23*spbb45*(1/6*spaa12^2*spbb12^3*spbb13*spaa24+1/3*spaa12*spbb12^2*spaa13*spbb13^2*spaa24-43/6*spaa12*spbb12^2*spbb14*spbb23*spaa24^2+1/6*spbb12*spaa13^2*spbb13^3*spaa24-65/6*spbb12*spaa13*spbb13*spbb14*spbb23*spaa24^2-31/6*spaa13*spbb13^2*spbb14*spbb23*spaa24*spaa34+3/2*spaa13*spbb13^3*spaa34^2*spbb34+2*spbb14^2*spbb23^2*spaa24^2*spaa34-5/2*spbb13*spbb14*spbb23*spaa24*spaa34^2*spbb34+1/2*spbb13^2*spaa34^3*spbb34^2))/(spbb13*spaa14^2*spbb14*spbb15*spaa24*spbb24^2*spab5145)+
(-1*spbb12*spaa13*spbb13*spaa25*spbb35*spbb45)/(spaa14*spbb14^2*spaa24*spbb24*spbb35)+
(-2/3*spaa12*spbb13*spaa23*spbb23*spaa34^2*spbb34*spaa45*spbb45)/(spaa14*spbb14*spaa24^2*spbb24*spab1231*spab5145)+
(+1/3*spaa12*spbb13*spaa23*spbb23*spaa34*spaa35*spbb35*spaa45*spbb45)/(spaa14*spbb14*spaa24^2*spbb24*spab1231*spab5145)+
(-8/3*spaa12^2*spbb12*spbb13*spaa23*spbb23*spaa34*spaa45*spbb45)/(spaa14*spbb14*spaa24^2*spbb24*spab1231*spab5145)+
(+2/3*spaa12*spbb13*spaa23^2*spbb23^2*spaa34*spaa45*spbb45)/(spaa14*spbb14*spaa24^2*spbb24*spab1231*spab5145)+
(spaa23*spbb23*spaa45*spbb45*(-5/3*spaa12^3*spbb12^3-1*spaa12^2*spbb12^2*spaa13*spbb13+1/3*spaa12^2*spbb12^2*spaa14*spbb14-4/3*spaa12^2*spbb12^2*spaa23*spbb23+2/3*spaa12*spbb12*spaa13^2*spbb13^2+11/3*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14+2*spaa12*spbb12*spaa14^2*spbb14^2-1/3*spaa12*spbb12*spaa23^2*spbb23^2+1*spaa13^2*spbb13^2*spaa14*spbb14-1*spaa13^2*spbb13^2*spaa23*spbb23+1*spaa13*spbb13*spaa14^2*spbb14^2-5/3*spaa13*spbb13*spaa23^2*spbb23^2-1/3*spaa23^3*spbb23^3))/(spaa14*spbb14*spaa24^2*spbb24^2*spab1231*spab5145)+
(-2/3*spaa12^4*spbb12^4*spbb13^2*spbb25*spbb45+16/3*spaa12^4*spbb12^4*spbb13*spbb15*spbb23*spbb45-2/3*spaa12^4*spbb12^4*spbb15^2*spbb23*spbb34-11/6*spaa12^3*spbb12^3*spaa13*spbb13^3*spbb25*spbb45+55/6*spaa12^3*spbb12^3*spaa13*spbb13^2*spbb15*spbb23*spbb45-31/3*spaa12^3*spbb12^3*spaa13*spbb13*spbb15^2*spbb23*spbb34-7/3*spaa12^3*spbb12^3*spaa15*spbb15^3*spbb23*spbb34+7*spaa12^3*spbb12^3*spbb13^2*spaa23*spbb23*spbb25*spbb45-1/3*spaa12^3*spbb12^3*spbb13*spbb15*spaa23*spbb23^2*spbb45+4*spaa12^3*spbb12^3*spbb15^2*spaa23*spbb23^2*spbb34-13*spaa12^2*spbb12^2*spaa13^2*spbb13^4*spbb25*spbb45-17/3*spaa12^2*spbb12^2*spaa13^2*spbb13^3*spbb15*spbb23*spbb45-18*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spbb15^2*spbb23*spbb34-46/3*spaa12^2*spbb12^2*spaa13*spbb13*spaa15*spbb15^3*spbb23*spbb34-27/2*spaa12^2*spbb12^2*spaa13*spbb13^3*spaa23*spbb23*spbb25*spbb45-21*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb15*spaa23*spbb23^2*spbb45+1/3*spaa12^2*spbb12^2*spaa13*spbb13*spbb15^2*spaa23*spbb23^2*spbb34-133/6*spaa12^2*spbb12^2*spaa13*spbb15^3*spbb23^2*spaa25*spbb34-15/2*spaa12^2*spbb12^2*spaa15^2*spbb15^4*spbb23*spbb34+7/2*spaa12^2*spbb12^2*spbb13^2*spaa23^2*spbb23^2*spbb25*spbb45-5/2*spaa12^2*spbb12^2*spbb13*spbb15*spaa23^2*spbb23^3*spbb45+32/3*spaa12^2*spbb12^2*spbb15^2*spaa23^2*spbb23^3*spbb34+4/3*spaa12*spbb12*spaa13^3*spbb13^5*spbb25*spbb45+16/3*spaa12*spbb12*spaa13^3*spbb13^4*spbb15*spbb23*spbb45-14/3*spaa12*spbb12*spaa13^3*spbb13^3*spbb15^2*spbb23*spbb34-11/2*spaa12*spbb12*spaa13^2*spbb13^2*spaa15*spbb15^3*spbb23*spbb34+14/3*spaa12*spbb12*spaa13^2*spbb13^4*spaa23*spbb23*spbb25*spbb45-101/6*spaa12*spbb12*spaa13^2*spbb13^3*spbb15*spaa23*spbb23^2*spbb45-181/3*spaa12*spbb12*spaa13^2*spbb13^2*spbb15^2*spaa23*spbb23^2*spbb34-317/6*spaa12*spbb12*spaa13^2*spbb13*spbb15^3*spbb23^2*spaa25*spbb34-25/3*spaa12*spbb12*spaa13*spbb13*spaa15^2*spbb15^4*spbb23*spbb34-85/6*spaa12*spbb12*spaa13*spaa15*spbb15^4*spbb23^2*spaa25*spbb34+19/2*spaa12*spbb12*spaa13*spbb13^3*spaa23^2*spbb23^2*spbb25*spbb45-10*spaa12*spbb12*spaa13*spbb13^2*spbb15*spaa23^2*spbb23^3*spbb45-19/6*spaa12*spbb12*spaa13*spbb13*spbb15^2*spaa23^2*spbb23^3*spbb34-22/3*spaa12*spbb12*spaa13*spbb15^3*spaa23*spbb23^3*spaa25*spbb34-5/2*spaa12*spbb12*spaa15^3*spbb15^5*spbb23*spbb34+8/3*spaa12*spbb12*spbb13^2*spaa23^3*spbb23^3*spbb25*spbb45+2*spaa12*spbb12*spbb13*spbb15*spaa23^3*spbb23^4*spbb45+7/3*spaa12*spbb12*spbb15^2*spaa23^3*spbb23^4*spbb34+1*spaa13^4*spbb13^4*spbb15^2*spbb23*spbb34+1/2*spaa13^3*spbb13^3*spaa15*spbb15^3*spbb23*spbb34+1/6*spaa13^3*spbb13^5*spaa23*spbb23*spbb25*spbb45-20/3*spaa13^3*spbb13^4*spbb15*spaa23*spbb23^2*spbb45-59/6*spaa13^3*spbb13^3*spbb15^2*spaa23*spbb23^2*spbb34-5*spaa13^3*spbb13^2*spbb15^3*spbb23^2*spaa25*spbb34-3/2*spaa13^2*spbb13^2*spaa15^2*spbb15^4*spbb23*spbb34+1/2*spaa13^2*spbb13*spaa15*spbb15^4*spbb23^2*spaa25*spbb34+31/6*spaa13^2*spbb13^4*spaa23^2*spbb23^2*spbb25*spbb45-16*spaa13^2*spbb13^3*spbb15*spaa23^2*spbb23^3*spbb45-97/6*spaa13^2*spbb13^2*spbb15^2*spaa23^2*spbb23^3*spbb34-13*spaa13^2*spbb13*spbb15^3*spaa23*spbb23^3*spaa25*spbb34-5*spaa13^2*spbb15^4*spbb23^3*spaa25^2*spbb34+1*spaa13*spaa15^2*spbb15^5*spbb23^2*spaa25*spbb34-1/2*spaa13*spbb13^2*spbb15*spaa23^3*spbb23^4*spbb45+2*spaa13*spbb13*spbb15^2*spaa23^3*spbb23^4*spbb34-1/3*spbb13*spbb15*spaa23^4*spbb23^5*spbb45)/(spbb13*spaa14*spbb14*spbb15*spaa24*spbb24^2*spbb35*spab1231*spab5145)+
(spaa12*spbb13^2*spbb25^2*spbb45*(2/3*spaa12^3*spbb12^3+7/2*spaa12^2*spbb12^2*spaa13*spbb13-1/3*spaa12^2*spbb12^2*spaa23*spbb23+44/3*spaa12*spbb12*spaa13^2*spbb13^2+22*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+19/6*spaa12*spbb12*spaa23^2*spbb23^2-4/3*spaa13^3*spbb13^3-1*spaa13^2*spbb13^2*spaa23*spbb23-4/3*spaa13*spbb13*spaa23^2*spbb23^2-8/3*spaa23^3*spbb23^3))/(spaa14*spbb14*spbb15*spaa24*spbb24^2*spbb35^2*spab1231*spab5145)+
(-9/2*spaa12^4*spbb12^3*spbb13^2*spbb15*spbb25-7/2*spaa12^4*spbb12^3*spbb13*spbb15^2*spbb23-28/3*spaa12^3*spbb12^2*spbb13^2*spaa15*spbb15^2*spbb25-21*spaa12^3*spbb12^2*spbb13*spaa15*spbb15^3*spbb23+33/2*spaa12^3*spbb12^2*spbb13^3*spaa23*spbb25^2+103/6*spaa12^3*spbb12^2*spbb13^2*spbb15*spaa23*spbb23*spbb25+50/3*spaa12^3*spbb12^2*spbb13*spbb15^2*spaa23*spbb23^2-89/6*spaa12^3*spbb12^2*spbb15^3*spbb23^2*spaa25-49/3*spaa12^2*spbb12*spbb13^2*spaa15^2*spbb15^3*spbb25+22/3*spaa12^2*spbb12*spbb13*spaa15^2*spbb15^4*spbb23+31/2*spaa12^2*spbb12*spbb13^3*spaa15*spbb15*spaa23*spbb25^2-81/2*spaa12^2*spbb12*spbb13^2*spaa15*spbb15^2*spaa23*spbb23*spbb25-20/3*spaa12^2*spbb12*spaa15*spbb15^4*spbb23^2*spaa25-35/6*spaa12^2*spbb12*spbb13^3*spaa23^2*spbb23*spbb25^2-107/3*spaa12^2*spbb12*spbb13^2*spbb15*spaa23^2*spbb23^2*spbb25-10*spaa12^2*spbb12*spbb13*spbb15^2*spaa23^2*spbb23^3-53/3*spaa12^2*spbb12*spbb15^3*spaa23*spbb23^3*spaa25-1/2*spaa12*spaa13*spbb15^4*spbb23^3*spaa25^2+34/3*spaa12*spbb13^2*spaa15^3*spbb15^4*spbb25-34/3*spaa12*spbb13*spaa15^3*spbb15^5*spbb23+115/6*spaa12*spbb13^3*spaa15^2*spbb15^2*spaa23*spbb25^2-115/6*spaa12*spbb13^2*spaa15^2*spbb15^3*spaa23*spbb23*spbb25-53/6*spaa12*spbb13^4*spaa15*spaa23^2*spbb25^3+253/6*spaa12*spbb13^3*spaa15*spbb15*spaa23^2*spbb23*spbb25^2-227/6*spaa12*spbb13^2*spaa15*spbb15^2*spaa23^2*spbb23^2*spbb25-1/3*spaa12*spaa15*spbb15^4*spaa23*spbb23^3*spaa25-17/6*spaa12*spbb13^2*spbb15*spaa23^3*spbb23^3*spbb25-4*spaa12*spbb13*spbb15^2*spaa23^3*spbb23^4-31/6*spaa12*spbb15^3*spaa23^2*spbb23^4*spaa25+1/3*spaa13^3*spbb13^4*spbb15*spaa35*spbb35^2-1/6*spaa13^2*spbb13^3*spaa15*spbb15^2*spaa35*spbb35^2-5/3*spaa13^2*spbb13^4*spaa23*spbb25*spaa35*spbb35^2+59/3*spaa13^2*spbb13*spbb15^3*spbb23^2*spaa25^2*spbb35+11/6*spaa13^2*spbb13^2*spbb15^2*spbb23*spaa25*spaa35*spbb35^2+5/3*spaa13^2*spbb13^3*spbb15*spaa35^2*spbb35^3-41/6*spaa13*spbb13*spaa15^2*spbb15^4*spbb23*spaa25*spbb35-5*spaa13*spbb13^2*spaa15^2*spbb15^3*spaa35*spbb35^2+3*spaa13*spaa15*spbb15^4*spbb23^2*spaa25^2*spbb35+41/6*spaa13*spbb13*spaa15*spbb15^3*spbb23*spaa25*spaa35*spbb35^2+23/6*spaa13*spbb13^2*spaa15*spbb15^2*spaa35^2*spbb35^3+31/2*spaa13*spbb13*spbb15^2*spaa23^2*spbb23^3*spaa25*spbb35-1*spaa13*spbb13^2*spbb15*spaa23^2*spbb23^2*spaa35*spbb35^2+1*spbb13*spbb15*spaa23^4*spbb23^4*spbb35-31/6*spbb13*spbb15*spaa23^3*spbb23^3*spaa35*spbb35^2)/(spbb13*spaa14*spbb14*spbb15*spaa24*spbb24*spbb35*spab1231*spab5145)+
(spaa12^2*spbb25^2*spbb13^3*(1/3*spaa12*spbb15*spbb25*spaa35+9/2*spaa13^2*spbb13*spbb15+33/2*spaa13*spbb13*spaa23*spbb25+28/3*spaa23^2*spbb23*spbb25))/(spaa14*spbb14*spbb15*spaa24*spbb24*spbb35^2*spab1231*spab5145)+
(-79/2*spaa12^3*spbb12^2*spbb13^2*spbb15*spbb25-27*spaa12^3*spbb12^2*spbb13*spbb15^2*spbb23-28*spaa12^2*spbb12*spaa13*spbb13^3*spbb15*spbb25-95/3*spaa12^2*spbb12*spaa13*spbb13^2*spbb15^2*spbb23-337/6*spaa12^2*spbb12*spbb13^2*spaa15*spbb15^2*spbb25-199/6*spaa12^2*spbb12*spbb13*spaa15*spbb15^3*spbb23+38/3*spaa12^2*spbb12*spbb13^3*spaa23*spbb25^2+41/2*spaa12^2*spbb12*spbb15^3*spbb23^2*spaa25-79/6*spaa12*spaa13^2*spbb13^4*spbb15*spbb25+163/6*spaa12*spaa13^2*spbb13^3*spbb15^2*spbb23-2/3*spaa12*spaa13*spbb13^3*spaa15*spbb15^2*spbb25+3/2*spaa12*spaa13*spbb13^2*spaa15*spbb15^3*spbb23+3*spaa12*spaa13*spbb13^4*spaa23*spbb25^2+55/6*spaa12*spaa13*spbb13*spbb15^3*spbb23^2*spaa25+37/2*spaa12*spbb13^2*spaa15^2*spbb15^3*spbb25-39*spaa12*spbb13*spaa15^2*spbb15^4*spbb23-149/6*spaa12*spbb13^3*spaa15*spbb15*spaa23*spbb25^2+97/3*spaa12*spaa15*spbb15^4*spbb23^2*spaa25-79/3*spaa13^3*spbb13^4*spbb15*spbb35-25/6*spaa13^2*spbb13^3*spaa15*spbb15^2*spbb35-139/6*spaa13^2*spbb13^4*spaa23*spbb25*spbb35+86*spaa13^2*spbb13^2*spbb15^2*spbb23*spaa25*spbb35-29/3*spaa13^2*spbb13^3*spbb15*spaa35*spbb35^2+229/3*spaa13*spbb13^2*spaa15^2*spbb15^3*spbb35+20/3*spaa13*spbb13^3*spaa15*spbb15*spaa23*spbb25*spbb35+191/2*spaa13*spbb13*spaa15*spbb15^3*spbb23*spaa25*spbb35-226/3*spaa13*spbb13^2*spaa15*spbb15^2*spaa35*spbb35^2-149/3*spaa13*spbb13^3*spaa23*spbb25*spaa35*spbb35^2+10/3*spaa13*spbb15^3*spbb23^2*spaa25^2*spbb35+3/2*spaa13*spbb13*spbb15^2*spbb23*spaa25*spaa35*spbb35^2-1/3*spaa13*spbb13^2*spbb15*spaa35^2*spbb35^3+178/3*spbb13*spaa15^3*spbb15^4*spbb35+44/3*spbb13^2*spaa15^2*spbb15^2*spaa23*spbb25*spbb35-9*spaa15^2*spbb15^4*spbb23*spaa25*spbb35-313/6*spbb13*spaa15^2*spbb15^3*spaa35*spbb35^2-1*spbb13^3*spaa15*spaa23^2*spbb25^2*spbb35-89/6*spbb13^2*spaa15*spbb15*spaa23*spbb25*spaa35*spbb35^2+3*spaa15*spbb15^3*spbb23*spaa25*spaa35*spbb35^2-155/6*spbb13*spaa15*spbb15^2*spaa35^2*spbb35^3-40/3*spbb13^2*spaa23*spbb25*spaa35^2*spbb35^3)/(spbb13*spaa14*spbb14*spbb15*spaa24*spbb24*spbb35*spab5145)+
(spaa12^2*spbb13^2*spbb25^2*(4/3*spaa12*spbb12+5/3*spaa14*spbb14))/(spaa14*spbb14*spaa24*spbb24*spbb35^2*spab5145)+
(-2*spbb15*spbb23*spbb34*spbb45)/(spbb14*spbb24*spbb35^2)+
(spbb23*(133/6*spaa12*spbb12-7/3*spaa14*spbb14+31/3*spaa23*spbb23+3*spaa24*spbb24))/(spbb13*spaa14*spbb24)+
(341/6*spaa12^2*spbb12^2*spbb15+135*spaa12*spbb12*spaa13*spbb13*spbb15-21*spaa12*spbb12^2*spaa23*spbb35-91/6*spaa12*spbb12*spbb15*spaa25*spbb25+274/3*spaa12*spbb12*spbb15*spaa35*spbb35+475/6*spaa12*spbb15^2*spbb23*spaa35-188/3*spaa13^2*spbb13^2*spbb15-35/6*spaa15*spbb15^2*spaa25*spbb25+31/2*spbb15*spaa25^2*spbb25^2+193/6*spbb15*spaa25*spbb25*spaa35*spbb35-10*spbb15*spaa35^2*spbb35^2)/(spaa14*spbb14*spbb15*spaa24*spbb24)+
(spbb15*spbb34*(-187/3*spaa12*spbb12+187/3*spaa13*spbb13-11/2*spaa23*spbb23-197/6*spaa24*spbb24))/(spbb14*spaa24*spbb24*spbb35)+
(+73/6*spbb12*spbb45)/(spbb15*spbb24)+
(405/2*spaa12*spbb12+191/6*spaa13*spbb13+515/6*spaa14*spbb14+253/6*spaa23*spbb23)/(spaa24*spbb24)+
(+131/6*spbb23*spbb45)/(spbb24*spbb35)+
(+3049/36),
(spbb13*spaa13^2*spbb15*spbb23*spbb34*(1*spaa13*spbb13*spbb14+1*spaa14*spbb14^2-1*spbb12*spaa23*spbb34))/(spbb14*spbb24*spbb35*spab3123^3)+
(spaa13^2*spbb12*spbb15*spbb23*spbb34^2*(-3*spaa13*spbb13-1*spaa14*spbb14))/(spbb24^2*spbb35*spab3123^3)+
(+1*spaa13^2*spbb14^2*spaa15*spbb15*spbb23^2*spbb25*spbb34)/(spbb24^3*spbb35*spab3123^3)+
(-13/3*spbb13*spbb23^3*spbb45^4)/(spbb14*spbb24^3*spbb35^4)+
(-1/6*spbb12^2*spaa14*spbb14*spbb23*spbb34^2)/(spbb13^3*spaa14*spbb24^3)+
(+29/6*spbb13*spbb23^2*spbb45^3)/(spbb14*spbb24^2*spbb35^3)+
(spbb12*spbb23^2*spbb34*spbb45^3*(-1/3*spaa13*spbb13+19/6*spaa23*spbb23))/(spbb14*spbb24^3*spbb35^3*spab3123)+
(spaa23^2*spbb23^4*(-1*spaa23^2*spbb23^3*spbb45-1/2*spaa23*spbb23^2*spaa24*spbb24*spbb45+2*spaa23*spbb23^2*spaa25*spbb25*spbb45-5/2*spaa23*spbb23^2*spaa34*spbb34*spbb45-2/3*spbb23*spaa24^2*spbb24^2*spbb45-1/3*spaa24^2*spbb24^3*spbb35+1/6*spbb23*spaa24*spbb24*spaa25*spbb25*spbb45-1/3*spbb23*spaa24*spbb24*spaa34*spbb34*spbb45-2/3*spaa24*spbb24^2*spaa34*spbb34*spbb35+3/2*spbb23^2*spaa24*spaa35*spbb45^2+1*spbb23*spaa25^2*spbb25^2*spbb45-1/2*spbb23*spaa34^2*spbb34^2*spbb45-1/3*spbb24*spaa34^2*spbb34^2*spbb35))/(spbb13^2*spaa14^2*spbb24^3*spbb35*spab3123^2)+
(+17/18*spbb23^3*spaa25*spaa34*spaa45*spbb45^3)/(spbb13*spaa14^2*spbb14*spbb24^2*spbb35*spab3123)+
(+1/2*spaa23*spbb23^4*spaa25*spaa34*spbb45^2)/(spbb13*spaa14^2*spbb14*spbb24^2*spbb35*spab3123)+
(-79/36*spaa23*spbb23^3*spaa34*spbb34*spaa45*spbb45^2)/(spbb13*spaa14^2*spbb14*spbb24^2*spbb35*spab3123)+
(-1/4*spaa23*spbb23^3*spaa34^2*spbb34^2*spbb45)/(spbb13*spaa14^2*spbb14*spbb24^2*spbb35*spab3123)+
(-13/9*spaa12*spbb23^3*spaa34^2*spbb34*spbb45)/(spbb13*spaa14^2*spbb24^2*spbb35*spab3123)+
(-17/9*spaa12*spaa23*spbb23^4*spaa34*spbb45)/(spbb13*spaa14^2*spbb24^2*spbb35*spab3123)+
(-1/2*spaa12*spbb12*spaa23*spbb23^3*spaa34*spbb34*spbb45)/(spbb13*spaa14^2*spbb14*spbb24^2*spbb35*spab3123)+
(-35/18*spaa12^2*spbb12*spbb23^3*spaa34*spbb45)/(spbb13*spaa14^2*spbb24^2*spbb35*spab3123)+
(-5/4*spaa12^2*spbb12^2*spaa23*spbb23^3*spbb45)/(spbb13*spaa14^2*spbb14*spbb24^2*spbb35*spab3123)+
(+1/2*spaa13*spaa23^2*spbb23^4*spbb45)/(spaa14^2*spbb14*spbb24^2*spbb35*spab3123)+
(-3/4*spaa12*spbb12*spaa13*spaa23*spbb23^3*spbb45)/(spaa14^2*spbb14*spbb24^2*spbb35*spab3123)+
(spbb23^3*spbb45*(-11/18*spaa12^2*spbb14^2*spaa15*spbb15*spbb25^2*spaa45+71/18*spaa12^2*spbb14^2*spaa24*spbb24*spbb25^2*spaa45+3/2*spaa12^2*spbb14^2*spaa25*spbb25^3*spaa45-5/2*spaa12^2*spbb14^2*spbb25^2*spaa45^2*spbb45+17/4*spaa12*spbb14*spaa15^3*spbb15^3*spbb25+3*spaa12*spbb14*spaa15^2*spbb15^2*spaa25*spbb25^2+383/36*spaa12*spbb14*spaa15^2*spbb15^2*spbb25*spaa45*spbb45+3/4*spaa12*spbb14*spaa15*spbb15*spaa25^2*spbb25^3+203/36*spaa12*spbb14*spaa15*spbb15*spaa25*spbb25^2*spaa45*spbb45+53/9*spaa12*spbb14*spaa15*spbb15*spbb25*spaa45^2*spbb45^2-149/36*spaa12*spbb14*spaa24^3*spbb24^3*spbb25-79/12*spaa12*spbb14*spaa24^2*spbb24^2*spaa25*spbb25^2-97/18*spaa12*spbb14*spaa24^2*spbb24^2*spbb25*spaa45*spbb45-22/9*spaa12*spbb14*spaa24*spbb24*spaa25^2*spbb25^3+3/2*spaa12*spbb14*spaa25^2*spbb25^3*spaa45*spbb45-1/4*spaa15^4*spbb15^4*spbb45-1/4*spaa15^3*spbb15^3*spaa25*spbb25*spbb45-1/2*spaa15^3*spbb15^3*spaa45*spbb45^2+1/4*spaa15^2*spbb15^2*spaa25^2*spbb25^2*spbb45+1/2*spaa15^2*spbb15^2*spaa25*spbb25*spaa45*spbb45^2-1/4*spaa15^2*spbb15^2*spaa45^2*spbb45^3+1/4*spaa15*spbb15*spaa25^3*spbb25^3*spbb45+1*spaa15*spbb15*spaa25^2*spbb25^2*spaa45*spbb45^2+3/4*spaa15*spbb15*spaa25*spbb25*spaa45^2*spbb45^3+1/2*spaa24^4*spbb24^4*spbb45+3/4*spaa24^3*spbb24^3*spaa25*spbb25*spbb45+1/2*spaa24^3*spbb24^3*spaa45*spbb45^2+1/4*spaa24^2*spbb24^2*spaa25^2*spbb25^2*spbb45-1/2*spaa24^2*spbb24^2*spaa45^2*spbb45^3-1/2*spaa24*spbb24*spaa45^3*spbb45^4))/(spbb13*spaa14^2*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(-5/4*spbb14*spaa15*spbb23^3*spaa34*spbb45^2)/(spbb13*spaa14*spbb24^3*spbb35*spab3123)+
(-149/36*spaa23*spbb23^4*spaa35*spbb45^2)/(spbb13*spaa14*spbb24^3*spbb35*spab3123)+
(+61/18*spbb12*spaa13*spbb23^3*spaa25*spbb45^2)/(spbb13*spaa14*spbb24^3*spbb35*spab3123)+
(-6*spaa13*spbb23^3*spaa35*spbb45^2)/(spaa14*spbb24^3*spbb35*spab3123)+
(spbb23^3*spbb45^2*(-8/9*spaa12^3*spbb12^3+47/18*spaa12^2*spbb12^2*spaa13*spbb13+229/36*spaa12^2*spbb12^2*spaa14*spbb14-7/2*spaa12^2*spbb12^2*spaa23*spbb23-79/18*spaa12*spbb12*spaa13^2*spbb13^2+8*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-71/9*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+5*spaa12*spbb12*spaa14^2*spbb14^2+1*spaa12*spbb12*spaa23^2*spbb23^2+3/2*spaa13^3*spbb13^3-3/4*spaa13^2*spbb13^2*spaa14*spbb14+7/2*spaa13^2*spbb13^2*spaa23*spbb23+3/2*spaa13*spbb13*spaa23^2*spbb23^2+1/4*spaa14^3*spbb14^3+3/2*spaa23^3*spbb23^3))/(spbb13*spaa14*spbb24^3*spbb35^2*spab3123^2)+
(-59/12*spbb12*spbb25*spaa34^2*spbb34^4)/(spbb13*spaa14*spbb14*spbb24^2*spbb35*spab3123)+
(-167/6*spbb12*spaa25*spbb25^2*spaa34*spbb34^3)/(spbb13*spaa14*spbb14*spbb24^2*spbb35*spab3123)+
(-124/9*spbb12*spaa23*spbb23*spbb25*spaa34*spbb34^3)/(spbb13*spaa14*spbb14*spbb24^2*spbb35*spab3123)+
(-131/12*spbb12*spaa13*spbb25*spaa34*spbb34^3)/(spaa14*spbb14*spbb24^2*spbb35*spab3123)+
(+35/18*spbb12*spaa25^2*spbb25^3*spbb34^2)/(spbb13*spaa14*spbb14*spbb24^2*spbb35*spab3123)+
(-473/36*spbb12*spaa23*spbb23*spaa25*spbb25^2*spbb34^2)/(spbb13*spaa14*spbb14*spbb24^2*spbb35*spab3123)+
(-415/18*spbb12*spaa25*spbb25^2*spbb34^2*spaa35)/(spbb13*spaa14*spbb14*spbb24^2*spab3123)+
(-307/36*spaa12*spbb12*spbb25^2*spbb34^2*spaa35)/(spaa14*spbb14*spbb24^2*spbb35*spab3123)+
(+151/36*spaa12*spbb12^2*spaa23*spbb23*spbb25*spbb34^2)/(spbb13*spaa14*spbb14*spbb24^2*spbb35*spab3123)+
(+11*spaa13*spbb13*spbb25^2*spbb34^2*spaa35)/(spaa14*spbb14*spbb24^2*spbb35*spab3123)+
(spbb25^2*spbb34^2*(173/18*spaa12^3*spbb12^3*spbb13+367/36*spaa12^2*spbb12^2*spaa13*spbb13^2+965/36*spaa12^2*spbb12^2*spbb13*spaa14*spbb14-41/9*spaa12^2*spbb12^2*spbb13*spaa23*spbb23-13/36*spaa12^2*spbb12^3*spaa24*spbb34-115/18*spaa12*spbb12*spaa13^2*spbb13^3+67/6*spaa12*spbb12*spaa13*spbb13^2*spaa14*spbb14-235/18*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb23+419/18*spaa12*spbb12*spbb13*spaa14^2*spbb14^2-319/36*spaa12*spbb12^2*spaa14*spbb14*spaa24*spbb34-77/18*spaa12*spbb12*spbb13*spaa23^2*spbb23^2-3/2*spaa13^3*spbb13^4-1/6*spaa13^2*spbb13^3*spaa14*spbb14-7/2*spaa13^2*spbb13^3*spaa23*spbb23+17/12*spaa13*spbb13^2*spaa14^2*spbb14^2-5/2*spaa13*spbb13^2*spaa23^2*spbb23^2+73/12*spbb13*spaa14^3*spbb14^3-9/2*spbb12*spaa14^2*spbb14^2*spaa24*spbb34-1/2*spbb13*spaa23^3*spbb23^3))/(spbb13*spaa14*spbb14*spbb24^2*spbb35^2*spab3123^2)+
(-359/36*spaa12^3*spbb12^2*spbb13^2*spbb24*spbb25-8/9*spaa12^3*spbb12^2*spbb13*spbb14*spbb23*spbb25-8/9*spaa12^3*spbb12^2*spbb14*spbb15*spbb23^2+3/4*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb23*spbb45-59/4*spaa12^2*spbb12*spaa13*spbb13^3*spbb24*spbb25+11/9*spaa12^2*spbb12*spaa13*spbb13^2*spbb14*spbb23*spbb25+119/18*spaa12^2*spbb12*spaa13*spbb13*spbb14*spbb15*spbb23^2-1297/36*spaa12^2*spbb12*spbb13^2*spaa14*spbb14*spbb24*spbb25+305/18*spaa12^2*spbb12*spbb13*spaa14*spbb14^2*spbb23*spbb25+25/4*spaa12^2*spbb12*spaa14*spbb14^2*spbb15*spbb23^2-2*spaa12*spbb12*spaa13^2*spbb13^3*spbb23*spbb45-9/4*spaa12*spaa13^2*spbb13^4*spbb24*spbb25-25/12*spaa12*spaa13^2*spbb13^3*spbb14*spbb23*spbb25+29/6*spaa12*spaa13^2*spbb13^2*spbb14*spbb15*spbb23^2-175/18*spaa12*spaa13*spbb13^3*spaa14*spbb14*spbb24*spbb25+67/9*spaa12*spaa13*spbb13^2*spaa14*spbb14^2*spbb23*spbb25+5/6*spaa12*spaa13*spbb13*spaa14*spbb14^2*spbb15*spbb23^2-5/36*spaa12*spaa13*spbb14^2*spbb15*spbb23^3*spaa24-1319/36*spaa12*spbb13^2*spaa14^2*spbb14^2*spbb24*spbb25+419/12*spaa12*spbb13*spaa14^2*spbb14^3*spbb23*spbb25-157/36*spaa12*spaa14^2*spbb14^3*spbb15*spbb23^2+13/36*spaa12*spbb13^3*spaa14*spaa23*spbb24^2*spbb25+1/2*spaa13^3*spbb13^4*spbb23*spbb45-1/3*spaa13^3*spbb13^4*spbb25*spbb34+5/6*spaa13^3*spbb13^3*spbb15*spbb23*spbb34+305/18*spaa13^2*spbb13^3*spaa14*spbb14*spbb25*spbb34-635/36*spaa13^2*spbb13^2*spaa14*spbb14*spbb15*spbb23*spbb34+5/6*spaa13^2*spbb13*spbb14*spbb15*spbb23^2*spaa24*spbb34-13/36*spaa13^2*spbb13^3*spbb25*spaa34*spbb34^2+4/3*spaa13^2*spbb13^2*spbb15*spbb23*spaa34*spbb34^2+97/6*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb25*spbb34-71/3*spaa13*spbb13*spaa14^2*spbb14^2*spbb15*spbb23*spbb34-13/36*spaa13*spbb13^3*spaa14*spaa23*spbb24*spbb25*spbb34-319/36*spaa13*spaa14*spbb14^2*spbb15*spbb23^2*spaa24*spbb34+319/36*spaa13*spbb13^2*spaa14*spbb14*spbb25*spaa34*spbb34^2-319/18*spaa13*spbb13*spaa14*spbb14*spbb15*spbb23*spaa34*spbb34^2-127/12*spbb13*spaa14^3*spbb14^3*spbb25*spbb34+9/2*spaa14^3*spbb14^3*spbb15*spbb23*spbb34+319/36*spbb13^2*spaa14^2*spbb14*spaa23*spbb24*spbb25*spbb34-9/2*spbb13*spaa14^2*spbb14^2*spbb25*spaa34*spbb34^2+9/2*spaa14^2*spbb14^2*spbb15*spbb23*spaa34*spbb34^2)/(spbb13*spaa14*spbb14*spbb24*spbb35*spab3123^2)+
(spaa12*spbb13*spbb23*spbb25*spbb45*(359/36*spaa12^2*spbb12^2+14*spaa12*spbb12*spaa13*spbb13+893/36*spaa12*spbb12*spaa14*spbb14+26/9*spaa13^2*spbb13^2+319/36*spaa13*spbb13*spaa14*spbb14+25/3*spaa14^2*spbb14^2))/(spaa14*spbb14*spbb24*spbb35^2*spab3123^2)+
(3/4*spaa12^2*spbb12^2*spbb13*spbb23*spbb45-41/9*spaa12^2*spbb12*spbb13^2*spbb24*spbb25+143/18*spaa12^2*spbb12*spbb13*spbb14*spbb23*spbb25+19/9*spaa12^2*spbb12*spbb14*spbb15*spbb23^2-4*spaa12*spbb12*spaa13*spbb13^2*spbb23*spbb45+5/6*spaa12*spaa13*spbb13^3*spbb24*spbb25-55/18*spaa12*spaa13*spbb13^2*spbb14*spbb23*spbb25+143/36*spaa12*spaa13*spbb13*spbb14*spbb15*spbb23^2+13/12*spaa12*spbb13^2*spaa14*spbb14*spbb24*spbb25+4/3*spaa12*spbb13*spaa14*spbb14^2*spbb23*spbb25-5/9*spaa12*spaa14*spbb14^2*spbb15*spbb23^2+5/2*spaa13^2*spbb13^3*spbb23*spbb45-25/18*spaa13^2*spbb13^3*spbb25*spbb34+7/12*spaa13^2*spbb13^2*spbb15*spbb23*spbb34+367/36*spaa13*spbb13^2*spaa14*spbb14*spbb25*spbb34-23/36*spaa13*spbb13*spaa14*spbb14*spbb15*spbb23*spbb34-8*spaa13*spbb14*spbb15*spbb23^2*spaa24*spbb34+73/6*spaa13*spbb13^2*spbb25*spaa34*spbb34^2-101/12*spaa13*spbb13*spbb15*spbb23*spaa34*spbb34^2+203/18*spbb13*spaa14^2*spbb14^2*spbb25*spbb34-29/12*spaa14^2*spbb14^2*spbb15*spbb23*spbb34+307/36*spbb13^2*spaa14*spaa23*spbb24*spbb25*spbb34+8/9*spbb13*spaa14*spbb14*spbb25*spaa34*spbb34^2-8/9*spaa14*spbb14*spbb15*spbb23*spaa34*spbb34^2+31/4*spbb13*spbb25*spaa34^2*spbb34^3-31/4*spbb15*spbb23*spaa34^2*spbb34^3)/(spbb13*spaa14*spbb14*spbb24*spbb35*spab3123)+
(spaa12*spbb13*spbb23*spbb25*spbb45*(137/36*spaa12*spbb12+7/2*spaa13*spbb13+61/18*spaa14*spbb14))/(spaa14*spbb14*spbb24*spbb35^2*spab3123)+
(+17/18*spbb13*spbb23*spbb45^2)/(spbb14*spbb24*spbb35^2)+
(spbb12*spbb34*(-50/9*spaa12*spbb12+29/4*spaa14*spbb14-307/36*spaa23*spbb23-131/36*spaa24*spbb24))/(spbb13*spaa14*spbb14*spbb24)+
(661/36*spaa23*spbb23^2*spbb45-455/36*spaa23*spbb23*spbb24*spbb35+425/36*spbb23*spaa24*spbb24*spbb45-175/18*spaa24*spbb24^2*spbb35+199/12*spbb23*spaa25*spbb25*spbb45-341/36*spbb24*spaa25*spbb25*spbb35-31/36*spbb23*spaa34*spbb34*spbb45)/(spaa14*spbb14*spbb24*spbb35)+
(-1*spbb13*spbb45)/(spbb14*spbb35)+
(-569/36*spbb23*spbb45)/(spbb24*spbb35)+
(+313/36),
(spbb45*spbb12*spaa15^3*spbb14*spbb15*(-4*spbb12*spaa15*spbb45-4*spaa15*spbb15*spbb24-4*spbb24*spaa25*spbb25))/(spbb24^3*spaa25*spab5145^3)+
(spaa15^2*(-2*spaa12*spbb12*spbb14^2*spbb24*spbb25+6*spaa12*spbb12*spbb14*spbb15*spbb24^2-2*spaa14*spbb14^3*spbb24*spbb25+6*spaa14*spbb14^2*spbb15*spbb24^2+2*spbb14^3*spaa15*spbb25^2-6*spbb14^2*spaa15*spbb15*spbb24*spbb25+4*spbb14*spaa15*spbb15^2*spbb24^2-2*spbb14^2*spaa24*spbb24^2*spbb25+6*spbb14*spbb15*spaa24*spbb24^3+4*spbb15^2*spbb24^3*spaa25))/(spbb24^3*spaa25*spab5145^2)+
(spaa25*spbb45^2*(-5*spbb12^2*spbb23^2*spbb35*spbb45^2+5*spbb12^2*spbb23*spbb24*spbb35^2*spbb45-6*spbb12^2*spbb24^2*spbb35^3+1*spbb12*spbb13*spbb23^2*spbb25*spbb45^2-1*spbb12*spbb13*spbb23*spbb24*spbb25*spbb35*spbb45+10*spbb12*spbb13*spbb24^2*spbb25*spbb35^2-4*spbb13^2*spbb24^2*spbb25^2*spbb35))/(spbb14*spbb15*spbb24^3*spbb35^3*spab5145)+
(-11/3*spbb15*spbb23^3*spbb34*spbb45^3)/(spbb14*spbb24^3*spbb35^4)+
(spbb23^2*spaa13^2*spbb15*(1/3*spaa12*spbb23*spaa35+1/3*spaa13*spbb13*spaa15+1/3*spaa15*spaa23*spbb23))/(spaa14^3*spbb14*spaa24*spbb24^3)+
(spbb23^2*(1/6*spbb13*spaa23^5*spbb23^3*spaa24*spbb35^3+13/3*spbb13*spaa23^5*spbb23^2*spbb35^4*spaa45+1/3*spbb15*spaa23^4*spbb23^3*spaa24^2*spbb34*spbb35^2+4*spbb15*spaa23^4*spbb23^3*spaa24*spaa25*spbb35^3+2/3*spbb13*spaa23^4*spbb23^2*spaa24*spaa34*spbb34*spbb35^3-23/6*spbb13*spaa23^4*spbb23^2*spaa24*spaa35*spbb35^4+8*spbb12*spaa23^4*spbb23*spaa25*spbb35^5*spaa45+12*spbb15*spaa23^4*spbb23^2*spaa25*spbb35^4*spaa45+1/3*spbb13*spaa23^4*spbb23*spaa34*spbb34*spbb35^4*spaa45-5/2*spbb15*spaa23^3*spbb23^3*spaa24^3*spbb34*spbb35*spbb45-25/6*spbb15*spaa23^3*spbb23^3*spaa24^2*spaa25*spbb35^2*spbb45+2*spbb15*spaa23^3*spbb23^2*spaa24^2*spaa34*spbb34^2*spbb35^2+11/6*spbb15*spaa23^3*spbb23^2*spaa24^2*spbb34*spaa35*spbb35^3+71/6*spbb15*spaa23^3*spbb23^2*spaa24*spaa25^2*spbb25*spbb35^3+1/2*spbb13*spaa23^3*spbb23*spaa24*spaa34^2*spbb34^2*spbb35^3+1/6*spbb13*spaa23^3*spbb23*spaa24*spaa34*spbb34*spaa35*spbb35^4+4*spbb12*spaa23^3*spaa25^2*spbb25*spbb35^5*spaa45+35/3*spbb15*spaa23^3*spbb23*spaa25^2*spbb25*spbb35^4*spaa45+4*spbb12*spaa23^3*spaa25*spaa35*spbb35^6*spaa45+11/3*spbb15*spaa23^3*spbb23*spaa25*spaa35*spbb35^5*spaa45+1*spbb15*spaa23^2*spbb23^3*spaa24^4*spbb34*spbb45^2+9/2*spbb15*spaa23^2*spbb23^3*spaa24^3*spaa25*spbb35*spbb45^2-4*spbb15*spaa23^2*spbb23^2*spaa24^3*spaa34*spbb34^2*spbb35*spbb45-3/2*spbb15*spaa23^2*spbb23^2*spaa24^3*spbb34*spaa35*spbb35^2*spbb45-25/2*spbb15*spaa23^2*spbb23^2*spaa24^2*spaa25^2*spbb25*spbb35^2*spbb45-9*spbb15*spaa23^2*spbb23^2*spaa24^2*spaa25*spaa35*spbb35^3*spbb45+2*spbb15*spaa23^2*spbb23*spaa24^2*spaa34^2*spbb34^3*spbb35^2+7/2*spbb15*spaa23^2*spbb23*spaa24^2*spaa34*spbb34^2*spaa35*spbb35^3+3/2*spbb15*spaa23^2*spbb23*spaa24^2*spbb34*spaa35^2*spbb35^4+12*spbb15*spaa23^2*spbb23*spaa24*spaa25^3*spbb25^2*spbb35^3+12*spbb15*spaa23^2*spbb23*spaa24*spaa25^2*spbb25*spaa35*spbb35^4+4*spbb15*spaa23^2*spaa25^3*spbb25^2*spbb35^4*spaa45+4*spbb15*spaa23^2*spaa25^2*spbb25*spaa35*spbb35^5*spaa45+4/3*spbb15*spaa23*spbb23^3*spaa24^4*spaa25*spbb45^3+1*spbb15*spaa23*spbb23^2*spaa24^4*spaa34*spbb34^2*spbb45^2-1*spbb15*spaa23*spbb23^2*spaa24^4*spbb34*spaa35*spbb35*spbb45^2+20/3*spbb15*spaa23*spbb23^2*spaa24^3*spaa25^2*spbb25*spbb35*spbb45^2+5/2*spbb15*spaa23*spbb23^2*spaa24^3*spaa25*spaa35*spbb35^2*spbb45^2-3/2*spbb15*spaa23*spbb23*spaa24^3*spaa34^2*spbb34^3*spbb35*spbb45-5/3*spbb15*spaa23*spbb23*spaa24^3*spaa34*spbb34^2*spaa35*spbb35^2*spbb45+13/3*spbb15*spaa23*spbb23*spaa24^3*spbb34*spaa35^2*spbb35^3*spbb45-12*spbb15*spaa23*spbb23*spaa24^2*spaa25^3*spbb25^2*spbb35^2*spbb45-16*spbb15*spaa23*spbb23*spaa24^2*spaa25^2*spbb25*spaa35*spbb35^3*spbb45-4*spbb15*spaa23*spbb23*spaa24^2*spaa25*spaa35^2*spbb35^4*spbb45+1/3*spbb15*spaa23*spaa24^2*spaa34^3*spbb34^4*spbb35^2+1*spbb15*spaa23*spaa24^2*spaa34^2*spbb34^3*spaa35*spbb35^3+1*spbb15*spaa23*spaa24^2*spaa34*spbb34^2*spaa35^2*spbb35^4+1/3*spbb15*spaa23*spaa24^2*spbb34*spaa35^3*spbb35^5+4*spbb15*spaa23*spaa24*spaa25^4*spbb25^3*spbb35^3+8*spbb15*spaa23*spaa24*spaa25^3*spbb25^2*spaa35*spbb35^4+4*spbb15*spaa23*spaa24*spaa25^2*spbb25*spaa35^2*spbb35^5-1*spbb15*spbb23^2*spaa24^5*spbb34*spaa35*spbb45^3+1/3*spbb15*spbb23^2*spaa24^4*spaa25^2*spbb25*spbb45^3+7/6*spbb15*spbb23^2*spaa24^4*spaa25*spaa35*spbb35*spbb45^3+5/2*spbb15*spbb23*spaa24^4*spaa34*spbb34^2*spaa35*spbb35*spbb45^2-5/6*spbb15*spbb23*spaa24^4*spbb34*spaa35^2*spbb35^2*spbb45^2+11/3*spbb15*spbb23*spaa24^3*spaa25^3*spbb25^2*spbb35*spbb45^2+16/3*spbb15*spbb23*spaa24^3*spaa25^2*spbb25*spaa35*spbb35^2*spbb45^2-1/3*spbb15*spbb23*spaa24^3*spaa25*spaa35^2*spbb35^3*spbb45^2-5/3*spbb15*spaa24^3*spaa34^2*spbb34^3*spaa35*spbb35^2*spbb45+1/6*spbb15*spaa24^3*spaa34*spbb34^2*spaa35^2*spbb35^3*spbb45+7/3*spbb15*spaa24^3*spbb34*spaa35^3*spbb35^4*spbb45-4*spbb15*spaa24^2*spaa25^4*spbb25^3*spbb35^2*spbb45-8*spbb15*spaa24^2*spaa25^3*spbb25^2*spaa35*spbb35^3*spbb45-4*spbb15*spaa24^2*spaa25^2*spbb25*spaa35^2*spbb35^4*spbb45))/(spbb13*spaa14^2*spbb14*spbb15*spaa24^3*spbb24^3*spaa25*spbb35^3)+
(spbb45*spbb23*spbb34*spbb15*(-3*spaa23*spbb23*spbb34-2*spaa24*spbb24*spbb34+13/3*spbb23*spaa25*spbb45-2*spaa34*spbb34^2))/(spbb14*spbb24^2*spaa25*spbb35^3)+
(-25/6*spaa12^3*spbb12^3*spaa13*spbb13^2-1/6*spaa12^3*spbb12^3*spbb13*spaa23*spbb23+8/3*spaa12^3*spbb12^3*spbb13*spaa34*spbb34-5*spaa12^3*spbb12^2*spbb13^2*spbb24*spaa34-17/3*spaa12^2*spbb12^2*spaa13^2*spbb13^3-32/3*spaa12^2*spbb12^2*spaa13*spbb13^2*spaa23*spbb23-10/3*spaa12^2*spbb12*spaa13*spbb13^3*spbb24*spaa34+4/3*spaa12^2*spbb12^2*spbb13*spaa23^2*spbb23^2+5/6*spaa12^2*spbb12^3*spaa23*spbb23*spaa24*spbb34+5*spaa12^2*spbb12^2*spbb13*spaa23*spbb23*spaa34*spbb34-5*spaa12^2*spbb12*spbb13^2*spaa23*spbb23*spbb24*spaa34+11/6*spaa12^2*spbb12^3*spaa24*spaa34*spbb34^2+1*spaa12^2*spbb12^2*spbb13*spaa34^2*spbb34^2+3*spaa12^2*spbb12*spbb13^2*spbb24*spaa34^2*spbb34-13/6*spaa12^2*spbb13^3*spbb24^2*spaa34^2-3/2*spaa12*spbb12*spaa13^3*spbb13^4-9*spaa12*spbb12*spaa13^2*spbb13^3*spaa23*spbb23-1*spaa12*spaa13^2*spbb13^4*spbb24*spaa34-23/3*spaa12*spbb12*spaa13*spbb13^2*spaa23^2*spbb23^2-13/6*spaa12*spaa13*spbb13^3*spaa23*spbb23*spbb24*spaa34+2/3*spaa12*spbb12*spbb13*spaa23^3*spbb23^3+13/6*spaa12*spbb12^2*spaa23^2*spbb23^2*spaa24*spbb34+14/3*spaa12*spbb12*spbb13*spaa23^2*spbb23^2*spaa34*spbb34-23/6*spaa12*spbb13^2*spaa23^2*spbb23^2*spbb24*spaa34+19/6*spaa12*spbb12^2*spaa23*spbb23*spaa24*spaa34*spbb34^2+4/3*spaa12*spbb12*spbb13*spaa23*spbb23*spaa34^2*spbb34^2+4/3*spaa12*spbb13^2*spaa23*spbb23*spbb24*spaa34^2*spbb34-1/2*spaa12*spbb12^2*spaa24*spaa34^2*spbb34^3-1*spaa12*spbb12*spbb13*spaa34^3*spbb34^3+1/2*spaa12*spbb13^2*spbb24*spaa34^3*spbb34^2-7/6*spaa13^3*spbb13^4*spaa23*spbb23-4*spaa13^2*spbb13^3*spaa23^2*spbb23^2-10/3*spaa13*spbb13^2*spaa23^3*spbb23^3-1/3*spbb13*spaa23^4*spbb23^4+3/2*spbb12*spaa23^3*spbb23^3*spaa24*spbb34+11/6*spbb13*spaa23^3*spbb23^3*spaa34*spbb34+4/3*spbb12*spaa23^2*spbb23^2*spaa24*spaa34*spbb34^2+4/3*spbb13*spaa23^2*spbb23^2*spaa34^2*spbb34^2-1/2*spbb12*spaa23*spbb23*spaa24*spaa34^2*spbb34^3-1/2*spbb13*spaa23*spbb23*spaa34^3*spbb34^3)/(spbb13*spaa14^2*spbb14*spbb15*spaa24*spbb24^2*spaa25)+
(-5/2*spaa12^4*spbb12^3*spbb13^2*spbb15*spbb35-14/3*spaa12^4*spbb12^2*spbb13^3*spbb15*spbb25+71/6*spaa12^3*spbb12^2*spaa13*spbb13^3*spbb15*spbb35-5/2*spaa12^3*spbb12*spaa13*spbb13^4*spbb15*spbb25-1/3*spaa12^3*spbb12^3*spbb13^2*spaa23*spbb35^2+121/6*spaa12^3*spbb12^2*spbb13^3*spaa23*spbb25*spbb35-22/3*spaa12^3*spbb12*spbb13^4*spaa23*spbb25^2-11*spaa12^3*spbb12^3*spbb13*spbb15*spaa25*spbb35^2+5*spaa12^2*spbb12*spaa13^2*spbb13^4*spbb15*spbb35+13/2*spaa12^2*spbb12*spaa13*spbb13^3*spaa15*spbb15^2*spbb35+2/3*spaa12^2*spbb12^2*spaa13*spbb13^3*spaa23*spbb35^2-10/3*spaa12^2*spbb12*spaa13*spbb13^4*spaa23*spbb25*spbb35+3/2*spaa12^2*spaa13*spbb13^5*spaa23*spbb25^2+38*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb15*spaa25*spbb35^2+1/2*spaa12^2*spbb12*spbb13^2*spaa15^2*spbb15^3*spbb35+4*spaa12^2*spbb12^2*spbb13*spaa15*spbb15^2*spaa25*spbb35^2-143/6*spaa12^2*spbb12^2*spbb13^2*spaa23^2*spbb23*spbb35^2+173/6*spaa12^2*spbb12*spbb13^3*spaa23^2*spbb23*spbb25*spbb35-14/3*spaa12^2*spbb13^4*spaa23^2*spbb23*spbb25^2+62/3*spaa12^2*spbb12^3*spbb13*spaa23*spaa25*spbb35^3-23/6*spaa12^2*spbb12^3*spbb15*spaa25^2*spbb35^3+5/3*spaa12*spbb12*spaa13^2*spbb13^4*spaa23*spbb35^2-2/3*spaa12*spaa13^2*spbb13^5*spaa23*spbb25*spbb35+13*spaa12*spbb12*spaa13^2*spbb13^3*spbb15*spaa25*spbb35^2+25/2*spaa12*spbb12*spaa13*spbb13^2*spaa15*spbb15^2*spaa25*spbb35^2+13/2*spaa12*spbb12*spaa13*spbb13^3*spaa23^2*spbb23*spbb35^2-9/2*spaa12*spaa13*spbb13^4*spaa23^2*spbb23*spbb25*spbb35-41/3*spaa12*spbb12^2*spaa13*spbb13^2*spaa23*spaa25*spbb35^3+63/2*spaa12*spbb12^2*spaa13*spbb13*spbb15*spaa25^2*spbb35^3+1/2*spaa12*spbb12*spbb13*spaa15^2*spbb15^3*spaa25*spbb35^2+4*spaa12*spbb12^2*spaa15*spbb15^2*spaa25^2*spbb35^3-149/6*spaa12*spbb12*spbb13^2*spaa23^3*spbb23^2*spbb35^2+47/6*spaa12*spbb13^3*spaa23^3*spbb23^2*spbb25*spbb35+3/2*spaa12*spbb12^2*spbb13*spaa23^2*spbb23*spaa25*spbb35^3+49/6*spaa12*spbb12^3*spaa23*spaa25^2*spbb35^4+2/3*spaa13^2*spbb13^4*spaa23^2*spbb23*spbb35^2-1/2*spbb12*spaa13^2*spbb13^3*spaa23*spaa25*spbb35^3+13/2*spbb12*spaa13^2*spbb13^2*spbb15*spaa25^2*spbb35^3+6*spbb12*spaa13*spbb13*spaa15*spbb15^2*spaa25^2*spbb35^3+7/2*spaa13*spbb13^3*spaa23^3*spbb23^2*spbb35^2-5/6*spbb12*spaa13*spbb13^2*spaa23^2*spbb23*spaa25*spbb35^3-25/3*spbb12^2*spaa13*spbb13*spaa23*spaa25^2*spbb35^4+7*spbb12^2*spaa13*spbb15*spaa25^3*spbb35^4-17/6*spbb13^2*spaa23^4*spbb23^3*spbb35^2-16/3*spbb12*spbb13*spaa23^3*spbb23^2*spaa25*spbb35^3+1/3*spbb12^2*spaa23^2*spbb23*spaa25^2*spbb35^4)/(spbb13*spaa14*spbb14*spbb15*spaa24^2*spbb24^2*spaa25*spbb35^2)+
(spbb34*spbb15*(14/3*spaa12*spbb13*spbb24+5/2*spaa13*spbb13*spbb34-7/6*spaa14*spbb14*spbb34+5/3*spaa23*spbb23*spbb34))/(spbb14*spbb24*spaa25*spbb35^2)+
(spbb23*(-15/2*spaa12*spbb12-1/2*spaa23*spbb23))/(spbb13*spaa14*spbb24)+
(-2*spaa12^3*spbb12^2*spbb13*spbb15+11*spaa12^2*spbb12*spaa13*spbb13^2*spbb15+16*spaa12^2*spbb12^2*spbb13*spaa23*spbb35+30*spaa12^2*spbb12*spbb13*spbb15*spaa23*spbb23-21*spaa12^2*spbb12^2*spbb15*spaa25*spbb35-13/2*spaa12^2*spbb12*spbb15^2*spbb23*spaa25-9/2*spaa12^2*spbb13*spbb15^2*spbb23*spaa35+3/2*spaa12*spaa13^2*spbb13^3*spbb15+15/2*spaa12*spaa13*spbb13^2*spbb15*spaa23*spbb23-50/3*spaa12*spbb12*spbb13*spaa23^2*spbb23*spbb35+43/6*spaa12*spbb13*spbb15*spaa23^2*spbb23^2+33/2*spaa12*spbb12^2*spaa23*spaa25*spbb35^2-11/2*spaa12*spbb12*spbb15*spaa23*spbb23*spaa25*spbb35-21/2*spaa12*spbb15^2*spaa23*spbb23^2*spaa25-15/2*spaa12*spbb12*spbb15*spaa25^2*spbb25*spbb35-1/2*spaa12*spbb15^2*spbb23*spaa25^2*spbb25-17/3*spbb13*spaa23^3*spbb23^2*spbb35+1/3*spbb12*spaa23^2*spbb23*spaa25*spbb35^2+6*spbb15*spaa23^2*spbb23^2*spaa25*spbb35-1/2*spbb15*spaa23*spbb23*spaa25^2*spbb25*spbb35)/(spaa14*spbb14*spbb15*spaa24*spbb24*spaa25*spbb35)+
(spbb15*(61/6*spaa12*spbb13*spbb24+7/2*spaa13*spbb13*spbb34+61/6*spaa23*spbb23*spbb34-13*spaa24*spbb24*spbb34))/(spbb14*spaa24*spbb24*spbb35)+
(-3/2*spaa12*spbb12*spbb14-1/2*spaa13*spbb13*spbb14-23/6*spbb12*spaa23*spbb34+1/2*spbb14*spaa24*spbb24)/(spbb15*spbb24*spaa25)+
(-37/3*spaa12*spbb12-3*spaa13*spbb13-119/6*spaa23*spbb23)/(spaa24*spbb24)+
(spbb34*(193/6*spaa13*spbb13+95/3*spaa14*spbb14-4/3*spaa23*spbb23+69/2*spaa34*spbb34))/(spbb24*spaa25*spbb35)+
(-29/6*spaa12*spbb13)/(spaa25*spbb35)+
(-41/2),
(spbb13*spaa13^2*spbb15*spbb23*spbb34*(2/3*spaa13*spbb13*spbb14+2/3*spaa14*spbb14^2-2/3*spbb12*spaa23*spbb34))/(spbb14*spbb24*spbb35*spab3123^3)+
(spaa13^2*spbb12*spbb15*spbb23*spbb34^2*(-2*spaa13*spbb13-2/3*spaa14*spbb14))/(spbb24^2*spbb35*spab3123^3)+
(+2/3*spaa13^2*spbb14^2*spaa15*spbb15*spbb23^2*spbb25*spbb34)/(spbb24^3*spbb35*spab3123^3)+
(+2*spbb12*spbb23*spaa25*spbb25^2*spbb34^2*spaa35^2*spbb45^2)/(spbb14*spbb24^3*spbb35*spab5125^3)+
(-2*spbb13*spbb25^2*spaa34*spbb34^3*spaa45*spbb45^2)/(spbb14*spbb24^2*spbb35^3*spab3123*spab5125)+
(spbb13*spbb25^2*spbb34^3*spaa35*spbb45^2*(-2*spbb12*spaa14-4*spbb23*spaa34))/(spbb14*spbb24^3*spbb35^3*spab3123*spab5125)+
(+1*spbb12*spbb14^2*spaa15*spbb23*spbb45)/(spbb13*spbb15*spbb24^3*spaa25)+
(-1/6*spbb15*spbb24)/(spbb14*spbb25)+
(-3*spbb14^2*spaa15*spbb23*spbb25^2*spbb45)/(spbb15*spbb24^3*spbb35*spab5125)+
(+11*spbb12*spbb25^2*spbb34^3*spaa35^2*spbb45)/(spbb14*spbb24^3*spbb35*spab3123*spab5125)+
(spbb12*spbb25^2*spbb34^3*spaa35*spbb45*(-28*spaa12^3*spbb12^3-8*spaa12^2*spbb12^2*spaa13*spbb13-43*spaa12^2*spbb12^2*spaa14*spbb14+2*spaa12^2*spbb12^2*spaa23*spbb23+2*spaa12*spbb12*spaa13^2*spbb13^2+14*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-2*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-24*spaa12*spbb12^2*spaa13*spaa24*spbb34-16*spaa12*spbb12*spaa14^2*spbb14^2-4*spaa12*spbb12*spaa23^2*spbb23^2-2*spaa13^3*spbb13^3+6*spaa13^2*spbb13^2*spaa14*spbb14-10*spaa13^2*spbb13^2*spaa23*spbb23-6*spbb12*spaa13^2*spbb13*spaa24*spbb34+10*spaa13*spbb13*spaa14^2*spbb14^2-11*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34-14*spaa13*spbb13*spaa23^2*spbb23^2-1*spaa14^3*spbb14^3-6*spaa23^3*spbb23^3))/(spbb14*spbb24^3*spbb35^2*spab3123^2*spab5125^2)+
(+9*spaa12*spbb12^2*spbb25*spbb34^2*spaa35*spbb45)/(spbb14*spbb24^2*spbb35*spab3123*spab5125)+
(+20*spbb12*spaa25*spbb25^2*spbb34^2*spaa35*spbb45)/(spbb14*spbb24^2*spbb35*spab3123*spab5125)+
(+1*spbb12*spbb25*spaa34*spbb34^3*spaa35*spbb45)/(spbb14*spbb24^2*spbb35*spab3123*spab5125)+
(-30*spbb12*spaa13*spbb13*spbb25*spbb34^2*spaa35*spbb45)/(spbb14*spbb24^2*spbb35*spab3123*spab5125)+
(spbb12*spbb25*spbb34^2*spbb45*(19*spaa12^4*spbb12^4+21*spaa12^3*spbb12^3*spaa13*spbb13+47*spaa12^3*spbb12^3*spaa14*spbb14-1*spaa12^2*spbb12^2*spaa13^2*spbb13^2+18*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spbb14+3*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23+61*spaa12^2*spbb12^3*spaa13*spaa24*spbb34+40*spaa12^2*spbb12^2*spaa14^2*spbb14^2+4*spaa12^2*spbb12^2*spaa23^2*spbb23^2+8*spaa12*spbb12*spaa13^3*spbb13^3-37*spaa12*spbb12*spaa13^2*spbb13^2*spaa14*spbb14+24*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23+23*spaa12*spbb12^2*spaa13^2*spbb13*spaa24*spbb34+2*spaa12*spbb12*spaa13*spbb13*spaa14^2*spbb14^2+47*spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa24*spbb34+24*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^2+15*spaa12*spbb12*spaa14^3*spbb14^3+8*spaa12*spbb12*spaa23^3*spbb23^3+6*spaa13^4*spbb13^4-6*spaa13^3*spbb13^3*spaa14*spbb14+22*spaa13^3*spbb13^3*spaa23*spbb23-7*spaa13^2*spbb13^2*spaa14^2*spbb14^2-24*spbb12*spaa13^2*spbb13*spaa14*spbb14*spaa24*spbb34+30*spaa13^2*spbb13^2*spaa23^2*spbb23^2+22*spbb12^2*spaa13^2*spaa24^2*spbb34^2+5*spaa13*spbb13*spaa14^3*spbb14^3+18*spaa13*spbb13*spaa23^3*spbb23^3+3*spaa14^4*spbb14^4+4*spaa23^4*spbb23^4))/(spbb14*spbb24^2*spbb35^2*spab3123^2*spab5125^2)+
(+167*spaa13*spbb13^2*spaa15*spaa25*spbb25^2*spbb45)/(spbb24*spbb35*spab3123^2*spab5125)+
(-47*spbb12*spbb13^2*spaa15^2*spaa23*spbb25*spbb45^2)/(spbb14*spbb24*spbb35*spab3123^2*spab5125)+
(+154*spbb12*spaa13*spbb13^2*spaa15*spaa23*spbb25*spbb34*spbb45)/(spbb14*spbb24*spbb35*spab3123^2*spab5125)+
(-181/3*spaa12*spbb12*spaa13*spbb13^2*spaa15*spbb25*spbb45)/(spbb24*spbb35*spab3123^2*spab5125)+
(+77/3*spaa12*spbb12*spaa13*spbb13^2*spaa25*spbb25*spbb45)/(spbb14*spbb35*spab3123^2*spab5125)+
(-26*spaa13*spbb13^2*spaa15^2*spbb15*spbb25*spbb45)/(spbb24*spbb35*spab3123^2*spab5125)+
(-428*spaa13^2*spbb13^3*spaa15*spbb25*spbb45)/(spbb24*spbb35*spab3123^2*spab5125)+
(-42*spaa13^2*spbb13^3*spbb25*spbb34*spaa35*spbb45)/(spbb14*spbb24*spbb35*spab3123^2*spab5125)+
(-838/3*spaa12*spbb13^2*spbb25*spaa34*spbb34*spaa35*spbb45)/(spbb14*spbb35*spab3123^2*spab5125)+
(-1238/3*spaa13*spbb13^2*spbb25*spaa34*spbb34^2*spaa35*spbb45)/(spbb14*spbb24*spbb35*spab3123^2*spab5125)+
(+31*spbb13^2*spaa15^2*spbb25*spaa34*spbb45^2)/(spbb24*spbb35*spab3123^2*spab5125)+
(spbb13^2*spbb25*spbb45*(-19*spaa12^3*spbb12^2*spbb24+12*spaa12^2*spbb12^2*spaa13*spbb34+2*spaa12^2*spbb12*spaa13*spbb14*spbb23-9*spaa12^2*spbb12*spaa14*spbb14*spbb24+16*spaa12*spbb12*spaa13^2*spbb13*spbb34+7*spaa12*spaa13^2*spbb13*spbb14*spbb23-5*spaa12*spaa13*spaa14*spbb14^2*spbb23-3*spaa12*spaa14^2*spbb14^2*spbb24+6*spaa13^3*spbb13^2*spbb34))/(spbb14*spbb24*spbb35^2*spab3123^2*spab5125)+
(+59*spaa12*spbb12^2*spaa34^2*spbb34^3*spbb45)/(spbb14*spbb24*spbb35*spab3123^2*spab5125)+
(-562/3*spbb12*spaa13*spbb13*spaa34^2*spbb34^3*spbb45)/(spbb14*spbb24*spbb35*spab3123^2*spab5125)+
(-1108/3*spaa12*spbb12*spbb13*spaa34^2*spbb34^2*spbb45)/(spbb14*spbb35*spab3123^2*spab5125)+
(+31*spaa12*spbb12^2*spaa25*spbb25*spaa34*spbb34^2*spbb45)/(spbb14*spbb24*spbb35*spab3123^2*spab5125)+
(+1345/3*spbb12*spaa23*spbb23*spaa25*spbb25*spaa34*spbb34^2*spbb45)/(spbb14*spbb24*spbb35*spab3123^2*spab5125)+
(-223*spbb12*spbb23*spaa25^2*spbb25*spaa34*spbb34*spbb45^2)/(spbb14*spbb24*spbb35*spab3123^2*spab5125)+
(+225*spaa12*spbb12*spbb23^2*spaa25*spaa34*spbb45^2)/(spbb24*spbb35*spab3123^2*spab5125)+
(+514*spbb12*spbb13*spaa15*spaa23*spbb23*spaa34*spbb34*spbb45^2)/(spbb14*spbb24*spbb35*spab3123^2*spab5125)+
(+38*spaa12*spbb12*spbb13*spaa15*spbb23*spaa34*spbb45^2)/(spbb24*spbb35*spab3123^2*spab5125)+
(+147*spbb12*spaa13^2*spbb13^2*spaa34*spbb34^2*spbb45)/(spbb14*spbb24*spbb35*spab3123^2*spab5125)+
(-187*spbb12*spaa13*spbb23^2*spaa24*spaa25*spbb45^2)/(spbb24*spbb35*spab3123^2*spab5125)+
(+70*spaa12^2*spbb12*spbb14*spbb23*spaa25*spbb25^2)/(spbb24*spbb35*spab3123^2*spab5125)+
(+186*spaa12^2*spbb12*spbb14*spaa23*spbb23^2*spbb25)/(spbb24*spbb35*spab3123^2*spab5125)+
(+19*spaa12^3*spbb12^2*spbb14*spbb23*spbb25)/(spbb24*spbb35*spab3123^2*spab5125)+
(+61*spaa12*spbb12*spaa14^2*spbb14^2*spbb23*spbb45)/(spbb24*spbb35*spab3123^2*spab5125)+
(-1*spaa12^2*spbb12^2*spaa14*spbb14*spbb25*spbb34)/(spbb24*spbb35*spab3123^2*spab5125)+
(+12*spaa12*spbb12*spaa14^2*spbb14^2*spbb25*spbb34)/(spbb24*spbb35*spab3123^2*spab5125)+
(+38*spaa12^2*spbb12^2*spaa14*spbb15*spbb34)/(spbb35*spab3123^2*spab5125)+
(-33*spbb12*spaa13*spaa14^2*spbb14*spbb15*spbb34^2)/(spbb24*spbb35*spab3123^2*spab5125)+
(spbb12*(6*spaa13^4*spbb13^4*spbb34*spbb45-234*spaa13^4*spbb13^3*spbb15*spbb34^2+13*spaa13^3*spbb13^3*spaa14*spbb14*spbb34*spbb45-47*spaa13^3*spbb13^2*spaa14*spbb14*spbb15*spbb34^2-228*spaa13^3*spbb13^4*spaa15*spbb45^2-19*spaa13^3*spbb13^3*spaa34*spbb34^2*spbb45-93*spaa13^3*spbb13^2*spbb15*spaa34*spbb34^3+102*spaa13^3*spbb13*spbb15^2*spbb34^3*spaa45+2*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spbb34*spbb45+190*spaa13^2*spbb13*spaa14^2*spbb14^2*spbb15*spbb34^2-40*spaa13^2*spbb13^3*spaa14*spbb14*spaa15*spbb45^2+336*spaa13^2*spbb13*spaa14*spbb14*spbb15*spaa34*spbb34^3-99*spaa13^2*spaa14*spbb14*spbb15^2*spbb34^3*spaa45-86*spaa13^2*spbb13^3*spaa15*spaa34*spbb34*spbb45^2-64*spaa13^2*spbb15^2*spaa34*spbb34^4*spaa45-8*spaa13*spbb13*spaa14^3*spbb14^3*spbb34*spbb45+185*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa15*spbb45^2-45*spaa13*spaa14^2*spbb14^2*spbb15*spaa34*spbb34^3+338*spaa13*spbb13^2*spaa14*spbb14*spaa15*spaa34*spbb34*spbb45^2+158*spaa13*spbb13^3*spaa15^2*spaa34*spbb45^3-3*spaa14^4*spbb14^4*spbb34*spbb45-3*spbb13*spaa14^3*spbb14^3*spaa15*spbb45^2-13*spaa14^3*spbb14^3*spaa34*spbb34^2*spbb45-56*spbb13*spaa14^2*spbb14^2*spaa15*spaa34*spbb34*spbb45^2-90*spbb13^2*spaa14*spbb14*spaa15^2*spaa34*spbb45^3-47*spbb13^2*spaa15^2*spaa34^2*spbb34*spbb45^3))/(spbb14*spbb24*spbb35*spab3123^2*spab5125^2)+
(spbb34*(-179*spaa12^3*spbb12^4*spbb45+150*spaa12^3*spbb12^3*spbb14*spbb25-211*spaa12^2*spbb12^3*spaa14*spbb14*spbb45+143*spaa12^2*spbb12^2*spaa14*spbb14^2*spbb25-447*spaa12^2*spbb12^3*spaa15*spbb15*spbb45+887*spaa12^2*spbb12^2*spbb14*spaa15*spbb15*spbb25-13*spaa12^2*spbb12^3*spaa24*spbb24*spbb45+10*spaa12^2*spbb12^2*spbb14*spaa24*spbb24*spbb25-205*spaa12^2*spbb12*spbb14^2*spbb25^2*spaa45+3*spaa12*spbb12^2*spaa14^2*spbb14^2*spbb45-55*spaa12*spbb12*spaa14^2*spbb14^3*spbb25-404*spaa12*spbb12^2*spaa14*spbb14*spaa15*spbb15*spbb45+1237*spaa12*spbb12*spaa14*spbb14^2*spaa15*spbb15*spbb25+3*spaa12*spbb12^2*spaa14*spbb14*spaa24*spbb24*spbb45+2*spaa12*spbb12*spaa14*spbb14^2*spaa24*spbb24*spbb25-13*spaa12*spbb12^3*spaa14*spaa25*spbb45^2-248*spaa12*spaa14*spbb14^3*spbb25^2*spaa45-444*spaa12*spbb12^2*spaa15^2*spbb15^2*spbb45+869*spaa12*spbb12*spbb14*spaa15^2*spbb15^2*spbb25-158*spaa12*spbb14^2*spaa15*spbb15*spbb25^2*spaa45+1*spaa12*spbb12*spbb14*spaa24^2*spbb24^2*spbb25-3*spaa14^3*spbb14^4*spbb25-3*spbb12*spaa14^2*spbb14^2*spaa15*spbb15*spbb45+418*spaa14^2*spbb14^3*spaa15*spbb15*spbb25+3*spbb12^2*spaa14^2*spbb14*spaa25*spbb45^2-221*spbb12*spaa14*spbb14*spaa15^2*spbb15^2*spbb45+655*spaa14*spbb14^2*spaa15^2*spbb15^2*spbb25+15*spbb12^2*spaa14*spaa15*spbb15*spaa25*spbb45^2-117*spbb12*spaa15^3*spbb15^3*spbb45+234*spbb14*spaa15^3*spbb15^3*spbb25))/(spbb14*spbb24*spbb35*spab3123*spab5125^2)+
(spbb13*spbb25*spbb34*spbb45*(-44*spaa12^3*spbb12^3+27*spaa12^2*spbb12^2*spaa13*spbb13-43*spaa12^2*spbb12^2*spaa14*spbb14+22*spaa12*spbb12*spaa13^2*spbb13^2+12*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-13*spaa12*spbb12*spaa14^2*spbb14^2+6*spaa13^3*spbb13^3+7*spaa13^2*spbb13^2*spaa14*spbb14-5*spaa13*spbb13*spaa14^2*spbb14^2-3*spaa14^3*spbb14^3))/(spbb14*spbb24*spbb35^2*spab3123*spab5125^2)+
(163/3*spaa12^2*spbb12^2*spbb14*spbb24*spbb35-4217/3*spaa12^2*spbb12*spbb13*spbb14*spbb24*spbb25+737/3*spaa12^2*spbb12*spbb13*spbb15*spbb24^2-325/3*spaa12^2*spbb12*spbb14^2*spbb23*spbb25-5744/3*spaa12*spaa13*spbb13^2*spbb14*spbb24*spbb25+2005/3*spaa12*spaa13*spbb13^2*spbb15*spbb24^2+4120/3*spaa12*spaa13*spbb13*spbb14^2*spbb23*spbb25+105*spaa12*spbb12*spaa14*spbb14^2*spbb24*spbb35-4808/3*spaa12*spbb13*spaa14*spbb14^2*spbb24*spbb25+1013*spaa12*spbb13*spaa14*spbb14*spbb15*spbb24^2-811/3*spaa12*spaa14*spbb14^3*spbb23*spbb25+301/3*spaa12*spbb12*spbb14*spaa24*spbb24^2*spbb35-2386/3*spaa12*spbb13*spbb14*spaa24*spbb24^2*spbb25+169/3*spaa12*spbb13*spbb15*spaa24*spbb24^3-109*spaa13^2*spbb13^2*spbb14*spbb25*spbb34-47*spaa13^2*spbb13^2*spbb15*spbb24*spbb34-851*spaa13*spbb13*spaa14*spbb14^2*spbb25*spbb34-658/3*spaa13*spbb13*spaa14*spbb14*spbb15*spbb24*spbb34-4823/3*spaa13*spbb13*spbb14*spaa24*spbb24*spbb25*spbb34+2206/3*spaa13*spbb13*spbb15*spaa24*spbb24^2*spbb34-706/3*spaa14^2*spbb14^3*spbb24*spbb35+63*spaa14^2*spbb14^3*spbb25*spbb34+517/3*spaa14^2*spbb14^2*spbb15*spbb24*spbb34+706/3*spbb14*spaa24^2*spbb24^3*spbb35-706/3*spbb15*spaa24^2*spbb24^3*spbb34)/(spbb14*spbb24*spbb35*spab3123*spab5125)+
(+3*spbb15*spbb25*spbb34^2*spaa45^2*spbb45^2)/(spbb14*spbb24*spbb35^2*spab3123*spab5125)+
(-283/3*spaa12*spbb12*spbb14*spbb24*spbb35+1375*spaa12*spbb13*spbb14*spbb24*spbb25-526*spaa12*spbb13*spbb15*spbb24^2-107*spaa12*spbb14^2*spbb23*spbb25+1156*spaa13*spbb13*spbb14*spbb25*spbb34-2221/3*spaa13*spbb13*spbb15*spbb24*spbb34+706/3*spaa14*spbb14^2*spbb24*spbb35+195*spaa14*spbb14^2*spbb25*spbb34-1246/3*spaa14*spbb14*spbb15*spbb24*spbb34-706/3*spbb14*spaa24*spbb24^2*spbb35+718/3*spbb15*spaa24*spbb24^2*spbb34)/(spbb14*spbb24*spbb35*spab5125)+
(-1*spbb15*spbb25*spaa34*spbb34^3)/(spbb14*spbb24*spbb35^2*spab5125)+
(+3*spbb15*spbb25*spbb34^2)/(spbb14*spbb24*spbb35^2)+
(-692/3*spbb13*spbb45)/(spbb14*spbb35)+
(+706/3*spbb23*spbb45)/(spbb24*spbb35)+
(-242),
(6*spaa12^3*spbb12^3*spbb14*spbb24^3*spbb35+12*spaa12^3*spbb12^2*spbb14^2*spbb23*spbb24^2*spbb25+6*spaa12^3*spbb12^2*spbb14*spbb15*spbb23*spbb24^3+8*spaa12^2*spbb12*spaa13*spbb14^3*spbb23^2*spbb24*spbb25-6*spaa12^2*spbb12^2*spaa14*spbb14^2*spbb24^3*spbb35-6*spaa12^2*spbb12*spbb13*spaa14*spbb14*spbb15*spbb24^4+4*spaa12^2*spbb12*spaa14*spbb14^3*spbb23*spbb24^2*spbb25-6*spaa12^2*spbb12*spaa14*spbb14^2*spbb15*spbb23*spbb24^3+12*spaa12^2*spbb12*spbb14^2*spaa23*spbb23^2*spbb24^2*spbb25+6*spaa12^2*spbb12*spbb14*spbb15*spaa23*spbb23^2*spbb24^3+12*spaa12^2*spbb12*spbb14^2*spbb23*spaa24*spbb24^3*spbb25-2*spaa12*spaa13^2*spbb14^4*spbb23^3*spbb25+10*spaa12*spaa13*spaa14*spbb14^4*spbb23^2*spbb24*spbb25-8*spaa12*spaa13*spbb14^3*spaa23*spbb23^3*spbb24*spbb25-4*spaa12*spaa13*spbb14^3*spbb23^2*spaa24*spbb24^2*spbb25-10*spaa12*spbb12*spaa14^2*spbb14^3*spbb24^3*spbb35+12*spaa12*spbb13*spaa14^2*spbb14^2*spbb15*spbb24^4-10*spaa12*spaa14^2*spbb14^4*spbb23*spbb24^2*spbb25-10*spaa12*spaa14^2*spbb14^3*spbb15*spbb23*spbb24^3-6*spaa12*spbb13*spaa14*spbb14*spbb15*spaa23*spbb23*spbb24^4+32*spaa12*spaa14*spbb14^3*spaa23*spbb23^2*spbb24^2*spbb25-12*spaa12*spaa14*spbb14^2*spbb15*spaa23*spbb23^2*spbb24^3-8*spaa12*spaa14*spbb14^3*spbb23*spaa24*spbb24^3*spbb25-12*spaa12*spbb14^2*spaa23^2*spbb23^3*spbb24^2*spbb25+6*spaa12*spbb14*spbb15*spaa23^2*spbb23^3*spbb24^3+2*spaa13^2*spaa14*spbb14^4*spbb23^2*spbb25*spbb34-2*spaa13^2*spbb14^3*spaa23*spbb23^3*spbb25*spbb34+8*spaa13^2*spbb14^3*spbb23^2*spaa24*spbb24*spbb25*spbb34-2*spaa13*spaa14^2*spbb14^4*spbb23*spbb24*spbb25*spbb34-8*spaa13*spaa14*spbb14^3*spbb23*spaa24*spbb24^2*spbb25*spbb34-6*spaa13*spbb14^2*spaa23^2*spbb23^3*spbb24*spbb25*spbb34+12*spaa13*spbb14^2*spaa23*spbb23^2*spaa24*spbb24^2*spbb25*spbb34+2*spaa14^3*spbb14^4*spbb24^2*spbb25*spbb34-2*spaa14^3*spbb14^3*spbb15*spbb24^3*spbb34+6*spaa14^2*spbb14^2*spbb15*spaa23*spbb23*spbb24^3*spbb34-6*spaa14*spbb14*spbb15*spaa23^2*spbb23^2*spbb24^3*spbb34-6*spbb14*spaa23^3*spbb23^3*spbb24^2*spbb25*spbb34+2*spbb15*spaa23^3*spbb23^3*spbb24^3*spbb34)/(spbb14*spbb24^3*spbb35*spab3123^3)+
(spbb23*spaa25*spbb25^2*(-4*spaa12^2*spbb12*spbb14^2*spbb24^2-4/3*spaa12*spaa13*spbb14^3*spbb23*spbb24-4/3*spaa12*spaa14*spbb14^3*spbb24^2+8/3*spaa12*spbb13*spbb14*spaa23*spbb24^3-4*spaa12*spbb14^2*spaa23*spbb23*spbb24^2-4/3*spaa12*spbb14^2*spaa24*spbb24^3+2/3*spaa13^2*spbb14^3*spbb23*spbb34+2/3*spaa13*spaa14*spbb14^3*spbb24*spbb34+2*spaa13*spbb14^2*spaa23*spbb23*spbb24*spbb34+2*spaa13*spbb14^2*spaa24*spbb24^2*spbb34-2/3*spbb13*spaa23^2*spbb24^3*spbb34+2*spbb14*spaa23^2*spbb23*spbb24^2*spbb34+4/3*spbb14*spaa23*spaa24*spbb24^3*spbb34))/(spbb14*spbb24^3*spbb35*spab5125^3)+
(8*spbb12*spaa23^2*spbb23*spbb24*spbb25^2*spbb34^3-12*spbb13*spaa23^2*spbb23*spbb24^4*spbb35^2+126*spbb13*spaa23^2*spbb23*spbb24^3*spbb25*spbb34*spbb35-114*spbb13*spaa23^2*spbb23*spbb24^2*spbb25^2*spbb34^2-36*spbb15*spaa23^2*spbb23^2*spbb24^3*spbb34*spbb35+54*spbb15*spaa23^2*spbb23^2*spbb24^2*spbb25*spbb34^2+68*spbb12*spaa23*spaa24*spbb24^2*spbb25^2*spbb34^3-18*spbb13*spaa23*spaa24*spbb24^5*spbb35^2+130*spbb13*spaa23*spaa24*spbb24^4*spbb25*spbb34*spbb35-188*spbb13*spaa23*spaa24*spbb24^3*spbb25^2*spbb34^2-30*spbb15*spaa23*spbb23*spaa24*spbb24^4*spbb34*spbb35+108*spbb15*spaa23*spbb23*spaa24*spbb24^3*spbb25*spbb34^2+8*spbb12*spaa23*spbb24*spaa25*spbb25^3*spbb34^3-44*spbb13*spaa23*spbb24^4*spaa25*spbb25*spbb35^2+152*spbb13*spaa23*spbb24^3*spaa25*spbb25^2*spbb34*spbb35-80*spbb13*spaa23*spbb24^2*spaa25*spbb25^3*spbb34^2-10*spbb12*spaa23*spbb24*spbb25^2*spaa34*spbb34^4-12*spbb13*spaa23*spbb24^4*spaa34*spbb34*spbb35^2+12*spbb15*spaa23*spbb23*spbb24^3*spaa34*spbb34^2*spbb35-14*spbb15*spaa23*spbb23*spbb24^2*spbb25*spaa34*spbb34^3+1/2*spbb12*spaa23*spbb25^3*spbb34^4*spaa35-20*spbb12*spaa24^2*spbb24^3*spbb25*spbb34^2*spbb45-6*spbb13*spaa24^2*spbb24^5*spbb35*spbb45+24*spbb13*spaa24^2*spbb24^4*spbb25*spbb34*spbb45-6*spbb15*spaa24^2*spbb24^5*spbb34*spbb35+4*spbb15*spaa24^2*spbb24^4*spbb25*spbb34^2-20*spbb12*spaa24*spbb24^2*spaa25*spbb25^2*spbb34^2*spbb45-24*spbb13*spaa24*spbb24^4*spaa25*spbb25*spbb35*spbb45+40*spbb13*spaa24*spbb24^3*spaa25*spbb25^2*spbb34*spbb45+16*spbb12*spaa24*spbb24^2*spbb25*spaa34*spbb34^3*spbb45+12*spbb15*spaa24*spbb24^4*spaa34*spbb34^2*spbb35-16*spbb15*spaa24*spbb24^3*spbb25*spaa34*spbb34^3+8*spbb12*spaa24*spbb24*spbb25^2*spbb34^3*spaa35*spbb45-40*spbb13*spbb24^3*spaa25^2*spbb25^2*spbb35*spbb45+20*spbb13*spbb24^2*spaa25^2*spbb25^3*spbb34*spbb45+6*spbb12*spbb24*spbb25*spaa34^2*spbb34^4*spbb45+5/2*spbb15*spbb24^3*spaa34^2*spbb34^3*spbb35-9/2*spbb15*spbb24^2*spbb25*spaa34^2*spbb34^4+3/2*spbb12*spbb25^2*spaa34*spbb34^4*spaa35*spbb45)/(spbb14*spbb24^3*spbb35^2*spab3123^2)+
(spbb25*(-4/3*spaa12^2*spbb12^2*spbb14*spbb24^2*spbb34*spbb35-10*spaa12^2*spbb12^2*spbb14*spbb24*spbb25*spbb34^2-2*spaa12^2*spbb12*spbb13*spbb14*spbb24^3*spbb35-14/3*spaa12*spbb12^2*spaa13*spbb14*spbb25*spbb34^3-5/3*spaa12*spbb12*spaa14*spbb14^2*spbb24^2*spbb34*spbb35-13/3*spaa12*spbb12*spaa14*spbb14^2*spbb24*spbb25*spbb34^2-1/3*spaa12*spbb12^2*spaa23*spbb24^2*spbb34^2*spbb35+19/3*spaa12*spbb12^2*spaa23*spbb24*spbb25*spbb34^3+14/3*spaa12*spbb12*spbb13*spaa23*spbb24^3*spbb34*spbb35-8/3*spaa12*spbb13^2*spaa23*spbb24^4*spbb35-2/3*spaa12*spbb12*spbb14*spaa24*spbb24^3*spbb34*spbb35-6*spaa12*spbb12*spbb14*spaa24*spbb24^2*spbb25*spbb34^2-8/3*spaa12*spbb13*spbb14*spaa24*spbb24^4*spbb35-2/3*spbb12*spaa13*spaa14*spbb14^2*spbb25*spbb34^3+4*spbb12^2*spaa13*spaa23*spbb25*spbb34^4+5/3*spbb12*spaa13*spbb14*spaa24*spbb24*spbb25*spbb34^3-2/3*spaa14^2*spbb14^3*spbb24*spbb25*spbb34^2-3*spaa14*spbb14^2*spaa24*spbb24^2*spbb25*spbb34^2+2/3*spbb13*spaa23^2*spbb23*spbb24^3*spbb34*spbb35+1*spbb12*spaa23*spaa24*spbb24^3*spbb34^2*spbb35+7/3*spbb12*spaa23*spaa24*spbb24^2*spbb25*spbb34^3+2/3*spbb13*spaa23*spaa24*spbb24^4*spbb34*spbb35-7/3*spbb14*spaa24^2*spbb24^3*spbb25*spbb34^2))/(spbb14*spbb24^3*spbb35^2*spab5125^2)+
(246*spbb12^2*spaa23*spbb23^2*spbb34^2*spbb35*spbb45^2+171*spbb12^2*spaa23*spbb23*spbb25*spbb34^3*spbb35*spbb45+89/2*spbb12^2*spaa23*spbb25^2*spbb34^4*spbb35+128*spbb12*spbb14*spaa23*spbb23^3*spbb34*spbb35*spbb45^2+248*spbb12*spbb15*spaa23*spbb23^3*spbb34^2*spbb45^2+287*spbb12*spbb15*spaa23*spbb23^2*spbb25*spbb34^3*spbb45+90*spbb12*spbb15*spaa23*spbb23*spbb25^2*spbb34^4+20*spbb14^2*spaa23*spbb23^4*spbb35*spbb45^2+44*spbb14*spbb15*spaa23*spbb23^4*spbb34*spbb45^2+82*spbb15^2*spaa23*spbb23^3*spbb24*spbb34^2*spbb45+38*spbb15^2*spaa23*spbb23^2*spbb24*spbb25*spbb34^3+240*spbb12^2*spbb23^2*spaa24*spbb34^2*spbb45^3+160*spbb12^2*spbb23*spaa24*spbb25*spbb34^3*spbb45^2+28*spbb12^2*spaa24*spbb25^2*spbb34^4*spbb45+128*spbb12*spbb14*spbb23^3*spaa24*spbb34*spbb45^3+240*spbb12*spbb15*spbb23^2*spaa24*spbb24*spbb34^2*spbb45^2+128*spbb12*spbb15*spbb23*spaa24*spbb24*spbb25*spbb34^3*spbb45+32*spbb12*spbb15*spaa24*spbb24*spbb25^2*spbb34^4+20*spbb14^2*spbb23^4*spaa24*spbb45^3+56*spbb14*spbb15*spbb23^3*spaa24*spbb24*spbb34*spbb45^2+68*spbb15^2*spbb23^2*spaa24*spbb24^2*spbb34^2*spbb45+32*spbb15^2*spbb23*spaa24*spbb24^2*spbb25*spbb34^3-1*spbb12^2*spbb23*spaa34*spbb34^3*spbb35*spbb45^2-21/2*spbb12^2*spbb25*spaa34*spbb34^4*spbb35*spbb45+21/2*spbb12*spbb15*spbb25^2*spaa34*spbb34^5+21/2*spbb15^2*spbb23*spbb24*spbb25*spaa34*spbb34^4+56*spbb12^2*spbb23*spbb34^2*spbb35*spaa45*spbb45^3+16*spbb12^2*spbb25*spbb34^3*spbb35*spaa45*spbb45^2+72*spbb12*spbb14*spbb23^2*spbb34*spbb35*spaa45*spbb45^3+32*spbb14^2*spbb23^3*spbb35*spaa45*spbb45^3)/(spbb13*spbb14*spbb24^3*spbb35^3*spab3123)+
(-1*spbb13*spaa23*spbb24^4*spbb35^3+2/3*spbb13*spaa23*spbb24^3*spbb25*spbb34*spbb35^2-26/3*spbb13*spaa23*spbb24^2*spbb25^2*spbb34^2*spbb35+13*spbb13*spaa23*spbb24*spbb25^3*spbb34^3-5/3*spbb15*spaa23*spbb23*spbb24^2*spbb25*spbb34^2*spbb35-7/3*spbb15*spaa23*spbb23*spbb24*spbb25^2*spbb34^3+32/3*spbb12*spaa24*spbb24*spbb25^2*spbb34^3*spbb45-1*spbb13*spaa24*spbb24^4*spbb35^2*spbb45+7/3*spbb13*spaa24*spbb24^3*spbb25*spbb34*spbb35*spbb45-31/3*spbb13*spaa24*spbb24^2*spbb25^2*spbb34^2*spbb45-1*spbb15*spaa24*spbb24^4*spbb34*spbb35^2+7/3*spbb15*spaa24*spbb24^3*spbb25*spbb34^2*spbb35+1/3*spbb15*spaa24*spbb24^2*spbb25^2*spbb34^3+4*spbb12*spaa25*spbb25^3*spbb34^3*spbb45-1/3*spbb13*spbb24^3*spaa25*spbb25*spbb35^2*spbb45-1/3*spbb13*spbb24^2*spaa25*spbb25^2*spbb34*spbb35*spbb45-32/3*spbb13*spbb24*spaa25*spbb25^3*spbb34^2*spbb45+4*spbb12*spbb25^2*spbb34^3*spaa45*spbb45^2-1*spbb13*spbb24^2*spbb25*spbb34*spbb35*spaa45*spbb45^2-11/3*spbb13*spbb24*spbb25^2*spbb34^2*spaa45*spbb45^2)/(spbb14*spbb24^3*spbb35^3*spab5125)+
(-4/3*spbb13*spbb23*spbb25^2*spbb34^2*spbb45^2)/(spbb14*spbb24^3*spbb35^4)+
(spbb45*spbb23*(-1/6*spbb12*spaa23*spbb23*spbb34^2*spbb35-7/6*spbb15*spaa23*spbb23^2*spbb34^2+17/6*spbb12*spbb23*spaa24*spbb34^2*spbb45+11/3*spbb14*spbb23^2*spaa25*spbb35*spbb45-3*spbb12*spaa34*spbb34^3*spbb35-4*spbb15*spbb23*spaa34*spbb34^3))/(spbb13*spbb24^3*spaa25*spbb35^3)+
(spbb13*spbb34*spbb25*spbb45*(-103/6*spaa12*spbb12*spbb34+79/6*spaa12*spbb13*spbb24-4*spaa13*spbb13*spbb34-16*spaa23*spbb23*spbb34))/(spbb14*spbb24^2*spaa25*spbb35^3)+
(spbb34*(19/2*spaa13*spbb13^2*spbb23*spbb45-1/2*spaa13*spbb13*spbb15*spbb23*spbb34+18*spbb12*spaa14*spbb15*spbb34^2-27/2*spbb13*spaa14*spbb14*spbb25*spbb34-46/3*spbb13*spaa23*spbb23^2*spbb45-18*spbb15*spbb23*spaa34*spbb34^2))/(spbb13*spbb24^2*spaa25*spbb35^2)+
(spbb45*spbb13*(-57/2*spaa13*spbb13*spbb34-50/3*spaa14*spbb14*spbb34+4*spbb13*spaa15*spbb45-57/2*spaa34*spbb34^2))/(spbb14*spbb24*spaa25*spbb35^2)+
(-21/2*spbb12*spbb34)/(spbb13*spbb24)+
(spbb15*(1/3*spbb24*spbb35-343/6*spbb25*spbb34))/(spbb14*spbb25*spbb35)+
(spbb34*(68/3*spaa13*spbb13+73/3*spaa14*spbb14+35/2*spaa23*spbb23+173/6*spaa34*spbb34))/(spbb24*spaa25*spbb35)+
(-37/6*spaa12*spbb13)/(spaa25*spbb35)+
(+51/2),
(+8/3*spbb12*spaa13*spbb15*spbb23^2*spbb34^2*spaa35^2*spbb45^2)/(spbb14*spbb24^3*spbb35*spab3123^3)+
(-1/3*spbb12*spaa13*spbb15*spbb23*spbb34^2*spaa35*spbb45)/(spbb14*spbb24^2*spbb35*spab3123^2)+
(spbb45*spbb12*spaa13*spbb15*spbb23^2*spbb34^2*spaa35*(9*spbb13*spbb45-1*spbb14*spbb35))/(spbb13*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(-5*spbb12^2*spaa15*spbb23*spaa25*spbb25*spbb34*spbb45^3)/(spbb14*spbb24^3*spbb35^2*spab5125^2)+
(spbb12*spaa13*spbb15*spbb23*spbb34^2*(-1*spbb13*spbb45-1*spbb14*spbb35))/(spbb13*spbb14*spbb24^2*spbb35^2*spab3123)+
(+8/3*spbb12*spaa13*spbb15*spbb34^2)/(spbb14*spbb24*spbb35*spab3123)+
(spbb12*spaa13*spbb15*spbb23^2*spbb34^2*(6*spbb13^2*spbb45^2+1*spbb14^2*spbb35^2))/(spbb13^2*spbb14*spbb24^3*spbb35^3*spab3123)+
(+6*spbb12*spbb23*spaa25*spbb25*spbb34*spbb45^2)/(spbb14*spbb24^2*spbb35^2*spab5125)+
(spbb12*spbb23*spbb25*spbb34*spbb45^3*(-5*spbb13*spaa15-3*spbb23*spaa25))/(spbb14*spbb24^3*spbb35^3*spab5125)+
(+2*spaa12*spbb14*spbb23^2*spbb25^2*spbb34)/(spbb13*spaa14*spbb24^3*spbb35^2)+
(-4*spbb23^2*spbb25*spbb34*spaa35*spbb45)/(spbb13*spaa14*spbb24^3*spbb35)+
(+4*spaa12*spbb23^2*spbb25*spbb34*spaa35*spbb45)/(spaa14*spbb24^3*spaa25*spbb35^2)+
(-15*spaa15*spbb15*spbb23^2*spbb25*spbb34*spbb45)/(spbb13*spaa14*spbb24^3*spbb35^2)+
(-4*spaa15*spbb15*spbb23^2*spbb34*spaa45*spbb45^2)/(spbb13*spaa14*spbb24^3*spaa25*spbb35^2)+
(-1*spbb14*spaa15*spbb15*spbb23^2*spbb34*spbb45)/(spbb13*spbb24^3*spaa25*spbb35^2)+
(spbb23^2*spbb25*spbb34*(5*spaa12^3*spbb12^2*spbb13*spbb35+8*spaa12^3*spbb12*spbb13*spbb15*spbb23+3*spaa12^2*spbb12*spaa13*spbb13^2*spbb35-4*spaa12^2*spaa13*spbb13^2*spbb15*spbb23+5*spaa12^2*spbb12*spbb13*spaa23*spbb23*spbb35+8*spaa12^2*spbb13*spbb15*spaa23*spbb23^2+8/3*spaa12^2*spbb12^2*spaa25*spbb35^2-4*spaa12*spaa13^2*spbb13^3*spbb35+7*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb35-13/3*spaa12*spbb12*spaa25*spaa35*spbb35^3-1/3*spaa25*spaa35^2*spbb35^4))/(spbb13^2*spaa14^2*spbb24^3*spaa25*spbb35^3)+
(-4*spbb13*spbb23*spaa24*spbb34*spbb45^2)/(spbb14*spbb24*spaa25*spbb35^3)+
(spbb13*spbb23*spbb34*spbb45^2*(4*spaa13*spbb13-12*spaa23*spbb23))/(spbb14*spbb24^2*spaa25*spbb35^3)+
(+2/3*spbb14*spbb23^2*spaa24)/(spbb13^2*spaa14*spbb24)+
(spbb23^2*(19/3*spaa12^2*spbb12^2+5*spaa12*spbb12*spaa14*spbb14+13/3*spaa12*spbb12*spaa23*spbb23+14/3*spaa12*spbb12*spaa24*spbb24-2/3*spbb12*spaa13*spaa24*spbb34+7/3*spaa14^2*spbb14^2+1/3*spaa23*spbb23*spaa24*spbb24+1/3*spaa24^2*spbb24^2))/(spbb13^2*spaa14^2*spbb24^2)+
(+14/3*spaa12^2*spbb12*spbb23^2*spaa24)/(spbb13*spaa14^2*spbb24*spaa25*spbb35)+
(+1/3*spaa12*spbb23^2*spaa24*spab2152)/(spbb13*spaa14^2*spbb24*spaa25*spbb35)+
(+1*spaa23*spbb23^2*spaa24*spbb34*spab2152)/(spbb13*spaa14^2*spbb14*spbb24*spaa25*spbb35)+
(+3*spaa12*spbb12*spaa23*spbb23^2*spaa24*spbb34)/(spbb13*spaa14^2*spbb14*spbb24*spaa25*spbb35)+
(+13/3*spaa12^2*spbb12*spaa23*spbb23^2)/(spaa14^2*spbb14*spbb24*spaa25*spbb35)+
(-1*spaa23^2*spbb23^3*spaa24*spbb34)/(spbb13*spaa14^2*spbb14*spbb24*spaa25*spbb35)+
(+2*spaa12*spaa23*spbb23^2*spaa34*spbb34)/(spaa14^2*spbb14*spbb24*spaa25*spbb35)+
(spbb23^2*(19/3*spaa12^3*spbb12^2*spbb14-13/3*spaa12^2*spbb12^2*spaa23*spbb34+1*spaa12*spbb12*spaa23^2*spbb23*spbb34+1*spaa12*spbb12*spaa23*spaa34*spbb34^2-1*spaa23^3*spbb23^2*spbb34-2*spaa23^2*spbb23*spaa34*spbb34^2-1*spaa23*spaa34^2*spbb34^3))/(spbb13*spaa14^2*spbb14*spbb24^2*spaa25*spbb35)+
(spbb23*spbb34*(-12*spaa12*spbb12*spaa13*spbb13-1*spaa12*spbb12*spaa14*spbb14+7*spaa12*spbb12*spaa23*spbb23+5*spaa13^2*spbb13^2+1*spaa13*spbb13*spaa14*spbb14-18*spaa13*spbb13*spaa23*spbb23+12*spbb12*spaa13*spaa24*spbb34+4*spaa23^2*spbb23^2))/(spbb13*spaa14*spbb24^2*spaa25*spbb35)+
(spbb23*spbb34*spbb45*(2*spaa12^2*spbb12^2+24*spaa12*spbb12*spaa13*spbb13-1*spaa12*spbb12*spaa23*spbb23+2*spaa13*spbb13*spaa23*spbb23))/(spaa14*spbb14*spbb24^2*spaa25*spbb35^2)+
(spbb13*spbb34*spbb45*(-2*spaa12*spbb12-24*spaa13*spbb13-16*spaa14*spbb14+7*spaa23*spbb23))/(spbb14*spbb24*spaa25*spbb35^2)+
(spbb23*(-40/3*spaa12*spbb12-2*spaa14*spbb14-16/3*spaa23*spbb23))/(spbb13*spaa14*spbb24)+
(25/3*spaa12*spaa13*spbb13^2*spbb24+3*spaa12*spbb13*spaa23*spbb23*spbb24+9*spaa12*spbb13*spaa24*spbb24^2+149/3*spaa12*spbb13*spbb24*spaa34*spbb34+25/3*spaa13^2*spbb13^2*spbb34+100/3*spaa13*spbb13*spaa23*spbb23*spbb34-25/3*spbb12*spaa13*spaa24*spbb34^2+97/3*spaa13*spbb13*spaa34*spbb34^2+5*spaa23*spbb23*spaa24*spbb24*spbb34-2*spaa23*spbb23*spaa34*spbb34^2+7*spaa24^2*spbb24^2*spbb34+7*spaa24*spbb24*spaa34*spbb34^2)/(spaa14*spbb14*spbb24*spaa25*spbb35)+
(+45*spbb13*spbb45)/(spbb14*spbb35)+
(spbb34*(-64/3*spaa12*spbb12+49/3*spaa13*spbb13-64/3*spaa23*spbb23))/(spbb24*spaa25*spbb35)+
(+48*spaa12*spbb13)/(spaa25*spbb35)+
(-13/3),
(+5/2*spbb12^2*spaa13^2*spbb15*spbb23*spbb34^3*spbb45)/(spbb14*spbb24^3*spbb35^2*spab3123^2)+
(+5/2*spbb12*spbb23*spaa25*spbb25^2*spbb34^2*spaa35*spbb45^2)/(spbb14*spbb24^3*spbb35^2*spab5125^2)+
(+3*spbb12*spaa13*spbb13*spbb15*spbb23*spbb34^2*spbb45)/(spbb13*spbb14*spbb24^2*spbb35^2*spab3123)+
(+1*spbb12*spaa13*spbb15^2*spbb23^2*spbb34^3*spbb45)/(spbb13*spbb14*spbb24^3*spbb35^3*spab3123)+
(+1/2*spbb12*spbb23*spaa25*spbb25*spbb34*spbb45^2)/(spbb14*spbb24^2*spbb35^2*spab5125)+
(spbb12*spbb23*spbb25*spbb34*spbb45^3*(-5/2*spbb13*spaa15-3/2*spbb23*spaa25))/(spbb14*spbb24^3*spbb35^3*spab5125)+
(+11/3*spbb13*spbb23^3*spbb45^4)/(spbb14*spbb24^3*spbb35^4)+
(-3/2*spaa12*spbb14*spbb23^2*spbb25^2*spbb34)/(spbb13*spaa14*spbb24^3*spbb35^2)+
(-3/2*spaa13*spbb23^2*spbb25*spbb34*spbb45)/(spaa14*spbb24^3*spbb35^2)+
(+1/2*spaa13*spbb15*spbb23^2*spbb25*spbb34^2)/(spbb13*spaa14*spbb24^3*spbb35^2)+
(-1*spaa13*spbb15*spaa23*spbb23^3*spbb34^2)/(spbb13*spaa14*spbb24^3*spaa25*spbb35^2)+
(spbb23^2*spbb15*spbb34*(-3/2*spaa12^3*spbb12*spbb13*spbb23*spbb25-3/2*spaa12^2*spbb12*spaa13*spbb13*spbb23*spbb35-2*spaa12^2*spaa13*spbb13^2*spbb23*spbb25-3/2*spaa12^2*spbb13*spaa23*spbb23^2*spbb25-4*spaa12*spaa13^2*spbb13^2*spbb23*spbb35-1*spaa12*spaa13*spbb13*spaa23*spbb23^2*spbb35-1/2*spaa12*spbb12*spaa13*spbb23*spaa25*spbb35^2+3/2*spaa13^2*spbb13^2*spaa15*spbb35^2-1/2*spaa13*spbb13*spaa15^2*spbb15*spbb35^2+3/2*spbb12*spaa13*spaa15*spaa25*spbb35^3))/(spbb13^2*spaa14^2*spbb24^3*spaa25*spbb35^3)+
(-22/3*spbb13*spbb23*spaa24*spbb34*spbb45^2)/(spbb14*spbb24*spaa25*spbb35^3)+
(spbb13*spbb23*spbb34*spbb45^2*(-16/3*spaa12*spbb12+2*spaa13*spbb13-35/6*spaa23*spbb23))/(spbb14*spbb24^2*spaa25*spbb35^3)+
(spaa12*spbb23*spbb12^2*(-1*spaa12*spbb23+3/2*spaa14*spbb34))/(spbb13^2*spaa14^2*spbb24^2)+
(spaa12*spaa23*spbb23^2*(-3/2*spaa12*spbb12*spbb13-1/2*spaa13*spbb13^2-1*spbb12*spaa24*spbb34))/(spbb13*spaa14^2*spbb14*spbb24*spaa25*spbb35)+
(+1*spaa12*spbb12*spbb23^2*spaa24*spbb45)/(spbb13*spaa14^2*spbb14*spbb24*spbb35)+
(spbb23^2*spbb45*(1*spaa12^2*spbb12^2*spaa25-1/2*spaa12*spbb12*spaa15*spbb15*spaa25+1/2*spaa12*spbb13*spaa15*spbb15*spaa35+1/2*spaa15^2*spbb15^2*spaa25))/(spbb13*spaa14^2*spbb14*spbb24^2*spaa25*spbb35)+
(spaa12*spbb12*spbb23*spbb34*(11/2*spaa12*spbb12+4*spaa13*spbb13+1/2*spaa14*spbb14+11/2*spaa23*spbb23))/(spbb13*spaa14*spbb24^2*spaa25*spbb35)+
(-1/3*spbb23*spbb25*spbb34*spaa35*spbb45)/(spaa14*spbb14*spbb24^2*spbb35)+
(-2*spbb23*spbb34*spaa35*spaa45*spbb45^2)/(spaa14*spbb14*spbb24^2*spaa25*spbb35)+
(+1/2*spaa15*spbb15*spbb23*spbb34*spaa35*spbb45)/(spaa14*spbb14*spbb24^2*spaa25*spbb35)+
(spbb23*spbb34*spbb45*(-7/3*spaa12^2*spbb12^2-2*spaa12*spbb12*spaa13*spbb13-10/3*spaa12*spbb12*spaa23*spbb23-1*spaa13*spbb13*spaa23*spbb23))/(spaa14*spbb14*spbb24^2*spaa25*spbb35^2)+
(spbb13*spbb34*spbb45*(7/3*spaa12*spbb12+2*spaa13*spbb13+5/6*spaa14*spbb14-5/6*spaa23*spbb23))/(spbb14*spbb24*spaa25*spbb35^2)+
(-7/2*spaa12*spbb12*spbb23)/(spbb13*spaa14*spbb24)+
(7/2*spaa12*spaa13*spbb13^2*spbb24+5/2*spaa12*spbb13*spaa23*spbb23*spbb24+3*spaa12*spbb13*spaa24*spbb24^2+73/6*spaa12*spbb13*spbb24*spaa34*spbb34+7/2*spaa13^2*spbb13^2*spbb34+6*spaa13*spbb13*spaa23*spbb23*spbb34-23/3*spbb12*spaa13*spaa24*spbb34^2+3/2*spaa13*spbb13*spaa34*spbb34^2+3*spaa23^2*spbb23^2*spbb34+31/3*spaa23*spbb23*spaa24*spbb24*spbb34+14/3*spaa23*spbb23*spaa34*spbb34^2+16/3*spaa24^2*spbb24^2*spbb34+16/3*spaa24*spbb24*spaa34*spbb34^2)/(spaa14*spbb14*spbb24*spaa25*spbb35)+
(+83/6*spbb13*spbb45)/(spbb14*spbb35)+
(spbb34*(-8*spaa12*spbb12+7/3*spaa13*spbb13-23/6*spaa23*spbb23))/(spbb24*spaa25*spbb35)+
(+47/3*spaa12*spbb13)/(spaa25*spbb35)+
(-14/3),
(-2*spbb12*spbb14^2*spaa15^3*spbb15*spbb23*spbb25*spbb45)/(spbb13*spbb24^3*spab1251^3)+
(-1*spbb12*spbb14*spaa15^2*spbb15*spbb23*spbb45)/(spbb13*spbb24^2*spab1251^2)+
(spbb45*spbb12^2*spbb14*spaa15^2*spbb23*(2*spbb13*spbb45-1*spbb14*spbb35))/(spbb13^2*spbb24^3*spab1251^2)+
(+1/2*spbb12*spbb23*spbb25*spbb34^2*spaa35^2*spbb45^2)/(spbb14*spbb24^3*spbb35*spab5125^2)+
(spbb45^2*spbb12^3*spaa15*spbb23*(-5/2*spbb13*spbb45+1/2*spbb14*spbb35))/(spbb13^2*spbb15*spbb24^3*spbb25*spab1251)+
(spbb45*spbb12^2*spaa15*spbb23*(-7/2*spbb13*spbb45+1/2*spbb14*spbb35))/(spbb13^2*spbb24^2*spbb25*spab1251)+
(-1*spbb12*spaa15*spbb15*spbb23*spbb45)/(spbb13*spbb24*spbb25*spab1251)+
(+1*spbb12^2*spbb23*spaa25*spbb45^3)/(spbb14*spbb15*spbb24^2*spbb35*spab5125)+
(spbb12^2*spbb23*spbb34*spbb45^3*(-1/2*spaa12*spbb12-1/2*spaa13*spbb13+1*spaa14*spbb14-3/2*spaa23*spbb23))/(spbb14*spbb15*spbb24^3*spbb35^2*spab5125)+
(-11/3*spbb15*spbb23*spbb25^2*spbb34^3*spbb45)/(spbb14*spbb24^3*spbb35^4)+
(+3*spbb14*spbb25^2*spbb34^2*spaa35)/(spbb15*spbb24^3*spaa25*spbb35)+
(-13/6*spbb14*spbb25^3*spbb34^2)/(spbb15*spbb24^3*spbb35^2)+
(-9/2*spbb13*spbb25^2*spbb34^2*spaa35*spbb45)/(spbb15*spbb24^3*spaa25*spbb35^2)+
(spbb13*spbb25^2*spbb34^2*spbb45*(-2/3*spaa12*spbb12-2*spaa13*spbb13-2/3*spaa23*spbb23))/(spbb15*spbb24^3*spaa25*spbb35^3)+
(-11/3*spbb13*spaa24*spbb25*spbb34^2*spbb45)/(spbb14*spbb24*spaa25*spbb35^3)+
(spbb13*spbb25*spbb34^2*spbb45*(-5/3*spaa12*spbb12+2*spaa13*spbb13-3*spaa23*spbb23))/(spbb14*spbb24^2*spaa25*spbb35^3)+
(spbb14*spbb25*spbb34*(-25/2*spaa12*spbb12-12*spaa13*spbb13-6*spaa14*spbb14-13/2*spaa23*spbb23))/(spbb15*spbb24^2*spaa25*spbb35)+
(spbb13*spbb25*spbb34*spbb45*(4*spaa12*spbb12+13/2*spaa13*spbb13+16/3*spaa23*spbb23))/(spbb15*spbb24^2*spaa25*spbb35^2)+
(spbb15*spbb34^2*(2*spaa12*spbb12+2*spaa13*spbb13+7/2*spaa14*spbb14-8/3*spaa23*spbb23))/(spbb14*spbb24*spaa25*spbb35^2)+
(spbb15*(-13/3*spbb23*spbb45+29/6*spbb24*spbb35))/(spbb14*spbb25*spbb35)+
(spbb12*(1*spaa12*spbb14+2/3*spaa23*spbb34))/(spbb15*spbb24*spaa25)+
(spbb34*(-3*spaa12*spbb12-1*spaa13*spbb13-1/2*spaa14*spbb14+1/3*spaa23*spbb23))/(spbb24*spaa25*spbb35)+
(-5/6*spaa24*spbb34)/(spaa25*spbb35),
(spbb13*spaa13^2*spbb15*spbb23*spbb34*(-2/3*spaa13*spbb13*spbb14-2/3*spaa14*spbb14^2+2/3*spbb12*spaa23*spbb34))/(spbb14*spbb24*spbb35*spab3123^3)+
(spaa13^2*spbb12*spbb15*spbb23*spbb34^2*(2*spaa13*spbb13+2/3*spaa14*spbb14))/(spbb24^2*spbb35*spab3123^3)+
(-2/3*spaa13^2*spbb14^2*spaa15*spbb15*spbb23^2*spbb25*spbb34)/(spbb24^3*spbb35*spab3123^3)+
(spbb15*spbb23^2*spbb34^2*spbb45*(1*spbb12*spaa13^2*spbb14+1*spbb12*spaa13*spaa23*spbb24-1*spaa13*spbb14*spbb24*spaa34-1/3*spaa23*spbb24^2*spaa34))/(spbb14*spbb24^3*spbb35^2*spab3123^2)+
(+2*spaa12*spbb12^3*spbb14*spbb23*spbb34*spbb45)/(spbb13^2*spbb15*spbb24^3*spab1231)+
(spbb15*spbb34^2*(1/3*spbb12*spaa13+2*spbb24*spaa34))/(spbb14*spbb24*spbb35*spab3123)+
(spbb34^2*spbb15*spbb25*(6*spbb12*spaa13*spbb34+2/3*spaa23*spbb23*spbb24))/(spbb14*spbb24^2*spbb35^2*spab3123)+
(+2*spbb15*spbb25^3*spbb34^4*spaa35)/(spbb14*spbb24^3*spbb35^3*spab3123)+
(+1/6*spbb12^2*spaa14*spbb14*spbb23*spbb34^2)/(spbb13^3*spaa14*spbb24^3)+
(-2/3*spaa13^3*spbb13*spbb15*spbb23^3*spbb34)/(spbb13*spaa14^3*spbb14*spbb24^3*spbb35)+
(-17*spaa12*spbb14*spbb23^2*spbb25^2*spbb34)/(spbb13*spaa14*spbb24^3*spbb35^2)+
(+2*spaa12*spbb14^2*spbb23^2*spbb25^2)/(spbb13*spaa14*spbb15*spbb24^3*spbb35)+
(-12*spaa13*spbb15*spbb23^2*spbb25*spbb34^2)/(spbb13*spaa14*spbb24^3*spbb35^2)+
(+8*spaa13*spbb13*spbb23^2*spbb25*spbb45^2)/(spaa14*spbb15*spbb24^3*spbb35^2)+
(-18*spbb14*spbb23^2*spbb25*spbb34*spbb45)/(spbb13*spbb24^3*spbb35^2)+
(spbb23^2*spbb25*spbb34*(1*spaa13^2*spbb13^3*spbb35*spbb45-3*spaa13^2*spbb13^2*spbb14*spbb35^2-2*spaa13*spbb13^3*spaa14*spbb45^2+1*spaa13*spbb13*spbb14*spaa15*spbb15*spbb35^2+1*spaa13*spbb14^2*spbb35^3*spaa45-2*spbb13^2*spaa14*spaa34*spbb34*spbb45^2-2*spbb13^2*spaa14*spaa45*spbb45^3+2*spbb14*spaa15^2*spbb15^2*spbb35^2-7/3*spbb14*spaa34^2*spbb34^2*spbb35^2-1*spbb14*spaa34*spbb34*spaa35*spbb35^3-14/3*spbb14*spaa34*spbb34*spbb35^2*spaa45*spbb45-7/3*spbb14*spbb35^2*spaa45^2*spbb45^2))/(spbb13^2*spaa14^2*spbb14*spbb24^3*spbb35^3)+
(-8/3*spbb12*spbb23*spaa24*spbb34)/(spbb13^2*spaa14*spbb24)+
(spbb12*spbb23*spbb34*(17/3*spaa12^2*spbb12^2+5*spaa12*spbb12*spaa14*spbb14+14/3*spaa12*spbb12*spaa23*spbb23+7/3*spaa12*spbb12*spaa24*spbb24+8/3*spbb12*spaa13*spaa24*spbb34+1/3*spaa14^2*spbb14^2+1*spaa23^2*spbb23^2-1/3*spaa23*spbb23*spaa24*spbb24-4/3*spaa24^2*spbb24^2))/(spbb13^2*spaa14^2*spbb14*spbb24^2)+
(-1*spaa12*spbb12*spbb23*spaa24*spbb25*spbb34)/(spbb13*spaa14^2*spbb14*spbb24*spbb35)+
(-4/3*spbb23*spaa24*spaa25*spbb25^2*spbb34)/(spbb13*spaa14^2*spbb14*spbb24*spbb35)+
(-7/3*spaa23*spbb23^2*spaa24*spbb25*spbb34)/(spbb13*spaa14^2*spbb14*spbb24*spbb35)+
(spbb23*spbb25*spbb34*(-26/3*spaa12^2*spbb12^2-2*spaa12*spbb12*spaa13*spbb13-1*spaa12*spbb12*spaa23*spbb23+1*spaa13^2*spbb13^2))/(spbb13*spaa14^2*spbb14*spbb24^2*spbb35)+
(spbb23*spbb25*(2*spaa13*spbb13^2*spbb45-6*spaa13*spbb13*spbb14*spbb35+1*spbb13*spaa14*spbb14*spbb45+11*spaa14*spbb14^2*spbb35+15*spbb14*spaa15*spbb15*spbb35-3*spbb13*spaa34*spbb34*spbb45+1*spbb14*spaa34*spbb34*spbb35))/(spbb13*spaa14*spbb15*spbb24^2*spbb35)+
(spbb13*spbb23*spbb25*spbb45^2*(2*spaa12*spbb12-2*spaa23*spbb23))/(spaa14*spbb14*spbb15*spbb24^2*spbb35^2)+
(-5*spbb15*spbb23*spbb34*spbb45)/(spbb14*spbb24*spbb35^2)+
(spbb23*(34/3*spaa12*spbb12+9/2*spaa14*spbb14+19/3*spaa23*spbb23+11/3*spaa24*spbb24))/(spbb13*spaa14*spbb24)+
(spbb23*(-23*spaa12*spbb12*spbb15*spbb45-64/3*spaa12*spbb15^2*spbb24+10/3*spaa15*spbb15^2*spbb45-2*spbb12*spaa24*spbb45^2-2/3*spbb15*spaa25*spbb25*spbb45-2/3*spbb15*spaa45*spbb45^2))/(spaa14*spbb14*spbb15*spbb24*spbb35)+
(+11/3*spbb15*spbb34)/(spbb14*spbb35)+
(-8*spbb12*spbb45)/(spbb15*spbb24)+
(-41/3*spbb23*spbb45)/(spbb24*spbb35)+
(+3/2),
(-4*spbb12*spaa15^2*spbb25^2*spbb34*spbb45*spab1231)/(spaa14*spbb24^3*spbb35*spab5145^2)+
(spbb12^2*spaa12*spbb14*spbb23*spbb34*(-10/3*spbb12*spbb45+1*spbb14*spbb25))/(spbb13^2*spbb15*spbb24^3*spab1231)+
(spbb25*spbb12*spaa15^2*spbb34*spbb45*spab1231*(-4*spbb23*spaa24*spbb25-8*spbb23*spaa34*spbb35+2*spbb25*spbb35*spaa45))/(spaa14^2*spbb14*spbb24^3*spbb35^2*spaa45*spab5145)+
(+37/9*spbb12^3*spbb34^3)/(spbb13^3*spbb24^3)+
(spbb12^2*spaa13*spbb15*spbb34^4*(1*spbb12*spbb13*spaa14+1*spbb12*spbb23*spaa24+1*spbb13*spbb23*spaa34))/(spbb13^2*spbb14*spbb24^3*spbb35^2*spaa45*spab3123)+
(-5/3*spbb12*spbb25^2*spbb34^2*spab1231^2)/(spaa14*spbb14*spbb15*spbb24^3*spbb35^2*spaa45)+
(+7/3*spbb12^2*spbb25*spbb34^2*spab1231^2)/(spbb13*spaa14*spbb14*spbb15*spbb24^3*spbb35*spaa45)+
(+8/3*spaa12*spbb12^2*spbb25^2*spbb34^2*spab1231)/(spaa14*spbb14*spbb15*spbb24^3*spbb35^2*spaa45)+
(-14/3*spaa12*spbb12^3*spbb25*spbb34^2*spab1231)/(spbb13*spaa14*spbb14*spbb15*spbb24^3*spbb35*spaa45)+
(-10/3*spbb12^3*spaa13*spbb34^2*spab1231)/(spbb13*spaa14*spbb14*spbb15*spbb24^3*spaa45)+
(+5*spaa12*spbb12^4*spbb34^2*spbb45)/(spbb13*spbb14*spbb15*spbb24^3*spbb35*spaa45)+
(-14/3*spaa12*spbb12^2*spbb23*spaa25*spbb25^2*spbb34^2)/(spbb13*spaa14*spbb14*spbb24^3*spbb35^2*spaa45)+
(-7/3*spaa12*spbb12^2*spaa23*spbb23*spbb25^2*spbb34^2)/(spaa14*spbb14*spbb15*spbb24^3*spbb35^2*spaa45)+
(+1*spbb12*spaa13*spaa23*spbb23^2*spbb25*spbb34^2)/(spaa14*spbb14*spbb24^3*spbb35^2*spaa45)+
(-3*spbb12*spaa13*spbb15*spbb23^2*spaa25*spbb25*spbb34^2)/(spbb13*spaa14*spbb14*spbb24^3*spbb35^2*spaa45)+
(spbb23^2*spbb34^2*(-2*spbb12*spbb13*spaa14^3*spbb14*spbb15*spbb45-14/3*spbb12*spbb13*spaa14^2*spaa15*spbb15^2*spbb45-2*spbb12^2*spbb13*spaa14^2*spaa24*spbb45^2+17/3*spbb12*spbb13*spaa14^2*spbb15*spaa45*spbb45^2-7/3*spaa14^2*spbb14*spbb15^2*spbb23*spaa45*spbb45+4/3*spbb13*spaa14*spaa15^2*spbb15^3*spbb25-2*spaa14*spaa15^2*spbb15^4*spbb23-5*spbb12*spbb13*spaa14*spaa15*spbb15*spaa24*spbb25*spbb45+16/3*spbb13*spaa14*spaa15*spbb15^2*spbb25*spaa45*spbb45-2*spaa14*spaa15*spbb15^3*spbb23*spaa45*spbb45-2*spbb13*spaa15^2*spbb15^2*spaa24*spbb25^2-1/3*spbb12*spbb13*spaa15*spaa24^2*spbb25^2*spbb45-5/3*spbb13*spaa15*spbb15*spaa24*spaa25*spbb25^3-4/3*spbb13*spaa15*spbb15*spaa24*spbb25^2*spaa45*spbb45-1/3*spbb13*spaa24*spaa25^2*spbb25^4-1/3*spbb13*spaa24*spaa25*spbb25^3*spaa45*spbb45))/(spbb13^2*spaa14^2*spbb14*spbb24^3*spbb35^3*spaa45)+
(spbb15*spbb23^2*spbb34*spbb45*(-11/3*spaa12*spbb12-17/3*spaa13*spbb13-17/3*spaa23*spbb23))/(spbb14*spbb24^2*spbb35^3*spaa45)+
(-10*spaa12*spbb12^3*spaa25*spbb34)/(spaa13*spbb13^2*spbb14*spbb24*spaa45)+
(+8*spaa12*spbb12^3*spaa15*spaa24*spbb34)/(spaa13*spbb13^2*spaa14*spbb14*spbb24*spaa45)+
(spbb12^3*spaa15*spbb34*(8*spaa12^2*spbb12-2*spaa12*spaa14*spbb14+10*spaa12*spaa23*spbb23+8*spaa13*spaa24*spbb34))/(spaa13*spbb13^2*spaa14*spbb14*spbb24^2*spaa45)+
(spbb23*spbb34*(2*spaa12*spbb12^2*spaa15*spbb15*spbb45+2/3*spaa12*spbb12*spbb14*spaa15*spbb15*spbb25-4/3*spbb14*spaa15^2*spbb15^2*spbb25-5/3*spbb14*spaa15*spbb15*spaa25*spbb25^2-1/3*spbb14*spaa25^2*spbb25^3))/(spbb13*spaa14^2*spbb14^2*spbb24^2*spbb35)+
(-2*spbb12*spaa15*spbb15*spbb34*spbb45)/(spaa14*spbb14^2*spbb24*spbb35)+
(spbb12*spbb34*(-2/3*spaa12^2*spbb12^3*spbb35+31/3*spaa12^2*spbb12^2*spbb13*spbb25+29/3*spaa12*spbb12^2*spaa13*spbb13*spbb35+15*spaa12*spbb12*spaa13*spbb13^2*spbb25+18*spaa12*spbb12^2*spaa15*spbb15*spbb35+2*spaa12*spbb12^2*spaa23*spbb23*spbb35+7/3*spaa12*spbb12*spbb13*spaa23*spbb23*spbb25+26/3*spbb12*spaa13^2*spbb13^2*spbb35-26/3*spaa13^2*spbb13^3*spbb25-13/3*spbb12*spaa13*spbb13*spaa15*spbb15*spbb35+50/3*spbb12*spaa13*spbb13*spaa23*spbb23*spbb35-6*spaa13*spbb13^2*spaa23*spbb23*spbb25+31/3*spbb12^2*spaa13*spaa25*spbb35^2+41/3*spbb12*spaa15^2*spbb15^2*spbb35+1/3*spbb13*spaa23^2*spbb23^2*spbb25))/(spbb13*spaa14*spbb14*spbb15*spbb24^2*spbb35*spaa45)+
(spbb13*spbb25^2*spbb34*(-10/3*spaa12^2*spbb12^2-8*spaa12*spbb12*spaa13*spbb13-2*spaa12*spbb12*spaa23*spbb23-1/3*spaa13*spbb13*spaa23*spbb23-1/3*spaa23^2*spbb23^2))/(spaa14*spbb14*spbb15*spbb24^2*spbb35^2*spaa45)+
(spbb15*spbb23*spbb34*(5/3*spaa12*spbb12+16/3*spaa13*spbb13+16/3*spaa23*spbb23))/(spbb14*spbb24*spbb35^2*spaa45)+
(+2*spbb12*spbb34*spaa35*spab1231)/(spaa13*spbb13*spbb14*spbb24*spaa45)+
(spbb12*spbb34*(-2*spaa12*spbb12+44/3*spaa14*spbb14))/(spbb13*spaa14*spbb14*spbb24)+
(spbb25*spbb34*(-13*spaa12*spbb12^2*spaa24-7/3*spbb12*spaa13*spbb13*spaa24+1/3*spaa13*spbb13^2*spaa34-1/3*spbb12*spaa24^2*spbb24-1*spbb13*spaa24*spbb24*spaa34+2/3*spbb14*spbb23*spaa24*spaa34-2/3*spbb13*spaa34^2*spbb34))/(spaa14*spbb14*spbb15*spbb24*spbb35*spaa45)+
(spbb12*spbb34*(9*spaa12*spbb12-13*spaa13*spbb13-19/3*spaa23*spbb23+70/3*spaa24*spbb24))/(spbb14*spbb24*spbb35*spaa45)+
(+13*spbb12*spaa34*spbb34)/(spbb15*spbb24*spaa45)+
(+65/3*spbb12*spaa14*spbb34)/(spbb24*spbb35*spaa45),
(-5/2*spbb15*spbb23*spbb25*spbb34^2*spaa35*spbb45)/(spbb14*spbb24^2*spbb35^2*spab5125)+
(spbb25*spbb15*spbb23*spbb34^3*spaa35*spbb45*(5/2*spaa12*spbb25-5/2*spaa13*spbb35))/(spaa12*spbb14*spbb24^3*spbb35^3*spab5125)+
(+262/9*spbb15*spbb23^3*spbb34*spbb45^3)/(spbb14*spbb24^3*spbb35^4)+
(-8*spbb12^3*spaa13^3*spbb15*spbb34^4)/(spbb14*spbb24^3*spbb35*spab3123^3)+
(+37/9*spbb12^2*spbb15*spbb23*spbb34^3)/(spbb13^3*spbb24^3*spbb35)+
(-40/3*spbb12^2*spaa13^2*spbb15*spbb34^3)/(spbb14*spbb24^2*spbb35*spab3123^2)+
(spbb12^2*spaa13^2*spbb15*spbb23*spbb34^3*(-17/3*spbb13*spbb45+4/3*spbb14*spbb35))/(spbb13*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(-5/3*spaa13*spbb13*spbb15*spbb23*spbb25*spbb34^2*spaa35)/(spbb14*spbb24^2*spbb35^2*spaa45*spab3123)+
(-9*spbb12*spaa13*spbb15*spbb23*spaa25*spbb25*spbb34^2)/(spbb14*spbb24^2*spbb35^2*spaa45*spab3123)+
(-31/3*spbb12*spaa13*spbb13*spaa15*spbb15*spbb25*spbb34^2)/(spbb14*spbb24^2*spbb35^2*spaa45*spab3123)+
(-2*spbb12*spaa13*spbb15*spaa23*spbb23^2*spbb34^2)/(spbb14*spbb24^2*spbb35^2*spaa45*spab3123)+
(+6*spbb12^2*spaa13*spaa15*spbb15*spbb34^2)/(spbb14*spbb24^2*spbb35*spaa45*spab3123)+
(-82/3*spaa12*spbb12^2*spaa13*spbb15*spbb23*spbb34^2)/(spbb14*spbb24^2*spbb35^2*spaa45*spab3123)+
(-3*spbb12^2*spaa13*spbb15*spbb23*spaa24*spbb34^3)/(spbb13*spbb14*spbb24^2*spbb35^2*spaa45*spab3123)+
(spaa13*spbb15*spbb34^2*(49/6*spaa12*spbb12^2*spbb13^2*spbb23^2*spbb45+10*spaa12*spbb12*spbb13^3*spbb23*spbb24*spbb25-8*spaa12*spbb12*spbb13*spbb14*spbb15*spbb23^3-3/2*spbb12*spaa13*spbb13^3*spbb23^2*spbb45-3/2*spaa13*spbb13^4*spbb23*spbb24*spbb25+3/2*spaa13*spbb13^2*spbb14*spbb15*spbb23^3-1*spbb13^4*spaa14*spbb24^2*spbb25+8/3*spbb13*spaa14*spbb14^2*spbb15*spbb23^3+5/3*spbb14^2*spbb15*spbb23^4*spaa24))/(spbb13^2*spbb14*spbb24^3*spbb35^3*spaa45*spab3123)+
(+17/2*spaa13*spaa15*spbb15*spbb23*spbb25*spbb34^2*spaa35)/(spaa12*spaa14*spbb14*spbb24^3*spbb35*spaa45)+
(+11*spaa13*spaa15*spbb15*spbb23*spbb25*spaa34*spbb34^3)/(spaa12*spaa14*spbb14*spbb24^3*spbb35^2*spaa45)+
(+73/9*spbb12*spaa13*spbb15*spbb23^2*spaa34*spbb34^3)/(spbb13*spaa14*spbb14*spbb24^3*spbb35^2*spaa45)+
(-176/9*spbb12*spaa13*spbb15*spbb23^2*spaa25*spbb25*spbb34^2)/(spbb13*spaa14*spbb14*spbb24^3*spbb35^2*spaa45)+
(-5*spbb12*spaa13*spbb15*spaa23*spbb23^3*spbb34^2)/(spbb13*spaa14*spbb14*spbb24^3*spbb35^2*spaa45)+
(+218/9*spbb12*spaa13^2*spbb15*spbb23^2*spbb34^2)/(spaa14*spbb14*spbb24^3*spbb35^2*spaa45)+
(spbb15*spbb23^2*spbb34^2*(37/9*spaa12^2*spbb12^3*spbb35+49/9*spaa12^2*spbb12^2*spbb13*spbb25+281/18*spaa12*spbb12*spaa13*spbb13^2*spbb25+37/9*spaa12*spbb12^2*spaa23*spbb23*spbb35+49/9*spaa12*spbb12*spbb13*spaa23*spbb23*spbb25+11*spaa13^2*spbb13^3*spbb25+11*spaa13*spbb13^2*spaa23*spbb23*spbb25-19/9*spbb12^2*spaa13*spaa25*spbb35^2-2*spbb12*spaa15^2*spbb15^2*spbb35))/(spbb13^2*spaa14*spbb14*spbb24^3*spbb35^3*spaa45)+
(spbb15*spbb25*spbb34^3*spbb45*(11*spaa13*spaa45+479/18*spaa14*spaa35))/(spaa12*spbb14*spbb24^2*spaa35*spbb35^3)+
(-25/9*spaa12^2*spbb12^2*spbb15*spbb23*spbb34)/(spaa13*spbb13^2*spaa14*spbb14*spbb24*spbb35)+
(-2*spaa12*spbb12^2*spaa15*spbb15*spbb23*spaa24*spbb34)/(spaa13*spbb13^2*spaa14*spbb14*spbb24*spbb35*spaa45)+
(spbb12^2*spaa15*spbb15*spbb23*spbb34*(7/9*spaa12^2*spbb12-2*spaa12*spaa14*spbb14+25/9*spaa12*spaa23*spbb23+26/9*spaa13*spaa24*spbb34))/(spaa13*spbb13^2*spaa14*spbb14*spbb24^2*spbb35*spaa45)+
(spaa13*spaa15*spbb15*spbb23*spbb34*(1675/18*spaa12*spbb12+677/18*spaa13*spbb13+5/2*spaa14*spbb14+677/18*spaa23*spbb23))/(spaa12*spaa14*spbb14*spbb24^2*spbb35*spaa45)+
(-515/9*spbb15*spbb23^2*spaa25*spbb25*spbb34*spaa35)/(spbb13*spaa14*spbb14*spbb24^2*spbb35*spaa45)+
(-29/3*spbb15*spaa23*spbb23^3*spbb34*spaa35)/(spbb13*spaa14*spbb14*spbb24^2*spbb35*spaa45)+
(+71/9*spaa15*spbb15^2*spbb23^2*spbb34*spaa35)/(spbb13*spaa14*spbb14*spbb24^2*spbb35*spaa45)+
(spbb15*spbb23^2*spbb34*spbb45*(-332/9*spbb12*spaa14*spaa25-98/3*spaa14*spbb14*spaa45+316/9*spaa15*spbb15*spaa45))/(spbb13*spaa14*spbb14*spbb24^2*spbb35^2*spaa45)+
(spbb15*spbb34^2*(11*spaa13^2*spbb13*spaa45+67/9*spaa13*spbb13*spaa14*spaa35+11*spaa13*spaa14*spbb14*spaa45+11*spaa13*spaa15*spbb15*spaa45+11*spaa13*spaa34*spbb34*spaa45+67/9*spaa14^2*spbb14*spaa35+67/9*spaa14*spaa15*spbb15*spaa35-247/9*spaa14*spaa34*spbb34*spaa35))/(spaa12*spbb14*spbb24*spaa35*spbb35^2*spaa45)+
(spaa15*spbb15*spbb34*(1171/18*spaa13*spbb13+247/9*spaa14*spbb14+608/9*spaa23*spbb23+247/9*spaa24*spbb24))/(spaa12*spbb14*spbb24*spbb35*spaa45)+
(spbb15*spbb23*spbb34*(856/9*spaa12*spbb12+163/3*spaa14*spbb14+428/9*spaa23*spbb23+515/9*spaa24*spbb24))/(spbb13*spaa14*spbb14*spbb24*spbb35)+
(-187/18*spaa13*spbb15*spbb23*spbb34)/(spaa14*spbb14*spbb24*spbb35)+
(spbb15*spbb34*(95/2*spbb12*spaa15+869/18*spbb23*spaa35))/(spbb14*spbb24*spbb35*spaa45),
(-37/18*spbb12*spaa13^2*spbb14*spaa15*spbb23*spbb34*spbb45)/(spaa12*spbb24^3*spab1231^2)+
(-17/9*spbb12^2*spaa13^3*spbb15*spbb34^3*spaa35)/(spaa12*spbb14*spbb24^3*spaa34*spab3123^2)+
(-5/9*spbb12^2*spaa15^2*spbb23*spaa25*spaa35*spbb45^3)/(spaa12*spbb14*spbb24^3*spaa45*spab5125^2)+
(spbb12^2*spaa15*spbb23*spbb34*(35/9*spaa12*spaa34-107/18*spaa13*spaa24))/(spbb13*spaa14*spbb24^2*spaa45*spab1231)+
(spbb12^3*spaa15*spbb23*spbb34*(59/36*spaa12*spaa14*spbb14+73/18*spaa12*spaa23*spbb23+37/18*spaa13*spaa24*spbb34))/(spbb13^2*spaa14*spbb24^3*spaa45*spab1231)+
(spaa13*spbb23*spbb34^3*spbb45*(181/36*spaa12*spbb12^2*spbb13*spaa34+11/9*spbb12*spaa13*spbb13^2*spaa34+5/18*spbb12^2*spbb13*spaa14*spaa23+19/4*spbb12*spbb13*spaa14*spbb14*spaa34+23/12*spbb12*spbb14*spbb23*spaa24*spaa34-17/9*spbb13*spbb14*spbb23*spaa34^2))/(spaa12*spbb13*spbb14*spbb24^3*spbb35^2*spaa45*spab3123)+
(spaa23*spbb23*(5/3*spaa12*spbb12*spaa24*spaa34+1/3*spaa12*spbb13*spaa34^2-4/3*spbb12*spaa13*spaa24^2))/(spaa14*spbb14*spaa24*spaa34*spab4154)+
(-5/9*spbb12*spaa15*spbb23*spaa25*spbb45^3)/(spaa12*spbb14*spbb24^2*spbb35*spab5125)+
(spbb12^2*spaa15*spbb23*spbb45^3*(-5/36*spaa12^2*spbb12-5/12*spaa12*spaa13*spbb13-17/18*spaa12*spaa14*spbb14+29/36*spaa12*spaa23*spbb23-5/18*spaa13*spaa24*spbb34))/(spaa12*spbb14*spbb24^3*spaa34*spbb35^2*spab5125)+
(-23/4*spbb12*spaa13*spaa15*spbb23^2*spaa24*spbb45^2)/(spaa12*spbb13*spaa14*spbb24^3*spaa34*spbb35)+
(+23/12*spaa15*spbb23^2*spaa45*spbb45^3)/(spaa12*spbb13*spaa14*spbb24^3*spbb35)+
(spaa15*spbb23*(-71/9*spaa12^2*spbb13^3*spbb25^3*spaa35+13/3*spaa12*spaa13^2*spbb13^4*spbb25^2+115/18*spaa12*spaa13*spbb13^3*spaa15*spbb15*spbb25^2+191/18*spaa12*spaa13*spbb13^3*spaa23*spbb23*spbb25^2+49/18*spaa12*spbb13^2*spaa15^2*spbb15^2*spbb25^2-157/18*spaa12*spbb13^2*spaa15*spbb15*spaa25*spbb25^3+137/36*spaa12*spbb13^2*spaa23^2*spbb23^2*spbb25^2+61/18*spaa12*spbb13^2*spaa23*spbb23*spaa25*spbb25^3+149/12*spaa12*spbb13^2*spaa23*spbb23*spbb25^2*spaa35*spbb35+29/36*spaa12*spbb13^2*spaa25^2*spbb25^4+67/36*spbb12*spaa13^3*spbb13^3*spbb35^2-5/4*spaa13^3*spbb13^4*spbb25*spbb35-37/18*spbb12*spaa13^2*spbb13^2*spaa15*spbb15*spbb35^2-11/12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23*spbb35^2-115/36*spaa13^2*spbb13^3*spaa23*spbb23*spbb25*spbb35+43/18*spbb12^2*spaa13^2*spbb13*spaa25*spbb35^3-17/36*spbb12*spaa13*spbb13*spaa15^2*spbb15^2*spbb35^2+133/36*spbb12^2*spaa13*spaa15*spbb15*spaa25*spbb35^3+47/9*spbb12*spaa13*spbb13*spaa23^2*spbb23^2*spbb35^2-139/36*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb25*spbb35-545/36*spbb12^2*spaa13*spaa23*spbb23*spaa25*spbb35^3+257/36*spbb12*spaa13*spbb13*spaa23*spbb23*spaa25*spbb25*spbb35^2+25/36*spbb12*spaa13*spbb13*spaa23*spbb23*spaa35*spbb35^3-23/4*spbb12^2*spaa13*spaa25^2*spbb25*spbb35^3+205/36*spbb12*spaa23^3*spbb23^3*spbb35^2+103/9*spbb12*spaa23^2*spbb23^2*spaa25*spbb25*spbb35^2+23/12*spbb13*spaa23^2*spbb23^2*spaa25*spbb25^2*spbb35+22/3*spbb12*spaa23^2*spbb23^2*spaa35*spbb35^3+23/4*spbb12*spaa23*spbb23*spaa25^2*spbb25^2*spbb35^2+59/36*spbb12*spaa23*spbb23*spaa35^2*spbb35^4))/(spaa12*spbb13^2*spaa14*spbb24^3*spaa34*spbb35^2*spaa45)+
(+133/18*spbb14*spaa23*spbb23^2*spaa24)/(spaa12*spbb13^2*spbb24*spaa34)+
(spbb14*spbb23^2*(-133/18*spaa12^2*spbb12*spaa34+133/12*spaa12*spbb12*spaa13*spaa24-59/18*spaa12*spaa14*spbb14*spaa34+133/12*spaa13*spaa14*spbb14*spaa24+133/18*spaa13*spaa23*spbb23*spaa24))/(spaa12*spbb13^2*spaa14*spbb24^2*spaa34)+
(spbb23*(1/12*spaa12^3*spbb12^3*spaa14*spbb14*spaa24+613/36*spaa12^3*spbb12^3*spaa24*spaa34*spbb34+4/3*spaa12^3*spbb12^2*spbb13*spaa34^2*spbb34+25/12*spaa12^2*spbb12^3*spaa13*spaa24^2*spbb34+1/6*spaa12^2*spbb12^2*spaa14^2*spbb14^2*spaa24+515/18*spaa12^2*spbb12^2*spaa14*spbb14*spaa24*spaa34*spbb34+2*spaa12^2*spbb12*spbb13*spaa14*spbb14*spaa34^2*spbb34+265/36*spaa12^2*spbb12^2*spaa23*spbb23*spaa24*spaa34*spbb34+2/3*spaa12^2*spbb12*spbb13*spaa23*spbb23*spaa34^2*spbb34+113/6*spaa12^2*spbb12^2*spaa24*spaa34^2*spbb34^2+2*spaa12^2*spbb12*spbb13*spaa34^3*spbb34^2-433/36*spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa24^2*spbb34+5/4*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa24^2*spbb34+7/36*spaa12*spbb12^2*spaa13*spaa24^2*spaa34*spbb34^2+1/12*spaa12*spbb12*spaa14^3*spbb14^3*spaa24+485/36*spaa12*spbb12*spaa14^2*spbb14^2*spaa24*spaa34*spbb34+61/4*spaa12*spbb12*spaa14*spbb14*spaa24*spaa34^2*spbb34^2+115/36*spaa12*spbb12*spaa23^2*spbb23^2*spaa24*spaa34*spbb34-2/3*spaa12*spbb13*spaa23^2*spbb23^2*spaa34^2*spbb34+365/36*spaa12*spbb12*spaa23*spbb23*spaa24*spaa34^2*spbb34^2+125/18*spaa12*spbb12*spaa24*spaa34^3*spbb34^3+161/12*spbb12^2*spaa13^2*spaa24^3*spbb34^2-415/36*spbb12*spaa13*spaa14^2*spbb14^2*spaa24^2*spbb34-253/36*spbb12*spaa13*spaa14*spbb14*spaa24^2*spaa34*spbb34^2+5/36*spbb12*spaa13*spaa23^2*spbb23^2*spaa24^2*spbb34-38/9*spbb12*spaa13*spaa23*spbb23*spaa24^2*spaa34*spbb34^2-17/9*spbb12*spaa13*spaa24^2*spaa34^2*spbb34^3+23/9*spaa14^3*spbb14^3*spaa24*spaa34*spbb34+35/9*spaa14^2*spbb14^2*spaa24*spaa34^2*spbb34^2+1/9*spaa14*spbb14*spaa24*spaa34^3*spbb34^3-2/3*spaa23^3*spbb23^3*spaa24*spaa34*spbb34-11/9*spaa23^2*spbb23^2*spaa24*spaa34^2*spbb34^2-22/9*spaa23*spbb23*spaa24*spaa34^3*spbb34^3-11/9*spaa24*spaa34^4*spbb34^4))/(spaa12*spbb13*spaa14*spbb14*spaa24*spbb24^2*spaa34*spbb35*spaa45)+
(spbb23^2*spaa24*spbb45*(98/9*spaa12^2*spbb12^2*spaa13*spbb13+31/12*spaa12^2*spbb12^2*spaa23*spbb23-65/9*spaa12*spbb12*spaa13^2*spbb13^2+6*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-5/9*spaa12*spbb12*spaa23^2*spbb23^2-11/9*spaa13^3*spbb13^3-11/9*spaa13^2*spbb13^2*spaa23*spbb23+2/3*spaa13*spbb13*spaa23^2*spbb23^2+2/3*spaa23^3*spbb23^3))/(spaa12*spbb13*spaa14*spbb14*spbb24^2*spaa34*spbb35^2*spaa45)+
(spbb13*spbb25*(-5/36*spaa12^2*spbb12^2+11/3*spaa12*spbb12*spaa13*spbb13+23/12*spaa12*spbb12*spaa14*spbb14+235/18*spaa12*spbb12*spaa23*spbb23+89/6*spaa12*spbb13*spbb24*spaa34+37/18*spaa13^2*spbb13^2+971/36*spaa13*spbb13*spaa14*spbb14-179/18*spaa13*spbb13*spaa23*spbb23+49/4*spaa14^2*spbb14^2+49/18*spaa23^2*spbb23^2))/(spbb14*spbb24*spaa34*spbb35^2*spaa45)+
(-11/9*spaa13^3*spbb13^4*spaa14+293/18*spaa13^2*spbb13^3*spaa14^2*spbb14+443/36*spaa13^2*spbb13^3*spaa14*spaa23*spbb23+367/12*spaa13^2*spbb13^3*spaa14*spaa34*spbb34+35/2*spaa13*spbb13^2*spaa14^3*spbb14^2-419/12*spbb12*spaa13*spbb13^2*spaa14^2*spaa23*spbb34+1843/36*spaa13*spbb13^2*spaa14^2*spbb14*spaa34*spbb34+193/12*spaa13*spbb13^2*spaa14*spaa23^2*spbb23^2+374/9*spaa13*spbb13^2*spaa14*spaa23*spbb23*spaa34*spbb34+1145/36*spaa13*spbb13^2*spaa14*spaa34^2*spbb34^2-515/36*spbb12*spbb13*spaa14^3*spbb14*spaa23*spbb34-877/36*spbb12*spbb13*spaa14^2*spaa23^2*spbb23*spbb34-1145/36*spbb12^2*spaa14^2*spaa23*spaa24*spbb34^2-737/12*spbb12*spaa14^2*spbb14*spaa23*spbb23*spaa24*spbb34+34/9*spaa14^2*spbb14^2*spbb23*spaa24^2*spbb24-1/36*spbb13*spaa14*spaa23^3*spbb23^3+62/9*spbb12*spaa14*spaa23^2*spbb23^2*spaa24*spbb34+187/12*spaa14*spbb14*spaa23^2*spbb23^3*spaa24+61/9*spbb12*spaa14*spaa23*spbb23*spaa24^2*spbb24*spbb34+359/18*spaa14*spbb14*spaa23*spbb23^2*spaa24^2*spbb24+5*spaa14*spbb14*spbb23*spaa24^3*spbb24^2-2/3*spaa23^3*spbb23^4*spaa24+11/9*spaa23^2*spbb23^3*spaa24^2*spbb24+22/9*spaa23*spbb23^2*spaa24^3*spbb24^2+11/9*spbb23*spaa24^4*spbb24^3)/(spaa12*spbb13*spaa14*spbb14*spbb24*spaa34*spbb35*spaa45)+
(spbb12*(154/3*spaa12^2*spbb12^2+290/9*spaa12*spbb12*spaa14*spbb14+359/9*spaa12*spbb12*spaa23*spbb23+767/18*spaa12*spbb12*spaa24*spbb24+1309/36*spbb12*spaa13*spaa24*spbb34-172/9*spaa14^2*spbb14^2-1135/36*spaa14*spbb14*spaa24*spbb24-175/12*spaa23^2*spbb23^2-863/36*spaa23*spbb23*spaa24*spbb24-179/18*spaa24^2*spbb24^2))/(spbb13*spaa14*spbb14*spbb24*spaa34)+
(1471/36*spaa12^2*spbb12^2-1211/36*spaa12*spbb12*spaa13*spbb13-701/18*spaa12*spbb12*spaa23*spbb23-547/18*spaa12*spbb12*spaa24*spbb24-223/36*spaa12*spbb13*spbb24*spaa34-97/18*spaa13^2*spbb13^2+143/36*spaa13*spbb13*spaa23*spbb23+5/36*spaa23^2*spbb23^2-265/18*spaa23*spbb23*spaa24*spbb24-44/9*spaa24^2*spbb24^2)/(spaa14*spbb14*spaa24*spbb24)+
(763/12*spaa12^2*spbb12^3*spaa24+466/9*spaa12*spbb12^2*spaa13*spbb13*spaa24-1403/18*spaa12*spbb12^2*spbb13*spaa14*spaa23+53/3*spaa12*spbb12^2*spaa24^2*spbb24-695/18*spbb12*spaa13^2*spbb13^2*spaa24-86/9*spaa13^2*spbb13^3*spaa34+13/18*spbb12*spaa13*spbb13^2*spaa14*spaa23-409/36*spbb12*spaa13*spbb13*spaa24^2*spbb24+1529/36*spaa13*spbb13^2*spaa24*spbb24*spaa34-157/36*spaa13*spbb13^2*spaa34^2*spbb34-223/4*spbb12*spbb13*spaa14*spaa23*spaa24*spbb24-1105/36*spbb13^2*spaa14*spaa23*spbb24*spaa34-47*spbb12*spaa24^3*spbb24^2-791/36*spbb13*spaa24^2*spbb24^2*spaa34+619/12*spbb13*spaa24*spbb24*spaa34^2*spbb34-7/36*spbb13*spaa34^3*spbb34^2)/(spbb14*spaa24*spbb24*spaa34*spbb35*spaa45)+
(-671/18*spaa12*spbb12+143/36*spaa13*spbb13-7/36*spaa14*spbb14-671/18*spaa23*spbb23)/(spaa24*spbb24)+
(173/2*spaa12*spbb12^2*spaa14-455/18*spbb12*spaa13*spbb23*spaa24+229/18*spbb12*spaa14^2*spbb14+1495/18*spbb12*spaa14*spaa23*spbb23-847/36*spaa14*spbb14*spbb23*spaa34-56/9*spaa23*spbb23^2*spaa34-31/12*spbb23*spaa34^2*spbb34)/(spbb24*spaa34*spbb35*spaa45)+
(-49/2*spaa14*spbb15)/(spaa34*spbb35)+
(+154/3*spbb13*spaa14)/(spbb35*spaa45)+
(-1909/36),
(spbb12^2*spaa13^2*spbb23*(-29/9*spaa12^2*spbb12*spbb14^2*spbb24+29/9*spaa12*spbb12*spaa13*spbb14^2*spbb34-29/9*spaa12*spaa14*spbb14^3*spbb24-29/9*spaa12*spbb12*spbb14*spaa23*spbb24*spbb34-29/9*spaa12*spbb14^2*spaa24*spbb24^2+29/9*spaa13*spaa14*spbb14^3*spbb34-29/9*spbb12*spaa13*spbb14*spaa23*spbb34^2+58/9*spaa13*spbb14^2*spaa34*spbb34^2-29/9*spbb12*spaa23^2*spbb24*spbb34^2-29/9*spbb14*spaa23*spaa24*spbb24^2*spbb34))/(spbb14*spbb24^3*spaa34*spab3123^3)+
(-7/9*spbb12*spbb23*spaa25*spbb25^2*spbb34^2*spaa35^3*spbb45)/(spbb14*spbb24^3*spaa45*spab5125^3)+
(spbb23*spaa13*(-29/9*spaa12^2*spbb12^2*spbb13*spbb14^2*spbb23^2*spbb45+125/36*spaa12*spbb12*spaa13*spbb13^4*spbb24^2*spbb45-73/9*spaa12*spbb12*spaa13*spbb13^3*spbb14*spbb23*spbb24*spbb45+295/18*spaa12*spbb12*spaa13*spbb13^2*spbb14^2*spbb23^2*spbb45-38/3*spaa12*spbb12*spaa13*spbb13*spbb14^3*spbb23^2*spbb35+29/9*spaa12*spbb12*spbb13^2*spaa14*spbb14^2*spbb23*spbb24*spbb45-29/9*spaa12*spbb12*spbb13*spaa14*spbb14^3*spbb23^2*spbb45+43/4*spaa13^2*spbb13^4*spbb14*spbb23*spbb24*spbb45+43/4*spaa13^2*spbb13^4*spbb14*spbb24*spbb25*spbb34-205/6*spaa13^2*spbb13^3*spbb14^2*spbb23^2*spbb45-205/6*spaa13^2*spbb13^3*spbb14^2*spbb23*spbb25*spbb34+281/12*spaa13^2*spbb13^2*spbb14^3*spbb23^2*spbb35+35/4*spaa13*spbb13^4*spaa14*spbb14*spbb24^2*spbb45-995/36*spaa13*spbb13^3*spaa14*spbb14^2*spbb23*spbb24*spbb45-215/36*spaa13*spbb13^3*spaa14*spbb14^2*spbb24*spbb25*spbb34+232/9*spaa13*spbb13^2*spaa14*spbb14^3*spbb23^2*spbb45+31/3*spaa13*spbb13^2*spaa14*spbb14^3*spbb23*spbb25*spbb34-95/18*spaa13*spbb13*spaa14*spbb14^4*spbb23^2*spbb35-11/12*spaa13*spbb14^4*spbb23^3*spaa24*spbb35+115/36*spaa13*spbb13^4*spbb24^2*spaa34*spbb34*spbb45-115/36*spaa13*spbb13^3*spbb14*spbb24*spbb25*spaa34*spbb34^2+263/36*spaa13*spbb13^2*spbb14^2*spbb23*spbb25*spaa34*spbb34^2-181/36*spaa13*spbb13*spbb14^3*spbb23^2*spaa34*spbb34*spbb35+91/36*spbb13^4*spaa14*spaa23*spbb24^3*spbb45-91/36*spbb13^3*spaa14*spbb14*spbb24^2*spaa34*spbb34*spbb45))/(spbb13*spbb14*spbb24^3*spbb35^2*spaa45*spab3123^2)+
(spbb12^2*spbb45*spbb23*(19/18*spaa12^3*spbb12^2*spbb24*spbb45+19/18*spaa12^3*spbb12*spbb15*spbb24^2+19/18*spaa12^2*spbb12*spaa14*spbb14*spbb24*spbb45+19/18*spaa12^2*spaa14*spbb14*spbb15*spbb24^2+5/36*spaa12^2*spbb12^2*spaa15*spbb45^2+19/18*spaa12^2*spbb12*spaa24*spbb24^2*spbb45+19/18*spaa12^2*spbb15*spaa24*spbb24^3-19/18*spaa12^2*spbb12*spbb24*spaa25*spbb25*spbb45+5/36*spaa12*spbb12*spaa14*spbb14*spaa15*spbb45^2-11/12*spaa12*spbb12*spaa15*spaa24*spbb24*spbb45^2-7/18*spaa12*spbb12*spaa15*spaa25*spbb25*spbb45^2-2/3*spbb12*spaa15^2*spaa24*spbb45^3))/(spbb14*spbb24^3*spaa34*spbb35^2*spab5125^2)+
(spbb23*(-31/4*spbb12*spaa13^3*spbb13^4*spbb34^2*spbb35*spbb45-31/4*spbb12*spaa13^3*spbb13^3*spbb15*spbb34^3*spbb35-11/12*spaa13^3*spbb13^5*spbb24*spbb34*spbb35*spbb45-359/18*spbb12*spaa13^2*spbb13^4*spaa14*spbb34^2*spbb45^2-209/12*spbb12*spaa13^2*spbb13^3*spaa14*spbb15*spbb34^3*spbb45+91/36*spbb12*spaa13^2*spbb13^2*spaa14*spbb15^2*spbb34^4-91/36*spaa13^2*spbb13^5*spaa14*spbb24*spbb34*spbb45^2+91/36*spaa13^2*spbb13^4*spaa14*spbb14*spbb25*spbb34^2*spbb45+91/36*spaa13^2*spbb13^3*spaa14*spbb14*spbb15*spbb25*spbb34^3+11/12*spaa13^2*spbb13^5*spaa15*spbb24*spbb35*spbb45^2+11/3*spbb12*spaa13^2*spbb13^2*spbb15*spaa34*spbb34^4*spbb35+163/18*spbb12*spaa13^2*spbb13^3*spbb34^2*spbb35*spaa45*spbb45^2+13*spbb12*spaa13^2*spbb13^2*spbb15*spbb34^3*spbb35*spaa45*spbb45+1/3*spbb12*spaa13^2*spbb13*spbb15^2*spbb34^4*spbb35*spaa45-11/3*spaa13^2*spbb13^4*spbb24*spbb34*spbb35*spaa45*spbb45^2-35/3*spbb12*spaa13*spbb13^3*spaa14^2*spbb14*spbb34^2*spbb45^2+91/36*spbb12*spaa13*spbb13^2*spaa14^2*spbb14*spbb15*spbb34^3*spbb45+91/36*spaa13*spbb13^3*spaa14^2*spbb14^2*spbb25*spbb34^2*spbb45+91/36*spaa13*spbb13^5*spaa14*spaa15*spbb24*spbb45^3+101/36*spbb12*spaa13*spbb13^2*spaa14*spbb15*spaa34*spbb34^4*spbb45-113/9*spbb12*spaa13*spbb13^3*spaa14*spbb34^2*spaa45*spbb45^3-5/3*spbb12*spaa13*spbb13^2*spaa14*spbb15*spbb34^3*spaa45*spbb45^2+4/3*spbb12*spaa13*spbb13*spaa14*spbb15^2*spbb34^4*spaa45*spbb45+445/36*spaa13*spbb13^4*spaa14*spbb24*spbb34*spaa45*spbb45^3+32/9*spbb12*spaa13*spbb13^2*spbb34^2*spbb35*spaa45^2*spbb45^3-8/3*spbb12*spaa13*spbb13*spbb15*spbb34^3*spbb35*spaa45^2*spbb45^2-5/6*spbb12*spaa13*spbb15^2*spbb34^4*spbb35*spaa45^2*spbb45+29/9*spaa13*spbb13^3*spbb24*spbb34*spbb35*spaa45^2*spbb45^3-19/36*spbb12*spbb13^2*spaa14^2*spbb14*spaa34*spbb34^3*spbb45^2-29/9*spbb12*spbb13^2*spaa14^2*spbb14*spbb34^2*spaa45*spbb45^3+29/9*spbb13^3*spaa14^2*spbb14*spbb24*spbb34*spaa45*spbb45^3-19/36*spbb13^4*spaa14*spaa15*spbb24*spaa34*spbb34*spbb45^3-29/9*spbb13^4*spaa14*spaa15*spbb24*spaa45*spbb45^4-29/9*spbb12*spbb13^2*spaa14*spbb34^2*spaa45^2*spbb45^4+58/9*spbb13^3*spaa14*spbb24*spbb34*spaa45^2*spbb45^4))/(spaa12*spbb13^2*spbb14*spbb24^3*spbb35^3*spaa45*spab3123)+
(spbb45*spbb23*(-19/18*spaa23*spbb24^2*spaa34^2*spbb34^2*spbb35^2-59/18*spaa23*spbb24^2*spaa34*spbb34*spaa35*spbb35^3-7/3*spaa23*spbb24^2*spaa35^2*spbb35^4-25/9*spbb23^2*spaa24*spaa34*spbb34*spaa35*spbb45^3+70/9*spbb23*spaa24*spbb24*spaa34*spbb34*spaa35*spbb35*spbb45^2-149/18*spaa24*spbb24^2*spaa34*spbb34*spaa35*spbb35^2*spbb45-3/2*spbb23^2*spaa24*spaa35^2*spbb35*spbb45^3+16/3*spbb23*spaa24*spbb24*spaa35^2*spbb35^2*spbb45^2-37/6*spaa24*spbb24^2*spaa35^2*spbb35^3*spbb45+11/6*spbb23*spaa25*spbb25*spaa35^2*spbb35^2*spbb45^2-25/6*spbb24*spaa25*spbb25*spaa35^2*spbb35^3*spbb45-19/18*spbb24*spaa34^3*spbb34^3*spbb35*spbb45+10/9*spbb23*spaa34^2*spbb34^2*spaa35*spbb35*spbb45^2-115/36*spbb24*spaa34^2*spbb34^2*spaa35*spbb35^2*spbb45+49/36*spbb23*spaa34*spbb34*spaa35^2*spbb35^2*spbb45^2-133/36*spbb24*spaa34*spbb34*spaa35^2*spbb35^3*spbb45))/(spaa12*spbb14*spbb24^3*spaa34*spbb35^3*spab5125)+
(+37/9*spbb12^2*spbb14*spbb23*spbb34^2)/(spbb13^3*spbb24^3)+
(spbb23*(131/36*spaa12^3*spbb15^3*spbb23^4*spaa35-521/6*spaa12^2*spaa13^2*spbb13^2*spbb15^2*spbb23^3-465/4*spaa12^2*spaa13*spbb13*spaa15*spbb15^3*spbb23^3-457/12*spaa12^2*spaa13*spbb13*spbb15^2*spaa23*spbb23^4-253/6*spaa12^2*spaa15^2*spbb15^4*spbb23^3-229/9*spaa12^2*spaa15*spbb15^3*spaa23*spbb23^4+19/36*spaa12^2*spbb15^2*spaa23^2*spbb23^5+5/12*spaa12^2*spbb15^2*spaa23*spbb23^4*spaa25*spbb25-110/9*spaa12^2*spbb15^2*spbb23^3*spaa25*spbb25*spaa35*spbb35-1211/18*spaa12*spaa13^3*spbb13^3*spbb15*spbb23^2*spbb35-103/2*spaa12*spaa13^2*spbb13^2*spaa15*spbb15^2*spbb23^2*spbb35-3103/36*spaa12*spaa13^2*spbb13^2*spbb15*spaa23*spbb23^3*spbb35-53/3*spaa12*spaa13*spbb13*spaa15^2*spbb15^3*spbb23^2*spbb35-48*spaa12*spaa13*spbb13*spaa15*spbb15^2*spaa23*spbb23^3*spbb35+71/2*spaa12*spaa13*spbb13*spbb15*spaa23^2*spbb23^4*spbb35-25/6*spaa12*spaa15^3*spbb15^4*spbb23^2*spbb35+25/12*spaa12*spaa15^2*spbb15^3*spaa23*spbb23^3*spbb35+127/3*spaa12*spaa15*spbb15^2*spaa23^2*spbb23^4*spbb35-19/18*spaa12*spbb15*spaa23^3*spbb23^5*spbb35-29/9*spaa12*spbb15*spaa23^2*spbb23^4*spaa25*spbb25*spbb35-13/6*spaa12*spbb15*spaa23*spbb23^3*spaa25^2*spbb25^2*spbb35-1379/36*spaa12*spbb15*spaa23*spbb23^3*spaa25*spbb25*spaa35*spbb35^2+439/36*spaa12*spbb15*spbb23^2*spaa25^2*spbb25^2*spaa35*spbb35^2+193/4*spaa12*spbb15*spbb23^2*spaa25*spbb25*spaa35^2*spbb35^3-595/36*spaa13^4*spbb13^4*spbb23*spbb35^2-89/6*spbb12*spaa13^3*spbb13^3*spaa15*spbb35^3-845/36*spaa13^3*spbb13^3*spaa23*spbb23^2*spbb35^2-173/18*spbb12*spaa13^2*spbb13^2*spaa15^2*spbb15*spbb35^3+37/12*spbb12*spaa13^2*spbb13^2*spaa15*spaa23*spbb23*spbb35^3-125/18*spaa13^2*spbb13^2*spaa23^2*spbb23^3*spbb35^2+11/6*spbb12*spaa13*spbb13*spaa15^3*spbb15^2*spbb35^3+47/6*spbb12^2*spaa13*spbb13*spaa15^2*spaa23*spbb35^4-1*spbb12*spaa13*spbb13*spaa15*spaa23^2*spbb23^2*spbb35^3+37/6*spbb12^2*spaa15^3*spbb15*spaa23*spbb35^4+457/12*spbb12^2*spaa15^2*spaa23^2*spbb23*spbb35^4+85/3*spbb12^2*spaa15^2*spaa23*spaa25*spbb25*spbb35^4+53/4*spbb12*spaa15*spaa23^3*spbb23^3*spbb35^3+254/9*spbb12*spaa15*spaa23^2*spbb23^2*spaa25*spbb25*spbb35^3+409/36*spbb12*spaa15*spaa23*spbb23*spaa25^2*spbb25^2*spbb35^3-65/18*spbb12*spaa15*spaa25^3*spbb25^3*spbb35^3-107/12*spbb12*spaa15*spaa25^2*spbb25^2*spaa35*spbb35^4-7*spbb12*spaa15*spaa25*spbb25*spaa35^2*spbb35^5+19/36*spaa23^4*spbb23^5*spbb35^2+101/36*spaa23^3*spbb23^4*spaa25*spbb25*spbb35^2+145/36*spaa23^2*spbb23^3*spaa25^2*spbb25^2*spbb35^2+7/4*spaa23*spbb23^2*spaa25^3*spbb25^3*spbb35^2))/(spaa12*spbb13^2*spaa14*spbb24^3*spaa34*spbb35^3*spaa45)+
(spbb13*spaa14*spbb23*(-545/18*spaa12^2*spbb14^2*spbb25^2-1645/36*spaa12*spbb14*spaa15*spbb15*spbb25*spbb45+709/9*spaa12*spbb14*spaa24*spbb24*spbb25*spbb45-1427/36*spaa12*spbb14*spaa25*spbb25^2*spbb45-1/36*spbb12*spaa14*spaa25*spbb45^3-221/36*spaa15^2*spbb15^2*spbb45^2-557/36*spaa15*spbb15*spaa25*spbb25*spbb45^2-5/18*spaa24^2*spbb24^2*spbb45^2-77/12*spaa24*spbb24*spaa45*spbb45^3-28/3*spaa25^2*spbb25^2*spbb45^2))/(spaa12*spbb14*spbb24^2*spaa34*spbb35^3*spaa45)+
(spbb23*(-521/18*spaa13^2*spaa14*spbb14^2*spbb35*spaa45^2-691/36*spaa13^2*spbb14*spaa15*spbb15*spbb35*spaa45^2-1951/36*spaa13^2*spbb14*spaa34*spbb34*spbb35*spaa45^2-1903/18*spaa13^2*spbb14*spaa35*spbb35^2*spaa45^2+65/18*spaa13*spaa14^3*spbb14^3*spaa45-253/6*spaa13*spaa14^2*spbb14^2*spaa15*spbb15*spaa45+2011/36*spaa13*spaa14^2*spbb14^2*spaa34*spbb34*spaa45+713/6*spaa13*spaa14^2*spbb14^2*spaa35*spbb35*spaa45-177/2*spaa13*spaa14*spbb14*spaa15^2*spbb15^2*spaa45+1174/9*spaa13*spaa14*spbb14*spaa15*spbb15*spaa35*spbb35*spaa45+311/6*spaa13*spaa14*spbb14*spaa34^2*spbb34^2*spaa45+421/3*spaa13*spaa14*spbb14*spaa34*spbb34*spaa35*spbb35*spaa45+3743/36*spaa13*spaa14*spbb14*spaa35^2*spbb35^2*spaa45-139/3*spaa13*spaa15^3*spbb15^3*spaa45+415/6*spaa13*spaa15^2*spbb15^2*spaa35*spbb35*spaa45+124/9*spaa13*spaa15*spbb15*spaa35^2*spbb35^2*spaa45-11/9*spaa13*spaa34^2*spbb34^2*spaa35*spbb35*spaa45-25/36*spaa13*spaa34*spbb34*spaa35^2*spbb35^2*spaa45+19/36*spaa13*spaa35^3*spbb35^3*spaa45-2*spaa14^3*spbb14^2*spaa35^2*spbb35-4*spaa14^2*spbb14*spaa15*spbb15*spaa35^2*spbb35-2*spaa14*spaa15^2*spbb15^2*spaa35^2*spbb35))/(spaa12*spaa13*spbb13^2*spaa14*spbb24^2*spaa34*spaa45)+
(spbb23*(85/18*spaa12^2*spaa13*spbb13^3*spbb25^2*spaa35+241/6*spaa12^2*spbb13^2*spaa15*spbb15*spbb25^2*spaa35+5183/36*spaa12^2*spbb13^2*spaa23*spbb23*spbb25^2*spaa35-537/4*spaa12^2*spbb13^2*spaa25*spbb25^3*spaa35+4771/18*spaa12*spaa13^3*spbb13^4*spbb25+3097/4*spaa12*spaa13^2*spbb13^3*spaa15*spbb15*spbb25+269/6*spaa12*spaa13^2*spbb13^3*spaa23*spbb23*spbb25+14335/18*spaa12*spaa13*spbb13^2*spaa15^2*spbb15^2*spbb25+119/36*spaa12*spaa13*spbb13^2*spaa15*spbb15*spaa25*spbb25^2-446/3*spaa12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb25+10121/36*spaa12*spbb13*spaa15^3*spbb15^3*spbb25+949/36*spaa12*spbb13*spaa15^2*spbb15^2*spaa25*spbb25^2-1504/9*spaa12*spbb13*spaa15*spbb15*spaa25^2*spbb25^3-737/18*spaa12*spbb13*spaa23^3*spbb23^3*spbb25-3995/36*spaa12*spbb13*spaa23^2*spbb23^2*spaa25*spbb25^2+2285/36*spaa12*spbb13*spaa23^2*spbb23^2*spbb25*spaa35*spbb35-2359/36*spaa12*spbb13*spaa23*spbb23*spaa25^2*spbb25^3+489/2*spaa12*spbb13*spaa23*spbb23*spaa25*spbb25^2*spaa35*spbb35+3953/36*spaa12*spbb13*spaa23*spbb23*spbb25*spaa35^2*spbb35^2+16/9*spaa12*spbb13*spaa25^3*spbb25^4+3929/36*spaa13^4*spbb13^4*spbb35+10453/36*spaa13^3*spbb13^3*spaa15*spbb15*spbb35+196/9*spaa13^3*spbb13^3*spaa23*spbb23*spbb35-341/12*spbb12*spaa13^3*spbb13^2*spaa25*spbb35^2+241*spaa13^2*spbb13^2*spaa15^2*spbb15^2*spbb35-2273/36*spbb12*spaa13^2*spbb13*spaa15*spbb15*spaa25*spbb35^2+166/9*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spbb35-3/4*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa25*spbb35^2+10063/36*spbb12^2*spaa13^2*spaa25^2*spbb35^3+1093/18*spaa13*spbb13*spaa15^3*spbb15^3*spbb35+397/36*spbb12*spaa13*spaa15^2*spbb15^2*spaa25*spbb35^2+49/18*spaa13*spbb13*spaa23^3*spbb23^3*spbb35-4777/12*spbb12*spaa13*spaa23^2*spbb23^2*spaa25*spbb35^2-3986/9*spbb12*spaa13*spaa23*spbb23*spaa25^2*spbb25*spbb35^2-14089/36*spbb12*spaa13*spaa23*spbb23*spaa25*spaa35*spbb35^3-4013/18*spbb12*spaa13*spaa25^3*spbb25^2*spbb35^2+7*spaa15^4*spbb15^4*spbb35-31/12*spaa23^4*spbb23^4*spbb35-605/18*spaa23^3*spbb23^3*spaa25*spbb25*spbb35+6413/36*spaa23^3*spbb23^3*spaa35*spbb35^2-3919/36*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spbb35+3263/36*spaa23^2*spbb23^2*spaa35^2*spbb35^3-467/6*spaa23*spbb23*spaa25^3*spbb25^3*spbb35-997/12*spaa23*spbb23*spaa35^3*spbb35^4))/(spaa12*spbb13*spaa14*spbb14*spbb24^2*spaa34*spbb35^2*spaa45)+
(spbb15*spbb23*(1640/9*spaa12^2*spbb12^2+1435/9*spaa12*spbb12*spaa13*spbb13+6235/12*spaa12*spbb12*spaa15*spbb15-7435/36*spaa12*spbb12*spaa25*spbb25-4273/18*spaa12*spbb15*spbb23*spaa35+8863/36*spaa13^2*spbb13^2+29933/36*spaa13*spbb13*spaa15*spbb15+5582/9*spaa15^2*spbb15^2+3979/36*spaa15*spbb15*spaa25*spbb25-15407/36*spaa25^2*spbb25^2))/(spbb14*spbb24*spaa34*spbb35^2*spaa45)+
(spaa24*spbb23*(-317/3*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34-1067/6*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34+3719/18*spbb12*spaa13*spaa24^2*spbb24*spbb34+4267/18*spbb12*spaa13*spaa24*spaa34*spbb34^2+859/9*spaa14^3*spbb14^3-4765/18*spaa14^2*spbb14^2*spaa24*spbb24+1997/18*spaa14^2*spbb14^2*spaa34*spbb34-3029/12*spaa14*spbb14*spaa24^2*spbb24^2-17491/36*spaa14*spbb14*spaa24*spbb24*spaa34*spbb34-157/4*spaa14*spbb14*spaa34^2*spbb34^2-3127/36*spaa23^3*spbb23^3-8063/36*spaa23^2*spbb23^2*spaa24*spbb24+1609/36*spaa23^2*spbb23^2*spaa34*spbb34-1561/36*spaa23*spbb23*spaa24^2*spbb24^2-4847/12*spaa23*spbb23*spaa24*spbb24*spaa34*spbb34-5861/36*spaa23*spbb23*spaa34^2*spbb34^2+403/4*spaa24^3*spbb24^3-347/6*spaa24^2*spbb24^2*spaa34*spbb34-2705/12*spaa24*spbb24*spaa34^2*spbb34^2-401/6*spaa34^3*spbb34^3))/(spaa12*spbb13*spaa14*spbb14*spbb24*spaa34*spbb35*spaa45)+
(spaa35*spbb23*(-4*spaa12*spbb13*spbb25*spaa35+2*spaa15^2*spbb15^2+4*spaa15*spbb15*spaa25*spbb25+2*spaa23^2*spbb23^2+4*spaa23*spbb23*spaa25*spbb25+2*spaa25^2*spbb25^2-2*spaa35^2*spbb35^2))/(spaa13*spbb13*spaa14*spbb14*spbb24*spaa45)+
(spbb23*(265/18*spaa12^2*spbb12^2*spbb15-13871/36*spaa12*spbb12*spaa15*spbb15^2+13343/36*spaa12*spbb12^2*spaa23*spbb35+3127/18*spaa12*spbb12*spbb15*spaa25*spbb25-5261/18*spaa15^2*spbb15^3+2837/4*spbb12*spaa15*spbb15*spaa23*spbb35-16789/36*spaa15*spbb15^2*spaa25*spbb25-8623/18*spbb12*spaa23*spaa25*spbb25*spbb35+172*spbb12*spaa23*spaa35*spbb35^2+6857/18*spbb15*spaa25^2*spbb25^2))/(spbb13*spaa14*spbb14*spbb24*spaa34*spbb35)+
(spbb23*(3059/6*spaa12^2*spbb12^2+12265/18*spaa12*spbb12*spaa13*spbb13-16501/12*spaa12*spbb12*spaa23*spbb23+2833/12*spaa12*spbb12*spaa24*spbb24+18161/36*spaa12*spbb13*spbb24*spaa34+10361/36*spaa13^2*spbb13^2+17023/36*spaa13*spbb13*spaa23*spbb23-13255/36*spaa23^2*spbb23^2-18797/18*spaa23*spbb23*spaa24*spbb24-3569/18*spaa24^2*spbb24^2))/(spaa14*spbb14*spbb24*spbb35*spaa45)+
(spaa23*spbb23*(-8197/12*spaa12*spbb12^2-83173/36*spbb12*spaa13*spbb13-14935/9*spbb12*spaa23*spbb23-1501/2*spbb13*spbb24*spaa34))/(spbb14*spbb24*spaa34*spbb35*spaa45)+
(spbb23*(-59233/36*spbb12*spaa13*spaa24-19459/12*spaa13*spbb13*spaa34-16345/9*spaa14*spbb14*spaa34-8593/9*spaa23*spbb23*spaa34-88531/36*spaa34^2*spbb34))/(spbb24*spaa34*spbb35*spaa45)+
(-92821/36*spbb23*spaa24)/(spbb35*spaa45),
(spbb12*spaa25*(325/27*spaa12^3*spbb12^3*spbb24^3+325/27*spaa12^2*spbb12^2*spaa14*spbb14*spbb24^3+325/27*spaa12^2*spbb12^2*spbb14*spaa15*spbb24^2*spbb25+325/27*spaa12^2*spbb12^2*spaa24*spbb24^4+325/27*spaa12^2*spbb12^2*spbb24^3*spaa25*spbb25+325/27*spaa12*spbb12*spaa14*spbb14^2*spaa15*spbb24^2*spbb25+650/27*spaa12*spbb12*spaa14*spbb14*spbb24^3*spaa25*spbb25-325/27*spaa12*spbb12*spaa14*spbb15*spbb24^4*spaa25+325/27*spaa12*spbb12*spbb14^2*spaa15^2*spbb24*spbb25^2+650/27*spaa12*spbb12*spbb14*spaa15*spbb24^2*spaa25*spbb25^2+325/27*spaa12*spbb12*spbb24^3*spaa25^2*spbb25^2+325/27*spaa14*spbb14^3*spaa15^2*spbb24*spbb25^2+325/9*spaa14*spbb14^2*spaa15*spbb24^2*spaa25*spbb25^2+325/9*spaa14*spbb14*spbb24^3*spaa25^2*spbb25^2-325/27*spaa14*spbb15*spbb24^4*spaa25^2*spbb25+325/27*spbb14^3*spaa15^3*spbb25^3+325/9*spbb14^2*spaa15^2*spbb24*spaa25*spbb25^3+325/9*spbb14*spaa15*spbb24^2*spaa25^2*spbb25^3+325/27*spbb24^3*spaa25^3*spbb25^3))/(spbb14*spbb24^3*spaa45*spab5125^3)+
(spbb12^2*spbb34^2*spaa13^3*(-19/9*spaa12*spbb12*spbb14-19/9*spaa14*spbb14^2-19/9*spbb12*spaa23*spbb34-19/9*spbb14*spaa24*spbb24))/(spaa12*spbb14*spbb24^3*spaa34*spab3123^2)+
(485/54*spaa12^3*spbb12^3*spbb14*spbb24^2*spbb25*spbb35-485/27*spaa12^3*spbb12^3*spbb14*spbb24*spbb25^2*spbb34+275/27*spaa12^3*spbb12^3*spbb15*spbb24^3*spbb35+485/54*spaa12^2*spbb12^2*spaa14*spbb14^2*spbb24^2*spbb25*spbb35-485/18*spaa12^2*spbb12^2*spaa14*spbb14^2*spbb24*spbb25^2*spbb34-50/27*spaa12^2*spbb12^2*spaa14*spbb14*spbb15*spbb24^3*spbb35-485/54*spaa12^2*spbb12^2*spbb14^2*spaa15*spbb25^3*spbb34+485/54*spaa12^2*spbb12^2*spbb14*spaa24*spbb24^3*spbb25*spbb35-485/27*spaa12^2*spbb12^2*spbb14*spaa24*spbb24^2*spbb25^2*spbb34+275/27*spaa12^2*spbb12^2*spbb15*spaa24*spbb24^4*spbb35-385/54*spaa12^2*spbb12^2*spbb14*spbb24^2*spaa25*spbb25^2*spbb35-280/9*spaa12^2*spbb12^2*spbb14*spbb24*spaa25*spbb25^3*spbb34-50/27*spaa12^2*spbb12^2*spbb15*spbb24^3*spaa25*spbb25*spbb35-485/54*spaa12*spbb12*spaa14^2*spbb14^3*spbb24*spbb25^2*spbb34-485/54*spaa12*spbb12*spaa14*spbb14^3*spaa15*spbb25^3*spbb34-485/54*spaa12*spbb12*spaa14*spbb14^2*spaa24*spbb24^2*spbb25^2*spbb34+1235/54*spaa12*spbb12*spaa14*spbb14^2*spbb24^2*spaa25*spbb25^2*spbb35-2105/54*spaa12*spbb12*spaa14*spbb14^2*spbb24*spaa25*spbb25^3*spbb34-1985/54*spaa12*spbb12*spaa14*spbb14*spbb15*spbb24^3*spaa25*spbb25*spbb35+50/27*spaa12*spbb12*spaa14*spbb15^2*spbb24^4*spaa25*spbb35-445/54*spaa12*spbb12*spbb14^2*spaa15*spaa25*spbb25^4*spbb34-280/9*spaa12*spbb12*spbb14*spaa24*spbb24^2*spaa25*spbb25^3*spbb34+910/27*spaa12*spbb12*spbb14*spbb24^2*spaa25^2*spbb25^3*spbb35-445/27*spaa12*spbb12*spbb14*spbb24*spaa25^2*spbb25^4*spbb34-1255/54*spaa12*spbb12*spbb15*spbb24^3*spaa25^2*spbb25^2*spbb35+10/9*spaa14^2*spbb14^3*spbb24*spaa25*spbb25^3*spbb34+10/9*spaa14*spbb14^3*spaa15*spaa25*spbb25^4*spbb34+10/9*spaa14*spbb14^2*spaa24*spbb24^2*spaa25*spbb25^3*spbb34-20/9*spaa14*spbb14^2*spbb24^2*spaa25^2*spbb25^3*spbb35+10/3*spaa14*spbb14^2*spbb24*spaa25^2*spbb25^4*spbb34+10/3*spaa14*spbb14*spbb15*spbb24^3*spaa25^2*spbb25^2*spbb35-10/9*spaa14*spbb15^2*spbb24^4*spaa25^2*spbb25*spbb35+505/54*spbb13*spaa24*spbb24^3*spaa25^2*spbb25^3*spbb45-505/54*spbb14*spaa24*spbb24^3*spaa25^2*spbb25^3*spbb35+625/54*spbb14*spaa24*spbb24^2*spaa25^2*spbb25^4*spbb34+445/54*spbb14*spbb24^2*spaa25^3*spbb25^4*spbb35-445/54*spbb15*spbb24^3*spaa25^3*spbb25^3*spbb35)/(spbb14*spbb24^3*spaa34*spbb35^2*spab5125^2)+
(spbb12^2*spaa15^2*spbb45*(-1/6*spaa12*spbb24+1/6*spaa15*spbb45))/(spaa12*spbb24^3*spaa45*spab1231)+
(spaa34*spbb34*(-5/3*spaa12*spbb14+5/3*spaa23*spbb34))/(spaa12*spbb14*spab2152)+
(spbb34*(-85/18*spaa12*spaa13*spbb13*spbb14^2*spbb23^3*spaa34*spbb45+1/6*spaa12*spbb14^2*spbb23^3*spaa34^2*spbb34*spbb45+25/18*spbb12*spaa13^3*spbb13^3*spbb25*spbb34^2+25/18*spaa13^3*spbb13^3*spbb14*spbb23*spbb25*spbb34+85/18*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb23^2*spbb45-13/18*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb23*spbb25*spbb34+3*spbb12*spaa13^2*spbb13^2*spbb25*spaa34*spbb34^3+2/3*spaa13^2*spbb13^2*spbb14*spbb23^2*spaa34*spbb34*spbb45-13/18*spaa13^2*spbb13^2*spbb14*spbb23*spbb25*spaa34*spbb34^2-3*spaa13*spbb13*spaa14*spbb14^2*spbb23^2*spaa34*spbb34*spbb45-35/18*spaa13*spbb13*spbb14*spbb23^2*spaa34^2*spbb34^2*spbb45+25/18*spbb15*spaa23^3*spbb23^4*spbb24*spbb34+3*spbb12*spaa23^2*spbb23^2*spaa24*spbb24*spbb25*spbb34^2+85/18*spbb14*spaa23^2*spbb23^4*spaa24*spbb24*spbb45-19/6*spbb14*spaa23^2*spbb23^3*spaa24*spbb24*spbb25*spbb34+22/9*spbb15*spaa23^2*spbb23^3*spaa24*spbb24^2*spbb34))/(spaa12*spbb13*spbb14*spbb24^3*spbb35^2*spaa45*spab3123)+
(spbb34*spbb13^2*spaa12*spbb25^2*(-292/9*spbb12*spaa13*spbb34+292/9*spaa13*spbb13*spbb24+292/9*spaa23*spbb23*spbb24))/(spbb14*spaa24*spbb24^3*spbb35^3*spaa45)+
(spbb34*(-25/18*spaa23^2*spbb23^2*spbb24*spbb35^2-43/6*spaa23*spbb23*spaa24*spbb24^2*spbb35^2+98/9*spaa23*spbb23*spaa24*spbb24*spbb25*spbb34*spbb35+1/6*spaa23*spbb23*spaa24*spbb25^2*spbb34^2-1/3*spaa24*spbb24*spbb25*spaa34*spbb34^2*spbb35+1/3*spaa24*spbb25^2*spaa34*spbb34^3-1/6*spbb24*spaa34^2*spbb34^2*spbb35^2+1/6*spbb25*spaa34^2*spbb34^3*spbb35))/(spaa12*spbb13*spaa24*spbb24^3*spbb35^2)+
(spbb34*(37/18*spaa23^2*spbb23^3*spaa34*spbb34*spbb45+17/9*spaa23^2*spbb23^2*spbb25*spaa34*spbb34^2+292/9*spaa23^2*spbb23^3*spaa35*spbb35*spbb45+13/18*spaa23^2*spbb23^3*spaa45*spbb45^2+1/18*spaa23^2*spbb23^2*spbb25*spbb34*spaa45*spbb45-1/2*spaa23^2*spbb23*spbb25^2*spbb34^2*spaa45+1/2*spaa23*spbb23^2*spaa34^2*spbb34^2*spbb45+1/2*spaa23*spbb23*spbb25*spaa34^2*spbb34^3+2/3*spaa23*spbb23^2*spaa34*spbb34*spaa35*spbb35*spbb45+1/2*spaa23*spbb23*spbb25*spaa34*spbb34^2*spaa35*spbb35+584/9*spaa23*spbb23^2*spaa35^2*spbb35^2*spbb45+596/9*spaa23*spbb23^2*spaa35*spbb35*spaa45*spbb45^2+596/9*spaa23*spbb23*spbb25*spbb34*spaa35*spbb35*spaa45*spbb45+4/3*spaa23*spbb23^2*spaa45^2*spbb45^3+10/3*spaa23*spbb23*spbb25*spbb34*spaa45^2*spbb45^2+2*spaa23*spbb25^2*spbb34^2*spaa45^2*spbb45-587/18*spbb23*spaa34^2*spbb34^2*spaa35*spbb35*spbb45+292/9*spbb23*spaa35^3*spbb35^3*spbb45+584/9*spbb23*spaa35^2*spbb35^2*spaa45*spbb45^2+292/9*spbb23*spaa35*spbb35*spaa45^2*spbb45^3))/(spaa12*spbb14*spaa24*spbb24^3*spbb35^2*spaa45)+
(spaa13*(-505/54*spaa12^3*spbb12^3*spbb23^2*spbb45+731/3*spaa12^2*spbb12^3*spaa13*spbb23*spbb34*spbb35+640/9*spaa12^2*spbb12^2*spaa13*spbb13*spbb23^2*spbb45+3221/54*spaa12^2*spbb12^2*spaa23*spbb23^3*spbb45+7348/27*spaa12*spbb12^2*spaa13^2*spbb13*spbb23*spbb34*spbb35+991/18*spaa12*spbb12*spaa13^2*spbb13^2*spbb23^2*spbb45-625/3*spaa12*spbb12^3*spaa13*spaa14*spbb34^2*spbb35+6599/18*spaa12*spbb12^2*spaa13*spaa23*spbb23^2*spbb34*spbb35+2843/18*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23^3*spbb45+926/9*spaa12*spbb12*spaa23^2*spbb23^4*spbb45+883/18*spbb12*spaa13^3*spbb13^2*spbb23*spbb34*spbb35-5*spaa13^3*spbb13^3*spbb23^2*spbb45-2005/18*spbb12^2*spaa13^2*spbb13*spaa14*spbb34^2*spbb35+1543/9*spbb12*spaa13^2*spbb13*spaa23*spbb23^2*spbb34*spbb35+215/9*spaa13^2*spbb13^2*spaa23*spbb23^3*spbb45-172/3*spbb12^2*spaa13*spaa14^2*spbb14*spbb34^2*spbb35-1309/9*spbb12^2*spaa13*spaa14*spaa23*spbb23*spbb34^2*spbb35+2203/18*spbb12*spaa13*spaa23^2*spbb23^3*spbb34*spbb35+565/9*spaa13*spbb13*spaa23^2*spbb23^4*spbb45+305/9*spaa23^3*spbb23^5*spbb45))/(spaa12*spbb24^3*spaa34*spbb35^2*spaa45*spab5125)+
(spbb45*spbb23*(-103/3*spaa23^4*spbb23^4+941/54*spaa23^3*spbb23^3*spaa25*spbb25-398/3*spaa23^3*spbb23^3*spaa35*spbb35+362/9*spaa23^2*spbb23^3*spaa24*spaa35*spbb45+1765/54*spaa23^2*spbb23^2*spaa25^2*spbb25^2+1348/27*spaa23^2*spbb23^2*spaa25*spbb25*spaa35*spbb35+400/9*spaa23^2*spbb23^2*spaa34^2*spbb34^2+331/9*spaa23^2*spbb23^2*spaa34*spbb34*spaa35*spbb35-2620/27*spaa23^2*spbb23^2*spaa35^2*spbb35^2+4178/27*spaa23*spbb23^2*spaa24*spaa25*spbb25*spaa35*spbb45+97/3*spaa23*spbb23^2*spaa24*spaa34*spbb34*spaa35*spbb45-4577/54*spaa23*spbb23^2*spaa24*spaa35^2*spbb35*spbb45-1040/27*spaa23*spbb23*spaa25^3*spbb25^3+212/3*spaa23*spbb23*spaa25^2*spbb25^2*spaa35*spbb35+3055/18*spaa23*spbb23*spaa25*spbb25*spaa35^2*spbb35^2+39/2*spaa23*spbb23*spaa34^3*spbb34^3+1244/9*spaa23*spbb23*spaa34^2*spbb34^2*spaa35*spbb35+4568/27*spaa23*spbb23*spaa34*spbb34*spaa35^2*spbb35^2+3229/54*spaa23*spbb23*spaa35^3*spbb35^3+487/9*spbb23^2*spaa24^2*spaa35^2*spbb45^2+1555/54*spbb23*spaa24*spaa25^2*spbb25^2*spaa35*spbb45+1109/18*spbb23*spaa24*spaa25*spbb25*spaa35^2*spbb35*spbb45-472/9*spbb23*spaa24*spaa34^2*spbb34^2*spaa35*spbb45+2276/27*spbb23*spaa24*spaa34*spbb34*spaa35^2*spbb35*spbb45-8321/54*spbb23*spaa24*spaa35^3*spbb35^2*spbb45-175/9*spaa25^4*spbb25^4-1415/54*spaa25^3*spbb25^3*spaa35*spbb35+593/9*spaa25^2*spbb25^2*spaa35^2*spbb35^2+1369/9*spaa25*spbb25*spaa35^3*spbb35^3+169/18*spaa34^4*spbb34^4+278/9*spaa34^3*spbb34^3*spaa35*spbb35+150*spaa34^2*spbb34^2*spaa35^2*spbb35^2+1688/9*spaa34*spbb34*spaa35^3*spbb35^3+1063/18*spaa35^4*spbb35^4))/(spaa12*spbb14*spbb24^2*spaa34*spbb35^2*spaa45*spab5125)+
(spbb13*spbb25*(4625/54*spaa12^2*spbb12^2*spaa13*spbb13+4625/54*spaa12^2*spbb12^2*spaa23*spbb23+4625/54*spaa12^2*spbb12*spbb13*spbb24*spaa34-1811/54*spaa12*spbb12*spaa13^2*spbb13^2+505/54*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-6655/27*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-1217/54*spaa12*spaa13*spbb13^2*spbb24*spaa34+55/3*spaa12*spbb12*spaa14^2*spbb14^2-1205/18*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34-3979/27*spaa12*spbb12*spaa23^2*spbb23^2-3311/18*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34-367/18*spaa13^3*spbb13^3+1705/54*spaa13^2*spbb13^2*spaa14*spbb14-1009/9*spaa13^2*spbb13^2*spaa23*spbb23-1060/27*spaa13*spbb13*spaa14^2*spbb14^2-2239/9*spaa13*spbb13*spaa23^2*spbb23^2-175/9*spaa14^3*spbb14^3-2185/9*spaa23^3*spbb23^3))/(spbb14*spbb24*spaa34*spbb35^2*spaa45*spab5125)+
(-4514/27*spaa12^4*spbb12^4+13073/18*spaa12^3*spbb12^3*spaa13*spbb13-7249/27*spaa12^3*spbb12^3*spaa14*spbb14+8924/27*spaa12^3*spbb12^3*spaa23*spbb23+2923/54*spaa12^3*spbb12^2*spbb13*spbb24*spaa34+2905/9*spaa12^2*spbb12^2*spaa13^2*spbb13^2+5731/27*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spbb14+37133/27*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23+7604/27*spaa12^2*spbb12^3*spaa13*spaa24*spbb34-5797/18*spaa12^2*spbb12*spaa13*spbb13^2*spbb24*spaa34-1520/27*spaa12^2*spbb12^2*spaa14^2*spbb14^2+1838/9*spaa12^2*spbb12*spbb13*spaa14*spbb14*spbb24*spaa34+23695/54*spaa12^2*spbb12^2*spaa23^2*spbb23^2-779/6*spaa12^2*spbb12*spbb13*spaa23*spbb23*spbb24*spaa34-20*spaa12^2*spbb13^2*spbb24^2*spaa34^2-1514/27*spaa12*spbb12*spaa13^3*spbb13^3-478/9*spaa12*spbb12*spaa13^2*spbb13^2*spaa14*spbb14+15763/54*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23+2291/54*spaa12*spbb12^2*spaa13^2*spbb13*spaa24*spbb34-10003/54*spaa12*spaa13^2*spbb13^3*spbb24*spaa34-125/9*spaa12*spbb12*spaa13*spbb13*spaa14^2*spbb14^2+500/27*spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa24*spbb34-1522/27*spaa12*spaa13*spbb13^2*spaa14*spbb14*spbb24*spaa34+69911/54*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^2+8911/54*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa24*spbb34-8714/27*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24*spaa34+260/27*spaa12*spbb12*spaa14^3*spbb14^3-2905/54*spaa12*spbb13*spaa14^2*spbb14^2*spbb24*spaa34+6707/54*spaa12*spbb12*spaa23^3*spbb23^3+21607/54*spaa12*spbb13*spaa23^2*spbb23^2*spbb24*spaa34-8/3*spaa13^4*spbb13^4+1705/54*spaa13^3*spbb13^3*spaa14*spbb14-416/9*spaa13^3*spbb13^3*spaa23*spbb23+2567/54*spbb12*spaa13^3*spbb13^2*spaa24*spbb34-1060/27*spaa13^2*spbb13^2*spaa14^2*spbb14^2-485/18*spbb12*spaa13^2*spbb13*spaa14*spbb14*spaa24*spbb34+3289/18*spaa13^2*spbb13^2*spaa23^2*spbb23^2-361/27*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa24*spbb34+2711/54*spbb12^2*spaa13^2*spaa24^2*spbb34^2-175/9*spaa13*spbb13*spaa14^3*spbb14^3-175/9*spbb12*spaa13*spaa14^2*spbb14^2*spaa24*spbb34+115*spaa13*spbb13*spaa23^3*spbb23^3+1015/54*spbb12*spaa13*spaa23^2*spbb23^2*spaa24*spbb34-230/9*spaa23^4*spbb23^4)/(spaa12*spbb14*spbb24*spaa34*spbb35*spaa45*spab5125)+
(31/2*spaa12^3*spbb12^3-19172/27*spaa12^2*spbb12^2*spaa13*spbb13+6533/54*spaa12^2*spbb12^2*spaa14*spbb14-3683/9*spaa12^2*spbb12^2*spaa23*spbb23-965/9*spaa12*spbb12*spaa13^2*spbb13^2-149/27*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-791/2*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-581/3*spaa12*spbb12^2*spaa13*spaa24*spbb34-319/54*spaa12*spbb12*spaa14^2*spbb14^2+385/9*spaa12*spbb12*spaa23^2*spbb23^2+41/18*spaa13^3*spbb13^3+2158/27*spaa13^2*spbb13^2*spaa14*spbb14+209/2*spaa13^2*spbb13^2*spaa23*spbb23-4327/9*spbb12*spaa13^2*spbb13*spaa24*spbb34+41/2*spaa13*spbb13*spaa14^2*spbb14^2+1627/9*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34-101/6*spaa13*spbb13*spaa23^2*spbb23^2-27589/54*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34+4669/18*spaa23^3*spbb23^3)/(spaa12*spbb14*spbb24*spaa34*spbb35*spaa45)+
(spbb45*(-2*spaa14*spbb14-2*spaa24*spbb24-2*spaa45*spbb45))/(spaa12*spbb14*spbb25)+
(spaa24*(-1645/18*spbb12*spaa13*spaa24*spbb34+32821/54*spaa14^2*spbb14^2+25501/27*spaa14*spbb14*spaa24*spbb24+56081/54*spaa14*spbb14*spaa34*spbb34+1709/18*spaa23^2*spbb23^2-839/27*spaa23*spbb23*spaa24*spbb24+2621/18*spaa23*spbb23*spaa34*spbb34+18181/54*spaa24^2*spbb24^2+41441/54*spaa24*spbb24*spaa34*spbb34+11630/27*spaa34^2*spbb34^2))/(spaa12*spbb14*spaa34*spbb35*spaa45)+
(7177/54*spaa12*spbb12^2*spaa24-596/3*spbb12*spaa13*spbb13*spaa24-1369/18*spaa13*spbb13^2*spaa34+4157/18*spbb12*spbb13*spaa14*spaa23+11183/18*spbb12*spaa24^2*spbb24+16709/27*spbb13*spaa24*spbb24*spaa34-763/9*spbb13*spaa34^2*spbb34)/(spbb14*spaa34*spbb35*spaa45)+
(+16355/18*spaa14*spbb15)/(spaa34*spbb35)+
(-658/9*spbb13*spaa14)/(spbb35*spaa45)+
(+47773/54),
(spbb12*spbb15*(29/9*spaa12^2*spbb12^2*spbb14*spaa15^2*spbb24^2+29/9*spaa12^2*spbb12^2*spaa15*spbb24^3*spaa25+29/9*spaa12*spbb12*spaa14*spbb14^2*spaa15^2*spbb24^2+29/9*spaa12*spbb12*spaa14*spbb14*spaa15*spbb24^3*spaa25+29/9*spaa12*spbb12*spbb14^2*spaa15^3*spbb24*spbb25+29/9*spaa12*spbb12*spbb14*spaa15^2*spaa24*spbb24^3+58/9*spaa12*spbb12*spbb14*spaa15^2*spbb24^2*spaa25*spbb25+29/9*spaa12*spbb12*spaa15*spaa24*spbb24^4*spaa25+29/9*spaa12*spbb12*spaa15*spbb24^3*spaa25^2*spbb25+29/9*spaa14*spbb14^3*spaa15^3*spbb24*spbb25+29/3*spaa14*spbb14^2*spaa15^2*spbb24^2*spaa25*spbb25+29/3*spaa14*spbb14*spaa15*spbb24^3*spaa25^2*spbb25+29/9*spaa14*spbb24^4*spaa25^3*spbb25+29/9*spbb14^3*spaa15^4*spbb25^2+29/3*spbb14^2*spaa15^3*spbb24*spaa25*spbb25^2+29/3*spbb14*spaa15^2*spbb24^2*spaa25^2*spbb25^2+29/9*spaa15*spbb24^3*spaa25^3*spbb25^2))/(spbb14*spbb24^3*spaa45*spab5125^3)+
(spbb12*spbb23*spaa13*spbb14*(4*spaa12*spaa13*spbb23*spbb24+4*spaa12*spaa14*spbb24^2+4*spaa13^2*spbb23*spbb34+4*spaa13*spaa14*spbb24*spbb34))/(spaa14*spbb24^3*spab1251^2)+
(spbb12^2*spbb34^2*spaa13^3*(2/3*spaa12*spbb12*spbb14+2/3*spaa14*spbb14^2+2/3*spbb12*spaa23*spbb34+2/3*spbb14*spaa24*spbb24))/(spaa12*spbb14*spbb24^3*spaa34*spab3123^2)+
(-7/12*spaa12^3*spbb12^3*spbb14*spbb24^2*spbb25*spbb35+7/6*spaa12^3*spbb12^3*spbb14*spbb24*spbb25^2*spbb34-61/36*spaa12^3*spbb12^3*spbb15*spbb24^3*spbb35-7/12*spaa12^2*spbb12^2*spaa14*spbb14^2*spbb24^2*spbb25*spbb35+7/4*spaa12^2*spbb12^2*spaa14*spbb14^2*spbb24*spbb25^2*spbb34-61/36*spaa12^2*spbb12^2*spaa14*spbb14*spbb15*spbb24^3*spbb35+7/12*spaa12^2*spbb12^2*spbb14^2*spaa15*spbb25^3*spbb34-7/12*spaa12^2*spbb12^2*spbb14*spaa24*spbb24^3*spbb25*spbb35+7/6*spaa12^2*spbb12^2*spbb14*spaa24*spbb24^2*spbb25^2*spbb34-61/36*spaa12^2*spbb12^2*spbb15*spaa24*spbb24^4*spbb35+41/18*spaa12^2*spbb12^2*spbb14*spbb24^2*spaa25*spbb25^2*spbb35+43/18*spaa12^2*spbb12^2*spbb14*spbb24*spaa25*spbb25^3*spbb34-61/36*spaa12^2*spbb12^2*spbb15*spbb24^3*spaa25*spbb25*spbb35+7/12*spaa12*spbb12*spaa14^2*spbb14^3*spbb24*spbb25^2*spbb34+7/12*spaa12*spbb12*spaa14*spbb14^3*spaa15*spbb25^3*spbb34+7/12*spaa12*spbb12*spaa14*spbb14^2*spaa24*spbb24^2*spbb25^2*spbb34-19/9*spaa12*spbb12*spaa14*spbb14^2*spbb24^2*spaa25*spbb25^2*spbb35+83/36*spaa12*spbb12*spaa14*spbb14^2*spbb24*spaa25*spbb25^3*spbb34+131/36*spaa12*spbb12*spaa14*spbb14*spbb15*spbb24^3*spaa25*spbb25*spbb35-55/36*spaa12*spbb12*spaa14*spbb15^2*spbb24^4*spaa25*spbb35+5/18*spaa12*spbb12*spbb14^2*spaa15*spaa25*spbb25^4*spbb34+43/18*spaa12*spbb12*spbb14*spaa24*spbb24^2*spaa25*spbb25^3*spbb34-49/12*spaa12*spbb12*spbb14*spbb24^2*spaa25^2*spbb25^3*spbb35+5/9*spaa12*spbb12*spbb14*spbb24*spaa25^2*spbb25^4*spbb34+89/36*spaa12*spbb12*spbb15*spbb24^3*spaa25^2*spbb25^2*spbb35-2/3*spaa14^2*spbb14^3*spbb24*spaa25*spbb25^3*spbb34-2/3*spaa14*spbb14^3*spaa15*spaa25*spbb25^4*spbb34-2/3*spaa14*spbb14^2*spaa24*spbb24^2*spaa25*spbb25^3*spbb34+4/3*spaa14*spbb14^2*spbb24^2*spaa25^2*spbb25^3*spbb35-2*spaa14*spbb14^2*spbb24*spaa25^2*spbb25^4*spbb34-2*spaa14*spbb14*spbb15*spbb24^3*spaa25^2*spbb25^2*spbb35+2/3*spaa14*spbb15^2*spbb24^4*spaa25^2*spbb25*spbb35-17/18*spbb13*spaa24*spbb24^3*spaa25^2*spbb25^3*spbb45+17/18*spbb14*spaa24*spbb24^3*spaa25^2*spbb25^3*spbb35-41/18*spbb14*spaa24*spbb24^2*spaa25^2*spbb25^4*spbb34-5/18*spbb14*spbb24^2*spaa25^3*spbb25^4*spbb35+5/18*spbb15*spbb24^3*spaa25^3*spbb25^3*spbb35)/(spbb14*spbb24^3*spaa34*spbb35^2*spab5125^2)+
(spbb12*(2*spaa12^2*spbb12*spaa13*spbb23*spbb24*spbb34-4*spaa12^2*spbb12*spaa14*spbb24^2*spbb34+4*spaa12^2*spbb13*spaa14*spbb24^3+2*spaa12*spbb12*spaa13^2*spbb23*spbb34^2-8*spaa12*spbb12*spaa13*spaa14*spbb24*spbb34^2-8*spaa12*spaa14^2*spbb14*spbb24^2*spbb34-4*spbb12*spaa13^2*spaa14*spbb34^3-4*spaa13*spaa14^2*spbb14*spbb24*spbb34^2))/(spaa12*spbb13*spaa14*spbb24^3*spab1251)+
(spbb34*(-2/3*spaa23^3*spbb23^3*spbb24^2*spbb35-4/3*spaa23^3*spbb23^3*spbb24*spbb25*spbb34-2/3*spaa23^2*spbb23^2*spaa24*spbb24^3*spbb35-4/3*spaa23^2*spbb23^2*spaa24*spbb24^2*spbb25*spbb34-2/3*spaa23^2*spbb23^2*spbb24^2*spaa25*spbb25*spbb35-4/3*spaa23^2*spbb23^2*spbb24*spaa25*spbb25^2*spbb34-2/3*spaa23^2*spbb23^2*spbb24^2*spaa34*spbb34*spbb35+4/3*spaa23^2*spbb23^2*spbb24*spbb25*spaa34*spbb34^2+2/3*spaa23^2*spbb23^2*spbb25^2*spbb34^2*spaa35+2*spaa23*spbb23*spaa24*spbb24^2*spbb25*spaa34*spbb34^2+2*spaa23*spbb23*spaa24*spbb24*spbb25^2*spbb34^2*spaa35+2/3*spaa23*spbb23*spbb24^3*spaa25*spaa34*spbb35^2+2/3*spaa23*spbb23*spaa25*spbb25^3*spbb34^2*spaa35-2/3*spaa23*spbb23*spbb24^2*spaa34^2*spbb34^2*spbb35+2/3*spaa23*spbb23*spbb24*spbb25*spaa34^2*spbb34^3-2/3*spaa24*spbb24^3*spaa34^2*spbb34^2*spbb35+1*spaa24*spbb24^2*spbb25*spaa34^2*spbb34^3-1/3*spaa24*spbb25^3*spbb34^3*spaa35^2-1/3*spbb24^2*spaa34^3*spbb34^3*spbb35+2/3*spbb24*spbb25*spaa34^3*spbb34^4+1/3*spbb25^2*spaa34^2*spbb34^4*spaa35))/(spaa12*spbb14*spbb24^3*spbb35^2*spaa45*spab3123)+
(19/9*spbb14*spaa23^2*spbb25^4*spbb34^3*spbb35*spaa45-227/36*spbb14*spaa23*spaa24*spbb25^4*spbb34^3*spaa45*spbb45+4/3*spbb14*spaa23*spaa25^2*spbb25^5*spbb34^2*spbb35+19/6*spbb14*spaa23*spaa25*spbb25^4*spbb34^2*spaa35*spbb35^2+61/36*spbb14*spaa23*spbb25^3*spaa34^2*spbb34^4*spbb35+53/12*spbb14*spaa23*spbb25^3*spaa34*spbb34^3*spaa35*spbb35^2+7/12*spbb12*spaa24^3*spbb24^2*spbb25^2*spbb34^2*spbb45^2+7/6*spbb12*spbb23*spaa24^2*spbb24*spaa25*spbb25^2*spbb34*spbb45^3+52/9*spbb12*spaa24^2*spbb24*spaa25*spbb25^3*spbb34^2*spbb45^2+2/3*spbb13*spaa24^2*spbb24^2*spaa25*spbb25^3*spbb34*spbb45^2+2/3*spbb14*spaa24^2*spbb24*spaa25*spbb25^4*spbb34^2*spbb45-17/18*spbb12*spbb23*spaa24^2*spbb24*spbb25*spaa34*spbb34^2*spbb45^3-9/4*spbb12*spaa24^2*spbb24*spbb25^2*spaa34*spbb34^3*spbb45^2-7/12*spbb14*spaa24^2*spbb24*spbb25^3*spaa34*spbb34^3*spbb45-4*spbb12*spaa24^2*spbb24*spbb25^2*spbb34^2*spaa45*spbb45^3-1/12*spbb12*spbb23^2*spaa24*spaa25^2*spbb25^2*spbb45^4-115/36*spbb12*spbb23*spaa24*spaa25^2*spbb25^3*spbb34*spbb45^3-22/9*spbb12*spaa24*spaa25^2*spbb25^4*spbb34^2*spbb45^2+2/3*spbb13*spbb23*spaa24*spbb24*spaa25^2*spbb25^3*spbb45^3-2/3*spbb14*spaa24*spaa25^2*spbb25^5*spbb34^2*spbb45-23/36*spbb12*spbb23^2*spaa24*spaa25*spbb25*spaa34*spbb34*spbb45^4-47/4*spbb12*spbb23*spaa24*spaa25*spbb25^2*spaa34*spbb34^2*spbb45^3-143/18*spbb12*spaa24*spaa25*spbb25^3*spaa34*spbb34^3*spbb45^2-95/18*spbb14*spaa24*spaa25*spbb25^4*spaa34*spbb34^3*spbb45-37/4*spbb12*spbb23*spaa24*spaa25*spbb25^2*spbb34*spaa45*spbb45^4+5/4*spbb12*spaa24*spaa25*spbb25^3*spbb34^2*spaa45*spbb45^3-55/36*spbb12*spbb23^2*spaa24*spaa34^2*spbb34^2*spbb45^4-349/36*spbb12*spbb23*spaa24*spbb25*spaa34^2*spbb34^3*spbb45^3-181/18*spbb12*spaa24*spbb25^2*spaa34^2*spbb34^4*spbb45^2+17/9*spbb14*spaa24*spbb25^3*spaa34^2*spbb34^4*spbb45-67/18*spbb12*spbb23*spaa25^3*spbb25^3*spbb35*spbb45^3-31/18*spbb12*spaa25^3*spbb25^4*spbb34*spbb35*spbb45^2-4/3*spbb13*spbb23*spaa25^3*spbb25^4*spbb45^3-4/3*spbb13*spaa25^3*spbb25^5*spbb34*spbb45^2-8/3*spbb14*spaa25^3*spbb25^5*spbb34*spbb35*spbb45+17/6*spbb12*spbb23^2*spaa25^2*spbb25*spaa34*spbb35*spbb45^4-95/9*spbb12*spbb23*spaa25^2*spbb25^2*spaa34*spbb34*spbb35*spbb45^3-385/36*spbb12*spaa25^2*spbb25^3*spaa34*spbb34^2*spbb35*spbb45^2+25/4*spbb12*spbb23*spaa25^2*spbb25^2*spaa35*spbb35^2*spbb45^3+2/3*spbb13*spbb23*spaa25^2*spbb25^3*spaa45*spbb45^4-53/9*spbb12*spbb23^2*spaa25*spaa34^2*spbb34*spbb35*spbb45^4-13/3*spbb12*spbb23*spaa25*spbb25*spaa34^2*spbb34^2*spbb35*spbb45^3-38/3*spbb12*spaa25*spbb25^2*spaa34^2*spbb34^3*spbb35*spbb45^2-19/4*spbb12*spbb23*spaa34^3*spbb34^3*spbb35*spbb45^3-65/9*spbb12*spbb25*spaa34^3*spbb34^4*spbb35*spbb45^2+7/9*spbb14*spbb25^2*spaa34^3*spbb34^4*spbb35*spbb45)/(spaa12*spbb14*spbb15*spbb24^3*spaa34*spbb35^3*spab5125)+
(spbb45^2*spbb23^2*(-8/3*spaa23^3*spbb23^3+59/9*spaa23^2*spbb23^2*spaa24*spbb24-271/36*spaa23^2*spbb23^2*spaa25*spbb25+2/3*spaa23^2*spbb23^2*spaa34*spbb34+497/36*spaa23*spbb23*spaa24^2*spbb24^2+113/36*spaa23*spbb23*spaa24*spbb24*spaa25*spbb25+32/3*spaa23*spbb23*spaa24*spbb24*spaa34*spbb34+131/36*spaa23*spbb23^2*spaa24*spaa35*spbb45-529/36*spaa23*spbb23*spaa25^2*spbb25^2+10/3*spaa23*spbb23*spaa34^2*spbb34^2+55/12*spaa24^3*spbb24^3+121/36*spaa24^2*spbb24^2*spaa25*spbb25+97/36*spaa24^2*spbb24^2*spaa34*spbb34+47/9*spbb23*spaa24^2*spbb24*spaa35*spbb45-199/18*spaa24*spbb24*spaa25^2*spbb25^2+215/18*spbb23*spaa24*spaa25*spbb25*spaa35*spbb45-17/9*spaa24*spbb24*spaa34^2*spbb34^2+16/3*spbb23*spaa24*spaa34*spbb34*spaa35*spbb45-59/6*spaa25^3*spbb25^3))/(spaa12*spbb14*spbb24^3*spaa34*spbb35^3*spaa45)+
(spbb45*spbb23*(-301/18*spaa23^4*spbb23^4*spbb25-845/36*spaa23^3*spbb23^3*spaa24*spbb24*spbb25-691/12*spaa23^3*spbb23^3*spaa25*spbb25^2+301/18*spaa23^3*spbb23^4*spaa34*spbb45+173/12*spaa23^2*spbb23^2*spaa24^2*spbb24^2*spbb25-1537/18*spaa23^2*spbb23^2*spaa24*spbb24*spaa25*spbb25^2+113/12*spaa23^2*spbb23^3*spaa24*spbb24*spaa34*spbb45-2615/36*spaa23^2*spbb23^2*spaa25^2*spbb25^3+535/12*spaa23^2*spbb23^3*spaa25*spbb25*spaa34*spbb45+457/36*spaa23^2*spbb23^3*spaa34*spaa45*spbb45^2+91/3*spaa23*spbb23*spaa24^3*spbb24^3*spbb25-311/36*spaa23*spbb23*spaa24^2*spbb24^2*spaa25*spbb25^2-409/18*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa34*spbb45-2909/36*spaa23*spbb23*spaa24*spbb24*spaa25^2*spbb25^3+1415/36*spaa23*spbb23^2*spaa24*spbb24*spaa25*spbb25*spaa34*spbb45+287/36*spaa23*spbb23^2*spaa24*spbb24*spaa34*spaa45*spbb45^2-286/9*spaa23*spbb23*spaa25^3*spbb25^4+406/9*spaa23*spbb23^2*spaa25^2*spbb25^2*spaa34*spbb45+13/2*spaa23*spbb23^3*spaa25*spaa34^2*spbb45^2+217/36*spaa23*spbb23^2*spaa34*spaa45^2*spbb45^3+55/6*spaa24^4*spbb24^4*spbb25+617/36*spaa24^3*spbb24^3*spaa25*spbb25^2-229/18*spbb23*spaa24^3*spbb24^3*spaa34*spbb45-59/18*spaa24^2*spbb24^2*spaa25^2*spbb25^3-37/6*spbb23*spaa24^2*spbb24^2*spaa25*spbb25*spaa34*spbb45-41/36*spbb23*spaa24^2*spbb24^2*spaa34*spaa45*spbb45^2-45/4*spaa24*spbb24*spaa25^3*spbb25^4+329/9*spbb23*spaa24*spbb24*spaa25^2*spbb25^2*spaa34*spbb45-197/18*spbb23^2*spaa24*spbb24*spaa25*spaa34^2*spbb45^2+257/36*spbb23*spaa24*spbb24*spaa34*spaa45^2*spbb45^3+69/4*spbb23*spaa25^3*spbb25^3*spaa34*spbb45-319/36*spbb23^2*spaa25^2*spbb25*spaa34^2*spbb45^2+217/36*spbb23^2*spaa25*spaa34^2*spaa45*spbb45^3))/(spaa12*spaa14*spbb14*spbb15*spbb24^3*spaa34*spbb35^2*spaa45)+
(spbb23*(-1*spaa12^2*spbb12^2*spaa23*spbb23*spbb24+4*spaa12^2*spbb12^2*spaa24*spbb24^2+1*spaa12*spbb12*spaa13*spbb14*spaa23*spbb23^2+1*spaa12*spbb12*spaa13*spbb14*spbb23*spaa24*spbb24-3*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24^2+8*spaa12*spbb12*spaa24^2*spbb24^3-1*spaa13^2*spbb14^2*spbb23^2*spaa24+3*spaa13*spbb14*spaa23^2*spbb23^3+2*spaa13*spbb14*spaa23*spbb23^2*spaa24*spbb24+3*spaa13*spbb14*spaa23*spbb23^2*spaa34*spbb34-12*spaa13*spbb14*spbb23*spaa24^2*spbb24^2-4*spaa13*spbb14*spbb23*spaa24*spbb24*spaa34*spbb34+3*spaa23^3*spbb23^3*spbb24-5*spaa23^2*spbb23^2*spaa24*spbb24^2+3*spaa23^2*spbb23^2*spbb24*spaa34*spbb34-8*spaa23*spbb23*spaa24^2*spbb24^3-8*spaa23*spbb23*spaa24*spbb24^2*spaa34*spbb34))/(spaa12*spbb13*spaa14*spbb15*spbb24^3*spaa45)+
(91/4*spaa12^3*spbb14^2*spbb15*spbb25^3*spaa45^3-761/18*spaa12^2*spaa14^2*spbb14^3*spbb15*spbb25^2*spaa45^2-283/6*spaa12^2*spaa14*spbb14^2*spaa15*spbb15^2*spbb25^2*spaa45^2+212/9*spaa12^2*spaa14*spbb14^3*spaa24*spbb25^3*spaa45^2-4271/36*spaa12^2*spaa14*spbb14^2*spbb15*spaa25*spbb25^3*spaa45^2-325/9*spaa12^2*spaa14*spbb14^2*spbb15*spbb25^2*spaa45^3*spbb45-301/18*spaa12^2*spbb14*spaa15^2*spbb15^3*spbb25^2*spaa45^2-1471/36*spaa12^2*spbb14*spaa15*spbb15^2*spaa25*spbb25^3*spaa45^2-385/36*spaa12^2*spbb14*spaa15*spbb15^2*spbb25^2*spaa45^3*spbb45-455/12*spaa12^2*spbb14^2*spaa24*spaa25*spbb25^4*spaa45^2+337/18*spaa12^2*spbb14^2*spaa24*spbb25^3*spaa45^3*spbb45-262/9*spaa12^2*spbb14*spbb15*spaa25^2*spbb25^4*spaa45^2+209/36*spaa12^2*spbb14*spbb15*spaa25*spbb25^3*spaa45^3*spbb45+1*spaa12*spaa14^4*spbb14^4*spbb15*spbb25*spaa45+1*spaa12*spaa14^3*spbb14^3*spaa15*spbb15^2*spbb25*spaa45+53/6*spaa12*spaa14^3*spbb14^4*spaa24*spbb25^2*spaa45+707/9*spaa12*spaa14^3*spbb14^3*spbb15*spaa25*spbb25^2*spaa45+1*spaa12*spaa14^3*spbb14^3*spbb15*spbb25*spaa45^2*spbb45+272/3*spaa12*spaa14^2*spbb14^2*spaa15*spbb15^2*spaa25*spbb25^2*spaa45+15/2*spaa12*spaa14^2*spbb14^3*spaa24*spaa25*spbb25^3*spaa45+53/6*spaa12*spaa14^2*spbb14^3*spaa24*spbb25^2*spaa45^2*spbb45+6265/36*spaa12*spaa14^2*spbb14^2*spbb15*spaa25^2*spbb25^3*spaa45+608/9*spaa12*spaa14^2*spbb14^2*spbb15*spaa25*spbb25^2*spaa45^2*spbb45+301/9*spaa12*spaa14*spbb14*spaa15^2*spbb15^3*spaa25*spbb25^2*spaa45+1471/18*spaa12*spaa14*spbb14*spaa15*spbb15^2*spaa25^2*spbb25^3*spaa45+421/18*spaa12*spaa14*spbb14*spaa15*spbb15^2*spaa25*spbb25^2*spaa45^2*spbb45+532/9*spaa12*spaa14*spbb14^2*spaa24*spaa25^2*spbb25^4*spaa45+155/12*spaa12*spaa14*spbb14^2*spaa24*spaa25*spbb25^3*spaa45^2*spbb45+542/9*spaa12*spaa14*spbb14*spbb15*spaa25^3*spbb25^4*spaa45-203/18*spaa12*spaa14*spbb14*spbb15*spaa25^2*spbb25^3*spaa45^2*spbb45+8/3*spaa12*spaa15*spbb15^2*spaa25^2*spbb25^3*spaa45^2*spbb45-8/3*spaa12*spbb14*spaa24*spaa25^3*spbb25^5*spaa45-373/18*spaa12*spbb14*spaa24*spaa25^2*spbb25^4*spaa45^2*spbb45+16/3*spaa12*spbb15*spaa25^3*spbb25^4*spaa45^2*spbb45-1*spbb12*spaa14^5*spbb14^3*spbb15*spaa25*spbb45+1*spbb12*spaa14^4*spbb14^2*spaa15*spbb15^2*spaa25*spbb45-15/2*spbb12^2*spaa14^4*spbb14^2*spaa24*spaa25*spbb45^2-665/18*spbb12^2*spaa14^4*spbb14*spbb15*spaa25^2*spbb45^2-1*spbb12*spaa14^4*spbb14^2*spbb15*spaa25*spaa45*spbb45^2+2*spbb12*spaa14^3*spbb14*spaa15^2*spbb15^3*spaa25*spbb45-277/6*spbb12^2*spaa14^3*spaa15*spbb15^2*spaa25^2*spbb45^2+2*spbb12*spaa14^3*spbb14*spaa15*spbb15^2*spaa25*spaa45*spbb45^2-655/18*spbb12^3*spaa14^3*spaa24*spaa25^2*spbb45^3-15/2*spbb12^2*spaa14^3*spbb14*spaa24*spaa25*spaa45*spbb45^3-2765/36*spbb12^2*spaa14^3*spbb15*spaa25^3*spbb25*spbb45^2-289/9*spbb12^2*spaa14^3*spbb15*spaa25^2*spaa45*spbb45^3-301/18*spbb12*spaa14^2*spaa15^2*spbb15^3*spaa25^2*spbb25*spbb45-1471/36*spbb12*spaa14^2*spaa15*spbb15^2*spaa25^3*spbb25^2*spbb45-529/36*spbb12*spaa14^2*spaa15*spbb15^2*spaa25^2*spbb25*spaa45*spbb45^2-523/36*spbb12^2*spaa14^2*spaa24*spaa25^3*spbb25^2*spbb45^2-1331/36*spbb12^2*spaa14^2*spaa24*spaa25^2*spbb25*spaa45*spbb45^3-286/9*spbb12*spaa14^2*spbb15*spaa25^4*spbb25^3*spbb45+245/36*spbb12*spaa14^2*spbb15*spaa25^3*spbb25^2*spaa45*spbb45^2-10/3*spaa14*spaa15*spbb15^2*spaa25^3*spbb25^3*spaa45*spbb45+493/18*spbb12*spaa14*spaa24*spaa25^3*spbb25^3*spaa45*spbb45^2-6*spaa14*spbb15*spaa25^4*spbb25^4*spaa45*spbb45-8/3*spaa24*spaa25^4*spbb25^5*spaa45*spbb45)/(spaa12*spaa14*spbb14*spbb15*spaa24^2*spbb24^3*spaa34*spbb35*spaa45)+
(301/9*spaa12^4*spbb12^3*spbb15*spaa24*spbb25*spaa45-301/18*spaa12^4*spbb12^2*spbb15^2*spbb25*spaa45^2+581/9*spaa12^3*spbb12^4*spaa14*spaa24^2*spbb45-236/3*spaa12^3*spbb12^3*spaa14*spbb15*spaa24*spaa45*spbb45+488/9*spaa12^3*spbb12^2*spaa14*spbb15^2*spaa45^2*spbb45+1661/36*spaa12^3*spbb12^3*spaa24^2*spbb25*spaa45*spbb45+335/18*spaa12^3*spbb12^2*spbb15*spaa24*spaa25*spbb25^2*spaa45+477/4*spaa12^3*spbb12^2*spbb15*spaa24*spbb25*spaa45^2*spbb45+89/12*spaa12^3*spbb12*spbb15^2*spaa25*spbb25^2*spaa45^2-1463/18*spaa12^3*spbb12*spbb15^2*spbb25*spaa45^3*spbb45+1*spaa12^2*spbb12*spaa14^3*spbb14^2*spbb15^2*spaa45+902/9*spaa12^2*spbb12^3*spaa14^2*spbb14*spaa24^2*spbb45-953/9*spaa12^2*spbb12^2*spaa14^2*spbb14*spbb15*spaa24*spaa45*spbb45-23/18*spaa12^2*spbb12*spaa14^2*spbb14*spbb15^2*spaa45^2*spbb45+760/9*spaa12^2*spbb12^3*spaa14*spaa24^2*spaa45*spbb45^2+155/36*spaa12^2*spbb12^2*spaa14*spbb15*spaa24*spaa45^2*spbb45^2+121/36*spaa12^2*spbb12*spaa14*spbb15^2*spaa45^3*spbb45^2+197/3*spaa12^2*spbb12^3*spaa15*spaa24^3*spbb25*spbb45-371/6*spaa12^2*spbb12^2*spaa24^2*spaa25*spbb25^2*spaa45*spbb45-1735/12*spaa12^2*spbb12^2*spaa24^2*spbb25*spaa45^2*spbb45^2-26/9*spaa12^2*spbb12*spbb15*spaa24*spaa25^2*spbb25^3*spaa45+4367/36*spaa12^2*spbb12*spbb15*spaa24*spaa25*spbb25^2*spaa45^2*spbb45+3875/36*spaa12^2*spbb12*spbb15*spaa24*spbb25*spaa45^3*spbb45^2-251/36*spaa12^2*spbb15^2*spaa25^2*spbb25^3*spaa45^2+307/12*spaa12^2*spbb15^2*spaa25*spbb25^2*spaa45^3*spbb45-145/36*spaa12^2*spbb15^2*spbb25*spaa45^4*spbb45^2+559/9*spaa12*spbb12^2*spaa14^3*spbb14^2*spaa24^2*spbb45-85/9*spaa12*spbb12*spaa14^3*spbb14^2*spbb15*spaa24*spaa45*spbb45+1643/18*spaa12*spbb12^2*spaa14^2*spbb14*spaa24^2*spaa45*spbb45^2-67/6*spaa12*spbb12*spaa14^2*spbb14*spbb15*spaa24*spaa45^2*spbb45^2+1087/9*spaa12*spbb12^3*spaa14*spaa15*spaa24^3*spbb45^2-577/36*spaa12*spbb12^2*spaa14*spaa24^2*spaa45^2*spbb45^3+25/3*spaa12*spbb12*spaa14*spbb15*spaa24*spaa45^3*spbb45^3+38*spaa12*spbb12^2*spaa15*spaa24^3*spaa25*spbb25^2*spbb45+295/18*spaa12*spbb12^2*spaa15*spaa24^3*spbb25*spaa45*spbb45^2-163/4*spaa12*spbb12*spaa24^2*spaa25^2*spbb25^3*spaa45*spbb45-4571/36*spaa12*spbb12*spaa24^2*spaa25*spbb25^2*spaa45^2*spbb45^2-1865/36*spaa12*spbb12*spaa24^2*spbb25*spaa45^3*spbb45^3+263/18*spaa12*spbb15*spaa24*spaa25^3*spbb25^4*spaa45-101/6*spaa12*spbb15*spaa24*spaa25^2*spbb25^3*spaa45^2*spbb45-334/9*spaa12*spbb15*spaa24*spaa25*spbb25^2*spaa45^3*spbb45^2+181/18*spaa12*spbb15*spaa24*spbb25*spaa45^4*spbb45^3+223/18*spbb12*spaa14^4*spbb14^3*spaa24^2*spbb45+1411/36*spbb12*spaa14^3*spbb14^2*spaa24^2*spaa45*spbb45^2+689/12*spbb12^2*spaa14^2*spbb14*spaa15*spaa24^3*spbb45^2+39*spbb12*spaa14^2*spbb14*spaa24^2*spaa45^2*spbb45^3+409/9*spbb12^2*spaa14*spaa15*spaa24^3*spaa45*spbb45^3+479/36*spbb12*spaa14*spaa24^2*spaa45^3*spbb45^4+2759/36*spbb12^2*spaa15^2*spaa24^4*spbb25*spbb45^2+923/36*spbb12*spaa15*spaa24^3*spaa25^2*spbb25^3*spbb45+1417/36*spbb12*spaa15*spaa24^3*spaa25*spbb25^2*spaa45*spbb45^2-43/2*spbb12*spaa15*spaa24^3*spbb25*spaa45^2*spbb45^3+32/9*spaa24^2*spaa25^2*spbb25^3*spaa45^2*spbb45^2-85/36*spaa24^2*spaa25*spbb25^2*spaa45^3*spbb45^3+10/9*spaa24^2*spbb25*spaa45^4*spbb45^4)/(spaa12*spaa14*spbb14*spbb15*spaa24^2*spbb24^2*spaa34*spbb35*spaa45)+
(spbb15*(-445/12*spaa12*spbb12*spaa25+7/36*spaa12*spbb13*spaa35-313/36*spaa15*spbb15*spaa25-667/36*spaa23*spbb23*spaa25))/(spbb14*spaa24^2*spbb24)+
(-931/18*spbb12*spaa13^3*spbb13^2*spaa24-11/3*spaa13^3*spbb13^3*spaa34-1139/12*spbb12*spaa13^2*spbb13*spaa14*spbb14*spaa24-13/3*spaa13^2*spbb13^2*spaa14*spbb14*spaa34-3043/36*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa24-113/12*spaa13^2*spbb13^2*spaa23*spbb23*spaa34+89/9*spbb12^2*spaa13^2*spaa24^2*spbb34-123*spbb12*spaa13^2*spbb13*spaa24^2*spbb24-377/36*spaa13^2*spbb13^2*spaa24*spbb24*spaa34-1475/36*spbb12*spaa13*spaa14^2*spbb14^2*spaa24-19/9*spaa13*spbb13*spaa14^2*spbb14^2*spaa34-649/18*spbb12*spaa13*spaa14*spbb14*spaa24^2*spbb24-77/18*spaa13*spbb13*spaa14*spbb14*spaa24*spbb24*spaa34-2309/36*spbb12*spaa13*spaa23^2*spbb23^2*spaa24-172/9*spaa13*spbb13*spaa23^2*spbb23^2*spaa34-2785/36*spbb12*spaa13*spaa23*spbb23*spaa24^2*spbb24-1003/36*spaa13*spbb13*spaa23*spbb23*spaa24*spbb24*spaa34-27*spbb12*spaa13*spaa24^3*spbb24^2-133/36*spaa13*spbb13*spaa24^2*spbb24^2*spaa34-1/3*spaa14^3*spbb14^3*spaa34+1/3*spaa14*spbb14*spaa24^2*spbb24^2*spaa34-217/12*spaa23^3*spbb23^3*spaa34-715/36*spaa23^2*spbb23^2*spaa24*spbb24*spaa34-8/3*spaa23*spbb23*spaa24^2*spbb24^2*spaa34)/(spaa12*spaa14*spbb14*spbb15*spbb24*spaa34*spaa45)+
(35/12*spaa12^2*spbb12^3*spaa24-1337/36*spaa12*spbb12^2*spaa13*spbb13*spaa24+303/4*spaa12*spbb12^2*spaa24^2*spbb24-197/12*spbb12*spaa13^2*spbb13^2*spaa24-293/12*spaa13^2*spbb13^3*spaa34+260/3*spbb12*spaa13*spbb13*spaa24^2*spbb24-1349/12*spbb12*spaa13*spbb14*spbb23*spaa24^2-7609/36*spaa13*spbb13^2*spaa24*spbb24*spaa34+5035/36*spaa13*spbb13*spbb14*spbb23*spaa24*spaa34-4307/36*spaa13*spbb13^2*spaa34^2*spbb34+611/12*spbb12*spaa24^3*spbb24^2-995/18*spbb13*spaa24^2*spbb24^2*spaa34+2045/36*spbb14*spbb23*spaa24^2*spbb24*spaa34-6097/36*spbb13*spaa24*spbb24*spaa34^2*spbb34+262/3*spbb14*spbb23*spaa24*spaa34^2*spbb34-3113/36*spbb13*spaa34^3*spbb34^2)/(spaa14*spbb14*spbb15*spaa24*spbb24*spaa45)+
(715/18*spaa12^2*spbb12^3*spaa24+229/36*spaa12*spbb12^2*spaa13*spbb13*spaa24-355/18*spaa12*spbb12^2*spbb13*spaa14*spaa23+2489/18*spaa12*spbb12^2*spaa24^2*spbb24+25/12*spbb12*spaa13^2*spbb13^2*spaa24+703/36*spaa13^2*spbb13^3*spaa34+107/2*spbb12*spaa13*spbb13^2*spaa14*spaa23+1477/18*spbb12*spaa13*spbb13*spaa24^2*spbb24-773/9*spaa13*spbb13^2*spaa24*spbb24*spaa34+1039/36*spaa13*spbb13^2*spaa34^2*spbb34+331/6*spbb12*spbb13*spaa14*spaa23*spaa24*spbb24+4025/18*spbb13^2*spaa14*spaa23*spbb24*spaa34+545/18*spbb12*spaa24^3*spbb24^2-631/12*spbb13*spaa24^2*spbb24^2*spaa34-175/4*spbb13*spaa24*spbb24*spaa34^2*spbb34+239/6*spbb13*spaa34^3*spbb34^2)/(spbb14*spaa24*spbb24*spaa34*spbb35*spaa45)+
(spbb12*(-310/9*spaa12*spbb12-37/4*spaa13*spbb13-98/9*spaa23*spbb23+1453/36*spaa24*spbb24))/(spbb15*spbb24*spaa45)+
(9157/18*spaa12*spbb12+1613/18*spaa13*spbb13+245/2*spaa14*spbb14+18239/36*spaa23*spbb23)/(spaa24*spbb24)+
(-890/9*spaa12*spbb12^2*spaa14+875/36*spbb12*spaa13*spbb23*spaa24-1447/18*spbb12*spaa14^2*spbb14-12047/36*spbb12*spaa14*spaa23*spbb23+869/6*spaa14*spbb14*spbb23*spaa34+3041/12*spaa23*spbb23^2*spaa34+773/36*spbb23*spaa34^2*spbb34)/(spbb24*spaa34*spbb35*spaa45)+
(-515/3*spaa14*spbb15)/(spaa34*spbb35)+
(-1403/12*spbb13*spaa14)/(spbb35*spaa45)+
(+310/3),
(spbb12*spaa25*(7/9*spaa12^3*spbb12^3*spbb24^3+7/9*spaa12^2*spbb12^2*spaa14*spbb14*spbb24^3+7/9*spaa12^2*spbb12^2*spbb14*spaa15*spbb24^2*spbb25+7/9*spaa12^2*spbb12^2*spaa24*spbb24^4+7/9*spaa12^2*spbb12^2*spbb24^3*spaa25*spbb25+7/9*spaa12*spbb12*spaa14*spbb14^2*spaa15*spbb24^2*spbb25+14/9*spaa12*spbb12*spaa14*spbb14*spbb24^3*spaa25*spbb25-7/9*spaa12*spbb12*spaa14*spbb15*spbb24^4*spaa25+7/9*spaa12*spbb12*spbb14^2*spaa15^2*spbb24*spbb25^2+14/9*spaa12*spbb12*spbb14*spaa15*spbb24^2*spaa25*spbb25^2+7/9*spaa12*spbb12*spbb24^3*spaa25^2*spbb25^2+7/9*spaa14*spbb14^3*spaa15^2*spbb24*spbb25^2+7/3*spaa14*spbb14^2*spaa15*spbb24^2*spaa25*spbb25^2+7/3*spaa14*spbb14*spbb24^3*spaa25^2*spbb25^2-7/9*spaa14*spbb15*spbb24^4*spaa25^2*spbb25+7/9*spbb14^3*spaa15^3*spbb25^3+7/3*spbb14^2*spaa15^2*spbb24*spaa25*spbb25^3+7/3*spbb14*spaa15*spbb24^2*spaa25^2*spbb25^3+7/9*spbb24^3*spaa25^3*spbb25^3))/(spbb14*spbb24^3*spaa45*spab5125^3)+
(spbb12*spbb34*spbb23*spaa13^2*spbb14*(1/6*spaa12*spbb24+1/6*spaa13*spbb34))/(spaa12*spbb24^3*spab1231^2)+
(spbb12^2*spbb34^2*spaa13^3*(-2/3*spaa12*spbb12*spbb14-2/3*spaa14*spbb14^2-2/3*spbb12*spaa23*spbb34-2/3*spbb14*spaa24*spbb24))/(spaa12*spbb14*spbb24^3*spaa34*spab3123^2)+
(19/36*spaa12^3*spbb12^3*spbb14*spbb24^2*spbb25*spbb35-19/18*spaa12^3*spbb12^3*spbb14*spbb24*spbb25^2*spbb34+47/36*spaa12^3*spbb12^3*spbb15*spbb24^3*spbb35+19/36*spaa12^2*spbb12^2*spaa14*spbb14^2*spbb24^2*spbb25*spbb35-19/12*spaa12^2*spbb12^2*spaa14*spbb14^2*spbb24*spbb25^2*spbb34+19/36*spaa12^2*spbb12^2*spaa14*spbb14*spbb15*spbb24^3*spbb35-19/36*spaa12^2*spbb12^2*spbb14^2*spaa15*spbb25^3*spbb34+19/36*spaa12^2*spbb12^2*spbb14*spaa24*spbb24^3*spbb25*spbb35-19/18*spaa12^2*spbb12^2*spbb14*spaa24*spbb24^2*spbb25^2*spbb34+47/36*spaa12^2*spbb12^2*spbb15*spaa24*spbb24^4*spbb35-19/18*spaa12^2*spbb12^2*spbb14*spbb24^2*spaa25*spbb25^2*spbb35+1/6*spaa12^2*spbb12^2*spbb14*spbb24*spaa25*spbb25^3*spbb34+19/36*spaa12^2*spbb12^2*spbb15*spbb24^3*spaa25*spbb25*spbb35-19/36*spaa12*spbb12*spaa14^2*spbb14^3*spbb24*spbb25^2*spbb34-19/36*spaa12*spbb12*spaa14*spbb14^3*spaa15*spbb25^3*spbb34-19/36*spaa12*spbb12*spaa14*spbb14^2*spaa24*spbb24^2*spbb25^2*spbb34+7/9*spaa12*spbb12*spaa14*spbb14^2*spbb24^2*spaa25*spbb25^2*spbb35+11/36*spaa12*spbb12*spaa14*spbb14^2*spbb24*spaa25*spbb25^3*spbb34-37/36*spaa12*spbb12*spaa14*spbb14*spbb15*spbb24^3*spaa25*spbb25*spbb35-19/36*spaa12*spbb12*spaa14*spbb15^2*spbb24^4*spaa25*spbb35+17/18*spaa12*spbb12*spbb14^2*spaa15*spaa25*spbb25^4*spbb34+1/6*spaa12*spbb12*spbb14*spaa24*spbb24^2*spaa25*spbb25^3*spbb34+13/36*spaa12*spbb12*spbb14*spbb24^2*spaa25^2*spbb25^3*spbb35+17/9*spaa12*spbb12*spbb14*spbb24*spaa25^2*spbb25^4*spbb34+1/36*spaa12*spbb12*spbb15*spbb24^3*spaa25^2*spbb25^2*spbb35+2/3*spaa14^2*spbb14^3*spbb24*spaa25*spbb25^3*spbb34+2/3*spaa14*spbb14^3*spaa15*spaa25*spbb25^4*spbb34+2/3*spaa14*spbb14^2*spaa24*spbb24^2*spaa25*spbb25^3*spbb34-4/3*spaa14*spbb14^2*spbb24^2*spaa25^2*spbb25^3*spbb35+2*spaa14*spbb14^2*spbb24*spaa25^2*spbb25^4*spbb34+2*spaa14*spbb14*spbb15*spbb24^3*spaa25^2*spbb25^2*spbb35-2/3*spaa14*spbb15^2*spbb24^4*spaa25^2*spbb25*spbb35-5/18*spbb13*spaa24*spbb24^3*spaa25^2*spbb25^3*spbb45+5/18*spbb14*spaa24*spbb24^3*spaa25^2*spbb25^3*spbb35+19/18*spbb14*spaa24*spbb24^2*spaa25^2*spbb25^4*spbb34-17/18*spbb14*spbb24^2*spaa25^3*spbb25^4*spbb35+17/18*spbb15*spbb24^3*spaa25^3*spbb25^3*spbb35)/(spbb14*spbb24^3*spaa34*spbb35^2*spab5125^2)+
(spbb12^2*spbb34*(-5/6*spaa12*spbb12*spbb24*spbb34+2/3*spaa12*spbb13*spbb24^2-1/6*spbb12*spaa13*spbb34^2))/(spbb13^2*spbb24^3*spab1231)+
(spbb34*(2/3*spaa23^3*spbb23^3*spbb24^2*spbb35+4/3*spaa23^3*spbb23^3*spbb24*spbb25*spbb34+2/3*spaa23^2*spbb23^2*spaa24*spbb24^3*spbb35+4/3*spaa23^2*spbb23^2*spaa24*spbb24^2*spbb25*spbb34+2/3*spaa23^2*spbb23^2*spbb24^2*spaa25*spbb25*spbb35+4/3*spaa23^2*spbb23^2*spbb24*spaa25*spbb25^2*spbb34+2/3*spaa23^2*spbb23^2*spbb24^2*spaa34*spbb34*spbb35-4/3*spaa23^2*spbb23^2*spbb24*spbb25*spaa34*spbb34^2-2/3*spaa23^2*spbb23^2*spbb25^2*spbb34^2*spaa35-2*spaa23*spbb23*spaa24*spbb24^2*spbb25*spaa34*spbb34^2-2*spaa23*spbb23*spaa24*spbb24*spbb25^2*spbb34^2*spaa35-2/3*spaa23*spbb23*spbb24^3*spaa25*spaa34*spbb35^2-2/3*spaa23*spbb23*spaa25*spbb25^3*spbb34^2*spaa35+2/3*spaa23*spbb23*spbb24^2*spaa34^2*spbb34^2*spbb35-2/3*spaa23*spbb23*spbb24*spbb25*spaa34^2*spbb34^3+2/3*spaa24*spbb24^3*spaa34^2*spbb34^2*spbb35-1*spaa24*spbb24^2*spbb25*spaa34^2*spbb34^3+1/3*spaa24*spbb25^3*spbb34^3*spaa35^2+1/3*spbb24^2*spaa34^3*spbb34^3*spbb35-2/3*spbb24*spbb25*spaa34^3*spbb34^4-1/3*spbb25^2*spaa34^2*spbb34^4*spaa35))/(spaa12*spbb14*spbb24^3*spbb35^2*spaa45*spab3123)+
(spbb45^2*spbb23^4*(-10/3*spaa23^2*spbb23-10/3*spaa23*spaa24*spbb24-10/3*spaa23*spaa25*spbb25-10/3*spaa23*spaa34*spbb34+2*spaa24*spaa35*spbb45))/(spaa14*spbb14*spbb24^3*spbb35^3*spaa45)+
(spbb14^2*spbb23^2*(-5/6*spaa12*spbb24+1/6*spaa13*spbb34))/(spaa12*spbb13^2*spbb24^3)+
(spbb45*spbb23*(8/3*spaa23^5*spbb23^5-21*spaa23^4*spbb23^4*spaa24*spbb24+4/3*spaa23^3*spbb23^3*spaa24^2*spbb24^2-523/36*spaa23^3*spbb23^3*spaa24*spbb24*spaa25*spbb25-20/3*spaa23^3*spbb23^3*spaa24*spbb24*spaa34*spbb34-9*spaa23^3*spbb23^4*spaa24*spaa35*spbb45-4/3*spaa23^3*spbb23^3*spaa25^2*spbb25^2+25*spaa23^2*spbb23^2*spaa24^3*spbb24^3+653/18*spaa23^2*spbb23^2*spaa24^2*spbb24^2*spaa25*spbb25+92/3*spaa23^2*spbb23^2*spaa24^2*spbb24^2*spaa34*spbb34-1085/36*spaa23^2*spbb23^3*spaa24^2*spbb24*spaa35*spbb45+421/36*spaa23^2*spbb23^2*spaa24*spbb24*spaa25^2*spbb25^2-101/9*spaa23^2*spbb23^3*spaa24*spaa25*spbb25*spaa35*spbb45+8*spaa23^2*spbb23^2*spaa24*spbb24*spaa34^2*spbb34^2-20/3*spaa23^2*spbb23^3*spaa24*spaa34*spbb34*spaa35*spbb45+4/3*spaa23^2*spbb23^2*spaa25^3*spbb25^3-2/3*spaa23^2*spbb23^2*spaa34^3*spbb34^3-19/36*spaa23*spbb23*spaa24^3*spbb24^3*spaa25*spbb25-14*spaa23*spbb23*spaa24^3*spbb24^3*spaa34*spbb34+1087/36*spaa23*spbb23^2*spaa24^3*spbb24^2*spaa35*spbb45-20/9*spaa23*spbb23*spaa24^2*spbb24^2*spaa25^2*spbb25^2+131/6*spaa23*spbb23^2*spaa24^2*spbb24*spaa25*spbb25*spaa35*spbb45-70/3*spaa23*spbb23*spaa24^2*spbb24^2*spaa34^2*spbb34^2+77/2*spaa23*spbb23^2*spaa24^2*spbb24*spaa34*spbb34*spaa35*spbb45-37/3*spaa23*spbb23^3*spaa24^2*spaa35^2*spbb45^2-85/36*spaa23*spbb23*spaa24*spbb24*spaa25^3*spbb25^3+85/18*spaa23*spbb23^2*spaa24*spaa25^2*spbb25^2*spaa35*spbb45-13*spaa23*spbb23*spaa24*spbb24*spaa34^3*spbb34^3+34/3*spaa23*spbb23^2*spaa24*spaa34^2*spbb34^2*spaa35*spbb45-10/3*spaa23*spbb23*spaa34^4*spbb34^4-1/4*spaa24^3*spbb24^3*spaa25^2*spbb25^2+19/36*spbb23*spaa24^3*spbb24^2*spaa25*spbb25*spaa35*spbb45+5*spaa24^3*spbb24^3*spaa34^2*spbb34^2-41/6*spbb23*spaa24^3*spbb24^2*spaa34*spbb34*spaa35*spbb45+4*spbb23^2*spaa24^3*spbb24*spaa35^2*spbb45^2-7/6*spaa24^2*spbb24^2*spaa25^3*spbb25^3+53/36*spbb23*spaa24^2*spbb24*spaa25^2*spbb25^2*spaa35*spbb45+13/6*spbb23^2*spaa24^2*spaa25*spbb25*spaa35^2*spbb45^2+29/3*spaa24^2*spbb24^2*spaa34^3*spbb34^3-53/6*spbb23*spaa24^2*spbb24*spaa34^2*spbb34^2*spaa35*spbb45+2*spbb23^2*spaa24^2*spaa34*spbb34*spaa35^2*spbb45^2-11/12*spaa24*spbb24*spaa25^4*spbb25^4+5/18*spbb23*spaa24*spaa25^3*spbb25^3*spaa35*spbb45+14/3*spaa24*spbb24*spaa34^4*spbb34^4-7/3*spbb23*spaa24*spaa34^3*spbb34^3*spaa35*spbb45))/(spaa12*spbb14*spaa24*spbb24^3*spaa34*spbb35^2*spaa45*spab5125)+
(-659/36*spaa12^4*spbb12^4*spaa24*spbb24^2-11/36*spaa12^3*spbb12^4*spaa13*spaa24*spbb24*spbb34-17/9*spaa12^3*spbb12^3*spaa14*spbb14*spaa24*spbb24^2+10/3*spaa12^3*spbb12^3*spaa23^2*spbb23^2*spbb24-201/4*spaa12^3*spbb12^3*spaa23*spbb23*spaa24*spbb24^2+7211/36*spaa12^3*spbb12^3*spaa24^2*spbb24^3+323/18*spaa12^3*spbb12^2*spbb13*spaa24*spbb24^3*spaa34+5/36*spaa12^2*spbb12^4*spaa13^2*spaa24*spbb34^2+11/4*spaa12^2*spbb12^3*spaa13*spaa14*spbb14*spaa24*spbb24*spbb34+10/3*spaa12^2*spbb12^3*spaa13*spaa23^2*spbb23^2*spbb34-791/36*spaa12^2*spbb12^3*spaa13*spaa23*spbb23*spaa24*spbb24*spbb34+1319/18*spaa12^2*spbb12^3*spaa13*spaa24^2*spbb24^2*spbb34-4/9*spaa12^2*spbb12^2*spaa14^2*spbb14^2*spaa24*spbb24^2+1585/18*spaa12^2*spbb12^2*spaa14*spbb14*spaa24^2*spbb24^3+143/36*spaa12^2*spbb12*spbb13*spaa14*spbb14*spaa24*spbb24^3*spaa34-4/3*spaa12^2*spbb12^2*spaa23^3*spbb23^3*spbb24-571/18*spaa12^2*spbb12^2*spaa23^2*spbb23^2*spaa24*spbb24^2+2519/18*spaa12^2*spbb12^2*spaa23*spbb23*spaa24^2*spbb24^3+28/3*spaa12^2*spbb12*spbb13*spaa23*spbb23*spaa24*spbb24^3*spaa34-256/3*spaa12^2*spbb12^2*spaa24^3*spbb24^4-188/3*spaa12^2*spbb12*spbb13*spaa24^2*spbb24^4*spaa34-2/3*spaa12^2*spbb13^2*spaa24*spbb24^4*spaa34^2+55/36*spaa12*spbb12^3*spaa13^2*spaa14*spbb14*spaa24*spbb34^2-5/9*spaa12*spbb12^3*spaa13^2*spaa23*spbb23*spaa24*spbb34^2+19/12*spaa12*spbb12^3*spaa13^2*spaa24^2*spbb24*spbb34^2+55/36*spaa12*spbb12^2*spaa13*spaa14^2*spbb14^2*spaa24*spbb24*spbb34+71/18*spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa24^2*spbb24^2*spbb34-4/3*spaa12*spbb12^2*spaa13*spaa23^3*spbb23^3*spbb34-247/9*spaa12*spbb12^2*spaa13*spaa23^2*spbb23^2*spaa24*spbb24*spbb34+3151/36*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa24^2*spbb24^2*spbb34-1372/9*spaa12*spbb12^2*spaa13*spaa24^3*spbb24^3*spbb34+1/6*spaa12*spbb12*spaa14^2*spbb14^2*spaa24^2*spbb24^3-3271/36*spaa12*spbb12*spaa14*spbb14*spaa24^3*spbb24^4-29/2*spaa12*spbb13*spaa14*spbb14*spaa24^2*spbb24^4*spaa34+20/3*spaa12*spbb12*spaa23^4*spbb23^4*spbb24-44*spaa12*spbb12*spaa23^3*spbb23^3*spaa24*spbb24^2+266/3*spaa12*spbb12*spaa23^2*spbb23^2*spaa24^2*spbb24^3+16/3*spaa12*spbb13*spaa23^2*spbb23^2*spaa24*spbb24^3*spaa34-941/9*spaa12*spbb12*spaa23*spbb23*spaa24^3*spbb24^4-122/3*spaa12*spbb13*spaa23*spbb23*spaa24^2*spbb24^4*spaa34+133/12*spaa12*spbb12*spaa24^4*spbb24^5+71/2*spaa12*spbb13*spaa24^3*spbb24^5*spaa34-1/3*spbb12^3*spaa13^3*spaa24^2*spbb34^3-1/3*spbb12^2*spaa13^2*spaa14*spbb14*spaa24^2*spbb24*spbb34^2-29/2*spbb12^2*spaa13^2*spaa23^2*spbb23^2*spaa24*spbb34^2+185/6*spbb12^2*spaa13^2*spaa23*spbb23*spaa24^2*spbb24*spbb34^2-95/2*spbb12^2*spaa13^2*spaa24^3*spbb24^2*spbb34^2-127/2*spbb12*spaa13*spaa14*spbb14*spaa24^3*spbb24^3*spbb34+20/3*spbb12*spaa13*spaa23^4*spbb23^4*spbb34-112/3*spbb12*spaa13*spaa23^3*spbb23^3*spaa24*spbb24*spbb34+52*spbb12*spaa13*spaa23^2*spbb23^2*spaa24^2*spbb24^2*spbb34-154/3*spbb12*spaa13*spaa23*spbb23*spaa24^3*spbb24^3*spbb34-73/6*spbb12*spaa13*spaa24^4*spbb24^4*spbb34-49/3*spaa14^2*spbb14^2*spaa24^3*spbb24^4+56/3*spaa14*spbb14*spaa24^4*spbb24^5+35*spaa24^5*spbb24^6)/(spaa12*spbb14*spaa24*spbb24^3*spaa34*spbb35*spaa45*spab5125)+
(spbb12*(3*spaa12^3*spbb12*spbb23*spbb24-3*spaa12^2*spbb12*spaa14*spbb24*spbb34+1*spaa12^2*spaa23*spbb23^2*spbb24+3*spaa12^2*spbb23*spaa24*spbb24^2-3*spaa12*spbb12*spaa13*spaa14*spbb34^2-2*spaa12*spaa13*spaa23*spbb23^2*spbb34+3*spaa12*spaa13*spbb23*spaa24*spbb24*spbb34-1*spaa12*spaa14*spaa24*spbb24^2*spbb34+1/6*spaa13*spaa14*spaa24*spbb24*spbb34^2))/(spaa12*spbb13*spaa14*spaa24*spbb24^3)+
(-2*spaa12^4*spbb12^4*spaa14^2*spbb14-26/3*spaa12^4*spbb12^4*spaa14*spaa34*spbb34-6*spaa12^3*spbb12^3*spaa13*spbb13*spaa14^2*spbb14-24*spaa12^3*spbb12^3*spaa13*spbb13*spaa14*spaa34*spbb34+35/3*spaa12^3*spbb12^3*spaa14^3*spbb14^2-20/3*spaa12^3*spbb12^4*spaa14^2*spaa23*spbb34-1375/36*spaa12^3*spbb12^3*spaa14*spaa34^2*spbb34^2+13/3*spaa12^3*spbb12^2*spbb23*spaa34^3*spbb34^2-6*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spaa14^2*spbb14-22*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spaa14*spaa34*spbb34+86/3*spaa12^2*spbb12^2*spaa13*spbb13*spaa14^3*spbb14^2-20*spaa12^2*spbb12^3*spaa13*spbb13*spaa14^2*spaa23*spbb34-76*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spaa34^2*spbb34^2+13/3*spaa12^2*spbb12*spaa13*spbb13*spbb23*spaa34^3*spbb34^2+122/3*spaa12^2*spbb12^2*spaa14^4*spbb14^3-38*spaa12^2*spbb12^3*spaa14^3*spbb14*spaa23*spbb34-1033/18*spaa12^2*spbb12^3*spaa14^2*spaa23*spaa34*spbb34^2-157/3*spaa12^2*spbb12^2*spaa14*spaa34^3*spbb34^3-1*spaa12^2*spbb12*spbb23*spaa34^4*spbb34^3-2*spaa12*spbb12*spaa13^3*spbb13^3*spaa14^2*spbb14-20/3*spaa12*spbb12*spaa13^3*spbb13^3*spaa14*spaa34*spbb34+61/3*spaa12*spbb12*spaa13^2*spbb13^2*spaa14^3*spbb14^2-20*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa14^2*spaa23*spbb34-115/3*spaa12*spbb12*spaa13^2*spbb13^2*spaa14*spaa34^2*spbb34^2+52*spaa12*spbb12*spaa13*spbb13*spaa14^4*spbb14^3-52*spaa12*spbb12^2*spaa13*spbb13*spaa14^3*spbb14*spaa23*spbb34-85*spaa12*spbb12^2*spaa13*spbb13*spaa14^2*spaa23*spaa34*spbb34^2-48*spaa12*spbb12*spaa13*spbb13*spaa14*spaa34^3*spbb34^3-10/3*spaa12*spaa13*spbb13*spbb23*spaa34^4*spbb34^3+89/3*spaa12*spbb12*spaa14^5*spbb14^4-206/3*spaa12*spbb12^2*spaa14^4*spbb14^2*spaa23*spbb34+101/36*spaa12*spbb12^3*spaa14^3*spaa23^2*spbb34^2-280/3*spaa12*spbb12^2*spaa14^2*spaa23*spaa34^2*spbb34^3-13*spaa12*spbb12*spaa14*spaa34^4*spbb34^4-10/3*spaa12*spbb23*spaa34^5*spbb34^4+10/3*spaa13^3*spbb13^3*spaa14^3*spbb14^2-20/3*spbb12*spaa13^3*spbb13^3*spaa14^2*spaa23*spbb34-2/3*spaa13^3*spbb13^3*spaa14*spaa34^2*spbb34^2+28/3*spaa13^2*spbb13^2*spaa14^4*spbb14^3-12*spbb12*spaa13^2*spbb13^2*spaa14^3*spbb14*spaa23*spbb34-94/3*spbb12*spaa13^2*spbb13^2*spaa14^2*spaa23*spaa34*spbb34^2+4/3*spaa13^2*spbb13^2*spaa14*spaa34^3*spbb34^3+26/3*spaa13*spbb13*spaa14^5*spbb14^4-34*spbb12*spaa13*spbb13*spaa14^4*spbb14^2*spaa23*spbb34-9*spbb12^2*spaa13*spbb13*spaa14^3*spaa23^2*spbb34^2-140/3*spbb12*spaa13*spbb13*spaa14^2*spaa23*spaa34^2*spbb34^3+14/3*spaa13*spbb13*spaa14*spaa34^4*spbb34^4+8/3*spaa14^6*spbb14^5-86/3*spbb12*spaa14^5*spbb14^3*spaa23*spbb34+22*spbb12^2*spaa14^4*spbb14*spaa23^2*spbb34^2-46*spbb12^2*spaa14^3*spaa23^2*spaa34*spbb34^3-46/3*spbb12*spaa14^2*spaa23*spaa34^3*spbb34^4+8/3*spaa14*spaa34^5*spbb34^5)/(spaa12*spaa14*spbb14*spaa24^2*spbb24^3*spaa34*spbb35*spaa45)+
(-59/3*spaa12^3*spbb12^3-154/3*spaa12^2*spbb12^2*spaa13*spbb13-44/3*spaa12^2*spbb12^2*spaa14*spbb14-22*spaa12^2*spbb12^2*spaa23*spbb23+9*spaa12^2*spbb12*spbb13*spbb24*spaa34-85/3*spaa12*spbb12*spaa13^2*spbb13^2-10*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-88/3*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-22*spaa12*spaa13*spbb13^2*spbb24*spaa34+71/3*spaa12*spbb12*spaa14^2*spbb14^2-40/3*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34-11/3*spaa12*spbb12*spaa23^2*spbb23^2-20/3*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34+10/3*spaa13^3*spbb13^3+18*spaa13^2*spbb13^2*spaa14*spbb14+8*spaa13^2*spbb13^2*spaa23*spbb23+74/3*spaa13*spbb13*spaa14^2*spbb14^2+16/3*spaa13*spbb13*spaa23^2*spbb23^2+10*spaa14^3*spbb14^3+2/3*spaa23^3*spbb23^3)/(spaa14*spbb14*spaa24^2*spbb24^2)+
(-26/3*spaa12^4*spbb12^4*spaa14-2*spaa12^4*spbb12^3*spbb23*spaa34-26*spaa12^3*spbb12^3*spaa13*spbb13*spaa14-4*spaa12^3*spbb12^2*spaa13*spbb13*spbb23*spaa34+955/36*spaa12^3*spbb12^3*spaa14^2*spbb14-878/9*spaa12^3*spbb12^3*spaa14*spaa34*spbb34+76/3*spaa12^3*spbb12^2*spbb23*spaa34^2*spbb34-26*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spaa14-2*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb23*spaa34+1597/36*spaa12^2*spbb12^2*spaa13*spbb13*spaa14^2*spbb14-1063/6*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spaa34*spbb34+115/3*spaa12^2*spbb12*spaa13*spbb13*spbb23*spaa34^2*spbb34+967/36*spaa12^2*spbb12^2*spaa14^3*spbb14^2-1289/12*spaa12^2*spbb12^3*spaa14^2*spaa23*spbb34-1111/6*spaa12^2*spbb12^2*spaa14*spaa34^2*spbb34^2-13/3*spaa12^2*spbb12*spbb23*spaa34^3*spbb34^2-26/3*spaa12*spbb12*spaa13^3*spbb13^3*spaa14+167/6*spaa12*spbb12*spaa13^2*spbb13^2*spaa14^2*spbb14-127/2*spaa12*spbb12*spaa13^2*spbb13^2*spaa14*spaa34*spbb34+2/3*spaa12*spaa13^2*spbb13^2*spbb23*spaa34^2*spbb34+247/6*spaa12*spbb12*spaa13*spbb13*spaa14^3*spbb14^2-358/3*spaa12*spbb12^2*spaa13*spbb13*spaa14^2*spaa23*spbb34-1057/6*spaa12*spbb12*spaa13*spbb13*spaa14*spaa34^2*spbb34^2-10/3*spaa12*spaa13*spbb13*spbb23*spaa34^3*spbb34^2+14/3*spaa12*spbb12*spaa14^4*spbb14^3-523/36*spaa12*spbb12^2*spaa14^3*spbb14*spaa23*spbb34-716/3*spaa12*spbb12^2*spaa14^2*spaa23*spaa34*spbb34^2-251/3*spaa12*spbb12*spaa14*spaa34^3*spbb34^3-38/3*spaa12*spbb23*spaa34^4*spbb34^3+8*spaa13^3*spbb13^3*spaa14^2*spbb14+61/3*spaa13^2*spbb13^2*spaa14^3*spbb14^2-59/2*spbb12*spaa13^2*spbb13^2*spaa14^2*spaa23*spbb34+7/3*spaa13^2*spbb13^2*spaa14*spaa34^2*spbb34^2+50/3*spaa13*spbb13*spaa14^4*spbb14^3-45/2*spbb12*spaa13*spbb13*spaa14^3*spbb14*spaa23*spbb34-371/6*spbb12*spaa13*spbb13*spaa14^2*spaa23*spaa34*spbb34^2+14/3*spaa13*spbb13*spaa14*spaa34^3*spbb34^3+13/3*spaa14^5*spbb14^4+20/3*spbb12*spaa14^4*spbb14^2*spaa23*spbb34-349/6*spbb12^2*spaa14^3*spaa23^2*spbb34^2-75*spbb12*spaa14^2*spaa23*spaa34^2*spbb34^3+9*spaa14*spaa34^4*spbb34^4)/(spaa12*spaa14*spbb14*spaa24*spbb24^2*spaa34*spbb35*spaa45)+
(-2*spaa13^3*spbb13^3-83/6*spaa13^2*spbb13^2*spaa14*spbb14-65/6*spaa13^2*spbb13^2*spaa23*spbb23+797/6*spbb12*spaa13^2*spbb13*spaa24*spbb34-395/6*spaa13^2*spbb13^2*spaa24*spbb24-43/2*spaa13*spbb13*spaa14^2*spbb14^2+255/2*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34-254/3*spaa13*spbb13*spaa14*spbb14*spaa24*spbb24+13/3*spaa13*spbb13*spaa23^2*spbb23^2+161/2*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34-205/3*spaa13*spbb13*spaa23*spbb23*spaa24*spbb24+535/3*spbb12*spaa13*spaa24^2*spbb24*spbb34-565/6*spaa13*spbb13*spaa24^2*spbb24^2-29/3*spaa14^3*spbb14^3-83/3*spaa14^2*spbb14^2*spaa24*spbb24-6*spaa14*spbb14*spaa24^2*spbb24^2+91/6*spaa23^3*spbb23^3-196/3*spaa23^2*spbb23^2*spaa24*spbb24+37/3*spaa23*spbb23*spaa24^2*spbb24^2-41*spaa24^3*spbb24^3)/(spaa12*spbb14*spbb24*spaa34*spbb35*spaa45)+
(-17/3*spaa12^2*spbb12^2-19/3*spaa12*spbb12*spaa13*spbb13+91/3*spaa12*spbb12*spaa23*spbb23+64/3*spaa12*spbb12*spaa24*spbb24+74/3*spaa12*spbb13*spbb24*spaa34+128/3*spaa13^2*spbb13^2+46*spaa13*spbb13*spaa23*spbb23+18*spaa23^2*spbb23^2+74/3*spaa23*spbb23*spaa24*spbb24+28/3*spaa24^2*spbb24^2)/(spaa14*spbb14*spaa24*spbb24)+
(-739/18*spaa12^2*spbb12^3*spaa24-989/18*spaa12*spbb12^2*spaa13*spbb13*spaa24+1519/36*spaa12*spbb12^2*spbb13*spaa14*spaa23-671/6*spaa12*spbb12^2*spaa24^2*spbb24+77/18*spbb12*spaa13^2*spbb13^2*spaa24-4/3*spaa13^2*spbb13^3*spaa34+21/2*spbb12*spaa13*spbb13^2*spaa14*spaa23-245/12*spbb12*spaa13*spbb13*spaa24^2*spbb24-874/9*spaa13*spbb13^2*spaa24*spbb24*spaa34+1/3*spaa13*spbb13^2*spaa34^2*spbb34+3083/36*spbb12*spbb13*spaa14*spaa23*spaa24*spbb24+28/3*spbb13^2*spaa14*spaa23*spbb24*spaa34+1915/12*spbb12*spaa24^3*spbb24^2+2347/36*spbb13*spaa24^2*spbb24^2*spaa34-919/36*spbb13*spaa24*spbb24*spaa34^2*spbb34+49/3*spbb13*spaa34^3*spbb34^2)/(spbb14*spaa24*spbb24*spaa34*spbb35*spaa45)+
(-20*spaa12*spbb12+59*spaa13*spbb13+23*spaa14*spbb14+74*spaa23*spbb23)/(spaa24*spbb24)+
(133/12*spaa12*spbb12^2*spaa14-727/12*spbb12*spaa13*spbb23*spaa24-63/4*spbb12*spaa14^2*spbb14+2161/18*spbb12*spaa14*spaa23*spbb23-1292/9*spaa14*spbb14*spbb23*spaa34-2033/18*spaa23*spbb23^2*spaa34-3815/36*spbb23*spaa34^2*spbb34)/(spbb24*spaa34*spbb35*spaa45)+
(+2123/36*spaa14*spbb15)/(spaa34*spbb35)+
(+1937/18*spbb13*spaa14)/(spbb35*spaa45)+
(+2867/18),
(spbb34*spaa35^3*(32/9*spbb14*spaa23*spbb23*spbb25^3*spbb34+32/9*spbb14*spaa24*spbb24*spbb25^3*spbb34+32/9*spbb15*spbb24*spaa25*spbb25^3*spbb34+32/9*spbb14*spbb25^3*spaa34*spbb34^2-32/9*spbb15*spbb24^3*spaa34*spbb35^2+32/3*spbb15*spbb24^2*spbb25*spaa34*spbb34*spbb35-32/3*spbb15*spbb24*spbb25^2*spaa34*spbb34^2))/(spbb14*spbb24^3*spaa34*spab3123^3)+
(spbb23*spaa35^3*(31/9*spbb13*spaa23*spbb24^3*spbb35^2+31/9*spbb14*spaa23*spbb23^2*spbb24*spbb35*spbb45-62/9*spbb14*spaa23*spbb23*spbb24^2*spbb35^2-31/9*spbb15*spaa23*spbb23^2*spbb24*spbb34*spbb45+62/9*spbb15*spaa23*spbb23*spbb24^2*spbb34*spbb35+31/9*spbb14*spbb23^2*spaa24*spbb24*spbb45^2-62/9*spbb14*spbb23*spaa24*spbb24^2*spbb35*spbb45+31/9*spbb14*spaa24*spbb24^3*spbb35^2+31/9*spbb14*spbb23^2*spaa25*spbb25*spbb45^2-62/9*spbb14*spbb23*spbb24*spaa25*spbb25*spbb35*spbb45+31/9*spbb14*spbb24^2*spaa25*spbb25*spbb35^2))/(spbb14*spbb24^3*spaa45*spab5125^3)+
(spbb34*spaa35^2*(5/3*spbb14*spaa23*spbb23*spbb24^2*spbb35^4+2/3*spbb15*spaa23*spbb23*spbb24^2*spbb34*spbb35^3-19/3*spbb15*spaa23*spbb23*spbb24*spbb25*spbb34^2*spbb35^2+4/9*spbb15*spaa23*spbb23*spbb25^2*spbb34^3*spbb35+5/3*spbb14*spaa24*spbb24^3*spbb35^4-5/3*spbb15*spaa24*spbb24^3*spbb34*spbb35^3-5*spbb15*spaa24*spbb24^2*spbb25*spbb34^2*spbb35^2+43/9*spbb15*spaa24*spbb24*spbb25^2*spbb34^3*spbb35+2/9*spbb15*spaa24*spbb25^3*spbb34^4+5/3*spbb14*spbb24^2*spaa34*spbb34*spbb35^4-5/3*spbb15*spbb24^2*spaa34*spbb34^2*spbb35^3-5/6*spbb15*spbb24^2*spbb34*spbb35^3*spaa45*spbb45-10/3*spbb15*spbb24*spbb25*spbb34^2*spbb35^2*spaa45*spbb45-19/18*spbb15*spbb25^2*spbb34^3*spbb35*spaa45*spbb45))/(spaa12*spbb13*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(spbb25*spaa35^2*(28/3*spbb13*spaa23*spbb24^3*spbb35^3-223/18*spbb13*spaa23*spbb24^2*spbb25*spbb34*spbb35^2+7/9*spbb13*spaa23*spbb24*spbb25^2*spbb34^2*spbb35+41/18*spbb13*spaa23*spbb25^3*spbb34^3-14/3*spbb14*spaa23*spbb23*spbb24^2*spbb35^3+16/3*spbb14*spaa23*spbb23*spbb24*spbb25*spbb34*spbb35^2-2/3*spbb14*spaa23*spbb23*spbb25^2*spbb34^2*spbb35+14/3*spbb13*spaa24*spbb24^3*spbb35^2*spbb45-43/18*spbb13*spaa24*spbb24^2*spbb25*spbb34*spbb35*spbb45-41/18*spbb13*spaa24*spbb24*spbb25^2*spbb34^2*spbb45-14/3*spbb12*spbb24^2*spaa25*spbb35^3*spbb45+28/3*spbb13*spbb24^2*spaa25*spbb25*spbb35^2*spbb45-43/18*spbb13*spbb24*spaa25*spbb25^2*spbb34*spbb35*spbb45-41/18*spbb13*spaa25*spbb25^3*spbb34^2*spbb45-14/3*spbb14*spbb24^2*spaa25*spbb25*spbb35^3+14/3*spbb14*spbb24*spaa25*spbb25^2*spbb34*spbb35^2))/(spbb14*spbb24^3*spaa34*spbb35^2*spab5125^2)+
(spbb34*spaa35*(52/3*spaa13*spbb13^3*spbb24^2*spaa34*spbb34*spbb35^3-33/2*spaa13*spbb13^3*spbb24*spbb25*spaa34*spbb34^2*spbb35^2+77/9*spaa13*spbb13^3*spbb25^2*spaa34*spbb34^3*spbb35+139/6*spbb13^2*spaa14*spbb14*spbb24^2*spaa34*spbb34*spbb35^3-205/6*spbb13^2*spaa14*spbb14*spbb24*spbb25*spaa34*spbb34^2*spbb35^2+463/18*spbb13^2*spaa14*spbb14*spbb25^2*spaa34*spbb34^3*spbb35-80/9*spbb13^2*spaa14*spbb15*spbb25^2*spaa34*spbb34^4-35/6*spbb13*spaa14*spbb14^2*spbb24^2*spbb35^4*spaa45+64/3*spbb13*spaa14*spbb14^2*spbb24*spbb25*spbb34*spbb35^3*spaa45-29*spbb13*spaa14*spbb14^2*spbb25^2*spbb34^2*spbb35^2*spaa45+188/9*spbb13*spaa14*spbb14*spbb15*spbb25^2*spbb34^3*spbb35*spaa45-133/18*spbb13*spaa14*spbb15^2*spbb25^2*spbb34^4*spaa45+35/6*spbb13^2*spbb14*spaa15*spbb24^2*spaa34*spbb35^4+53/3*spbb13^2*spbb24^2*spaa34^2*spbb34^2*spbb35^3-209/6*spbb13^2*spbb24*spbb25*spaa34^2*spbb34^3*spbb35^2+103/6*spbb13^2*spbb25^2*spaa34^2*spbb34^4*spbb35+10/3*spbb12^2*spaa34*spbb34^3*spbb35^3*spaa45*spbb45+10/3*spbb12*spbb14*spbb24*spaa34*spbb34^2*spbb35^4*spaa45-79/6*spbb12*spbb14*spbb25*spaa34*spbb34^3*spbb35^3*spaa45+59/6*spbb12*spbb15*spbb25*spaa34*spbb34^4*spbb35^2*spaa45-4*spbb13*spbb14*spbb24^2*spaa34*spbb34*spbb35^4*spaa45+77/6*spbb13*spbb14*spbb24*spbb25*spaa34*spbb34^2*spbb35^3*spaa45+59/9*spbb13*spbb14*spbb25^2*spaa34*spbb34^3*spbb35^2*spaa45-71/6*spbb13*spbb15*spbb25^2*spaa34*spbb34^4*spbb35*spaa45-9/2*spbb12^2*spbb34^2*spbb35^3*spaa45^2*spbb45^2-32/3*spbb12*spbb14*spbb24*spbb34*spbb35^4*spaa45^2*spbb45+85/2*spbb12*spbb14*spbb25*spbb34^2*spbb35^3*spaa45^2*spbb45-23/2*spbb12*spbb15*spbb25*spbb34^3*spbb35^2*spaa45^2*spbb45-35/6*spbb14^2*spbb24^2*spbb35^5*spaa45^2+32*spbb14^2*spbb24*spbb25*spbb34*spbb35^4*spaa45^2-67*spbb14^2*spbb25^2*spbb34^2*spbb35^3*spaa45^2+155/3*spbb14*spbb15*spbb25^2*spbb34^3*spbb35^2*spaa45^2-65/6*spbb15^2*spbb25^2*spbb34^4*spbb35*spaa45^2))/(spaa12*spbb13^2*spbb14*spbb24^3*spbb35^3*spaa45*spab3123)+
(spbb45*spbb23*spaa35*(175/18*spaa23*spbb23^2*spaa34*spbb34*spbb35*spbb45^2-94/9*spaa23*spbb23*spbb24*spaa34*spbb34*spbb35^2*spbb45+7/3*spaa23*spbb24^2*spaa34*spbb34*spbb35^3-401/18*spaa23*spbb23^2*spaa35*spbb35^2*spbb45^2+161/9*spaa23*spbb23*spbb24*spaa35*spbb35^3*spbb45-9/2*spaa23*spbb24^2*spaa35*spbb35^4+29/18*spbb23^2*spaa24*spaa34*spbb34*spbb45^3-80/9*spbb23^2*spaa24*spaa35*spbb35*spbb45^3-247/18*spbb23*spaa25*spbb25*spaa35*spbb35^2*spbb45^2+29/6*spbb24*spaa25*spbb25*spaa35*spbb35^3*spbb45+104/9*spbb23*spaa34^2*spbb34^2*spbb35*spbb45^2-61/9*spbb24*spaa34^2*spbb34^2*spbb35^2*spbb45-47/3*spbb23*spaa34*spbb34*spaa35*spbb35^2*spbb45^2+61/9*spbb24*spaa34*spbb34*spaa35*spbb35^3*spbb45))/(spaa12*spbb14*spbb24^3*spaa34*spbb35^3*spab5125)+
(-262/9*spbb13*spbb23^3*spbb45^4)/(spbb14*spbb24^3*spbb35^4)+
(spbb45*spbb23^2*(-275/9*spaa12^3*spbb12^2*spaa13*spbb13^2*spbb15*spbb23-27*spaa12^3*spbb12^3*spbb13*spaa23*spbb23*spbb35-27*spaa12^3*spbb12^2*spbb13*spbb15*spaa23*spbb23^2-403/9*spaa12^2*spbb12^2*spaa13^2*spbb13^3*spbb35-25*spaa12^2*spbb12*spaa13^2*spbb13^3*spbb15*spbb23-1009/18*spaa12^2*spbb12^2*spaa13*spbb13^2*spaa23*spbb23*spbb35-52*spaa12^2*spbb12*spaa13*spbb13^2*spbb15*spaa23*spbb23^2-373/6*spaa12^2*spbb12^2*spaa13*spbb13^2*spaa35*spbb35^2-27*spaa12^2*spbb12^2*spbb13*spaa23^2*spbb23^2*spbb35-27*spaa12^2*spbb12*spbb13*spbb15*spaa23^2*spbb23^3-25/18*spaa12^2*spbb12^2*spbb13*spaa23*spbb23*spaa35*spbb35^2-31/18*spaa12^2*spbb12^2*spbb13*spaa35^2*spbb35^3-439/9*spaa12*spbb12*spaa13^3*spbb13^4*spbb35+11*spaa12*spaa13^3*spbb13^4*spbb15*spbb23-1309/18*spaa12*spbb12*spaa13^2*spbb13^3*spaa23*spbb23*spbb35+22*spaa12*spaa13^2*spbb13^3*spbb15*spaa23*spbb23^2-935/18*spaa12*spbb12*spaa13^2*spbb13^3*spaa35*spbb35^2-431/18*spaa12*spbb12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb35+11*spaa12*spaa13*spbb13^2*spbb15*spaa23^2*spbb23^3-1007/18*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb23*spaa35*spbb35^2+287/9*spaa12*spbb12*spaa13*spbb13^2*spaa35^2*spbb35^3-25/18*spaa12*spbb12*spbb13*spaa23^2*spbb23^2*spaa35*spbb35^2-1/3*spaa12*spbb12^2*spaa23*spbb23*spaa25*spaa35*spbb35^3+4/3*spaa12*spbb12*spbb13*spaa23*spbb23*spaa35^2*spbb35^3-1/3*spaa12*spbb12^2*spaa25*spaa35^2*spbb35^4+61/18*spaa12*spbb12*spbb13*spaa35^3*spbb35^4+11*spaa13^4*spbb13^5*spbb35+22*spaa13^3*spbb13^4*spaa23*spbb23*spbb35+322/9*spaa13^3*spbb13^4*spaa35*spbb35^2+11*spaa13^2*spbb13^3*spaa23^2*spbb23^2*spbb35+805/18*spaa13^2*spbb13^3*spaa23*spbb23*spaa35*spbb35^2+271/6*spaa13^2*spbb13^3*spaa35^2*spbb35^3+161/18*spaa13*spbb13^2*spaa23^2*spbb23^2*spaa35*spbb35^2+39*spaa13*spbb13^2*spaa23*spbb23*spaa35^2*spbb35^3+85/18*spaa13*spbb13^2*spaa35^3*spbb35^4+61/18*spbb13*spaa23^2*spbb23^2*spaa35^2*spbb35^3+1/3*spbb12*spaa23*spbb23*spaa25*spaa35^2*spbb35^4+73/18*spbb13*spaa23*spbb23*spaa35^3*spbb35^4+1/3*spbb12*spaa25*spaa35^3*spbb35^5+1/3*spbb13*spaa35^4*spbb35^5))/(spaa12*spbb13^2*spaa14*spbb14*spbb24^3*spaa34*spbb35^3*spaa45)+
(spbb13*(-11*spaa12^2*spaa13*spbb13^2*spbb24^2*spbb25+1310/9*spaa12^2*spaa13*spbb13*spbb14*spbb23*spbb24*spbb25-655/9*spaa12^2*spaa13*spbb14^2*spbb23^2*spbb25-803/9*spaa13*spaa14*spbb14*spbb25*spaa34*spbb34^3+803/9*spaa13*spaa14*spbb15*spbb24*spaa34*spbb34^3-11*spaa13*spbb25*spaa34^2*spbb34^4+556/9*spaa14^2*spbb15*spaa23*spbb24^2*spbb34^2-556/9*spaa14^2*spbb14*spbb24*spaa34*spbb34^2*spbb45-605/9*spaa14*spbb24*spaa34^2*spbb34^3*spbb45))/(spaa12*spbb14*spbb24^2*spaa35*spbb35^3*spaa45)+
(spbb23*spbb34*(1/3*spaa12^2*spbb12^2+1/3*spaa12*spbb12*spaa23*spbb23+1/3*spaa12*spbb12*spaa24*spbb24-1/3*spbb12*spaa14*spaa23*spbb34+1/3*spaa23*spbb23*spaa24*spbb24))/(spaa12*spbb13^2*spaa14*spbb24^2)+
(2*spaa12^3*spbb12^3*spaa13*spbb13*spbb23*spbb35+727/9*spaa12^3*spbb12^2*spaa13*spbb13*spbb15*spbb23^2+2*spaa12^3*spbb12^4*spaa15*spbb35^2+649/9*spaa12^3*spbb12^3*spaa23*spbb23^2*spbb35+631/9*spaa12^3*spbb12^2*spbb15*spaa23*spbb23^3+1627/18*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spbb23*spbb35-115/18*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb15*spbb23^2+108*spaa12^2*spbb12^3*spaa13*spbb13*spaa15*spbb35^2+539/9*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23^2*spbb35+694/9*spaa12^2*spbb12*spaa13*spbb13*spbb15*spaa23*spbb23^3+85/6*spaa12^2*spbb12^3*spaa15*spaa23*spbb23*spbb35^2+21/2*spaa12^2*spbb12^3*spaa15*spaa35*spbb35^3+175/2*spaa12^2*spbb12^2*spaa23^2*spbb23^3*spbb35+167/2*spaa12^2*spbb12*spbb15*spaa23^2*spbb23^4-71/2*spaa12*spbb12*spaa13^3*spbb13^3*spbb23*spbb35+382/9*spaa12*spaa13^3*spbb13^3*spbb15*spbb23^2-163/9*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa15*spbb35^2+926/9*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23^2*spbb35+1763/18*spaa12*spaa13^2*spbb13^2*spbb15*spaa23*spbb23^3+1357/9*spaa12*spbb12^2*spaa13*spbb13*spaa15*spaa23*spbb23*spbb35^2-65/18*spaa12*spbb12^2*spaa13*spbb13*spaa15*spaa35*spbb35^3+1381/9*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^3*spbb35+617/9*spaa12*spaa13*spbb13*spbb15*spaa23^2*spbb23^4+67/9*spaa12*spbb12^3*spaa15^2*spaa23*spbb35^3+140/9*spaa12*spbb12^2*spaa15*spaa23^2*spbb23^2*spbb35^2-61/9*spaa12*spbb12^2*spaa15*spaa35^2*spbb35^4+271/18*spaa12*spbb12*spaa23^3*spbb23^4*spbb35+235/18*spaa12*spbb15*spaa23^3*spbb23^5+704/9*spaa13^4*spbb13^4*spbb23*spbb35+2605/18*spbb12*spaa13^3*spbb13^3*spaa15*spbb35^2+1606/9*spaa13^3*spbb13^3*spaa23*spbb23^2*spbb35+526/3*spbb12*spaa13^2*spbb13^2*spaa15*spaa23*spbb23*spbb35^2+941/18*spbb12*spaa13^2*spbb13^2*spaa15*spaa35*spbb35^3+1100/9*spaa13^2*spbb13^2*spaa23^2*spbb23^3*spbb35-37/2*spbb12^2*spaa13*spbb13*spaa15^2*spaa23*spbb35^3+34*spbb12*spaa13*spbb13*spaa15*spaa23^2*spbb23^2*spbb35^2-64/9*spbb12*spaa13*spbb13*spaa15*spaa35^2*spbb35^4+22*spaa13*spbb13*spaa23^3*spbb23^4*spbb35-55/18*spbb12^2*spaa15^2*spaa23^2*spbb23*spbb35^3-61/9*spbb12^2*spaa15^2*spaa23*spaa35*spbb35^4+61/18*spbb12*spaa15*spaa23^3*spbb23^3*spbb35^2)/(spaa12*spbb13*spaa14*spbb14*spbb24^2*spaa34*spbb35^2*spaa45)+
(578/9*spaa12^2*spbb13^2*spbb24^2*spaa34+22*spaa12*spaa13^2*spbb13^3*spbb24-242/9*spaa12*spaa13*spbb13^2*spaa14*spbb14*spbb24-3979/18*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24-677/9*spaa12*spaa13*spbb13^2*spaa24*spbb24^2-479/9*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34*spbb34-239/2*spaa12*spbb13*spaa23^2*spbb23^2*spbb24+33*spaa13^3*spbb13^3*spbb34+77*spaa13^2*spbb13^2*spaa23*spbb23*spbb34+677/9*spaa13*spbb13*spaa14^2*spbb14^2*spbb34+323/18*spaa13*spbb13*spaa14*spbb14*spaa34*spbb34^2+55*spaa13*spbb13*spaa23^2*spbb23^2*spbb34-11*spaa14^2*spbb14^2*spaa34*spbb34^2-22*spaa14*spbb14*spaa34^2*spbb34^3+11*spaa23^3*spbb23^3*spbb34)/(spaa12*spbb14*spbb24*spaa35*spbb35^2*spaa45)+
(8/9*spaa12^3*spbb12^3-61/18*spaa12^2*spbb12^2*spaa14*spbb14-44/3*spaa12^2*spbb12^2*spaa23*spbb23-67/9*spaa12^2*spbb12^2*spaa24*spbb24+247/18*spaa12*spbb12^2*spaa13*spaa24*spbb34-49/18*spaa12*spbb12*spaa14^2*spbb14^2-235/18*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24-137/9*spaa12*spbb12*spaa23^2*spbb23^2-151/9*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24-31/3*spaa12*spbb12*spaa24^2*spbb24^2-10*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34+1*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34-10*spbb12*spaa13*spaa24^2*spbb24*spbb34+32/9*spaa14^3*spbb14^3+64/9*spaa14^2*spbb14^2*spaa24*spbb24+32/9*spaa14*spbb14*spaa24^2*spbb24^2-61/18*spaa23^3*spbb23^3-67/18*spaa23^2*spbb23^2*spaa24*spbb24)/(spaa12*spbb13*spaa14*spbb14*spbb24*spaa34)+
(-967/9*spbb12*spaa13^3*spbb13^2*spaa25+736/9*spaa13^3*spbb13^3*spaa35+286/9*spbb12*spaa13^2*spbb13*spaa15*spbb15*spaa25+559/18*spaa13^2*spbb13^2*spaa15*spbb15*spaa35-365/18*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa25+3511/18*spaa13^2*spbb13^2*spaa23*spbb23*spaa35+4/3*spbb12^2*spaa13^2*spaa25^2*spbb35+493/18*spbb12*spaa13^2*spbb13*spaa25^2*spbb25-851/9*spaa13^2*spbb13^2*spaa25*spbb25*spaa35-437/18*spbb12*spaa13*spaa15^2*spbb15^2*spaa25+62/3*spaa13*spbb13*spaa15^2*spbb15^2*spaa35-1369/18*spbb12*spaa13*spaa15*spbb15*spaa25^2*spbb25+242/9*spaa13*spbb13*spaa15*spbb15*spaa25*spbb25*spaa35+215/18*spbb12*spaa13*spaa23^2*spbb23^2*spaa25+1300/9*spaa13*spbb13*spaa23^2*spbb23^2*spaa35-107/6*spbb12*spaa13*spaa23*spbb23*spaa25^2*spbb25-181/3*spaa13*spbb13*spaa23*spbb23*spaa25*spbb25*spaa35-466/9*spbb12*spaa13*spaa25^3*spbb25^2+19/6*spaa13*spbb13*spaa25^2*spbb25^2*spaa35+31/6*spaa15^3*spbb15^3*spaa35+215/18*spaa15^2*spbb15^2*spaa25*spbb25*spaa35-47/18*spaa15*spbb15*spaa25^2*spbb25^2*spaa35+187/6*spaa23^3*spbb23^3*spaa35-179/18*spaa23^2*spbb23^2*spaa25*spbb25*spaa35-33/2*spaa23*spbb23*spaa25^2*spbb25^2*spaa35-169/18*spaa25^3*spbb25^3*spaa35)/(spaa12*spbb14*spbb24*spaa34*spaa35*spbb35*spaa45)+
(spbb25*(45*spaa12^2*spbb12^2+505/9*spaa12*spbb12*spaa15*spbb15+566/9*spaa12*spbb12*spaa23*spbb23+1055/18*spaa12*spbb12*spaa25*spbb25+715/9*spaa12*spbb13*spbb25*spaa35+271/6*spaa15^2*spbb15^2+505/6*spaa15*spbb15*spaa25*spbb25+617/18*spaa23^2*spbb23^2-70/9*spaa23*spbb23*spaa25*spbb25+1/3*spaa25^2*spbb25^2))/(spaa14*spbb14*spbb24*spaa34*spbb35)+
(spbb12*(1277/6*spaa12^2*spbb12^2+2527/9*spaa12*spbb12*spaa13*spbb13+3599/6*spaa12*spbb12*spaa23*spbb23+1990/9*spaa12*spbb12*spaa24*spbb24+799/18*spaa13^2*spbb13^2+1390/3*spaa13*spbb13*spaa23*spbb23+3515/18*spbb12*spaa13*spaa24*spbb34+1271/3*spaa23^2*spbb23^2+6299/18*spaa23*spbb23*spaa24*spbb24+95/2*spaa24^2*spbb24^2))/(spbb14*spbb24*spaa34*spbb35*spaa45)+
(1058/9*spaa12*spbb12^2*spaa14+1699/6*spbb12*spaa13*spbb23*spaa24-397/6*spbb12*spaa14^2*spbb14+1346/9*spbb12*spaa14*spaa23*spbb23+769/3*spaa14*spbb14*spbb23*spaa34-217/6*spaa23*spbb23^2*spaa34+315/2*spbb23*spaa34^2*spbb34)/(spbb24*spaa34*spbb35*spaa45)+
(+7/2*spaa13*spbb15*spaa45)/(spaa34*spaa35*spbb35)+
(187/9*spaa12*spbb12+329/6*spaa13*spbb13-31*spaa14*spbb14+1147/18*spaa23*spbb23)/(spaa35*spbb35)+
(-5929/18*spbb13*spaa14)/(spbb35*spaa45)+
(-1309/18),
(spbb12^2*spbb34^2*spaa13^2*spbb23*(325/27*spbb12*spaa13*spbb14*spaa23-325/27*spaa13*spbb14^2*spaa34+325/27*spbb12*spaa23^2*spbb24-325/27*spbb14*spaa23*spbb24*spaa34))/(spbb14*spbb24^3*spaa34*spab3123^3)+
(-325/27*spbb12*spbb23*spaa25*spbb25^2*spbb34^2*spaa35^3*spbb45)/(spbb14*spbb24^3*spaa45*spab5125^3)+
(spbb45*spbb23*(-28/9*spaa13^2*spbb13^2*spbb14*spbb23*spaa34*spbb34^2*spbb45-14/9*spaa13^2*spbb13^2*spbb14*spbb25*spaa34*spbb34^3+509/54*spaa13^2*spbb13^3*spbb23*spbb34*spaa35*spbb45^2-14/9*spaa13^2*spbb13^3*spbb25*spbb34^2*spaa35*spbb45+593/54*spaa13^2*spbb13^2*spbb14*spbb23*spbb34*spaa45*spbb45^2+14/9*spaa13^2*spbb13^2*spbb14*spbb25*spbb34^2*spaa45*spbb45+14/9*spaa13^2*spbb13*spbb14*spbb15*spbb25*spbb34^3*spaa45-14/9*spaa13*spbb13*spaa14*spbb14^2*spbb23*spaa34*spbb34^2*spbb45-593/54*spaa13*spbb13^3*spaa15*spbb23*spaa35*spbb45^3-178/27*spaa13*spbb13*spbb14*spbb23*spaa34*spbb34^2*spaa45*spbb45^2-44/27*spaa13*spbb13*spbb14*spbb25*spaa34*spbb34^3*spaa45*spbb45-44/27*spaa13*spbb13^2*spbb25*spbb34^2*spaa35*spaa45*spbb45^2-79/18*spaa13*spbb13*spbb14*spbb25*spbb34^2*spaa45^2*spbb45^2-79/18*spaa13*spbb14*spbb15*spbb25*spbb34^3*spaa45^2*spbb45+79/18*spaa14*spbb14^2*spbb23*spaa34*spbb34^2*spaa45*spbb45^2))/(spaa12*spbb13*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(spbb25*spbb23*(409/54*spaa12^3*spbb12^2*spbb14^2*spbb24*spbb25+2273/54*spaa12^3*spbb12^2*spbb14*spbb15*spbb24^2+409/54*spaa12^2*spbb12*spaa14*spbb14^3*spbb24*spbb25+2273/54*spaa12^2*spbb12*spaa14*spbb14^2*spbb15*spbb24^2-485/54*spaa12^2*spbb12*spbb14^3*spaa15*spbb25^2+932/27*spaa12^2*spbb12*spbb14^2*spaa15*spbb15*spbb24*spbb25-2273/54*spaa12^2*spbb12*spbb14*spaa15*spbb15^2*spbb24^2+409/54*spaa12^2*spbb12*spbb14^2*spaa24*spbb24^2*spbb25+2273/54*spaa12^2*spbb12*spbb14*spbb15*spaa24*spbb24^3-149/9*spaa12^2*spbb12*spbb15^2*spbb24^3*spaa25-485/54*spaa12*spaa14*spbb14^4*spaa15*spbb25^2+485/18*spaa12*spaa14*spbb14^3*spaa15*spbb15*spbb24*spbb25-1379/18*spaa12*spaa14*spbb14^2*spaa15*spbb15^2*spbb24^2-3167/54*spaa12*spaa14*spbb14*spbb15^2*spbb24^3*spaa25+589/54*spaa12*spbb14^3*spaa15^2*spbb15*spbb25^2-589/18*spaa12*spbb14^2*spaa15^2*spbb15^2*spbb24*spbb25+589/18*spaa12*spbb14*spaa15^2*spbb15^3*spbb24^2-149/9*spaa12*spbb14^3*spaa15*spaa24*spbb24*spbb25^2+589/54*spaa12*spaa15*spbb15^3*spbb24^3*spaa25-149/9*spaa12*spbb15^2*spaa24*spbb24^4*spaa25+14/9*spaa14*spbb14^3*spaa15^2*spbb15*spbb25*spbb45-14/3*spaa14*spbb14^2*spaa15^2*spbb15^2*spbb24*spbb45-14/3*spaa14*spbb14*spaa15*spbb15^2*spbb24^2*spaa25*spbb45-14/9*spaa14*spbb15^2*spbb24^3*spaa25^2*spbb45))/(spbb14*spbb24^3*spaa34*spbb35^2*spab5125^2)+
(spbb14*spbb12*spaa13*spbb23*(-2*spaa12*spbb12*spbb24+2*spaa13*spbb14*spbb23+2*spaa14*spbb14*spbb24))/(spbb13*spbb24^3*spaa34*spab1251)+
(spbb23*(14/9*spbb12*spaa13^2*spbb13^4*spaa14*spbb34^2*spbb45^2+28/9*spbb12*spaa13^2*spbb13^3*spaa14*spbb15*spbb34^3*spbb45+14/9*spbb12*spaa13^2*spbb13^2*spaa14*spbb15^2*spbb34^4-391/54*spbb12*spaa13^2*spbb13^2*spbb15*spaa34*spbb34^4*spbb35-244/9*spbb12*spaa13^2*spbb13^3*spbb34^2*spbb35*spaa45*spbb45^2+89/27*spbb12*spaa13^2*spbb13^2*spbb15*spbb34^3*spbb35*spaa45*spbb45+26/9*spbb12*spaa13^2*spbb13*spbb15^2*spbb34^4*spbb35*spaa45+14/9*spaa13^2*spbb13^4*spbb24*spbb34*spbb35*spaa45*spbb45^2+437/54*spbb12*spaa13*spbb13^3*spaa14^2*spbb14*spbb34^2*spbb45^2+14/9*spbb12*spaa13*spbb13^2*spaa14^2*spbb14*spbb15*spbb34^3*spbb45-79/6*spbb12*spaa13*spbb13^2*spaa14*spbb15*spaa34*spbb34^4*spbb45-63/2*spbb12*spaa13*spbb13^3*spaa14*spbb34^2*spaa45*spbb45^3-689/27*spbb12*spaa13*spbb13^2*spaa14*spbb15*spbb34^3*spaa45*spbb45^2-71/9*spbb12*spaa13*spbb13*spaa14*spbb15^2*spbb34^4*spaa45*spbb45-353/54*spaa13*spbb13^4*spaa14*spbb24*spbb34*spaa45*spbb45^3+593/54*spaa13*spbb13^4*spaa15*spbb24*spbb35*spaa45*spbb45^3-1969/54*spbb12*spaa13*spbb13^2*spbb34^2*spbb35*spaa45^2*spbb45^3-145/9*spbb12*spaa13*spbb13*spbb15*spbb34^3*spbb35*spaa45^2*spbb45^2-37/9*spbb12*spaa13*spbb15^2*spbb34^4*spbb35*spaa45^2*spbb45-353/54*spbb12*spbb13^2*spaa14^2*spbb14*spaa34*spbb34^3*spbb45^2-79/18*spbb12*spbb13^2*spaa14^2*spbb14*spbb34^2*spaa45*spbb45^3-79/18*spbb12*spbb13*spaa14^2*spbb14*spbb15*spbb34^3*spaa45*spbb45^2-353/54*spbb13^4*spaa14*spaa15*spbb24*spaa34*spbb34*spbb45^3))/(spaa12*spbb13^2*spbb14*spbb24^3*spbb35^3*spaa45*spab3123)+
(spbb23*(2273/54*spaa23^2*spaa24*spbb24^4*spbb35^3-589/54*spaa23^2*spbb24^3*spaa25*spbb25*spbb35^3-409/54*spaa23^2*spbb24^3*spaa34*spbb34*spbb35^3-3251/54*spaa23^2*spbb24^3*spaa35*spbb35^4+2273/27*spaa23*spaa24^2*spbb24^4*spbb35^2*spbb45-631/27*spaa23*spaa24*spbb24^3*spaa25*spbb25*spbb35^2*spbb45+932/27*spaa23*spaa24*spbb24^3*spaa34*spbb34*spbb35^2*spbb45-3377/27*spaa23*spaa24*spbb24^3*spaa35*spbb35^3*spbb45-409/54*spaa23*spbb24^2*spaa34^2*spbb34^2*spbb35^2*spbb45-928/27*spaa23*spbb24^2*spaa34*spbb34*spaa35*spbb35^3*spbb45+271/9*spaa23*spbb24^2*spaa35^2*spbb35^4*spbb45+2273/54*spaa24^3*spbb24^4*spbb35*spbb45^2-673/54*spaa24^2*spbb24^3*spaa25*spbb25*spbb35*spbb45^2+2273/54*spaa24^2*spbb24^3*spaa34*spbb34*spbb35*spbb45^2+14/3*spbb23*spaa24^2*spbb24^2*spaa35*spbb35*spbb45^3-3755/54*spaa24^2*spbb24^3*spaa35*spbb35^2*spbb45^2-14/3*spaa24*spbb24^2*spaa25*spbb25*spaa35*spbb35^2*spbb45^2+551/27*spbb23^2*spaa24*spaa34*spbb34*spaa35*spbb45^4-1328/27*spbb23*spaa24*spbb24*spaa34*spbb34*spaa35*spbb35*spbb45^3-277/27*spaa24*spbb24^2*spaa34*spbb34*spaa35*spbb35^2*spbb45^2+125/9*spbb23^2*spaa24*spaa35^2*spbb35*spbb45^4-521/9*spbb23*spaa24*spbb24*spaa35^2*spbb35^2*spbb45^3+667/9*spaa24*spbb24^2*spaa35^2*spbb35^3*spbb45^2-233/18*spbb23*spaa25*spbb25*spaa35^2*spbb35^2*spbb45^3+775/18*spbb24*spaa25*spbb25*spaa35^2*spbb35^3*spbb45^2-29*spbb23*spaa34^2*spbb34^2*spaa35*spbb35*spbb45^3+136/3*spbb24*spaa34^2*spbb34^2*spaa35*spbb35^2*spbb45^2-157/54*spbb23*spaa34*spbb34*spaa35^2*spbb35^2*spbb45^3+1783/54*spbb24*spaa34*spbb34*spaa35^2*spbb35^3*spbb45^2))/(spaa12*spbb14*spbb24^3*spaa34*spbb35^3*spab5125)+
(spbb23*(11/2*spaa12^2*spbb13^3*spbb23*spbb25^2*spaa35*spbb45+179/27*spaa12*spaa13^2*spbb13^4*spbb23*spbb25*spbb45+179/27*spaa12*spaa13*spbb13^3*spaa23*spbb23^2*spbb25*spbb45+2629/54*spaa12*spaa13*spbb13^3*spbb23*spbb25*spaa35*spbb35*spbb45-353/54*spaa12*spbb13^2*spaa23^2*spbb23^3*spbb25*spbb45-353/54*spaa12*spbb13^2*spaa23*spbb23^2*spaa25*spbb25^2*spbb45+221/18*spaa12*spbb13^2*spaa23*spbb23^2*spbb25*spaa35*spbb35*spbb45+89/9*spaa12*spbb13^2*spbb23*spaa25*spbb25^2*spaa35*spbb35*spbb45+2105/54*spaa12*spbb13^2*spbb23*spbb25*spaa35^2*spbb35^2*spbb45-2447/54*spaa13^3*spbb13^4*spbb23*spbb35*spbb45+1138/27*spaa13^3*spbb13^3*spbb14*spbb23*spbb35^2-65/54*spbb12*spaa13^2*spbb13^2*spbb14*spaa15*spbb35^3-1982/27*spaa13^2*spbb13^3*spaa23*spbb23^2*spbb35*spbb45+433/9*spaa13^2*spbb13^2*spbb14*spaa23*spbb23^2*spbb35^2+3*spbb12*spaa13^2*spbb13*spbb14*spbb23*spaa25*spbb35^3-19/9*spbb12*spaa13*spbb13*spbb14*spaa15^2*spbb15*spbb35^3+37/9*spbb12^2*spaa13*spbb14*spaa15*spaa25*spbb35^4-1517/54*spaa13*spbb13^2*spaa23^2*spbb23^3*spbb35*spbb45+37/9*spbb12*spaa13*spbb14*spaa23*spbb23^2*spaa25*spbb35^3-95/18*spaa13*spbb13*spbb14*spaa23*spbb23^2*spaa25*spbb25*spbb35^2+37/9*spaa13*spbb13*spbb14*spaa23*spbb23^2*spaa35*spbb35^3-79/18*spaa13*spbb13*spbb14*spbb23*spaa25^2*spbb25^2*spbb35^2+79/18*spbb13*spaa23^2*spbb23^3*spaa25*spbb25*spbb35*spbb45+79/18*spbb13*spaa23*spbb23^2*spaa25^2*spbb25^2*spbb35*spbb45))/(spaa12*spbb13^2*spbb24^3*spaa34*spbb35^3*spaa45)+
(spbb25*spbb13*spbb23*(-79/6*spaa12^2*spbb12^2*spbb45+1417/54*spaa12^2*spbb12*spbb14*spbb25-2171/54*spaa12*spbb12*spaa15*spbb15*spbb45+23/3*spaa12*spbb14*spaa15*spbb15*spbb25+353/54*spaa12*spbb14*spaa24*spbb24*spbb25-1163/54*spaa12*spbb12*spaa25*spbb25*spbb45+767/54*spaa12*spbb14*spaa25*spbb25^2-730/27*spaa15^2*spbb15^2*spbb45-427/9*spaa15*spbb15*spaa25*spbb25*spbb45-551/27*spaa25^2*spbb25^2*spbb45))/(spbb14*spbb24^2*spaa34*spbb35^3*spaa45)+
(+37/9*spbb12*spaa13*spbb14*spbb23*spaa24*spbb34)/(spaa12*spbb13^2*spbb24^2*spaa34)+
(spbb23*(-2021/54*spaa13^2*spbb13^3*spaa14*spbb14*spbb45+7325/54*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb35+1603/27*spaa13^2*spbb13^2*spbb14*spaa15*spbb15*spbb35-155/9*spaa13^2*spbb13^3*spaa34*spbb34*spbb45+1625/54*spaa13^2*spbb13^2*spbb14*spaa34*spbb34*spbb35+7171/54*spaa13^2*spbb13*spbb14^2*spbb35^2*spaa45+1247/54*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb45-181/9*spaa13*spbb13*spaa14^2*spbb14^3*spbb35+2932/27*spaa13*spbb13*spaa14*spbb14^2*spaa15*spbb15*spbb35+313/54*spaa13*spbb13^2*spaa14*spbb14*spaa34*spbb34*spbb45-2131/54*spaa13*spbb13*spaa14*spbb14^2*spaa34*spbb34*spbb35+77/18*spaa13*spaa14*spbb14^3*spbb35^2*spaa45+1159/27*spaa13*spbb13*spbb14*spaa15^2*spbb15^2*spbb35+21/2*spaa13*spbb14^2*spaa15*spbb15*spbb35^2*spaa45+595/54*spaa13*spbb13^2*spaa34^2*spbb34^2*spbb45+6*spaa13*spbb13*spbb14*spaa34^2*spbb34^2*spbb35-37/9*spaa13*spbb14^2*spaa34*spbb34*spbb35^2*spaa45-89/54*spbb13*spaa14^2*spbb14^2*spaa34*spbb34*spbb45+79/18*spaa14^2*spbb14^3*spaa34*spbb34*spbb35-2*spaa14*spbb14^2*spaa15^2*spbb15^2*spbb35-88/3*spbb13*spaa14*spbb14*spaa34^2*spbb34^2*spbb45-2*spbb14*spaa15^3*spbb15^3*spbb35+232/27*spbb13*spaa34^3*spbb34^3*spbb45-79/18*spbb14*spaa34^3*spbb34^3*spbb35))/(spaa12*spbb13*spbb14*spbb24^2*spaa34*spbb35^2*spaa45)+
(spbb15*spbb23*(-62/9*spaa12^2*spbb12^2-953/27*spaa12*spbb12*spaa13*spbb13+1103/54*spaa12*spbb12*spaa15*spbb15-557/27*spaa12*spbb12*spaa25*spbb25-827/27*spaa12*spbb15*spbb23*spaa35-2915/54*spaa13^2*spbb13^2-505/27*spaa13*spbb13*spaa15*spbb15-133/9*spaa15^2*spbb15^2-2045/54*spaa15*spbb15*spaa25*spbb25-1247/54*spaa25^2*spbb25^2))/(spbb14*spbb24*spaa34*spbb35^2*spaa45)+
(spbb23*(2663/54*spaa13^2*spbb13^3*spaa23-4135/54*spaa13*spbb13^2*spaa14*spbb14*spaa23+32*spaa13*spbb13^2*spaa23^2*spbb23-1333/9*spbb13*spaa14^2*spbb14^2*spaa23-79/9*spaa14^2*spbb14^3*spaa24-443/27*spbb12*spbb13*spaa14*spaa23^2*spbb34-4043/27*spbb13*spaa14*spbb14*spaa23^2*spbb23-3923/54*spbb12*spaa14*spbb14*spaa23*spaa24*spbb34-2206/27*spaa14*spbb14^2*spaa23*spbb23*spaa24-79/6*spaa14*spbb14^2*spaa24^2*spbb24+269/54*spbb13*spaa23^3*spbb23^2-523/18*spbb12*spaa23^2*spbb23*spaa24*spbb34-227/6*spbb14*spaa23^2*spbb23^2*spaa24-232/27*spbb12*spaa23*spaa24^2*spbb24*spbb34-1175/54*spbb14*spaa23*spbb23*spaa24^2*spbb24-79/18*spbb14*spaa24^3*spbb24^2))/(spaa12*spbb13*spbb14*spbb24*spaa34*spbb35*spaa45)+
(spbb23*(163/18*spaa12*spbb12*spbb15+8/3*spaa15*spbb15^2+79/18*spbb12*spaa23*spbb35+5/18*spbb15*spaa25*spbb25))/(spbb13*spbb24*spaa34*spbb35)+
(spbb23*(-2365/18*spaa12*spbb12^2*spaa23-2648/27*spbb12*spaa13*spbb13*spaa23+583/9*spbb12*spaa13*spbb14*spaa24+3581/27*spaa13*spbb13*spbb14*spaa34-6191/54*spbb12*spaa14*spbb14*spaa23-6935/54*spaa14*spbb14^2*spaa34-7553/54*spbb12*spaa23^2*spbb23))/(spbb14*spbb24*spaa34*spbb35*spaa45)+
(+2*spbb15*spbb23*spbb45)/(spbb14*spbb25*spbb35)+
(spaa23*spbb23*(-386/3*spbb12*spaa24-6703/54*spbb13*spaa34))/(spbb14*spaa34*spbb35*spaa45)+
(-1213/27*spbb23*spaa24)/(spbb35*spaa45),
(spaa35^4*spbb23*spbb34*spbb15*(26/9*spbb23^2*spbb45^2-52/9*spbb23*spbb24*spbb35*spbb45+26/9*spbb24^2*spbb35^2))/(spbb14*spbb24^3*spaa45*spab5125^3)+
(+131/9*spbb13*spbb23^3*spbb45^4)/(spbb14*spbb24^3*spbb35^4)+
(spaa13^3*(-10/9*spbb13^4*spbb24^3*spbb45+40/9*spbb13^3*spbb14*spbb23*spbb24^2*spbb45+10/9*spbb13^3*spbb14*spbb24^2*spbb25*spbb34-20/3*spbb13^2*spbb14^2*spbb23^2*spbb24*spbb45-10/3*spbb13^2*spbb14^2*spbb23*spbb24*spbb25*spbb34+40/9*spbb13*spbb14^3*spbb23^3*spbb45+10/3*spbb13*spbb14^3*spbb23^2*spbb25*spbb34-10/9*spbb14^4*spbb23^3*spbb35))/(spbb14*spbb24^3*spbb35*spab3123^3)+
(spbb25*spbb34^2*spaa35^2*(5/6*spbb12*spbb24*spbb35^2*spbb45-5/6*spbb12*spbb25*spbb34*spbb35*spbb45+9/2*spbb15*spbb24^2*spbb35^2-52/9*spbb15*spbb24*spbb25*spbb34*spbb35+23/18*spbb15*spbb25^2*spbb34^2))/(spbb14*spbb24^3*spbb35^2*spab5125^2)+
(5/4*spbb15*spaa23*spbb25^3*spbb34^4*spaa35*spbb35+2/3*spbb13*spbb23*spaa24*spbb24*spbb25*spbb34*spaa45*spbb45^4+11/2*spbb13*spaa24*spbb24*spbb25^2*spbb34^2*spaa45*spbb45^3-5/4*spbb15*spaa24*spbb24*spbb25^2*spbb34^3*spaa45*spbb45^2-2/3*spbb13*spbb23^3*spaa25*spaa34*spbb45^5-35/3*spbb13*spbb23^2*spaa25*spbb25*spaa34*spbb34*spbb45^4-83/12*spbb13*spbb23*spaa25*spbb25^2*spaa34*spbb34^2*spbb45^3-103/36*spbb13*spaa25*spbb25^3*spaa34*spbb34^3*spbb45^2-5/4*spbb15*spaa25*spbb25^3*spaa34*spbb34^4*spbb45-2/3*spbb13*spbb23^2*spaa25*spbb25*spaa35*spbb35*spbb45^4-37/6*spbb13*spbb23*spaa25*spbb25^2*spbb34*spaa35*spbb35*spbb45^3-11/2*spbb13*spaa25*spbb25^3*spbb34^2*spaa35*spbb35*spbb45^2-25/6*spbb12*spbb23*spaa34*spbb34^2*spaa35*spbb35^2*spbb45^3-11/2*spbb12*spbb25*spaa34*spbb34^3*spaa35*spbb35^2*spbb45^2-2/3*spbb13*spbb23^2*spaa34*spbb34*spaa35*spbb35*spbb45^4+103/36*spbb15*spbb25^2*spaa34*spbb34^4*spaa35*spbb35*spbb45)/(spaa12*spbb14*spbb15*spbb24^3*spbb35^3*spab5125)+
(-37/18*spbb12^2*spbb14*spbb23*spbb34^2)/(spbb13^3*spbb24^3)+
(spbb12^2*spbb34^3*spbb15*spaa13^2*(1/2*spbb13*spbb23*spbb45+3*spbb13*spbb25*spbb34-7/6*spbb15*spbb23*spbb34))/(spbb13*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(spaa13*(21/4*spaa12*spbb12*spbb13^4*spbb23^2*spbb24*spbb45^2-35/6*spaa12*spbb12*spbb13^3*spbb14*spbb23^3*spbb45^2+5/6*spaa12*spbb13^5*spbb23*spbb24^2*spbb25*spbb45+5/2*spaa12*spbb13^5*spbb24^2*spbb25^2*spbb34-13/4*spaa12*spbb13^4*spbb14*spbb23^2*spbb24*spbb25*spbb45-17/2*spaa12*spbb13^4*spbb14*spbb23*spbb24*spbb25^2*spbb34+3*spaa12*spbb13^3*spbb14^2*spbb23^3*spbb25*spbb45+7/3*spaa12*spbb13^3*spbb14^2*spbb23^2*spbb25^2*spbb34-7/12*spaa12*spbb13^2*spbb14^2*spbb15*spbb23^4*spbb45+25/3*spaa12*spbb13^2*spbb14^2*spbb15*spbb23^3*spbb25*spbb34-14/3*spaa12*spbb13*spbb14^2*spbb15^2*spbb23^4*spbb34+7/4*spaa13*spbb13^5*spbb23^2*spbb24*spbb45^2+9/4*spaa13*spbb13^5*spbb23*spbb24*spbb25*spbb34*spbb45+1/2*spaa13*spbb13^5*spbb24*spbb25^2*spbb34^2-7/4*spaa13*spbb13^4*spbb14*spbb23^3*spbb45^2-4*spaa13*spbb13^4*spbb14*spbb23^2*spbb25*spbb34*spbb45-65/12*spaa13*spbb13^4*spbb14*spbb23*spbb25^2*spbb34^2+7/4*spaa13*spbb13^3*spbb14*spbb15*spbb23^3*spbb34*spbb45+23/3*spaa13*spbb13^3*spbb14*spbb15*spbb23^2*spbb25*spbb34^2-11/4*spaa13*spbb13^2*spbb14*spbb15^2*spbb23^3*spbb34^2+5/2*spbb13^4*spaa14*spbb14*spbb24*spbb25^2*spbb34^2-31/6*spbb13^3*spaa14*spbb14^2*spbb23*spbb25^2*spbb34^2+11/3*spbb13^2*spaa14*spbb14^2*spbb15*spbb23^2*spbb25*spbb34^2-11/6*spbb13*spaa14*spbb14^2*spbb15^2*spbb23^3*spbb34^2-5/6*spbb14^2*spbb15^2*spbb23^4*spaa24*spbb34^2-2*spbb13^3*spbb14*spbb23*spbb25^2*spaa34*spbb34^3+5/3*spbb13^2*spbb14*spbb15*spbb23^2*spbb25*spaa34*spbb34^3-1/2*spbb13*spbb14*spbb15^2*spbb23^3*spaa34*spbb34^3))/(spbb13^2*spbb14*spbb24^3*spbb35^3*spaa45*spab3123)+
(spbb23*(-53/36*spaa12^2*spbb13^4*spbb23*spbb25^2*spaa35*spbb45^2-11/2*spaa12*spaa13^2*spbb13^5*spbb23*spbb25*spbb45^2-403/36*spaa12*spaa13*spbb13^4*spaa23*spbb23^2*spbb25*spbb45^2-76/9*spaa12*spaa13*spbb13^4*spbb23*spbb25*spaa35*spbb35*spbb45^2+631/36*spaa12*spbb13^3*spaa23*spbb23^2*spaa25*spbb25^2*spbb45^2-5/3*spaa12*spbb13^3*spaa23*spbb23^2*spbb25*spaa35*spbb35*spbb45^2+71/6*spaa12*spbb13^3*spbb23*spaa25^2*spbb25^3*spbb45^2+161/18*spaa12*spbb13^3*spbb23*spaa25*spbb25^2*spaa35*spbb35*spbb45^2-55/9*spaa12*spbb13^3*spbb23*spbb25*spaa35^2*spbb35^2*spbb45^2-11/2*spaa13^3*spbb13^5*spbb23*spbb35*spbb45^2+269/36*spaa13^3*spbb13^4*spbb14*spbb23*spbb35^2*spbb45-47/9*spaa13^3*spbb13^3*spbb14^2*spbb23*spbb35^3-5/4*spbb12*spaa13^2*spbb13^2*spbb14^2*spaa15*spbb35^4-403/36*spaa13^2*spbb13^4*spaa23*spbb23^2*spbb35*spbb45^2+179/36*spaa13^2*spbb13^3*spbb14*spaa23*spbb23^2*spbb35^2*spbb45-68/9*spaa13^2*spbb13^2*spbb14^2*spaa23*spbb23^2*spbb35^3+20/3*spbb12*spaa13^2*spbb13*spbb14^2*spbb23*spaa25*spbb35^4-29/6*spaa13^2*spbb13^2*spbb14^2*spbb23*spaa25*spbb25*spbb35^3+1*spbb12^2*spaa13*spbb14^2*spaa15*spaa25*spbb35^5-205/36*spaa13*spbb13^3*spaa23^2*spbb23^3*spbb35*spbb45^2+245/36*spaa13*spbb13^2*spbb14*spaa23^2*spbb23^3*spbb35^2*spbb45-31/6*spaa13*spbb13*spbb14^2*spaa23^2*spbb23^3*spbb35^3+1*spbb12*spaa13*spbb14^2*spaa23*spbb23^2*spaa25*spbb35^4+107/36*spaa13*spbb13^2*spbb14*spaa23*spbb23^2*spaa25*spbb25*spbb35^2*spbb45-27/2*spaa13*spbb13*spbb14^2*spaa23*spbb23^2*spaa25*spbb25*spbb35^3-20/3*spaa13*spbb13*spbb14^2*spaa23*spbb23^2*spaa35*spbb35^4+1*spbb12*spaa13*spbb14^2*spbb23*spaa25^2*spbb25*spbb35^4-61/12*spaa13*spbb13^2*spbb14*spbb23*spaa25^2*spbb25^2*spbb35^2*spbb45-25/3*spaa13*spbb13*spbb14^2*spbb23*spaa25^2*spbb25^2*spbb35^3+119/12*spbb13^2*spaa23^2*spbb23^3*spaa25*spbb25*spbb35*spbb45^2+2/3*spbb13*spbb14*spaa23^2*spbb23^3*spaa25*spbb25*spbb35^2*spbb45+253/12*spbb13^2*spaa23*spbb23^2*spaa25^2*spbb25^2*spbb35*spbb45^2+4/3*spbb13*spbb14*spaa23*spbb23^2*spaa25^2*spbb25^2*spbb35^2*spbb45-1*spbb14^2*spaa23*spbb23^2*spaa35^2*spbb35^5+67/6*spbb13^2*spbb23*spaa25^3*spbb25^3*spbb35*spbb45^2+2/3*spbb13*spbb14*spbb23*spaa25^3*spbb25^3*spbb35^2*spbb45))/(spaa12*spbb13^2*spaa14*spbb14*spbb15*spbb24^3*spbb35^3*spaa45)+
(spbb13*(11/2*spaa12^2*spaa13*spbb13^2*spbb24^2*spbb25-517/18*spaa12^2*spaa13*spbb13*spbb14*spbb23*spbb24*spbb25+76/9*spaa12^2*spaa13*spbb14^2*spbb23^2*spbb25+191/36*spaa12*spaa13^2*spbb13^2*spbb24*spbb25*spbb34-191/36*spaa12*spaa13^2*spbb13*spbb14*spbb23*spbb25*spbb34+296/9*spaa13*spaa14*spbb14*spbb25*spaa34*spbb34^3-331/12*spaa13*spaa14*spbb15*spbb24*spaa34*spbb34^3+11/2*spaa13*spbb25*spaa34^2*spbb34^4-133/9*spaa14^2*spbb15*spaa23*spbb24^2*spbb34^2+53/18*spaa14^2*spbb14*spbb24*spaa34*spbb34^2*spbb45+197/9*spaa14*spbb24*spaa34^2*spbb34^3*spbb45))/(spaa12*spbb14*spbb24^2*spaa35*spbb35^3*spaa45)+
(spbb12*spbb34*(-31/9*spaa12^3*spbb12^3*spaa15+31/9*spaa12^3*spbb12^2*spbb23*spaa35-4/9*spaa12^2*spbb12^2*spaa15^2*spbb15-31/9*spaa12^2*spbb12^2*spaa15*spaa25*spbb25-80/9*spaa12^2*spbb12^2*spaa15*spaa35*spbb35+4*spaa12*spbb12*spaa15^3*spbb15^2-67/9*spaa12*spbb12^2*spaa15^2*spaa23*spbb35+3*spaa12*spbb12*spaa15^2*spbb15*spaa25*spbb25-1*spaa12*spbb12*spaa15*spaa25*spbb25*spaa35*spbb35-1*spaa12*spbb23*spaa25*spbb25*spaa35^2*spbb35-1*spaa12*spbb23*spaa35^3*spbb35^2+1*spaa15^4*spbb15^3-3*spbb12*spaa15^3*spbb15*spaa23*spbb35+1*spaa15^3*spbb15^2*spaa25*spbb25-2*spbb12*spaa15^2*spaa23*spaa25*spbb25*spbb35+1*spaa15*spaa25^2*spbb25^2*spaa35*spbb35+2*spaa15*spaa25*spbb25*spaa35^2*spbb35^2+1*spaa15*spaa35^3*spbb35^3))/(spaa12*spaa13*spbb13^2*spaa14*spbb14*spbb24^2*spaa45)+
(-57/4*spaa12^2*spbb13^3*spbb23*spbb25^2*spaa35*spbb45-242/9*spaa12*spaa13^2*spbb13^4*spbb23*spbb25*spbb45-1667/36*spaa12*spaa13*spbb13^3*spaa23*spbb23^2*spbb25*spbb45-220/3*spaa12*spaa13*spbb13^3*spbb23*spbb25*spaa35*spbb35*spbb45-59/12*spaa12*spbb13^2*spaa23^2*spbb23^3*spbb25*spbb45+743/36*spaa12*spbb13^2*spaa23*spbb23^2*spaa25*spbb25^2*spbb45-93/2*spaa12*spbb13^2*spaa23*spbb23^2*spbb25*spaa35*spbb35*spbb45+133/18*spaa12*spbb13^2*spbb23*spaa25^2*spbb25^3*spbb45-31/9*spaa12*spbb13^2*spbb23*spaa25*spbb25^2*spaa35*spbb35*spbb45-1195/36*spaa12*spbb13^2*spbb23*spbb25*spaa35^2*spbb35^2*spbb45-493/18*spaa13^3*spbb13^4*spbb23*spbb35*spbb45+769/12*spaa13^3*spbb13^3*spbb14*spbb23*spbb35^2+515/18*spbb12*spaa13^2*spbb13^2*spbb14*spaa15*spbb35^3-239/6*spaa13^2*spbb13^3*spaa23*spbb23^2*spbb35*spbb45+1709/36*spaa13^2*spbb13^2*spbb14*spaa23*spbb23^2*spbb35^2-245/18*spbb12*spaa13^2*spbb13*spbb14*spbb23*spaa25*spbb35^3-161/18*spbb12^2*spaa13*spbb14*spaa15*spaa25*spbb35^4-493/36*spaa13*spbb13^2*spaa23^2*spbb23^3*spbb35*spbb45-209/36*spaa13*spbb13*spbb14*spaa23^2*spbb23^3*spbb35^2-7/3*spbb12*spaa13*spbb14*spaa23*spbb23^2*spaa25*spbb35^3+17/4*spaa13*spbb13*spbb14*spaa23*spbb23^2*spaa25*spbb25*spbb35^2+47/3*spaa13*spbb13*spbb14*spaa23*spbb23^2*spaa35*spbb35^3-55/6*spbb12*spaa13*spbb14*spbb23*spaa25^2*spbb25*spbb35^3+367/36*spaa13*spbb13*spbb14*spbb23*spaa25^2*spbb25^2*spbb35^2+3*spbb12*spbb14*spaa15^3*spbb15^2*spbb35^3+20/9*spbb13*spaa23^3*spbb23^4*spbb35*spbb45+7/9*spbb13*spaa23^2*spbb23^3*spaa25*spbb25*spbb35*spbb45-4/3*spbb14*spaa23^2*spbb23^3*spaa25*spbb25*spbb35^2+97/36*spbb13*spaa23*spbb23^2*spaa25^2*spbb25^2*spbb35*spbb45-4/3*spbb14*spaa23*spbb23^2*spaa25^2*spbb25^2*spbb35^2+179/18*spbb14*spaa23*spbb23^2*spaa35^2*spbb35^4+97/18*spbb13*spbb23*spaa25^3*spbb25^3*spbb35*spbb45)/(spaa12*spbb13*spaa14*spbb14*spbb15*spbb24^2*spbb35^2*spaa45)+
(-47/3*spaa12^2*spbb13^2*spbb24^2*spaa34-11*spaa12*spaa13^2*spbb13^3*spbb24+85/18*spaa12*spaa13*spbb13^2*spaa14*spbb14*spbb24+1517/36*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24+127/6*spaa12*spaa13*spbb13^2*spaa24*spbb24^2-175/18*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34*spbb34+497/12*spaa12*spbb13*spaa23^2*spbb23^2*spbb24-403/36*spaa13^3*spbb13^3*spbb34-107/6*spaa13^2*spbb13^2*spaa14*spbb14*spbb34-1195/36*spaa13^2*spbb13^2*spaa23*spbb23*spbb34-118/9*spaa13*spbb13*spaa14^2*spbb14^2*spbb34-311/6*spaa13*spbb13*spaa14*spbb14*spaa34*spbb34^2-55/2*spaa13*spbb13*spaa23^2*spbb23^2*spbb34+11/2*spaa14^2*spbb14^2*spaa34*spbb34^2+11*spaa14*spbb14*spaa34^2*spbb34^3-11/2*spaa23^3*spbb23^3*spbb34)/(spaa12*spbb14*spbb24*spaa35*spbb35^2*spaa45)+
(spbb12*spbb34*spaa35*(-2*spaa14*spbb14-1*spaa24*spbb24))/(spaa13*spbb13*spbb14*spbb24*spaa45)+
(spaa24*spbb12*spbb34*(-71/3*spaa12^2*spbb12^2-197/9*spaa12*spbb12*spaa14*spbb14-1*spaa12*spbb12*spaa23*spbb23-146/9*spaa12*spbb12*spaa24*spbb24-301/18*spbb12*spaa13*spaa24*spbb34-5*spaa14^2*spbb14^2-2*spaa14*spbb14*spaa24*spbb24+1/3*spaa23^2*spbb23^2+149/18*spaa23*spbb23*spaa24*spbb24))/(spaa12*spbb13*spaa14*spbb14*spbb15*spbb24*spaa45)+
(799/36*spaa12^3*spbb12^3+1595/36*spaa12^2*spbb12^2*spaa13*spbb13-5*spaa12^2*spbb12^2*spaa23*spbb23+151/9*spaa12^2*spbb12^2*spaa24*spbb24+301/18*spaa12^2*spbb12*spbb13*spbb24*spaa34+172/9*spaa12*spbb12*spaa13^2*spbb13^2+479/18*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+425/18*spaa12*spaa13*spbb13^2*spbb24*spaa34-109/6*spaa12*spbb12*spaa23^2*spbb23^2-941/18*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24+7/2*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34-101/12*spaa12*spbb12*spaa24^2*spbb24^2-95/12*spaa12*spbb13*spaa24*spbb24^2*spaa34-3*spaa13^3*spbb13^3+673/12*spaa13^2*spbb13^2*spaa23*spbb23+1645/36*spaa13*spbb13*spaa23^2*spbb23^2+31/36*spaa23^3*spbb23^3-59/36*spaa23^2*spbb23^2*spaa24*spbb24-41/3*spaa23*spbb23*spaa24^2*spbb24^2)/(spaa12*spaa14*spbb14*spbb15*spbb24*spaa45)+
(spaa25*(3*spaa12^2*spbb12^2-196/9*spaa12*spbb12*spaa15*spbb15-199/4*spaa12*spbb12*spaa23*spbb23+80/3*spaa12*spbb12*spaa25*spbb25+1169/36*spbb12*spaa13*spaa25*spbb35-791/36*spaa15^2*spbb15^2+79/12*spaa15*spbb15*spaa25*spbb25+77/4*spaa23^2*spbb23^2-323/18*spaa23*spbb23*spaa25*spbb25-265/18*spaa25^2*spbb25^2))/(spaa12*spbb14*spaa35*spbb35*spaa45)+
(799/36*spaa12^2*spbb12^2+329/9*spaa12*spbb12*spaa13*spbb13-181/12*spaa12*spbb12*spaa23*spbb23-535/36*spaa12*spbb12*spaa24*spbb24+280/9*spaa13^2*spbb13^2+455/9*spaa13*spbb13*spaa23*spbb23-151/36*spbb12*spaa13*spaa24*spbb34+185/36*spaa23^2*spbb23^2-731/18*spaa23*spbb23*spaa24*spbb24-265/18*spaa24^2*spbb24^2)/(spaa12*spbb15*spbb24*spaa45)+
(spaa15*(523/36*spaa13^2*spbb13^2-353/18*spaa13*spbb13*spaa15*spbb15+1753/36*spaa13*spbb13*spaa35*spbb35+47/36*spaa15^2*spbb15^2+611/18*spbb12*spaa15*spaa23*spbb35+1405/18*spaa15*spbb15*spaa25*spbb25+1343/36*spaa15*spbb15*spaa35*spbb35+1205/36*spaa25^2*spbb25^2+1535/18*spaa25*spbb25*spaa35*spbb35+83/2*spaa35^2*spbb35^2))/(spaa12*spbb24*spaa35*spbb35*spaa45)+
(-1409/36*spaa12*spbb12*spbb23-1427/18*spaa13*spbb13*spbb23-49/6*spbb12*spaa14*spbb34-1769/18*spaa23*spbb23^2)/(spbb24*spbb35*spaa45)+
(3/2*spaa12*spbb12-601/18*spaa13*spbb13+2641/36*spaa14*spbb14-5179/36*spaa23*spbb23)/(spaa35*spbb35)+
(+761/18*spbb13*spaa14)/(spbb35*spaa45)+
(+4/9),
(spbb12^2*spbb34^2*spaa13^3*(-5/9*spaa12*spbb12*spbb14-5/9*spaa14*spbb14^2-5/9*spbb12*spaa23*spbb34-5/9*spbb14*spaa24*spbb24))/(spaa12*spbb14*spbb24^3*spaa34*spab3123^2)+
(spbb12^2*spaa15^2*spbb45*(17/9*spaa12^2*spbb12*spbb14*spbb24+17/9*spaa12*spaa14*spbb14^2*spbb24+17/9*spaa12*spbb14*spaa24*spbb24^2-17/9*spaa12*spbb12*spbb24*spaa25*spbb45-17/9*spbb14*spaa15*spaa24*spbb24*spbb45-17/9*spbb12*spaa15*spaa25*spbb45^2-17/9*spaa24*spbb24^2*spaa25*spbb45))/(spaa12*spbb14*spbb24^3*spaa45*spab5125^2)+
(spbb12^2*spaa15^2*spbb45*(-1/12*spaa12*spbb24+1/12*spaa15*spbb45))/(spaa12*spbb24^3*spaa45*spab1231)+
(spbb12^2*spbb23*spaa13^2*(-2*spaa12*spbb24-2*spaa13*spbb34))/(spaa14*spbb24^3*spaa34*spab1251)+
(spaa34*spbb34*(5/3*spaa12*spbb14-5/3*spaa23*spbb34))/(spaa12*spbb14*spab2152)+
(spbb34*(19/18*spaa12*spaa13*spbb13*spbb14^2*spbb23^3*spaa34*spbb45+1/12*spaa12*spbb14^2*spbb23^3*spaa34^2*spbb34*spbb45-71/36*spbb12*spaa13^3*spbb13^3*spbb25*spbb34^2-71/36*spaa13^3*spbb13^3*spbb14*spbb23*spbb25*spbb34-19/18*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb23^2*spbb45-1/9*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb23*spbb25*spbb34+3/4*spbb12*spaa13^2*spbb13^2*spbb25*spaa34*spbb34^3-25/12*spaa13^2*spbb13^2*spbb14*spbb23^2*spaa34*spbb34*spbb45-1/9*spaa13^2*spbb13^2*spbb14*spbb23*spbb25*spaa34*spbb34^2-3/4*spaa13*spbb13*spaa14*spbb14^2*spbb23^2*spaa34*spbb34*spbb45-17/36*spaa13*spbb13*spbb14*spbb23^2*spaa34^2*spbb34^2*spbb45-71/36*spbb15*spaa23^3*spbb23^4*spbb24*spbb34+3/4*spbb12*spaa23^2*spbb23^2*spaa24*spbb24*spbb25*spbb34^2-19/18*spbb14*spaa23^2*spbb23^4*spaa24*spbb24*spbb45+19/12*spbb14*spaa23^2*spbb23^3*spaa24*spbb24*spbb25*spbb34-61/36*spbb15*spaa23^2*spbb23^3*spaa24*spbb24^2*spbb34))/(spaa12*spbb13*spbb14*spbb24^3*spbb35^2*spaa45*spab3123)+
(spaa23*spbb23*(-5/3*spaa12*spbb12*spaa24*spaa34-1/3*spaa12*spbb13*spaa34^2+4/3*spbb12*spaa13*spaa24^2))/(spaa14*spbb14*spaa24*spaa34*spab4154)+
(spbb25*(17/9*spaa23^2*spbb23*spbb24^2*spaa25*spbb25*spbb34*spbb35-17/9*spaa23^2*spbb23*spbb24*spaa25*spbb25^2*spbb34^2+17/9*spaa23*spaa24*spbb24^3*spaa25*spbb25*spbb34*spbb35-17/9*spaa23*spaa24*spbb24^2*spaa25*spbb25^2*spbb34^2-17/9*spaa23*spaa24*spbb24*spbb25^2*spbb34^3*spaa35+5/4*spaa23*spbb24^3*spaa25^2*spbb25*spbb35^2-11/6*spaa23*spbb24^2*spaa25^2*spbb25^2*spbb34*spbb35+7/12*spaa23*spbb24*spaa25^2*spbb25^3*spbb34^2-15/4*spaa23*spaa25*spbb25^3*spbb34^3*spaa35+5/4*spaa24*spbb24^3*spaa25^2*spbb25*spbb35*spbb45-89/36*spaa24*spbb24^2*spaa25^2*spbb25^2*spbb34*spbb45+23/18*spaa24*spbb24*spaa25*spbb25^2*spbb34^2*spaa35*spbb45-23/36*spaa24*spbb24^2*spaa25*spbb25*spbb34*spaa45*spbb45^2+125/36*spaa24*spbb25^2*spbb34^3*spaa35^2*spbb45+125/36*spaa24*spbb24*spbb25*spbb34^2*spaa35*spaa45*spbb45^2+5/4*spbb24^2*spaa25^3*spbb25^2*spbb35*spbb45-89/36*spbb24*spaa25^3*spbb25^3*spbb34*spbb45+23/36*spbb24^3*spaa25^2*spaa34*spbb35^2*spbb45+15/4*spaa25^2*spbb25^3*spbb34^2*spaa35*spbb45-23/36*spbb24^2*spaa25^2*spbb25*spbb35*spaa45*spbb45^2+11/18*spbb24*spaa25^2*spbb25^2*spbb34*spaa45*spbb45^2-91/36*spaa25*spbb25^2*spbb34^2*spaa35*spaa45*spbb45^2-91/36*spbb24*spaa25*spbb25*spbb34*spaa45^2*spbb45^3))/(spaa12*spbb14*spbb24^3*spaa34*spbb35^2*spab5125)+
(spbb45*spbb12*spbb34*(2*spaa13^2*spbb23^2+4*spaa13*spaa14*spbb23*spbb24+2*spaa14^2*spbb24^2))/(spaa14*spbb24^3*spbb35*spab5145)+
(spaa14*(-17/9*spaa12^3*spbb12^2*spbb13*spbb14*spbb24*spbb25-71/9*spaa12^2*spbb12*spaa13*spbb13^2*spbb14*spbb24*spbb25-113/18*spaa12^2*spbb12*spaa13*spbb13*spbb14^2*spbb23*spbb25+67/18*spaa12^2*spbb12*spbb13*spaa14*spbb14^2*spbb24*spbb25-46/9*spaa12*spaa13^2*spbb13^3*spbb14*spbb24*spbb25+9/4*spaa12*spaa13^2*spbb13^2*spbb14^2*spbb23*spbb25-677/36*spaa12*spaa13*spbb13^2*spaa14*spbb14^2*spbb24*spbb25-19/12*spaa12*spbb13^2*spaa14*spbb15*spaa23*spbb24^3+53/12*spaa13^2*spbb13^2*spbb14*spbb25*spaa34*spbb34^2+103/36*spaa13^2*spbb13^2*spbb15*spbb24*spaa34*spbb34^2-103/36*spaa13*spbb13^2*spaa14*spbb15*spaa23*spbb24^2*spbb34+17/2*spaa13*spbb13*spaa14*spbb14^2*spbb25*spaa34*spbb34^2-275/12*spaa13*spbb13*spaa14*spbb14*spbb15*spbb24*spaa34*spbb34^2+3*spaa13*spbb13*spbb14*spbb25*spaa34^2*spbb34^3-32/9*spaa13*spbb13*spbb15*spbb24*spaa34^2*spbb34^3-155/9*spbb13*spaa14^2*spbb14*spbb15*spaa23*spbb24^2*spbb34-811/36*spaa14^2*spbb14^2*spbb15*spbb24*spaa34*spbb34^2-113/36*spbb13*spaa14*spbb15*spaa23*spbb24^2*spaa34*spbb34^2-1/12*spaa14*spbb14^2*spbb25*spaa34^2*spbb34^3-881/36*spaa14*spbb14*spbb15*spbb24*spaa34^2*spbb34^3-133/36*spbb15*spbb24*spaa34^3*spbb34^4))/(spaa12*spbb14*spaa24*spbb24^3*spaa34*spbb35^2*spaa45)+
(spbb23*(71/36*spaa23^2*spbb23^2*spbb34*spbb45+71/36*spaa23^2*spbb23*spbb25*spbb34^2+8/3*spaa23*spbb23*spaa24*spbb24*spbb34*spbb45+17/18*spaa23*spaa24*spbb24*spbb25*spbb34^2-1/12*spaa23*spbb23^2*spaa25*spbb45^2-1/6*spaa24*spbb24*spaa34*spbb34^2*spbb45-1/6*spbb23*spaa25*spaa34*spbb34*spbb45^2-1/12*spaa34^2*spbb34^3*spbb45))/(spaa12*spbb13*spaa24*spbb24^3*spbb35)+
(spbb34*spaa13*(91/36*spaa12^2*spbb12^3*spaa14^2-175/36*spaa12^2*spbb12^2*spaa14*spbb23*spaa34+7/3*spaa12^2*spbb12*spbb23^2*spaa34^2+39/4*spaa12*spbb12^2*spaa13*spbb13*spaa14^2-71/18*spaa12*spbb12*spaa13*spbb13*spaa14*spbb23*spaa34+2/3*spaa12*spaa13*spbb13*spbb23^2*spaa34^2+118/9*spaa12*spbb12^2*spaa14^3*spbb14+491/36*spaa12*spbb12^2*spaa14^2*spaa34*spbb34-235/36*spaa12*spbb12*spaa14*spbb23*spaa34^2*spbb34-47/36*spbb12*spaa13^2*spbb13^2*spaa14^2-2/3*spaa13^2*spbb13^2*spaa14*spbb23*spaa34+3*spbb12*spaa13*spbb13*spaa14^3*spbb14-31/36*spbb12*spaa13*spbb13*spaa14^2*spaa34*spbb34+11/3*spaa13*spbb13*spaa14*spbb23*spaa34^2*spbb34+155/36*spbb12*spaa14^4*spbb14^2-6*spbb12^2*spaa14^3*spaa23*spbb34-263/36*spbb12*spaa14^2*spaa34^2*spbb34^2+3*spaa14*spbb23*spaa34^3*spbb34^2))/(spaa12*spaa14*spaa24*spbb24^3*spaa34*spbb35*spaa45)+
(431/18*spaa12^3*spbb12^3*spaa14^2*spbb14+235/36*spaa12^3*spbb12^3*spaa14*spaa34*spbb34-7/3*spaa12^3*spbb12^2*spbb23*spaa34^2*spbb34+2405/36*spaa12^2*spbb12^2*spaa13*spbb13*spaa14^2*spbb14+281/36*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spaa34*spbb34-1/3*spaa12^2*spbb12*spaa13*spbb13*spbb23*spaa34^2*spbb34+215/4*spaa12^2*spbb12^2*spaa14^3*spbb14^2-79/4*spaa12^2*spbb12^3*spaa14^2*spaa23*spbb34+337/18*spaa12^2*spbb12^2*spaa14*spaa34^2*spbb34^2+265/6*spaa12*spbb12*spaa13^2*spbb13^2*spaa14^2*spbb14+71/18*spaa12*spbb12*spaa13^2*spbb13^2*spaa14*spaa34*spbb34+878/9*spaa12*spbb12*spaa13*spbb13*spaa14^3*spbb14^2-749/18*spaa12*spbb12^2*spaa13*spbb13*spaa14^2*spaa23*spbb34+277/36*spaa12*spbb12*spaa13*spbb13*spaa14*spaa34^2*spbb34^2+337/9*spaa12*spbb12*spaa14^4*spbb14^3-641/18*spaa12*spbb12^2*spaa14^3*spbb14*spaa23*spbb34+2053/36*spaa12*spbb12^2*spaa14^2*spaa23*spaa34*spbb34^2+112/9*spaa12*spbb12*spaa14*spaa34^3*spbb34^3+193/18*spaa13^3*spbb13^3*spaa14^2*spbb14+2/3*spaa13^3*spbb13^3*spaa14*spaa34*spbb34+845/36*spaa13^2*spbb13^2*spaa14^3*spbb14^2-455/36*spbb12*spaa13^2*spbb13^2*spaa14^2*spaa23*spbb34+151/36*spaa13^2*spbb13^2*spaa14*spaa34^2*spbb34^2+133/9*spaa13*spbb13*spaa14^4*spbb14^3-959/36*spbb12*spaa13*spbb13*spaa14^3*spbb14*spaa23*spbb34+179/9*spbb12*spaa13*spbb13*spaa14^2*spaa23*spaa34*spbb34^2-26/9*spaa13*spbb13*spaa14*spaa34^3*spbb34^3+73/36*spaa14^5*spbb14^4-269/18*spbb12*spaa14^4*spbb14^2*spaa23*spbb34+655/36*spbb12^2*spaa14^3*spaa23^2*spbb34^2-181/18*spbb12*spaa14^2*spaa23*spaa34^2*spbb34^3-133/36*spaa14*spaa34^4*spbb34^4)/(spaa12*spaa14*spbb14*spaa24*spbb24^2*spaa34*spbb35*spaa45)+
(5/3*spaa12^3*spbb12^3*spaa14*spaa24+7/3*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spaa24-5/3*spaa12^2*spbb12^2*spaa13*spbb23*spaa24^2+395/18*spaa12^2*spbb12^2*spbb13*spaa14^2*spaa23+19*spaa12^2*spbb12^2*spaa14^2*spbb14*spaa24+10/3*spaa12*spbb12*spaa13^2*spbb13^2*spaa14*spaa24+2/3*spaa12*spbb12*spaa13^2*spbb13*spbb23*spaa24^2+509/12*spaa12*spbb12*spaa13*spbb13^2*spaa14^2*spaa23+23/4*spaa12*spbb12*spaa13*spbb13*spaa14^2*spbb14*spaa24-49/3*spaa12*spbb12*spaa13*spaa14*spbb14*spbb23*spaa24^2+470/9*spaa12*spbb12*spbb13*spaa14^3*spbb14*spaa23+1897/36*spaa12*spbb12*spaa14^3*spbb14^2*spaa24+2/3*spaa13^3*spbb13^3*spaa14*spaa24+1/3*spaa13^3*spbb13^2*spbb23*spaa24^2+53/4*spaa13^2*spbb13^3*spaa14^2*spaa23-361/18*spaa13^2*spbb13^2*spaa14^2*spbb14*spaa24+197/36*spaa13^2*spbb13*spaa14*spbb14*spbb23*spaa24^2-77/36*spaa13^2*spbb13^2*spaa14*spaa24*spaa34*spbb34+215/4*spaa13*spbb13^2*spaa14^3*spbb14*spaa23+827/36*spaa13*spbb13*spaa14^3*spbb14^2*spaa24-301/18*spaa13*spbb13^2*spaa14^2*spaa23*spaa34*spbb34+367/9*spaa13*spaa14^2*spbb14^2*spbb23*spaa24^2-2623/36*spaa13*spbb13*spaa14^2*spbb14*spaa24*spaa34*spbb34-176/9*spaa13*spaa14*spbb14*spbb23*spaa24^2*spaa34*spbb34-65/6*spaa13*spbb13*spaa14*spaa24*spaa34^2*spbb34^2+221/9*spbb13*spaa14^4*spbb14^2*spaa23+111/4*spaa14^4*spbb14^3*spaa24+35/36*spbb13*spaa14^3*spbb14*spaa23*spaa34*spbb34-277/18*spaa14^3*spbb14^2*spaa24*spaa34*spbb34+685/36*spbb13*spaa14^2*spaa23*spaa34^2*spbb34^2-511/36*spaa14^2*spbb14*spaa24*spaa34^2*spbb34^2-4/3*spaa14*spaa24*spaa34^3*spbb34^3)/(spaa12*spaa14*spbb14*spaa24*spbb24*spaa34*spbb35*spaa45)+
(-1/3*spaa12*spbb15*spaa45)/(spaa14*spbb14*spaa24)+
(-2*spaa12*spaa15*spbb15^2-2*spaa12*spbb12*spaa23*spbb35+380/9*spaa12*spbb13*spaa23*spbb25+2*spaa13*spbb15*spaa25*spbb35+655/36*spaa23*spaa25*spbb25*spbb35)/(spaa12*spbb14*spaa24*spbb25)+
(-337/18*spaa12^2*spbb12^2*spaa24-10/3*spaa12^2*spbb12*spbb13*spaa34-703/18*spaa12*spbb12*spaa23*spbb23*spaa24+89/6*spaa12*spbb13*spaa23*spbb23*spaa34-649/36*spaa12*spbb12*spaa24^2*spbb24-127/4*spaa12*spbb12*spaa24*spaa34*spbb34+119/12*spaa12*spbb13*spaa34^2*spbb34+179/9*spbb12*spaa13*spaa24^2*spbb34-46/3*spaa23^2*spbb23^2*spaa24-467/36*spaa23*spbb23*spaa24^2*spbb24-433/12*spaa23*spbb23*spaa24*spaa34*spbb34+85/36*spaa24^3*spbb24^2)/(spaa12*spbb14*spaa34*spbb35*spaa45)+
(spaa14*spaa24*(-221/18*spaa13*spbb13+841/36*spaa14*spbb14-383/18*spaa34*spbb34))/(spaa12*spaa34*spbb35*spaa45)+
(+2*spaa34*spbb35)/(spaa24*spbb25)+
(-1057/36*spaa14*spbb15)/(spaa34*spbb35)+
(-721/18*spbb13*spaa14)/(spbb35*spaa45)+
(-107/36),
(spbb23*spbb14*(-2*spaa23^2*spbb23^2*spbb24^2*spaa25-2*spaa23^2*spbb23^2*spbb24*spbb34*spaa35-4*spaa23*spbb23*spaa24*spbb24^3*spaa25-4*spaa23*spbb23*spaa24*spbb24^2*spbb34*spaa35-8*spaa23*spbb23*spbb24^2*spaa25^2*spbb25-10*spaa23*spbb23*spbb24*spaa25*spbb25*spbb34*spaa35-2*spaa23*spbb23*spbb25*spbb34^2*spaa35^2-2*spaa24^2*spbb24^4*spaa25-2*spaa24^2*spbb24^3*spbb34*spaa35-8*spaa24*spbb24^3*spaa25^2*spbb25-10*spaa24*spbb24^2*spaa25*spbb25*spbb34*spaa35-2*spaa24*spbb24*spbb25*spbb34^2*spaa35^2-8*spbb24^2*spaa25^3*spbb25^2-12*spbb24*spaa25^2*spbb25^2*spbb34*spaa35-4*spaa25*spbb25^2*spbb34^2*spaa35^2))/(spbb13*spbb24^3*spaa25*spab1251^2)+
(spbb34*spaa35*(5/4*spaa23*spbb24^3*spbb35^4-5*spaa23*spbb24^2*spbb25*spbb34*spbb35^3+25/4*spaa23*spbb24*spbb25^2*spbb34^2*spbb35^2-5/2*spaa23*spbb25^3*spbb34^3*spbb35+5/4*spaa24*spbb24^3*spbb35^3*spbb45-15/4*spaa24*spbb24^2*spbb25*spbb34*spbb35^2*spbb45+15/4*spaa24*spbb24*spbb25^2*spbb34^2*spbb35*spbb45-5/4*spaa24*spbb25^3*spbb34^3*spbb45+5/4*spbb24^2*spaa34*spbb34*spbb35^3*spbb45-5/2*spbb24*spbb25*spaa34*spbb34^2*spbb35^2*spbb45+5/4*spbb25^2*spaa34*spbb34^3*spbb35*spbb45))/(spaa12*spbb14*spbb24^3*spbb35^3*spab3123)+
(-131/9*spbb13*spbb23*spbb25^2*spbb34^2*spbb45^2)/(spbb14*spbb24^3*spbb35^4)+
(-14/9*spbb15*spbb23*spbb25^2*spbb34^3*spaa35^3*spbb45)/(spbb14*spbb24^3*spbb35*spab5125^3)+
(spbb25*spbb34^2*spaa35^2*(-17/6*spbb12*spbb24*spbb35^2*spbb45+1*spbb13*spbb24*spbb25*spbb35*spbb45+11/6*spbb13*spbb25^2*spbb34*spbb45+3/2*spbb14*spbb24*spbb25*spbb35^2-3/2*spbb14*spbb25^2*spbb34*spbb35))/(spbb14*spbb24^3*spbb35^2*spab5125^2)+
(spaa35*(-5/3*spbb12^2*spaa23*spbb24^2*spbb35^4*spbb45-26/3*spbb12*spbb13*spaa23*spbb24^2*spbb25*spbb35^3*spbb45+35/6*spbb12*spbb14*spaa23*spbb24^2*spbb25*spbb35^4+21/4*spbb13^2*spaa23*spbb24^2*spbb25^2*spbb35^2*spbb45+9*spbb13^2*spaa23*spbb24*spbb25^3*spbb34*spbb35*spbb45-47/12*spbb13^2*spaa23*spbb25^4*spbb34^2*spbb45-41/4*spbb13*spbb14*spaa23*spbb24^2*spbb25^2*spbb35^3-5/4*spbb13*spbb14*spaa23*spbb24*spbb25^3*spbb34*spbb35^2+17/3*spbb13*spbb14*spaa23*spbb25^4*spbb34^2*spbb35+67/12*spbb14^2*spaa23*spbb23*spbb24*spbb25^2*spbb35^3+1/4*spbb14^2*spaa23*spbb23*spbb25^3*spbb34*spbb35^2-5/3*spbb12^2*spaa24*spbb24^2*spbb35^3*spbb45^2-17/6*spbb12*spbb13*spaa24*spbb24^2*spbb25*spbb35^2*spbb45^2+7/12*spbb13^2*spaa24*spbb24^2*spbb25^2*spbb35*spbb45^2+47/12*spbb13^2*spaa24*spbb24*spbb25^3*spbb34*spbb45^2+19/3*spbb12^2*spbb24*spaa25*spbb25*spbb35^3*spbb45^2-77/12*spbb12*spbb13*spbb24*spaa25*spbb25^2*spbb35^2*spbb45^2+3/2*spbb12*spbb14*spbb24*spaa25*spbb25^2*spbb35^3*spbb45-23/6*spbb13^2*spbb24*spaa25*spbb25^3*spbb35*spbb45^2+47/12*spbb13^2*spaa25*spbb25^4*spbb34*spbb45^2+35/12*spbb13*spbb14*spbb24*spaa25*spbb25^3*spbb35^2*spbb45-53/12*spbb13*spbb14*spaa25*spbb25^4*spbb34*spbb35*spbb45+3/2*spbb14^2*spbb24*spaa25*spbb25^3*spbb35^3-3/2*spbb14^2*spaa25*spbb25^4*spbb34*spbb35^2))/(spbb14*spbb15*spbb24^3*spaa34*spbb35^3*spab5125)+
(spbb34^2*spbb25*spbb45*(47/12*spaa12*spbb12^2*spaa13*spaa23*spbb23+209/12*spaa12*spbb12^2*spaa13*spaa34*spbb34+15*spaa12*spbb12*spaa23*spbb23*spbb24*spaa34+57/2*spaa12*spbb12*spbb24*spaa34^2*spbb34-67/12*spaa12*spbb13*spbb24^2*spaa34^2+11/2*spbb12*spaa13*spaa23*spbb23*spaa34*spbb34+11/2*spbb12*spaa13*spaa34^2*spbb34^2))/(spaa12*spbb14*spbb24^3*spaa34*spaa35*spbb35^3)+
(+1*spaa15*spbb15^2*spbb24)/(spbb14*spaa25*spbb25^2)+
(-461/36*spaa12^2*spbb12*spaa13^2*spbb14^3*spbb23^2+53/18*spaa12^2*spbb12*spaa13*spbb14^2*spaa23*spbb23^2*spbb24-217/36*spaa12^2*spbb12*spbb13*spaa23^2*spbb23*spbb24^3+236/9*spaa12^2*spbb12*spbb14*spaa23^2*spbb23^2*spbb24^2-146/9*spaa12*spaa13^2*spaa14*spbb14^4*spbb23^2+11/12*spaa12*spaa13^2*spbb14^3*spaa23*spbb23^3-763/36*spaa12*spaa13*spaa14*spbb14^3*spaa23*spbb23^2*spbb24+509/36*spaa12*spaa13*spbb14^2*spaa23^2*spbb23^3*spbb24+217/36*spaa12*spbb13^2*spaa14*spaa23^2*spbb24^4-9/2*spaa12*spbb13*spaa23^3*spbb23^2*spbb24^3+218/9*spaa12*spbb14*spaa23^3*spbb23^3*spbb24^2+15/4*spaa13^3*spbb14^3*spbb23^2*spaa24*spbb34-5/4*spaa13^2*spbb14^2*spaa23^2*spbb23^3*spbb34-11/36*spaa13^2*spbb14^2*spaa23*spbb23^2*spaa24*spbb24*spbb34-7/4*spaa13^2*spbb14^2*spaa23*spbb23^2*spaa34*spbb34^2+67/4*spaa13^2*spbb14^2*spbb23*spaa24^2*spbb24^2*spbb34-1*spaa13^2*spbb14^2*spbb23*spaa24*spbb24*spaa34*spbb34^2-5/2*spaa13*spbb14*spaa23^3*spbb23^3*spbb24*spbb34-95/9*spaa13*spbb14*spaa23^2*spbb23^2*spaa24*spbb24^2*spbb34-7/2*spaa13*spbb14*spaa23^2*spbb23^2*spbb24*spaa34*spbb34^2+111/4*spaa13*spbb14*spaa23*spbb23*spaa24^2*spbb24^3*spbb34-25/4*spaa13*spbb14*spaa23*spbb23*spaa24*spbb24^2*spaa34*spbb34^2+5*spaa13*spbb14*spaa23*spbb23*spbb24*spaa34^2*spbb34^3-7/2*spaa13*spbb14*spaa24^2*spbb24^3*spaa34*spbb34^2-7/2*spaa13*spbb14*spaa24*spbb24^2*spaa34^2*spbb34^3+65/4*spbb13*spaa14*spaa23^2*spbb24^3*spaa34*spbb34^2-5/4*spaa23^4*spbb23^3*spbb24^2*spbb34-7/4*spaa23^3*spbb23^2*spbb24^2*spaa34*spbb34^2+5*spaa23^2*spbb23*spbb24^2*spaa34^2*spbb34^3+2*spaa23*spaa24^2*spbb24^4*spaa34*spbb34^2+15/2*spaa23*spaa24*spbb24^3*spaa34^2*spbb34^3+11/2*spaa23*spbb24^2*spaa34^3*spbb34^4)/(spaa12*spbb14*spbb24^3*spaa25*spaa34*spaa35*spbb35^2)+
(spbb14*(-3/2*spaa12^3*spbb12^2*spbb24*spbb25-3/2*spaa12^2*spbb12^2*spaa14*spbb24*spbb45-3/2*spaa12^2*spbb12^2*spaa15*spbb25*spbb45-3/2*spaa12^2*spbb12*spaa24*spbb24^2*spbb25+1*spaa12^2*spbb12*spbb24*spaa25*spbb25^2+5/2*spaa12*spbb12*spaa14*spbb24*spaa25*spbb25*spbb45+5/2*spaa12*spbb12*spaa15*spaa25*spbb25^2*spbb45+5/2*spaa12*spaa24*spbb24^2*spaa25*spbb25^2+5/2*spaa12*spbb24*spaa25^2*spbb25^3+2*spaa14*spbb24*spaa25^2*spbb25^2*spbb45+2*spaa15*spaa25^2*spbb25^3*spbb45))/(spaa12*spbb15*spbb24^3*spaa25*spaa34*spbb35)+
(spaa23*(613/36*spaa12*spbb12*spaa13*spbb13+377/36*spaa12*spbb12*spaa23*spbb23-21/4*spaa13^2*spbb13^2+1/2*spaa13*spbb13*spaa23*spbb23-11/2*spbb12*spaa14*spaa23*spbb34+49/4*spaa23^2*spbb23^2-11*spaa23*spbb23*spaa24*spbb24))/(spaa12*spbb14*spaa34*spaa35*spbb35)+
(4*spaa23^4*spbb23^5*spaa24*spbb24^2*spbb45-1*spaa23^4*spbb23^5*spbb24*spaa25*spbb25*spbb45-1*spaa23^4*spbb23^5*spbb24*spaa34*spbb34*spbb45-11*spaa23^4*spbb23^5*spbb24*spaa45*spbb45^2+5*spaa23^4*spbb23^4*spbb24^2*spbb35*spaa45*spbb45+7/4*spaa23^3*spbb23^4*spaa24^2*spbb24^3*spbb45+1/4*spaa23^3*spbb23^3*spaa24^2*spbb24^4*spbb35+214/9*spaa23^3*spbb23^4*spaa24*spbb24^2*spaa25*spbb25*spbb45-73/36*spaa23^3*spbb23^3*spaa24*spbb24^3*spaa25*spbb25*spbb35-25/9*spaa23^3*spbb23^4*spaa24*spbb24^2*spaa34*spbb34*spbb45+1/36*spaa23^3*spbb23^3*spaa24*spbb24^3*spaa34*spbb34*spbb35+9*spaa23^3*spbb23^5*spaa24*spbb24*spaa35*spbb45^2-61/9*spaa23^3*spbb23^4*spaa24*spbb24^2*spaa45*spbb45^2-9/2*spaa23^3*spbb23^3*spaa24*spbb24^3*spbb35*spaa45*spbb45+1/2*spaa23^3*spbb23^2*spaa24*spbb24^4*spbb35^2*spaa45-5/2*spaa23^3*spbb23^4*spbb24*spaa25^2*spbb25^2*spbb45-1*spaa23^3*spbb23^5*spaa25*spbb25*spaa35*spbb45^2-425/9*spaa23^3*spbb23^4*spbb24*spaa25*spbb25*spaa45*spbb45^2+455/18*spaa23^3*spbb23^3*spbb24^2*spaa25*spbb25*spbb35*spaa45*spbb45-73/36*spaa23^3*spbb23^2*spbb24^3*spaa25*spbb25*spbb35^2*spaa45-5/2*spaa23^3*spbb23^4*spbb24*spaa34^2*spbb34^2*spbb45+2*spaa23^3*spbb23^3*spbb24^2*spaa34^2*spbb34^2*spbb35-1*spaa23^3*spbb23^5*spaa34*spbb34*spaa35*spbb45^2+47/9*spaa23^3*spbb23^4*spbb24*spaa34*spbb34*spaa45*spbb45^2+13/18*spaa23^3*spbb23^3*spbb24^2*spaa34*spbb34*spbb35*spaa45*spbb45-71/36*spaa23^3*spbb23^2*spbb24^3*spaa34*spbb34*spbb35^2*spaa45-6*spaa23^3*spbb23^5*spaa35*spaa45*spbb45^3-8/9*spaa23^3*spbb23^4*spbb24*spaa45^2*spbb45^3+136/9*spaa23^3*spbb23^3*spbb24^2*spbb35*spaa45^2*spbb45^2-21/4*spaa23^3*spbb23^2*spbb24^3*spbb35^2*spaa45^2*spbb45+1/4*spaa23^3*spbb23*spbb24^4*spbb35^3*spaa45^2-2407/36*spaa23^2*spbb23^3*spaa24^3*spbb24^4*spbb45+1009/36*spaa23^2*spbb23^2*spaa24^3*spbb24^5*spbb35-257/12*spaa23^2*spbb23^3*spaa24^2*spbb24^3*spaa25*spbb25*spbb45+737/18*spaa23^2*spbb23^2*spaa24^2*spbb24^4*spaa25*spbb25*spbb35+65/36*spaa23^2*spbb23^3*spaa24^2*spbb24^3*spaa34*spbb34*spbb45-53/3*spaa23^2*spbb23^2*spaa24^2*spbb24^4*spaa34*spbb34*spbb35+161/9*spaa23^2*spbb23^4*spaa24^2*spbb24^2*spaa35*spbb45^2+5477/36*spaa23^2*spbb23^3*spaa24^2*spbb24^3*spaa45*spbb45^2-2665/18*spaa23^2*spbb23^2*spaa24^2*spbb24^4*spbb35*spaa45*spbb45+2009/36*spaa23^2*spbb23*spaa24^2*spbb24^5*spbb35^2*spaa45+83/4*spaa23^2*spbb23^3*spaa24*spbb24^2*spaa25^2*spbb25^2*spbb45+27/4*spaa23^2*spbb23^2*spaa24*spbb24^3*spaa25^2*spbb25^2*spbb35+344/9*spaa23^2*spbb23^4*spaa24*spbb24*spaa25*spbb25*spaa35*spbb45^2-209/18*spaa23^2*spbb23^3*spaa24*spbb24^2*spaa25*spbb25*spaa45*spbb45^2-811/12*spaa23^2*spbb23^2*spaa24*spbb24^3*spaa25*spbb25*spbb35*spaa45*spbb45+2597/36*spaa23^2*spbb23*spaa24*spbb24^4*spaa25*spbb25*spbb35^2*spaa45+57/4*spaa23^2*spbb23^3*spaa24*spbb24^2*spaa34^2*spbb34^2*spbb45-17/2*spaa23^2*spbb23^2*spaa24*spbb24^3*spaa34^2*spbb34^2*spbb35-110/9*spaa23^2*spbb23^4*spaa24*spbb24*spaa34*spbb34*spaa35*spbb45^2+74/3*spaa23^2*spbb23^3*spaa24*spbb24^2*spaa34*spbb34*spaa45*spbb45^2-77/36*spaa23^2*spbb23^2*spaa24*spbb24^3*spaa34*spbb34*spbb35*spaa45*spbb45-265/12*spaa23^2*spbb23*spaa24*spbb24^4*spaa34*spbb34*spbb35^2*spaa45+5*spaa23^2*spbb23^5*spaa24*spaa35^2*spbb45^3-308/9*spaa23^2*spbb23^4*spaa24*spbb24*spaa35*spaa45*spbb45^3-503/6*spaa23^2*spbb23^3*spaa24*spbb24^2*spaa45^2*spbb45^3+517/4*spaa23^2*spbb23^2*spaa24*spbb24^3*spbb35*spaa45^2*spbb45^2-3493/36*spaa23^2*spbb23*spaa24*spbb24^4*spbb35^2*spaa45^2*spbb45+250/9*spaa23^2*spaa24*spbb24^5*spbb35^3*spaa45^2-2*spaa23^2*spbb23^3*spbb24*spaa25^3*spbb25^3*spbb45-3/2*spaa23^2*spbb23^4*spaa25^2*spbb25^2*spaa35*spbb45^2-925/12*spaa23^2*spbb23^3*spbb24*spaa25^2*spbb25^2*spaa45*spbb45^2+93/4*spaa23^2*spbb23^2*spbb24^2*spaa25^2*spbb25^2*spbb35*spaa45*spbb45+27/4*spaa23^2*spbb23*spbb24^3*spaa25^2*spbb25^2*spbb35^2*spaa45-611/36*spaa23^2*spbb23^4*spaa25*spbb25*spaa35*spaa45*spbb45^3-496/9*spaa23^2*spbb23^3*spbb24*spaa25*spbb25*spaa45^2*spbb45^3+653/12*spaa23^2*spbb23^2*spbb24^2*spaa25*spbb25*spbb35*spaa45^2*spbb45^2-140/3*spaa23^2*spbb23*spbb24^3*spaa25*spbb25*spbb35^2*spaa45^2*spbb45+1123/36*spaa23^2*spbb24^4*spaa25*spbb25*spbb35^3*spaa45^2+2*spaa23^2*spbb23^2*spbb24^2*spaa34^3*spbb34^3*spbb35+1/2*spaa23^2*spbb23^4*spaa34^2*spbb34^2*spaa35*spbb45^2+1123/36*spaa23^2*spbb23^3*spbb24*spaa34^2*spbb34^2*spaa45*spbb45^2+27/4*spaa23^2*spbb23^2*spbb24^2*spaa34^2*spbb34^2*spbb35*spaa45*spbb45-21/2*spaa23^2*spbb23*spbb24^3*spaa34^2*spbb34^2*spbb35^2*spaa45+395/36*spaa23^2*spbb23^4*spaa34*spbb34*spaa35*spaa45*spbb45^3+351/4*spaa23^2*spbb23^3*spbb24*spaa34*spbb34*spaa45^2*spbb45^3-577/18*spaa23^2*spbb23^2*spbb24^2*spaa34*spbb34*spbb35*spaa45^2*spbb45^2+50/9*spaa23^2*spbb23*spbb24^3*spaa34*spbb34*spbb35^2*spaa45^2*spbb45-53/12*spaa23^2*spbb24^4*spaa34*spbb34*spbb35^3*spaa45^2+146/9*spaa23^2*spbb23^4*spaa35*spaa45^2*spbb45^4+2399/36*spaa23^2*spbb23^3*spbb24*spaa45^3*spbb45^4-1075/18*spaa23^2*spbb23^2*spbb24^2*spbb35*spaa45^3*spbb45^3+1489/36*spaa23^2*spbb23*spbb24^3*spbb35^2*spaa45^3*spbb45^2-95/6*spaa23^2*spbb24^4*spbb35^3*spaa45^3*spbb45-1163/18*spaa23*spbb23^2*spaa24^4*spbb24^5*spbb45+250/9*spaa23*spbb23*spaa24^4*spbb24^6*spbb35-4193/36*spaa23*spbb23^2*spaa24^3*spbb24^4*spaa25*spbb25*spbb45+65*spaa23*spbb23*spaa24^3*spbb24^5*spaa25*spbb25*spbb35-1169/18*spaa23*spbb23^2*spaa24^3*spbb24^4*spaa34*spbb34*spbb45+46/3*spaa23*spbb23*spaa24^3*spbb24^5*spaa34*spbb34*spbb35-2093/36*spaa23*spbb23^3*spaa24^3*spbb24^3*spaa35*spbb45^2+158/9*spaa23*spbb23^2*spaa24^3*spbb24^4*spaa45*spbb45^2-158/3*spaa23*spbb23*spaa24^3*spbb24^5*spbb35*spaa45*spbb45+250/9*spaa23*spaa24^3*spbb24^6*spbb35^2*spaa45-622/9*spaa23*spbb23^2*spaa24^2*spbb24^3*spaa25^2*spbb25^2*spbb45+65*spaa23*spbb23*spaa24^2*spbb24^4*spaa25^2*spbb25^2*spbb35+461/12*spaa23*spbb23^3*spaa24^2*spbb24^2*spaa25*spbb25*spaa35*spbb45^2+4751/36*spaa23*spbb23^2*spaa24^2*spbb24^3*spaa25*spbb25*spaa45*spbb45^2-4267/36*spaa23*spbb23*spaa24^2*spbb24^4*spaa25*spbb25*spbb35*spaa45*spbb45+65*spaa23*spaa24^2*spbb24^5*spaa25*spbb25*spbb35^2*spaa45-287/18*spaa23*spbb23^2*spaa24^2*spbb24^3*spaa34^2*spbb34^2*spbb45+37/3*spaa23*spbb23*spaa24^2*spbb24^4*spaa34^2*spbb34^2*spbb35-125/9*spaa23*spbb23^3*spaa24^2*spbb24^2*spaa34*spbb34*spaa35*spbb45^2+1532/9*spaa23*spbb23^2*spaa24^2*spbb24^3*spaa34*spbb34*spaa45*spbb45^2-3523/36*spaa23*spbb23*spaa24^2*spbb24^4*spaa34*spbb34*spbb35*spaa45*spbb45+52/3*spaa23*spaa24^2*spbb24^5*spaa34*spbb34*spbb35^2*spaa45+262/9*spaa23*spbb23^4*spaa24^2*spbb24*spaa35^2*spbb45^3+1771/36*spaa23*spbb23^3*spaa24^2*spbb24^2*spaa35*spaa45*spbb45^3+2899/18*spaa23*spbb23^2*spaa24^2*spbb24^3*spaa45^2*spbb45^3-301/3*spaa23*spbb23*spaa24^2*spbb24^4*spbb35*spaa45^2*spbb45^2+215/18*spaa23*spaa24^2*spbb24^5*spbb35^2*spaa45^2*spbb45+5/3*spaa23*spbb23^2*spaa24*spbb24^2*spaa25^3*spbb25^3*spbb45+401/18*spaa23*spbb23*spaa24*spbb24^3*spaa25^3*spbb25^3*spbb35+1489/36*spaa23*spbb23^3*spaa24*spbb24*spaa25^2*spbb25^2*spaa35*spbb45^2+163/18*spaa23*spbb23^2*spaa24*spbb24^2*spaa25^2*spbb25^2*spaa45*spbb45^2-1421/18*spaa23*spbb23*spaa24*spbb24^3*spaa25^2*spbb25^2*spbb35*spaa45*spbb45+65*spaa23*spaa24*spbb24^4*spaa25^2*spbb25^2*spbb35^2*spaa45+521/36*spaa23*spbb23^4*spaa24*spaa25*spbb25*spaa35^2*spbb45^3-257/36*spaa23*spbb23^3*spaa24*spbb24*spaa25*spbb25*spaa35*spaa45*spbb45^3-151/2*spaa23*spbb23^2*spaa24*spbb24^2*spaa25*spbb25*spaa45^2*spbb45^3+425/12*spaa23*spbb23*spaa24*spbb24^3*spaa25*spbb25*spbb35*spaa45^2*spbb45^2-37/18*spaa23*spaa24*spbb24^4*spaa25*spbb25*spbb35^2*spaa45^2*spbb45+10*spaa23*spbb23^2*spaa24*spbb24^2*spaa34^3*spbb34^3*spbb45+5/2*spaa23*spbb23*spaa24*spbb24^3*spaa34^3*spbb34^3*spbb35-89/36*spaa23*spbb23^3*spaa24*spbb24*spaa34^2*spbb34^2*spaa35*spbb45^2+530/9*spaa23*spbb23^2*spaa24*spbb24^2*spaa34^2*spbb34^2*spaa45*spbb45^2-773/18*spaa23*spbb23*spaa24*spbb24^3*spaa34^2*spbb34^2*spbb35*spaa45*spbb45+49/3*spaa23*spaa24*spbb24^4*spaa34^2*spbb34^2*spbb35^2*spaa45-413/36*spaa23*spbb23^4*spaa24*spaa34*spbb34*spaa35^2*spbb45^3-2053/36*spaa23*spbb23^3*spaa24*spbb24*spaa34*spbb34*spaa35*spaa45*spbb45^3-278/9*spaa23*spbb23^2*spaa24*spbb24^2*spaa34*spbb34*spaa45^2*spbb45^3+2105/36*spaa23*spbb23*spaa24*spbb24^3*spaa34*spbb34*spbb35*spaa45^2*spbb45^2-275/12*spaa23*spaa24*spbb24^4*spaa34*spbb34*spbb35^2*spaa45^2*spbb45-292/9*spaa23*spbb23^4*spaa24*spaa35^2*spaa45*spbb45^4-1421/18*spaa23*spbb23^3*spaa24*spbb24*spaa35*spaa45^2*spbb45^4-2623/36*spaa23*spbb23^2*spaa24*spbb24^2*spaa45^3*spbb45^4+1723/18*spaa23*spbb23*spaa24*spbb24^3*spbb35*spaa45^3*spbb45^3-443/12*spaa23*spaa24*spbb24^4*spbb35^2*spaa45^3*spbb45^2-1/2*spaa23*spbb23^2*spbb24*spaa25^4*spbb25^4*spbb45-1/2*spaa23*spbb23^3*spaa25^3*spbb25^3*spaa35*spbb45^2-809/18*spaa23*spbb23^2*spbb24*spaa25^3*spbb25^3*spaa45*spbb45^2+8/3*spaa23*spbb23*spbb24^2*spaa25^3*spbb25^3*spbb35*spaa45*spbb45+401/18*spaa23*spbb24^3*spaa25^3*spbb25^3*spbb35^2*spaa45-889/36*spaa23*spbb23^3*spaa25^2*spbb25^2*spaa35*spaa45*spbb45^3-577/12*spaa23*spbb23^2*spbb24*spaa25^2*spbb25^2*spaa45^2*spbb45^3+889/36*spaa23*spbb23*spbb24^2*spaa25^2*spbb25^2*spbb35*spaa45^2*spbb45^2-31/3*spaa23*spbb24^3*spaa25^2*spbb25^2*spbb35^2*spaa45^2*spbb45-269/36*spaa23*spbb23^3*spaa25*spbb25*spaa35*spaa45^2*spbb45^4+157/12*spaa23*spbb23^2*spbb24*spaa25*spbb25*spaa45^3*spbb45^4-13/3*spaa23*spbb23*spbb24^2*spaa25*spbb25*spbb35*spaa45^3*spbb45^3+3/2*spaa23*spbb23^2*spbb24*spaa34^4*spbb34^4*spbb45+3/2*spaa23*spbb23^3*spaa34^3*spbb34^3*spaa35*spbb45^2+575/36*spaa23*spbb23^2*spbb24*spaa34^3*spbb34^3*spaa45*spbb45^2-3*spaa23*spbb23*spbb24^2*spaa34^3*spbb34^3*spbb35*spaa45*spbb45+9/2*spaa23*spbb24^3*spaa34^3*spbb34^3*spbb35^2*spaa45+557/36*spaa23*spbb23^3*spaa34^2*spbb34^2*spaa35*spaa45*spbb45^3+521/12*spaa23*spbb23^2*spbb24*spaa34^2*spbb34^2*spaa45^2*spbb45^3+31/4*spaa23*spbb23*spbb24^2*spaa34^2*spbb34^2*spbb35*spaa45^2*spbb45^2-11/2*spaa23*spbb24^3*spaa34^2*spbb34^2*spbb35^2*spaa45^2*spbb45+1105/36*spaa23*spbb23^3*spaa34*spbb34*spaa35*spaa45^2*spbb45^4+137/3*spaa23*spbb23^2*spbb24*spaa34*spbb34*spaa45^3*spbb45^4+5/4*spaa23*spbb23*spbb24^2*spaa34*spbb34*spbb35*spaa45^3*spbb45^3+146/9*spaa23*spbb23^3*spaa35*spaa45^3*spbb45^5+146/9*spaa23*spbb23^2*spbb24*spaa45^4*spbb45^5-209/12*spbb23*spaa24^4*spbb24^5*spaa25*spbb25*spbb45-14/3*spbb23*spaa24^4*spbb24^5*spaa34*spbb34*spbb45-1303/36*spbb23^2*spaa24^4*spbb24^4*spaa35*spbb45^2-247/6*spbb23*spaa24^4*spbb24^5*spaa45*spbb45^2-33*spbb23*spaa24^3*spbb24^4*spaa25^2*spbb25^2*spbb45-142/3*spbb23^2*spaa24^3*spbb24^3*spaa25*spbb25*spaa35*spbb45^2-325/9*spbb23*spaa24^3*spbb24^4*spaa25*spbb25*spaa45*spbb45^2-209/12*spaa24^3*spbb24^5*spaa25*spbb25*spbb35*spaa45*spbb45-67/6*spbb23*spaa24^3*spbb24^4*spaa34^2*spbb34^2*spbb45-901/18*spbb23^2*spaa24^3*spbb24^3*spaa34*spbb34*spaa35*spbb45^2-721/36*spbb23*spaa24^3*spbb24^4*spaa34*spbb34*spaa45*spbb45^2-8/3*spaa24^3*spbb24^5*spaa34*spbb34*spbb35*spaa45*spbb45-791/36*spbb23^3*spaa24^3*spbb24^2*spaa35^2*spbb45^3-1499/18*spbb23^2*spaa24^3*spbb24^3*spaa35*spaa45*spbb45^3+439/36*spbb23*spaa24^3*spbb24^4*spaa45^2*spbb45^3-253/12*spaa24^3*spbb24^5*spbb35*spaa45^2*spbb45^2-187/12*spbb23*spaa24^2*spbb24^3*spaa25^3*spbb25^3*spbb45-347/18*spbb23^2*spaa24^2*spbb24^2*spaa25^2*spbb25^2*spaa35*spbb45^2+129/4*spbb23*spaa24^2*spbb24^3*spaa25^2*spbb25^2*spaa45*spbb45^2-33*spaa24^2*spbb24^4*spaa25^2*spbb25^2*spbb35*spaa45*spbb45+131/9*spbb23^3*spaa24^2*spbb24*spaa25*spbb25*spaa35^2*spbb45^3+29/12*spbb23^2*spaa24^2*spbb24^2*spaa25*spbb25*spaa35*spaa45*spbb45^3+145/2*spbb23*spaa24^2*spbb24^3*spaa25*spbb25*spaa45^2*spbb45^3-77/2*spaa24^2*spbb24^4*spaa25*spbb25*spbb35*spaa45^2*spbb45^2-13/2*spbb23*spaa24^2*spbb24^3*spaa34^3*spbb34^3*spbb45-71/4*spbb23^2*spaa24^2*spbb24^2*spaa34^2*spbb34^2*spaa35*spbb45^2+451/18*spbb23*spaa24^2*spbb24^3*spaa34^2*spbb34^2*spaa45*spbb45^2-43/6*spaa24^2*spbb24^4*spaa34^2*spbb34^2*spbb35*spaa45*spbb45+215/36*spbb23^3*spaa24^2*spbb24*spaa34*spbb34*spaa35^2*spbb45^3-331/36*spbb23^2*spaa24^2*spbb24^2*spaa34*spbb34*spaa35*spaa45*spbb45^3+965/12*spbb23*spaa24^2*spbb24^3*spaa34*spbb34*spaa45^2*spbb45^3-95/4*spaa24^2*spbb24^4*spaa34*spbb34*spbb35*spaa45^2*spbb45^2+137/9*spbb23^4*spaa24^2*spaa35^3*spbb45^4+335/36*spbb23^3*spaa24^2*spbb24*spaa35^2*spaa45*spbb45^4+365/36*spbb23^2*spaa24^2*spbb24^2*spaa35*spaa45^2*spbb45^4+1921/36*spbb23*spaa24^2*spbb24^3*spaa45^3*spbb45^4-253/12*spaa24^2*spbb24^4*spbb35*spaa45^3*spbb45^3+67/12*spbb23^2*spaa24*spbb24*spaa25^3*spbb25^3*spaa35*spbb45^2+365/18*spbb23*spaa24*spbb24^2*spaa25^3*spbb25^3*spaa45*spbb45^2-187/12*spaa24*spbb24^3*spaa25^3*spbb25^3*spbb35*spaa45*spbb45+229/18*spbb23^3*spaa24*spaa25^2*spbb25^2*spaa35^2*spbb45^3-485/36*spbb23^2*spaa24*spbb24*spaa25^2*spbb25^2*spaa35*spaa45*spbb45^3+937/36*spbb23*spaa24*spbb24^2*spaa25^2*spbb25^2*spaa45^2*spbb45^3-187/12*spaa24*spbb24^3*spaa25^2*spbb25^2*spbb35*spaa45^2*spbb45^2-4*spbb23^3*spaa24*spaa25*spbb25*spaa35^2*spaa45*spbb45^4-212/9*spbb23^2*spaa24*spbb24*spaa25*spbb25*spaa35*spaa45^2*spbb45^4-10/3*spbb23*spaa24*spbb24^2*spaa25*spbb25*spaa45^3*spbb45^4-3/2*spbb23^2*spaa24*spbb24*spaa34^3*spbb34^3*spaa35*spbb45^2+27/4*spbb23*spaa24*spbb24^2*spaa34^3*spbb34^3*spaa45*spbb45^2-9/2*spaa24*spbb24^3*spaa34^3*spbb34^3*spbb35*spaa45*spbb45-3/2*spbb23^3*spaa24*spaa34^2*spbb34^2*spaa35^2*spbb45^3-647/36*spbb23^2*spaa24*spbb24*spaa34^2*spbb34^2*spaa35*spaa45*spbb45^3+8*spbb23*spaa24*spbb24^2*spaa34^2*spbb34^2*spaa45^2*spbb45^3-11/2*spaa24*spbb24^3*spaa34^2*spbb34^2*spbb35*spaa45^2*spbb45^2-164/9*spbb23^3*spaa24*spaa34*spbb34*spaa35^2*spaa45*spbb45^4-1195/36*spbb23^2*spaa24*spbb24*spaa34*spbb34*spaa35*spaa45^2*spbb45^4+5/4*spbb23*spaa24*spbb24^2*spaa34*spbb34*spaa45^3*spbb45^4-146/9*spbb23^3*spaa24*spaa35^2*spaa45^2*spbb45^5-146/9*spbb23^2*spaa24*spbb24*spaa35*spaa45^3*spbb45^5-61/12*spbb23*spbb24*spaa25^4*spbb25^4*spaa45*spbb45^2-110/9*spbb23^2*spaa25^3*spbb25^3*spaa35*spaa45*spbb45^3-13/12*spbb23*spbb24*spaa25^3*spbb25^3*spaa45^2*spbb45^3-110/9*spbb23^2*spaa25^2*spbb25^2*spaa35*spaa45^2*spbb45^4+4*spbb23*spbb24*spaa25^2*spbb25^2*spaa45^3*spbb45^4)/(spaa12*spbb13*spaa14*spbb14*spbb24^3*spaa25*spbb25*spaa34*spbb35*spab1251),
(spbb12*spbb23*(-325/27*spaa12^2*spbb12^2*spaa13^2*spbb14^2*spbb24+325/27*spaa12*spbb12*spaa13^3*spbb14^3*spbb23-325/27*spaa12*spbb12*spaa13^2*spaa14*spbb14^3*spbb24+650/27*spaa12*spbb12*spaa13^2*spbb14^2*spaa23*spbb23*spbb24-325/27*spaa12*spbb12*spaa13^2*spbb14^2*spaa24*spbb24^2+325/27*spaa12*spbb12*spaa13*spbb14*spaa23^2*spbb23*spbb24^2+325/27*spaa13^3*spaa14*spbb14^4*spbb23-325/27*spaa13^3*spbb14^3*spaa23*spbb23^2+650/27*spaa13^3*spbb14^3*spbb23*spaa24*spbb24+325/27*spaa13^2*spaa14*spbb14^3*spaa23*spbb23*spbb24-325/9*spaa13^2*spbb14^2*spaa23^2*spbb23^2*spbb24+325/9*spaa13^2*spbb14^2*spaa23*spbb23*spaa24*spbb24^2-325/9*spaa13*spbb14*spaa23^3*spbb23^2*spbb24^2+325/27*spaa13*spbb14*spaa23^2*spbb23*spaa24*spbb24^3-325/27*spaa23^4*spbb23^2*spbb24^3))/(spbb14*spbb24^3*spaa34*spab3123^3)+
(spbb12*spbb34*spbb23*spaa13^2*spbb14*(37/18*spaa12*spbb24+37/18*spaa13*spbb34))/(spaa12*spbb24^3*spab1231^2)+
(spbb34*(650/27*spbb12*spaa23^2*spbb23*spaa24*spbb24^3*spbb34*spbb35^2-740/27*spbb12*spaa23^2*spbb23*spbb24^2*spaa34*spbb34^2*spbb35^2+625/54*spbb12*spaa23^2*spbb23*spbb24*spbb25*spaa34*spbb34^3*spbb35-445/54*spbb12*spaa23^2*spbb23*spbb25^2*spaa34*spbb34^4+325/27*spbb13*spaa23^2*spbb23*spbb24^3*spaa34*spbb34*spbb35^2+650/27*spbb12*spaa23*spaa24^2*spbb24^4*spbb34*spbb35^2-325/27*spbb12*spaa23*spaa24^2*spbb24^3*spbb25*spbb34^2*spbb35-2365/27*spbb12*spaa23*spaa24*spbb24^3*spaa34*spbb34^2*spbb35^2+385/6*spbb12*spaa23*spaa24*spbb24^2*spbb25*spaa34*spbb34^3*spbb35-595/27*spbb12*spaa23*spaa24*spbb24*spbb25^2*spaa34*spbb34^4+325/27*spbb13*spaa23*spaa24*spbb24^4*spaa34*spbb34*spbb35^2-505/54*spbb12*spaa23*spaa24*spbb25^3*spbb34^4*spaa35+325/27*spbb13*spaa23*spbb24^4*spaa25*spaa34*spbb35^3+749/18*spbb12*spaa23*spbb24^2*spaa34^2*spbb34^3*spbb35^2-1597/27*spbb12*spaa23*spbb24*spbb25*spaa34^2*spbb34^4*spbb35+947/54*spbb12*spaa23*spbb25^2*spaa34^2*spbb34^5-650/27*spbb12*spaa24^2*spbb24^3*spaa34*spbb34^2*spbb35*spbb45+650/27*spbb12*spaa24^2*spbb24^2*spbb25*spaa34*spbb34^3*spbb45+325/27*spbb13*spaa24*spbb24^4*spaa25*spaa34*spbb35^2*spbb45+81/2*spbb12*spaa24*spbb24^2*spaa34^2*spbb34^3*spbb35*spbb45-1537/27*spbb12*spaa24*spbb24*spbb25*spaa34^2*spbb34^4*spbb45-887/54*spbb12*spaa24*spbb25^2*spaa34*spbb34^4*spaa35*spbb45-325/9*spbb12*spaa24*spbb24^2*spaa34*spbb34^2*spbb35*spaa45*spbb45^2+325/27*spbb12*spaa24*spbb24*spbb25*spaa34*spbb34^3*spaa45*spbb45^2+1300/27*spbb13*spaa24*spbb24^3*spaa34*spbb34*spbb35*spaa45*spbb45^2-325/9*spbb13*spbb24^3*spaa25*spaa34^2*spbb34*spbb35^2*spbb45+325/27*spbb13*spbb24^3*spaa25*spaa34*spbb35^2*spaa45*spbb45^2+325/9*spbb12*spbb24*spaa34^2*spbb34^3*spbb35*spaa45*spbb45^2-325/27*spbb12*spbb25*spaa34^2*spbb34^4*spaa45*spbb45^2-1300/27*spbb13*spbb24^2*spaa34^2*spbb34^2*spbb35*spaa45*spbb45^2-325/27*spbb12*spbb24*spaa34*spbb34^2*spbb35*spaa45^2*spbb45^3+650/27*spbb13*spbb24^2*spaa34*spbb34*spbb35*spaa45^2*spbb45^3))/(spaa12*spbb13*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(spbb12^2*spaa15^2*spbb45*(19/9*spaa12^2*spbb12*spbb14*spbb24+19/9*spaa12*spaa14*spbb14^2*spbb24+19/9*spaa12*spbb14*spaa24*spbb24^2-19/9*spaa12*spbb12*spbb24*spaa25*spbb45-19/9*spbb14*spaa15*spaa24*spbb24*spbb45-19/9*spbb12*spaa15*spaa25*spbb45^2-19/9*spaa24*spbb24^2*spaa25*spbb45))/(spaa12*spbb14*spbb24^3*spaa45*spab5125^2)+
(spbb23*(-37/18*spaa12^2*spbb12^3*spbb23*spbb24*spaa25-37/18*spaa12*spbb12^3*spaa13*spbb23*spaa25*spbb34-1/3*spaa12*spbb12^3*spaa15*spaa23*spbb23*spbb34+5/3*spaa12*spbb12^3*spaa15*spaa25*spbb25*spbb34+17/9*spaa12*spbb12^2*spaa23*spbb23^2*spbb24*spaa25+1/6*spaa12*spbb12^2*spbb23*spbb24*spaa25^2*spbb25-5/3*spbb12*spaa13*spbb13^2*spaa15*spbb25*spbb34*spaa35+17/9*spbb12^2*spaa13*spaa23*spbb23^2*spaa25*spbb34+20/9*spbb12*spaa13*spbb13*spaa23*spbb23^2*spbb34*spaa35+20/9*spbb12^2*spaa13*spbb23*spaa25^2*spbb25*spbb34+77/18*spbb12*spaa13*spbb13*spbb23*spaa25*spbb25*spbb34*spaa35+20/9*spaa13*spbb13^2*spbb23^2*spaa35^2*spbb45+20/9*spaa13*spbb13^2*spbb23*spbb25*spbb34*spaa35^2+1/6*spbb12*spaa23^2*spbb23^3*spbb24*spaa25-20/9*spbb14*spaa23^2*spbb23^4*spaa35-1/6*spbb12*spaa23*spbb23^2*spbb24*spaa25^2*spbb25+37/18*spbb12*spaa23*spbb23^2*spaa25*spbb25*spbb34*spaa35+1/6*spbb14*spaa23*spbb23^3*spaa25*spbb25*spaa35+20/9*spbb13*spaa23*spbb23^2*spbb25*spbb34*spaa35^2-20/9*spbb14*spaa23*spbb23^3*spaa35^2*spbb35+1/6*spbb15*spbb23^3*spaa25*spaa35^2*spbb45))/(spbb13^2*spaa14*spbb24^3*spaa45*spab1231)+
(325/27*spaa12^2*spbb13^4*spbb23^2*spbb24^2*spaa34*spbb45^2+325/27*spaa12*spbb13^5*spaa14^2*spbb24^3*spbb45^2+325/27*spaa12*spbb13^4*spaa14*spbb23*spaa24*spbb24^3*spbb45^2+1300/27*spaa12*spbb13^4*spaa14*spbb23*spbb24^2*spaa34*spbb34*spbb45^2+325/9*spaa12*spbb13^3*spbb23^2*spaa24*spbb24^2*spaa34*spbb34*spbb45^2+650/9*spaa12*spbb13^3*spbb23^2*spbb24*spaa34^2*spbb34^2*spbb45^2+325/27*spaa13^3*spbb13^5*spbb23*spbb25*spbb34^2*spbb45+3250/27*spaa13^3*spbb13^5*spbb25^2*spbb34^3-325/27*spaa13^3*spbb13^4*spbb15*spbb23^2*spbb34^2*spbb45-16597/54*spaa13^3*spbb13^4*spbb15*spbb23*spbb25*spbb34^3+10097/54*spaa13^3*spbb13^3*spbb15^2*spbb23^2*spbb34^3+2531/18*spbb12*spaa13^2*spbb13^3*spaa14*spbb15*spbb25*spbb34^4-10781/54*spbb12*spaa13^2*spbb13^2*spaa14*spbb15^2*spbb23*spbb34^4-3575/27*spaa13^2*spbb13^5*spaa14*spbb24*spbb25*spbb34^2*spbb45-5587/54*spaa13^2*spbb13^4*spaa14*spbb14*spbb25^2*spbb34^3+3575/27*spaa13^2*spbb13^4*spaa14*spbb15*spbb23*spbb24*spbb34^2*spbb45-9638/27*spaa13^2*spbb13^4*spaa14*spbb15*spbb24*spbb25*spbb34^3+4960/9*spaa13^2*spbb13^3*spaa14*spbb15^2*spbb23*spbb24*spbb34^3+2399/54*spbb12*spaa13^2*spbb13*spbb15^2*spbb23^2*spaa24*spbb34^4+4897/54*spaa13^2*spbb13^2*spbb15^2*spbb23^2*spaa24*spbb24*spbb34^3-2600/27*spaa13^2*spbb13^4*spbb25^2*spaa34*spbb34^4+4727/54*spaa13^2*spbb13^3*spbb15*spbb23*spbb25*spaa34*spbb34^4+2360/27*spaa13^2*spbb13^2*spbb15^2*spbb23^2*spaa34*spbb34^4+550/27*spbb12^2*spaa13*spbb13*spaa14^2*spbb15^2*spbb34^5-1190/27*spbb12*spaa13*spbb13^2*spaa14^2*spbb14*spbb15*spbb25*spbb34^4-7091/54*spbb12*spaa13*spbb13^2*spaa14^2*spbb15^2*spbb24*spbb34^4-650/3*spaa13*spbb13^4*spaa14^2*spbb14*spbb24*spbb25*spbb34^2*spbb45+21431/54*spaa13*spbb13^4*spaa14^2*spbb15*spbb24^2*spbb34^2*spbb45-1300/27*spaa13*spbb13^3*spaa14^2*spbb14^2*spbb25^2*spbb34^3-1037/3*spaa13*spbb13^3*spaa14^2*spbb14*spbb15*spbb24*spbb25*spbb34^3+11641/27*spaa13*spbb13^3*spaa14^2*spbb15^2*spbb24^2*spbb34^3-37/9*spbb12^2*spaa13*spaa14*spbb15^2*spbb23*spaa24*spbb34^5+2917/54*spbb12*spaa13*spbb13*spaa14*spbb15^2*spbb23*spaa24*spbb24*spbb34^4+4531/27*spaa13*spbb13^3*spaa14*spbb15*spbb23*spaa24*spbb24^2*spbb34^2*spbb45-2117/27*spaa13*spbb13^2*spaa14*spbb15^2*spbb23*spaa24*spbb24^2*spbb34^3-2068/9*spbb12*spaa13*spbb13^2*spaa14*spbb15*spbb25*spaa34*spbb34^5+379/27*spbb12*spaa13*spbb13*spaa14*spbb15^2*spbb23*spaa34*spbb34^5-11437/54*spaa13*spbb13^4*spaa14*spbb24*spbb25*spaa34*spbb34^3*spbb45+427/2*spaa13*spbb13^3*spaa14*spbb14*spbb25^2*spaa34*spbb34^4+37/9*spbb12*spaa13*spbb15^2*spbb23^2*spaa24^2*spbb24*spbb34^4-223/18*spaa13*spbb13^2*spbb15*spbb23^2*spaa24^2*spbb24^2*spbb34^2*spbb45-3125/27*spaa13*spbb13*spbb15^2*spbb23^2*spaa24^2*spbb24^2*spbb34^3+37/9*spbb12*spaa13*spbb15^2*spbb23^2*spaa24*spaa34*spbb34^5+169/2*spaa13*spbb13*spbb15^2*spbb23^2*spaa24*spbb24*spaa34*spbb34^4+557/9*spaa13*spbb13^3*spbb25^2*spaa34^2*spbb34^5+469/6*spaa13*spbb13^2*spbb15*spbb23*spbb25*spaa34^2*spbb34^5+325/9*spbb13^4*spaa14^3*spbb14*spbb24^2*spbb34*spbb45^2-650/27*spbb13^3*spaa14^3*spbb14^2*spbb24*spbb25*spbb34^2*spbb45+2600/27*spbb13^3*spaa14^3*spbb14*spbb15*spbb24^2*spbb34^2*spbb45-650/27*spbb13^2*spaa14^3*spbb14^2*spbb15*spbb24*spbb25*spbb34^3+1625/27*spbb13^2*spaa14^3*spbb14*spbb15^2*spbb24^2*spbb34^3+1625/27*spbb13^4*spaa14^2*spaa24*spbb24^3*spbb34*spbb45^2+2275/27*spbb13^3*spaa14^2*spbb15*spaa24*spbb24^3*spbb34^2*spbb45+650/27*spbb13^2*spaa14^2*spbb15^2*spaa24*spbb24^3*spbb34^3-929/27*spbb12*spbb13*spaa14^2*spbb14*spbb15*spbb25*spaa34*spbb34^5+929/27*spbb12*spbb13*spaa14^2*spbb15^2*spbb24*spaa34*spbb34^5-325/27*spbb13^4*spaa14^2*spbb24^2*spaa34*spbb34^2*spbb45^2+2275/27*spbb13^2*spaa14^2*spbb14^2*spbb25^2*spaa34*spbb34^4+650/27*spbb13^3*spaa14*spbb23*spaa24^2*spbb24^3*spbb34*spbb45^2+325/9*spbb13^2*spaa14*spbb15*spbb23*spaa24^2*spbb24^3*spbb34^2*spbb45-325/27*spbb13*spaa14*spbb15^2*spbb23*spaa24^2*spbb24^3*spbb34^3+1300/27*spbb13*spaa14*spbb15^2*spbb23*spaa24*spbb24^2*spaa34*spbb34^4+1300/27*spbb12*spbb13*spaa14*spbb15*spbb25*spaa34^2*spbb34^6+557/9*spbb13^3*spaa14*spbb24*spbb25*spaa34^2*spbb34^4*spbb45+650/27*spbb13*spbb15*spbb23^2*spaa24^3*spbb24^3*spbb34^2*spbb45-1300/27*spbb13*spbb15*spbb23*spbb25*spaa34^3*spbb34^6)/(spaa12*spbb13^2*spbb14*spbb24^3*spbb35^3*spaa45*spab3123)+
(spbb35*spaa35*(19/9*spaa23*spbb24^3*spaa34*spbb34*spbb35^3-19/9*spbb23*spaa24*spbb24^2*spaa34*spbb34*spbb35*spbb45^2+38/9*spaa24*spbb24^3*spaa34*spbb34*spbb35^2*spbb45-49/9*spbb23^3*spaa24*spaa35*spbb45^4+199/18*spbb23^2*spaa24*spbb24*spaa35*spbb35*spbb45^3-52/9*spbb23*spaa24*spbb24^2*spaa35*spbb35^2*spbb45^2+1/6*spaa24*spbb24^3*spaa35*spbb35^3*spbb45+79/18*spbb23^2*spaa25*spbb25*spaa35*spbb35*spbb45^3-41/9*spbb23*spbb24*spaa25*spbb25*spaa35*spbb35^2*spbb45^2+1/6*spbb24^2*spaa25*spbb25*spaa35*spbb35^3*spbb45-19/9*spbb23*spbb24*spaa34^2*spbb34^2*spbb35*spbb45^2+38/9*spbb24^2*spaa34^2*spbb34^2*spbb35^2*spbb45+23/6*spbb23^2*spaa34*spbb34*spaa35*spbb35*spbb45^3-4*spbb23*spbb24*spaa34*spbb34*spaa35*spbb35^2*spbb45^2+1/6*spbb24^2*spaa34*spbb34*spaa35*spbb35^3*spbb45))/(spaa12*spbb14*spbb24^3*spaa34*spbb35^3*spab5125)+
(-4*spaa12*spaa23*spbb23^2*spbb24^2*spbb25*spbb35-2*spaa12*spbb23*spaa24*spbb24^3*spbb25*spbb35+2*spaa12*spbb23^2*spbb24*spaa25*spbb25^2*spbb45+2*spaa12*spbb23*spbb24^2*spaa25*spbb25^2*spbb35+6*spaa13*spaa23*spbb23^3*spbb24*spbb35*spbb45-6*spaa13*spaa23*spbb23^2*spbb24^2*spbb35^2+4*spaa13*spbb23^2*spaa24*spbb24^2*spbb35*spbb45-6*spaa13*spbb23*spaa24*spbb24^3*spbb35^2+2*spaa13*spbb23^3*spaa25*spbb25*spbb45^2+2*spaa13*spbb23*spbb24^2*spaa25*spbb25*spbb35^2+2*spaa13*spbb23^2*spbb24*spaa34*spbb34*spbb35*spbb45-4*spaa13*spbb23*spbb24^2*spaa34*spbb34*spbb35^2-2*spaa14*spaa24*spbb24^4*spbb35^2-2*spaa14*spbb24^3*spaa34*spbb34*spbb35^2)/(spaa14*spbb24^3*spbb35^2*spab5145)+
(spbb23^2*(1579/27*spaa12^3*spbb12^3*spaa13*spbb13^2*spbb35*spbb45-3529/27*spaa12^3*spbb12^2*spaa13*spbb13^2*spbb15*spbb23*spbb45-650/9*spaa12^3*spbb12^3*spbb13*spaa23*spbb23*spbb35*spbb45-356/3*spaa12^3*spbb12^2*spbb13*spbb15*spaa23*spbb23^2*spbb45+418/9*spaa12^3*spbb12^3*spbb13*spaa35*spbb35^2*spbb45-13183/18*spaa12^2*spbb12^2*spaa13^2*spbb13^3*spbb35*spbb45+8083/18*spaa12^2*spbb12*spaa13^2*spbb13^3*spbb15*spbb23*spbb45-2269/9*spaa12^2*spbb12^2*spaa13*spbb13^2*spaa23*spbb23*spbb35*spbb45+26849/54*spaa12^2*spbb12*spaa13*spbb13^2*spbb15*spaa23*spbb23^2*spbb45-50233/54*spaa12^2*spbb12^2*spaa13*spbb13^2*spaa35*spbb35^2*spbb45+1346/27*spaa12^2*spbb12^2*spbb13*spaa23^2*spbb23^2*spbb35*spbb45+1300/27*spaa12^2*spbb12*spbb13*spbb15*spaa23^2*spbb23^3*spbb45-9529/54*spaa12^2*spbb12^2*spbb13*spaa23*spbb23*spaa35*spbb35^2*spbb45-1657/9*spaa12^2*spbb12^2*spbb13*spaa35^2*spbb35^3*spbb45+12253/18*spaa12*spbb12*spaa13^3*spbb13^4*spbb35*spbb45+986/9*spaa12*spaa13^3*spbb13^4*spbb15*spbb23*spbb45+1205/2*spaa12*spbb12*spaa13^2*spbb13^3*spaa23*spbb23*spbb35*spbb45+18679/54*spaa12*spaa13^2*spbb13^3*spbb15*spaa23*spbb23^2*spbb45+26977/18*spaa12*spbb12*spaa13^2*spbb13^3*spaa35*spbb35^2*spbb45+2065/54*spaa12*spbb12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb35*spbb45+569/2*spaa12*spaa13*spbb13^2*spbb15*spaa23^2*spbb23^3*spbb45+14633/27*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb23*spaa35*spbb35^2*spbb45+2954/3*spaa12*spbb12*spaa13*spbb13^2*spaa35^2*spbb35^3*spbb45+1021/27*spaa12*spbb12*spbb13*spaa23^3*spbb23^3*spbb35*spbb45+1300/27*spaa12*spbb13*spbb15*spaa23^3*spbb23^4*spbb45-1349/18*spaa12*spbb12*spbb13*spaa23^2*spbb23^2*spaa35*spbb35^2*spbb45-107/18*spaa12*spbb12^2*spaa23*spbb23*spaa25*spaa35*spbb35^3*spbb45+4885/54*spaa12*spbb12*spbb13*spaa23*spbb23*spaa35^2*spbb35^3*spbb45-107/18*spaa12*spbb12^2*spaa25*spaa35^2*spbb35^4*spbb45+4412/27*spaa12*spbb12*spbb13*spaa35^3*spbb35^4*spbb45+986/9*spaa13^4*spbb13^5*spbb35*spbb45+18679/54*spaa13^3*spbb13^4*spaa23*spbb23*spbb35*spbb45-1123/9*spaa13^3*spbb13^4*spaa35*spbb35^2*spbb45+569/2*spaa13^2*spbb13^3*spaa23^2*spbb23^2*spbb35*spbb45+4235/18*spaa13^2*spbb13^3*spaa23*spbb23*spaa35*spbb35^2*spbb45-24479/54*spaa13^2*spbb13^3*spaa35^2*spbb35^3*spbb45+1300/27*spaa13*spbb13^2*spaa23^3*spbb23^3*spbb35*spbb45+7877/27*spaa13*spbb13^2*spaa23^2*spbb23^2*spaa35*spbb35^2*spbb45+4501/54*spaa13*spbb13^2*spaa23*spbb23*spaa35^2*spbb35^3*spbb45-4439/18*spaa13*spbb13^2*spaa35^3*spbb35^4*spbb45+31/3*spbb13*spaa23^3*spbb23^3*spaa35*spbb35^2*spbb45-23/9*spbb14*spaa23^3*spbb23^3*spaa35*spbb35^3-23/9*spbb12*spaa23^2*spbb23^2*spaa25*spaa35*spbb35^3*spbb45+3955/54*spbb13*spaa23^2*spbb23^2*spaa35^2*spbb35^3*spbb45-43/9*spbb14*spaa23^2*spbb23^2*spaa35^2*spbb35^4-49/18*spbb12*spaa23*spbb23*spaa25*spaa35^2*spbb35^4*spbb45+295/9*spbb13*spaa23*spbb23*spaa35^3*spbb35^4*spbb45-20/9*spbb14*spaa23*spbb23*spaa35^3*spbb35^5-1/6*spbb12*spaa25*spaa35^3*spbb35^5*spbb45-869/27*spbb13*spaa35^4*spbb35^5*spbb45))/(spaa12*spbb13^2*spaa14*spbb14*spbb24^3*spaa34*spbb35^3*spaa45)+
(spbb45^2*spbb23^2*spbb13*(839/6*spaa23*spbb23-4126/27*spaa24*spbb24-5426/27*spaa25*spbb25+16093/54*spaa34*spbb34))/(spbb14*spbb24^2*spbb35^3*spaa45)+
(spbb34*(-35/9*spaa12*spbb12^2*spaa14*spbb34-5/18*spaa12*spbb12*spaa23*spbb23^2+37/18*spaa12*spbb12*spbb23*spaa24*spbb24-37/9*spbb12*spaa14*spaa23*spbb23*spbb34+37/18*spaa23*spbb23^2*spaa24*spbb24))/(spaa12*spbb13^2*spaa14*spbb24^2)+
(-325/27*spaa12^4*spbb12^4*spbb23*spbb35-325/27*spaa12^4*spbb12^3*spbb15*spbb23^2-6127/27*spaa12^3*spbb12^3*spaa13*spbb13*spbb23*spbb35+7145/9*spaa12^3*spbb12^2*spaa13*spbb13*spbb15*spbb23^2-5477/27*spaa12^3*spbb12^4*spaa15*spbb35^2+579*spaa12^3*spbb12^3*spaa23*spbb23^2*spbb35+21110/27*spaa12^3*spbb12^2*spbb15*spaa23*spbb23^3+53405/18*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spbb23*spbb35-114953/54*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb15*spbb23^2+194227/54*spaa12^2*spbb12^3*spaa13*spbb13*spaa15*spbb35^2+37241/54*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23^2*spbb35-125573/54*spaa12^2*spbb12*spaa13*spbb13*spbb15*spaa23*spbb23^3+13463/27*spaa12^2*spbb12^3*spaa15*spaa23*spbb23*spbb35^2+16804/27*spaa12^2*spbb12^3*spaa15*spaa35*spbb35^3-16981/54*spaa12^2*spbb12^2*spaa23^2*spbb23^3*spbb35-590/3*spaa12^2*spbb12*spbb15*spaa23^2*spbb23^4-28201/18*spaa12*spbb12*spaa13^3*spbb13^3*spbb23*spbb35-7580/27*spaa12*spaa13^3*spbb13^3*spbb15*spbb23^2-196789/54*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa15*spbb35^2-12049/54*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23^2*spbb35-38207/27*spaa12*spaa13^2*spbb13^2*spbb15*spaa23*spbb23^3+193/2*spaa12*spbb12^2*spaa13*spbb13*spaa15*spaa23*spbb23*spbb35^2-66593/27*spaa12*spbb12^2*spaa13*spbb13*spaa15*spaa35*spbb35^3+29753/54*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^3*spbb35-12809/9*spaa12*spaa13*spbb13*spbb15*spaa23^2*spbb23^4+7085/54*spaa12*spbb12^3*spaa15^2*spaa23*spbb35^3+31429/54*spaa12*spbb12^2*spaa15*spaa23^2*spbb23^2*spbb35^2-2389/6*spaa12*spbb12^2*spaa15*spaa35^2*spbb35^4-12307/54*spaa12*spbb12*spaa23^3*spbb23^4*spbb35-2600/9*spaa12*spbb15*spaa23^3*spbb23^5-10877/27*spaa13^4*spbb13^4*spbb23*spbb35-19375/54*spbb12*spaa13^3*spbb13^3*spaa15*spbb35^2-70159/54*spaa13^3*spbb13^3*spaa23*spbb23^2*spbb35-5860/3*spbb12*spaa13^2*spbb13^2*spaa15*spaa23*spbb23*spbb35^2+2302/9*spbb12*spaa13^2*spbb13^2*spaa15*spaa35*spbb35^3-48251/54*spaa13^2*spbb13^2*spaa23^2*spbb23^3*spbb35-10708/9*spbb12^2*spaa13*spbb13*spaa15^2*spaa23*spbb35^3-29365/27*spbb12*spaa13*spbb13*spaa15*spaa23^2*spbb23^2*spbb35^2+6518/27*spbb12*spaa13*spbb13*spaa15*spaa35^2*spbb35^4+356/27*spaa13*spbb13*spaa23^3*spbb23^4*spbb35-2500/9*spbb12^2*spaa15^2*spaa23^2*spbb23*spbb35^3-13961/54*spbb12^2*spaa15^2*spaa23*spaa35*spbb35^4+211/9*spbb12*spaa15*spaa23^3*spbb23^3*spbb35^2+929/27*spbb12*spaa15*spaa35^3*spbb35^5+31/3*spaa23^4*spbb23^5*spbb35)/(spaa12*spbb13*spaa14*spbb14*spbb24^2*spaa34*spbb35^2*spaa45)+
(spbb23*spbb45*(325/27*spaa12*spbb12^2*spaa24-28891/54*spbb12*spaa13*spbb13*spaa24+21653/18*spaa13*spbb13^2*spaa34+28891/54*spbb12*spbb13*spaa14*spaa23-325/27*spbb12*spaa14*spbb14*spaa24+1300/9*spbb13*spaa14*spbb14*spaa34+917/9*spbb13*spaa34^2*spbb34))/(spbb14*spbb24*spaa34*spbb35^2*spaa45)+
(-185141/54*spbb12*spaa14^3*spbb14^2*spaa25-11000/27*spaa14^3*spbb14^3*spaa45-123989/18*spbb12*spaa14^2*spbb14*spaa15*spbb15*spaa25-76763/54*spaa14^2*spbb14^2*spaa15*spbb15*spaa45-26359/9*spbb12*spaa14^2*spbb14*spaa24*spbb24*spaa25-5395/6*spaa14^2*spbb14^2*spaa24*spbb24*spaa45+58967/27*spbb12^2*spaa14^2*spaa25^2*spbb45-157736/27*spbb12*spaa14^2*spbb14*spaa25^2*spbb25-32362/9*spaa14^2*spbb14^2*spaa25*spbb25*spaa45-99542/27*spbb12*spaa14*spaa15^2*spbb15^2*spaa25-42410/27*spaa14*spbb14*spaa15^2*spbb15^2*spaa45-81446/27*spbb12*spaa14*spaa15*spbb15*spaa25^2*spbb25-274187/54*spaa14*spbb14*spaa15*spbb15*spaa25*spbb25*spaa45+4337/54*spbb12*spaa14*spaa24^2*spbb24^2*spaa25+1/54*spaa14*spbb14*spaa24^2*spbb24^2*spaa45-5554/27*spbb12*spaa14*spaa24*spbb24*spaa25^2*spbb25-4858/27*spaa14*spbb14*spaa24*spbb24*spaa25*spbb25*spaa45-13961/54*spbb12*spaa14*spaa25^3*spbb25^2-1225/2*spaa14*spbb14*spaa25^2*spbb25^2*spaa45-8905/18*spaa15^3*spbb15^3*spaa45-70739/27*spaa15^2*spbb15^2*spaa25*spbb25*spaa45-17204/27*spaa15*spbb15*spaa25^2*spbb25^2*spaa45+149/18*spaa24^3*spbb24^3*spaa45+3358/27*spaa24^2*spbb24^2*spaa25*spbb25*spaa45+1727/9*spaa24*spbb24*spaa25^2*spbb25^2*spaa45+4093/54*spaa25^3*spbb25^3*spaa45)/(spaa12*spbb13*spaa14*spbb14*spbb24*spaa34*spaa45)+
(spbb12*(-2758/9*spaa12^2*spbb12^2-33715/9*spaa12*spbb12*spaa14*spbb14-36745/54*spaa12*spbb12*spaa23*spbb23-16952/27*spaa12*spbb12*spaa24*spbb24+96349/27*spbb12*spaa13*spaa24*spbb34-11651/27*spaa14^2*spbb14^2-89878/27*spaa14*spbb14*spaa24*spbb24-6152/9*spaa23^2*spbb23^2-69119/54*spaa23*spbb23*spaa24*spbb24-605*spaa24^2*spbb24^2))/(spbb13*spaa14*spbb14*spbb24*spaa34)+
(spbb25*(-4835/9*spaa12^2*spbb12^2-31915/27*spaa12*spbb12*spaa15*spbb15+61063/54*spaa12*spbb12*spaa23*spbb23-46753/18*spaa12*spbb12*spaa25*spbb25-6301/54*spaa12*spbb13*spbb25*spaa35+1352/27*spaa15^2*spbb15^2+6776/3*spaa15*spbb15*spaa25*spbb25+9188/27*spaa23^2*spbb23^2+8311/54*spaa23*spbb23*spaa25*spbb25+10933/18*spaa25^2*spbb25^2))/(spaa14*spbb14*spbb24*spaa34*spbb35)+
(spbb12*(86641/18*spaa12^2*spbb12^2+289601/54*spaa12*spbb12*spaa13*spbb13+421909/27*spaa12*spbb12*spaa23*spbb23+92582/27*spaa12*spbb12*spaa24*spbb24-101845/54*spaa13^2*spbb13^2+328097/54*spaa13*spbb13*spaa23*spbb23+67148/27*spbb12*spaa13*spaa24*spbb34+176771/27*spaa23^2*spbb23^2+220381/27*spaa23*spbb23*spaa24*spbb24-37235/54*spaa24^2*spbb24^2))/(spbb14*spbb24*spaa34*spbb35*spaa45)+
(92177/27*spaa12*spbb12^2*spaa14+7531/3*spbb12*spaa13*spbb23*spaa24+68479/54*spbb12*spaa14^2*spbb14+485795/54*spbb12*spaa14*spaa23*spbb23-68066/27*spaa14*spbb14*spbb23*spaa34-50666/27*spaa23*spbb23^2*spaa34-10531/54*spbb23*spaa34^2*spbb34)/(spbb24*spaa34*spbb35*spaa45)+
(+117709/54*spaa14*spbb15)/(spaa34*spbb35)+
(+46594/27*spbb13*spaa14)/(spbb35*spaa45)+
(+23999/9),
(spaa13^3*(-22/9*spbb13^4*spbb24^3*spbb45+88/9*spbb13^3*spbb14*spbb23*spbb24^2*spbb45+22/9*spbb13^3*spbb14*spbb24^2*spbb25*spbb34-44/3*spbb13^2*spbb14^2*spbb23^2*spbb24*spbb45-22/3*spbb13^2*spbb14^2*spbb23*spbb24*spbb25*spbb34+88/9*spbb13*spbb14^3*spbb23^3*spbb45+22/3*spbb13*spbb14^3*spbb23^2*spbb25*spbb34-22/9*spbb14^4*spbb23^3*spbb35))/(spbb14*spbb24^3*spbb35*spab3123^3)+
(spbb12^2*spbb34^3*spbb15*spaa13^2*(17/2*spbb13*spbb23*spbb45+7/2*spbb13*spbb25*spbb34+1/3*spbb15*spbb23*spbb34))/(spbb13*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(spbb45*spbb12*spbb34*(-4*spaa12*spbb12*spaa13*spaa14*spbb23*spbb24+2*spaa12*spaa13*spbb23^2*spbb24*spaa34-2*spaa12*spbb12*spaa14^2*spbb24^2-4*spbb12*spaa13^2*spaa14*spbb23*spbb34+2*spaa13^2*spbb23^2*spaa34*spbb34-2*spbb12*spaa13*spaa14^2*spbb24*spbb34))/(spaa14*spbb24^3*spbb35*spab5145^2)+
(spaa13*(-11*spaa12*spbb12*spbb13^4*spbb23^2*spbb24*spbb45^2+62/3*spaa12*spbb12*spbb13^3*spbb14*spbb23^3*spbb45^2-61/6*spaa12*spbb13^5*spbb23*spbb24^2*spbb25*spbb45-7/2*spaa12*spbb13^5*spbb24^2*spbb25^2*spbb34+41*spaa12*spbb13^4*spbb14*spbb23^2*spbb24*spbb25*spbb45+43/2*spaa12*spbb13^4*spbb14*spbb23*spbb24*spbb25^2*spbb34-81/2*spaa12*spbb13^3*spbb14^2*spbb23^3*spbb25*spbb45-83/3*spaa12*spbb13^3*spbb14^2*spbb23^2*spbb25^2*spbb34+29/3*spaa12*spbb13^2*spbb14^2*spbb15*spbb23^4*spbb45+25/3*spaa12*spbb13^2*spbb14^2*spbb15*spbb23^3*spbb25*spbb34+4/3*spaa12*spbb13*spbb14^2*spbb15^2*spbb23^4*spbb34-1/2*spaa13*spbb13^5*spbb23^2*spbb24*spbb45^2-1*spaa13*spbb13^5*spbb23*spbb24*spbb25*spbb34*spbb45-1/2*spaa13*spbb13^5*spbb24*spbb25^2*spbb34^2+1/2*spaa13*spbb13^4*spbb14*spbb23^3*spbb45^2+3/2*spaa13*spbb13^4*spbb14*spbb23^2*spbb25*spbb34*spbb45+35/6*spaa13*spbb13^4*spbb14*spbb23*spbb25^2*spbb34^2-1/2*spaa13*spbb13^3*spbb14*spbb15*spbb23^3*spbb34*spbb45-47/6*spaa13*spbb13^3*spbb14*spbb15*spbb23^2*spbb25*spbb34^2+5/2*spaa13*spbb13^2*spbb14*spbb15^2*spbb23^3*spbb34^2-7/2*spbb13^4*spaa14*spbb14*spbb24*spbb25^2*spbb34^2+47/6*spbb13^3*spaa14*spbb14^2*spbb23*spbb25^2*spbb34^2-19/3*spbb13^2*spaa14*spbb14^2*spbb15*spbb23^2*spbb25*spbb34^2+19/6*spbb13*spaa14*spbb14^2*spbb15^2*spbb23^3*spbb34^2+7/6*spbb14^2*spbb15^2*spbb23^4*spaa24*spbb34^2+3*spbb13^3*spbb14*spbb23*spbb25^2*spaa34*spbb34^3-10/3*spbb13^2*spbb14*spbb15*spbb23^2*spbb25*spaa34*spbb34^3+3/2*spbb13*spbb14*spbb15^2*spbb23^3*spaa34*spbb34^3))/(spbb13^2*spbb14*spbb24^3*spbb35^3*spaa45*spab3123)+
(spbb12*(-6*spaa12^4*spbb12^2*spbb23^2*spbb24*spbb25-8*spaa12^3*spbb12^2*spaa13*spbb23^2*spbb24*spbb35-6*spaa12^3*spbb12*spaa13*spbb15*spbb23^3*spbb24-3*spaa12^3*spbb12^2*spaa14*spbb23*spbb24^2*spbb35-6*spaa12^3*spbb12*spaa23*spbb23^3*spbb24*spbb25-4*spaa12^3*spbb12*spbb23^2*spaa24*spbb24^2*spbb25-3*spaa12^2*spbb12^2*spaa13^2*spbb23^2*spbb34*spbb35-2*spaa12^2*spbb12*spaa13^2*spbb13*spbb23^3*spbb45-6*spaa12^2*spbb12*spaa13^2*spbb15*spbb23^3*spbb34-6*spaa12^2*spbb12^2*spaa13*spaa14*spbb23*spbb24*spbb34*spbb35-1*spaa12^2*spbb12*spaa13*spaa23*spbb23^3*spbb24*spbb35+10*spaa12^2*spbb12*spaa13*spbb23^2*spbb24*spaa34*spbb34*spbb35+2*spaa12^2*spaa13*spbb15*spbb23^3*spbb24*spaa34*spbb34+1*spaa12^2*spbb12^2*spaa14^2*spbb24^2*spbb34*spbb35-1*spaa12^2*spbb12*spaa14*spbb23*spaa24*spbb24^3*spbb35-1*spaa12*spbb12*spaa13^3*spbb13*spbb23^2*spbb34*spbb35+3*spaa12*spaa13^3*spbb13*spbb15*spbb23^3*spbb34-4*spaa12*spbb12^2*spaa13^2*spaa14*spbb23*spbb34^2*spbb35+2*spaa12*spbb12*spaa13^2*spaa23*spbb23^3*spbb34*spbb35+3*spaa12*spaa13^2*spbb15*spaa23*spbb23^4*spbb34+9*spaa12*spbb12*spaa13^2*spbb23^2*spaa34*spbb34^2*spbb35+5*spaa12*spaa13^2*spbb15*spbb23^3*spaa34*spbb34^2+2*spaa12*spbb12^2*spaa13*spaa14^2*spbb24*spbb34^2*spbb35+2*spaa12*spbb12*spaa13*spaa14*spbb23*spbb24*spaa34*spbb34^2*spbb35+3*spaa12*spaa13*spaa23*spbb23^3*spbb24*spaa34*spbb34*spbb35-1*spbb12*spaa13^3*spbb13*spaa14*spbb23*spbb34^2*spbb35+3*spaa13^3*spbb13*spbb23^2*spaa34*spbb34^2*spbb35+1*spbb12^2*spaa13^2*spaa14^2*spbb34^3*spbb35-1*spbb12*spaa13^2*spaa14*spaa23*spbb23^2*spbb34^2*spbb35+1*spbb12*spaa13^2*spaa14*spbb23*spaa34*spbb34^3*spbb35+3*spaa13^2*spaa23*spbb23^3*spaa34*spbb34^2*spbb35))/(spaa14^2*spbb14*spbb24^3*spbb35^2*spaa45*spab5145)+
(+37/18*spbb12^2*spbb14*spbb23*spbb34^2)/(spbb13^3*spbb24^3)+
(-1/3*spbb12*spaa13^2*spbb14^2*spbb23^2*spbb34)/(spbb13*spbb24^3*spab1231^2)+
(spbb12*spaa13*spbb14*spbb23*(-2*spbb12*spbb13*spbb34*spbb45-2/3*spbb12*spbb14*spbb34*spbb35-4/3*spbb13^2*spbb24*spbb45+4/3*spbb13*spbb14*spbb24*spbb35))/(spbb13^2*spbb15*spbb24^3*spab1231)+
(spbb23^2*(-1*spaa12^3*spbb12^3*spbb13*spbb15*spbb23*spbb35*spbb45-5/3*spaa12^3*spbb12^2*spbb13*spbb15^2*spbb23^2*spbb45+29/6*spaa12^2*spbb12^3*spaa13*spbb13^2*spbb35^2*spbb45-65/6*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb15*spbb23*spbb35*spbb45-53/6*spaa12^2*spbb12*spaa13*spbb13^2*spbb15^2*spbb23^2*spbb45-1*spaa12^2*spbb12^2*spbb13*spbb15*spaa23*spbb23^2*spbb35*spbb45-5/3*spaa12^2*spbb12*spbb13*spbb15^2*spaa23*spbb23^3*spbb45+19/6*spaa12^2*spbb12^3*spbb13*spaa35*spbb35^3*spbb45+25/3*spaa12*spbb12^2*spaa13^2*spbb13^3*spbb35^2*spbb45-16*spaa12*spbb12*spaa13^2*spbb13^3*spbb15*spbb23*spbb35*spbb45-5/3*spaa12*spaa13^2*spbb13^3*spbb15^2*spbb23^2*spbb45+1*spaa12*spbb12^2*spaa13*spbb13^2*spaa23*spbb23*spbb35^2*spbb45-3*spaa12*spbb12*spaa13*spbb13^2*spbb15*spaa23*spbb23^2*spbb35*spbb45-5/3*spaa12*spaa13*spbb13^2*spbb15^2*spaa23*spbb23^3*spbb45+1/6*spaa12*spbb12^2*spaa13*spbb13^2*spaa35*spbb35^3*spbb45+4/3*spaa12*spbb12^2*spbb13*spaa23*spbb23*spaa35*spbb35^3*spbb45+1*spaa12*spbb12^3*spaa25*spaa35*spbb35^4*spbb45-29/6*spaa12*spbb12^2*spbb13*spaa35^2*spbb35^4*spbb45-1*spbb12*spaa13^3*spbb13^4*spbb35^2*spbb45-2*spaa13^3*spbb13^4*spbb15*spbb23*spbb35*spbb45+9/2*spbb12*spaa13^2*spbb13^3*spaa23*spbb23*spbb35^2*spbb45-2*spaa13^2*spbb13^3*spbb15*spaa23*spbb23^2*spbb35*spbb45-1/2*spbb12*spaa13^2*spbb13^3*spaa35*spbb35^3*spbb45+31/6*spbb12*spaa13*spbb13^2*spaa23*spbb23*spaa35*spbb35^3*spbb45+11/2*spbb12*spaa13*spbb13^2*spaa35^2*spbb35^4*spbb45+1/3*spbb12*spbb13*spaa23*spbb23*spaa35^2*spbb35^4*spbb45-1*spbb12*spbb14*spaa23*spbb23*spaa35^2*spbb35^5-2*spbb12^2*spaa25*spaa35^2*spbb35^5*spbb45+10/3*spbb12*spbb13*spaa35^3*spbb35^5*spbb45-1*spbb12*spbb14*spaa35^3*spbb35^6))/(spbb13^2*spaa14^2*spbb14*spbb15*spbb24^3*spbb35^3*spaa45)+
(spbb45^2*spbb23^2*spbb13*(11/2*spaa23*spbb23+13/3*spaa24*spbb24+13/3*spaa25*spbb25+11/2*spaa34*spbb34))/(spbb14*spbb24^2*spbb35^3*spaa45)+
(-1*spaa12^2*spbb12^3*spaa14*spaa15*spbb23-22/9*spaa12^2*spbb12^2*spaa14*spbb23*spbb24*spaa45-22/9*spaa12^2*spbb12^2*spaa15*spbb23*spbb25*spaa45+1*spaa12^2*spbb12*spbb23*spbb24*spbb25*spaa45^2+1*spaa12*spbb12^3*spaa14^2*spaa15*spbb34-22/9*spaa12*spbb12^2*spaa14*spaa15*spbb23*spaa24*spbb24+2*spaa12*spbb12*spaa14*spbb23*spaa24*spbb24^2*spaa45-13/9*spaa12*spbb12^2*spaa15^2*spbb23*spaa24*spbb25+5*spaa12*spbb12*spaa15*spbb23*spaa24*spbb24*spbb25*spaa45+1*spaa12*spbb12*spaa15*spbb23*spaa25*spbb25^2*spaa45-1*spaa12*spbb23*spaa24*spbb24^2*spbb25*spaa45^2-40/9*spbb12^2*spaa14^2*spaa15*spaa24*spbb24*spbb34-40/9*spbb12^2*spaa14*spaa15^2*spaa24*spbb25*spbb34+5*spbb12*spaa14*spaa15*spbb23*spaa24^2*spbb24^2-2*spaa14*spbb23*spaa24^2*spbb24^3*spaa45+7*spbb12*spaa15^2*spbb23*spaa24^2*spbb24*spbb25+2*spbb12*spaa15^2*spbb23*spaa24*spaa25*spbb25^2-3*spaa15*spbb23*spaa24^2*spbb24^2*spbb25*spaa45-1*spaa15*spbb23*spaa24*spbb24*spaa25*spbb25^2*spaa45)/(spaa13*spbb13^2*spaa14^2*spbb24^2*spaa45)+
(-7/2*spaa12^3*spbb12^5*spbb34*spbb35-37/6*spaa12^3*spbb12^4*spbb13*spbb23*spbb45+18*spaa12^3*spbb12^4*spbb13*spbb24*spbb35-46/3*spaa12^3*spbb12^3*spbb13^2*spbb24*spbb25+2*spaa12^2*spbb12^3*spaa13*spbb13^2*spbb23*spbb45+35/6*spaa12^2*spbb12^2*spaa13*spbb13^3*spbb24*spbb25-15/2*spaa12^2*spbb12^4*spaa23*spbb23*spbb34*spbb35-95/6*spaa12^2*spbb12^3*spbb13*spaa23*spbb23^2*spbb45+79/2*spaa12^2*spbb12^3*spbb13*spaa23*spbb23*spbb24*spbb35-27*spaa12^2*spbb12^2*spbb13^2*spaa23*spbb23*spbb24*spbb25-25/6*spaa12^2*spbb12^4*spaa24*spbb24*spbb34*spbb35+89/6*spaa12^2*spbb12^3*spbb13*spaa24*spbb24^2*spbb35-31/2*spaa12^2*spbb12^2*spbb13^2*spaa24*spbb24^2*spbb25-9/2*spaa12^2*spbb12*spbb13^3*spbb24^2*spbb25*spaa34+16/3*spaa12*spbb12^2*spaa13^2*spbb13^3*spbb23*spbb45+22/3*spaa12*spbb12*spaa13^2*spbb13^4*spbb24*spbb25-1/2*spaa12*spbb12^2*spaa13*spbb13^2*spaa23*spbb23^2*spbb45+3/2*spaa12*spbb12*spaa13*spbb13^3*spaa23*spbb23*spbb24*spbb25+1/3*spaa12*spaa13*spbb13^4*spbb24^2*spbb25*spaa34-3*spaa12*spbb12^3*spaa23^2*spbb23^2*spbb34*spbb35-31/6*spaa12*spbb12^2*spbb13*spaa23^2*spbb23^3*spbb45+16*spaa12*spbb12^2*spbb13*spaa23^2*spbb23^2*spbb24*spbb35-31/6*spaa12*spbb12*spbb13^2*spaa23^2*spbb23^2*spbb24*spbb25-19/2*spaa12*spbb12^3*spaa23*spbb23*spaa24*spbb24*spbb34*spbb35+59/3*spaa12*spbb12^2*spbb13*spaa23*spbb23*spaa24*spbb24^2*spbb35-53/6*spaa12*spbb12*spbb13^2*spaa23*spbb23*spaa24*spbb24^2*spbb25-4/3*spaa12*spbb12^3*spaa24^2*spbb24^2*spbb34*spbb35+5/3*spaa12*spbb12^2*spbb13*spaa24^2*spbb24^3*spbb35-1/3*spaa12*spbb12*spbb13^2*spaa24^2*spbb24^3*spbb25+2/3*spbb12*spaa13^3*spbb13^4*spbb23*spbb45+2/3*spaa13^3*spbb13^5*spbb24*spbb25+2/3*spbb12*spaa13^2*spbb13^3*spaa23*spbb23^2*spbb45+2/3*spaa13^2*spbb13^4*spaa23*spbb23*spbb24*spbb25-4/3*spbb12^2*spaa23^2*spbb23^2*spaa24*spbb24*spbb34*spbb35+7/3*spbb12*spbb13*spaa23^2*spbb23^2*spaa24*spbb24^2*spbb35-16/3*spbb12^2*spaa23*spbb23*spaa24^2*spbb24^2*spbb34*spbb35+16/3*spbb12*spbb13*spaa23*spbb23*spaa24^2*spbb24^3*spbb35-1*spbb13^2*spaa23*spbb23*spaa24^2*spbb24^3*spbb25+1*spbb12^2*spaa24^3*spbb24^3*spbb34*spbb35-2*spbb12*spbb13*spaa24^3*spbb24^4*spbb35+1*spbb13^2*spaa24^3*spbb24^4*spbb25)/(spbb13*spaa14^2*spbb14^2*spbb15*spbb24^2*spbb35*spaa45)+
(spbb12*spbb34*(-14/3*spaa12^2*spbb12^2-25/3*spaa12*spbb12*spaa13*spbb13-7/6*spaa12*spbb12*spaa23*spbb23+1/3*spaa12*spbb12*spaa24*spbb24-5/3*spaa13^2*spbb13^2-5/3*spaa13*spbb13*spaa23*spbb23))/(spaa14*spbb14^2*spbb24*spbb35*spaa45)+
(spbb23*(-8/3*spaa12^2*spbb12^2*spbb13^2*spbb25*spbb45+5/6*spaa12^2*spbb12^2*spbb13*spbb15*spbb23*spbb45+1/3*spaa12^2*spbb12*spbb14*spbb15^2*spbb23^2+22/3*spaa12*spbb12*spaa13*spbb13^3*spbb25*spbb45-257/9*spaa12*spbb12*spaa13*spbb13^2*spbb15*spbb23*spbb45+187/9*spaa12*spaa13*spbb13*spbb14*spbb15^2*spbb23^2+74/9*spaa12*spbb14*spaa15*spbb15^3*spbb23^2-25/2*spaa12*spbb12*spbb13^2*spaa23*spbb23*spbb25*spbb45+29/6*spaa12*spbb12*spbb13*spbb15*spaa23*spbb23^2*spbb45+13/6*spaa12*spbb14*spbb15^2*spaa23*spbb23^3+10/3*spaa13^2*spbb13^4*spbb25*spbb45-20/3*spaa13^2*spbb13^3*spbb15*spbb23*spbb45-25/9*spaa13^2*spbb13^2*spbb14*spbb15*spbb23*spbb35-217/18*spaa13*spbb13*spbb14*spaa15*spbb15^2*spbb23*spbb35+11/6*spaa13*spbb13^3*spaa23*spbb23*spbb25*spbb45-31/6*spaa13*spbb13^2*spbb15*spaa23*spbb23^2*spbb45+34/3*spaa13*spbb13*spbb14*spbb15*spaa23*spbb23^2*spbb35+59/6*spaa13*spbb14*spbb15^2*spbb23^2*spaa25*spbb35-71/18*spbb14*spaa15^2*spbb15^3*spbb23*spbb35-5/2*spbb13^2*spaa23^2*spbb23^2*spbb25*spbb45+5/2*spbb13*spbb15*spaa23^2*spbb23^3*spbb45-8/3*spbb14*spbb15*spaa23^2*spbb23^3*spbb35))/(spbb13*spaa14*spbb14*spbb15*spbb24^2*spbb35^2*spaa45)+
(spbb13*spbb23*spbb45*(4*spaa12*spbb12+235/18*spaa13*spbb13-74/9*spaa14*spbb14+1/3*spaa23*spbb23))/(spbb14*spbb24*spbb35^2*spaa45)+
(spaa12*spbb12^2*spaa15*(1*spaa12*spbb12+1*spaa15*spbb15-1*spaa23*spbb23))/(spaa13*spbb13*spaa14*spbb14*spbb24*spaa45)+
(-5/6*spaa12*spbb12*spbb23-11/2*spbb12*spaa14*spbb34+12*spaa23*spbb23^2-1*spbb23*spaa24*spbb24)/(spbb13*spaa14*spbb24)+
(19/6*spaa12^2*spbb12^3*spbb35+53/9*spaa12^2*spbb12^2*spbb13*spbb25+226/9*spaa12*spbb12*spaa13*spbb13^2*spbb25+9/2*spaa12*spbb12^2*spaa23*spbb23*spbb35-67/6*spaa12*spbb12*spbb13*spaa23*spbb23*spbb25+21/2*spaa12*spbb12^2*spaa25*spbb25*spbb35-61/3*spaa12*spbb12*spbb13*spaa25*spbb25^2-61/6*spaa12*spbb13^2*spbb25^2*spaa35+86/9*spaa13^2*spbb13^3*spbb25+3*spaa13*spbb13^2*spaa23*spbb23*spbb25+17/6*spbb12*spaa23^2*spbb23^2*spbb35-25/3*spbb13*spaa23^2*spbb23^2*spbb25+11*spbb12*spaa23*spbb23*spaa25*spbb25*spbb35-11*spbb13*spaa23*spbb23*spaa25*spbb25^2)/(spaa14*spbb14*spbb15*spbb24*spbb35*spaa45)+
(spbb13*(-35/2*spaa12*spbb12-77/6*spaa13*spbb13-52/9*spaa23*spbb23))/(spbb14*spbb35*spaa45)+
(spbb12*(355/18*spaa12*spbb12+80/9*spaa13*spbb13+1/3*spaa23*spbb23))/(spbb15*spbb24*spaa45)+
(191/6*spaa12*spbb12*spbb23-13/6*spaa13*spbb13*spbb23-89/9*spbb12*spaa14*spbb34+157/6*spaa23*spbb23^2)/(spbb24*spbb35*spaa45)+
(+89/18*spbb13*spaa14)/(spbb35*spaa45)+
(+29/18),
(spbb14*spbb12^2*spaa15*spbb23*spbb45*(-4*spaa12*spbb14*spaa15-4*spaa12*spbb24*spaa25+4*spaa15*spaa25*spbb45))/(spbb13*spbb24^3*spaa25*spab1251^2)+
(spbb34*spbb23*spaa35*spbb45*(-5/2*spaa23*spbb24^2*spbb35^3+15/2*spaa23*spbb24*spbb25*spbb34*spbb35^2-5*spaa23*spbb25^2*spbb34^2*spbb35-5/2*spaa24*spbb24^2*spbb35^2*spbb45+5*spaa24*spbb24*spbb25*spbb34*spbb35*spbb45-5/2*spaa24*spbb25^2*spbb34^2*spbb45-5/2*spbb24*spaa34*spbb34*spbb35^2*spbb45+5/2*spbb25*spaa34*spbb34^2*spbb35*spbb45))/(spaa12*spbb14*spbb24^3*spbb35^3*spab3123)+
(-262/9*spbb13*spbb23^2*spbb25*spbb34*spbb45^3)/(spbb14*spbb24^3*spbb35^4)+
(+8*spbb15*spbb23*spbb25^2*spbb34^3*spaa35^3*spbb45)/(spbb14*spbb24^3*spbb35*spab5125^3)+
(spbb25*spbb34^2*spaa35^2*(12*spbb12*spbb24*spbb35^2*spbb45-53/3*spbb13*spbb24*spbb25*spbb35*spbb45+17/3*spbb13*spbb25^2*spbb34*spbb45+17/3*spbb14*spbb24*spbb25*spbb35^2-17/3*spbb14*spbb25^2*spbb34*spbb35))/(spbb14*spbb24^3*spbb35^2*spab5125^2)+
(spbb34*spbb23*spaa35*spbb45*(3*spaa13*spbb13*spbb14*spbb24*spaa34*spbb35^2-65/6*spaa13*spbb13*spbb14*spbb25*spaa34*spbb34*spbb35-1*spaa13*spbb13*spbb14*spbb25*spaa35*spbb35^2-5/3*spaa13*spbb13*spbb15*spbb25*spbb34*spaa35*spbb35+3*spaa14*spbb14^2*spbb24*spaa34*spbb35^2-65/6*spaa14*spbb14^2*spbb25*spaa34*spbb34*spbb35-1*spaa14*spbb14^2*spbb25*spaa35*spbb35^2-2/3*spaa14*spbb14*spbb15*spbb25*spbb34*spaa35*spbb35-5/6*spaa14*spbb15^2*spbb25*spbb34^2*spaa35+3*spbb14*spbb24*spaa34^2*spbb34*spbb35^2-65/6*spbb14*spbb25*spaa34^2*spbb34^2*spbb35+2*spbb12*spaa34*spbb34*spaa35*spbb35^2*spbb45+79/6*spbb15*spbb25*spaa34*spbb34^2*spaa35*spbb35-1*spbb15*spbb25*spbb34*spaa35^2*spbb35^2))/(spbb14*spbb24^3*spaa25*spaa34*spbb35^3*spab5125)+
(spbb23*spbb45^2*(-403/18*spaa12^2*spbb14*spbb15*spbb24^2*spaa45^2-794/9*spaa12*spaa14*spbb14^2*spaa15*spbb15*spbb24*spaa45-27*spaa12*spaa14*spbb14^2*spbb24*spaa45^2*spbb45-308/9*spaa12*spbb14*spaa15^2*spbb15^2*spbb24*spaa45-502/9*spaa12*spbb14*spaa15*spbb15*spaa24*spbb24^2*spaa45-71/6*spaa12*spaa15*spbb15^2*spbb24^2*spaa25*spaa45-551/9*spaa12*spbb14*spaa15*spbb15*spbb24*spaa45^2*spbb45+49/9*spaa12*spbb15*spaa24*spbb24^3*spaa25*spaa45-83/18*spaa12*spbb15*spbb24^2*spaa25^2*spbb25*spaa45-27*spaa12*spbb14*spbb24*spaa45^3*spbb45^2-27*spaa14^2*spbb14^3*spaa15*spaa45*spbb45+167/6*spbb12*spaa14*spbb14^2*spaa15^2*spaa24*spbb45-27*spaa14*spbb14^2*spaa15^2*spbb15*spaa45*spbb45-27*spaa14*spbb14^2*spaa15*spaa45^2*spbb45^2+11*spbb12*spaa15^3*spbb15^2*spaa25*spbb45+601/18*spbb12*spbb14*spaa15^2*spaa24^2*spbb24*spbb45+61/6*spbb12^2*spaa15^2*spaa24*spaa25*spbb45^2+11*spbb12*spaa15^2*spbb15*spaa25^2*spbb25*spbb45+50/9*spbb12*spaa15*spaa24^2*spbb24^2*spaa25*spbb45))/(spaa12*spbb14*spbb24^3*spaa25*spaa34*spaa35*spbb35^3)+
(spbb15*spbb23*spbb45*(2*spaa12*spbb12+2*spaa13*spbb13+2*spaa14*spbb14))/(spbb14*spaa25*spbb25^2*spbb35)+
(spbb23*spbb45*(-100/3*spaa12^2*spbb13*spbb14*spbb24^3*spaa34^2+433/18*spaa12*spaa13^2*spbb13^2*spbb14*spbb24^2*spaa34+1666/9*spaa12*spaa13*spbb13*spaa14*spbb14^2*spbb24^2*spaa34+184/9*spaa12*spaa13*spbb13^2*spaa23*spbb24^3*spaa34+107*spaa12*spaa13*spbb13*spbb14*spaa24*spbb24^3*spaa34+611/6*spaa12*spaa13*spbb13*spbb14*spbb24^2*spaa34^2*spbb34-38*spaa12*spaa14^2*spbb14^3*spbb24^2*spaa34-407/9*spaa12*spaa14*spbb14^2*spaa24*spbb24^3*spaa34+269/18*spaa12*spaa14*spbb14^2*spbb24^2*spaa34^2*spbb34+5/6*spaa12*spbb13*spaa23^2*spbb23*spbb24^3*spaa34-4*spaa12*spbb13*spaa23*spaa24*spbb24^4*spaa34-65/9*spaa12*spbb14*spaa24^2*spbb24^4*spaa34+761/18*spaa12*spbb14*spbb24^2*spaa34^3*spbb34^2-27*spbb12*spaa13^3*spbb13*spaa14*spbb14^2*spbb34+61/2*spbb12^2*spaa13^3*spbb13*spaa23*spbb34^2-60*spbb12*spaa13^3*spbb13^2*spaa23*spbb24*spbb34+59/2*spaa13^3*spbb13^3*spaa23*spbb24^2+79/2*spbb12^2*spaa13^3*spbb14*spaa24*spbb34^2-152/3*spbb12*spaa13^2*spaa14*spbb14^2*spaa24*spbb24*spbb34-43/6*spbb12*spaa13^2*spaa14*spbb14^2*spaa34*spbb34^2+203/9*spaa13^2*spbb13*spaa14*spbb14^2*spbb24*spaa34*spbb34+107/6*spbb12^2*spaa13^2*spaa23^2*spbb23*spbb34^2-61*spbb12*spaa13^2*spbb13*spaa23^2*spbb23*spbb24*spbb34+32*spaa13^2*spbb13^2*spaa23^2*spbb23*spbb24^2-148/9*spbb12^2*spaa13^2*spaa23*spaa24*spbb24*spbb34^2-233/3*spbb12*spaa13^2*spbb14*spaa24^2*spbb24^2*spbb34+65/9*spaa13*spaa14^2*spbb14^3*spaa24*spbb24^2-667/9*spaa13*spaa14^2*spbb14^3*spbb24*spaa34*spbb34+130/9*spaa13*spaa14*spbb14^2*spaa24^2*spbb24^3-484/9*spaa13*spaa14*spbb14^2*spbb24*spaa34^2*spbb34^2-1*spbb12*spaa13*spaa23^3*spbb23^2*spbb24*spbb34+5/2*spaa13*spbb13*spaa23^3*spbb23^2*spbb24^2+65/9*spaa13*spbb14*spaa24^3*spbb24^4))/(spaa12*spbb14*spbb24^3*spaa25*spbb25*spaa34*spaa35*spbb35^2)+
(spbb12*spbb14*spbb23*spbb45*(4*spaa12*spbb24+4*spaa13*spbb34))/(spaa12*spbb13*spbb15*spbb24^3)+
(spaa23*spbb23*spbb45*(1465/9*spaa12*spbb12+2555/18*spaa13*spbb13+2149/18*spaa23*spbb23+424/9*spaa24*spbb24))/(spaa12*spbb14*spbb25*spaa35*spbb35)+
(spbb23*spbb45*(37/2*spaa12^4*spbb12^4*spaa24*spbb24^2-43*spaa12^4*spbb12^4*spbb24*spaa34*spbb34+37/2*spaa12^4*spbb12^3*spbb13*spbb24^2*spaa34-1*spaa12^3*spbb12^4*spaa13*spaa14*spbb14*spbb34-1*spaa12^3*spbb12^4*spaa13*spaa23*spbb23*spbb34+42*spaa12^3*spbb12^4*spaa13*spaa24*spbb24*spbb34-149/6*spaa12^3*spbb12^4*spaa13*spaa34*spbb34^2+1525/18*spaa12^3*spbb12^3*spaa14*spbb14*spaa24*spbb24^2-1495/9*spaa12^3*spbb12^3*spaa14*spbb14*spbb24*spaa34*spbb34+734/9*spaa12^3*spbb12^2*spbb13*spaa14*spbb14*spbb24^2*spaa34+165/2*spaa12^3*spbb12^3*spaa23*spbb23*spaa24*spbb24^2-119*spaa12^3*spbb12^3*spaa23*spbb23*spbb24*spaa34*spbb34+64*spaa12^3*spbb12^2*spbb13*spaa23*spbb23*spbb24^2*spaa34-2537/18*spaa12^3*spbb12^3*spaa24^2*spbb24^3+19451/18*spaa12^3*spbb12^3*spaa24*spbb24^2*spaa34*spbb34-5107/18*spaa12^3*spbb12^2*spbb13*spaa24*spbb24^3*spaa34-3365/6*spaa12^3*spbb12^3*spbb24*spaa34^2*spbb34^2+3461/6*spaa12^3*spbb12^2*spbb13*spbb24^2*spaa34^2*spbb34-2237/18*spaa12^3*spbb12*spbb13^2*spbb24^3*spaa34^2+143/6*spaa12^2*spbb12^4*spaa13^2*spaa24*spbb34^2-28*spaa12^2*spbb12^3*spaa13*spaa14^2*spbb14^2*spbb34+617/3*spaa12^2*spbb12^3*spaa13*spaa14*spbb14*spaa24*spbb24*spbb34-281/3*spaa12^2*spbb12^3*spaa13*spaa14*spbb14*spaa34*spbb34^2+119*spaa12^2*spbb12^3*spaa13*spaa23*spbb23*spaa24*spbb24*spbb34-113/3*spaa12^2*spbb12^3*spaa13*spaa23*spbb23*spaa34*spbb34^2-8735/18*spaa12^2*spbb12^3*spaa13*spaa24^2*spbb24^2*spbb34+2845/3*spaa12^2*spbb12^3*spaa13*spaa24*spbb24*spaa34*spbb34^2-739/6*spaa12^2*spbb12^3*spaa13*spaa34^2*spbb34^3+177/2*spaa12^2*spbb12^2*spaa14^2*spbb14^2*spaa24*spbb24^2-454/9*spaa12^2*spbb12^2*spaa14^2*spbb14^2*spbb24*spaa34*spbb34-1526/9*spaa12^2*spbb12*spbb13*spaa14^2*spbb14^2*spbb24^2*spaa34-285/2*spaa12^2*spbb12^2*spaa14*spbb14*spaa24^2*spbb24^3+14209/18*spaa12^2*spbb12^2*spaa14*spbb14*spaa24*spbb24^2*spaa34*spbb34-629/9*spaa12^2*spbb12*spbb13*spaa14*spbb14*spaa24*spbb24^3*spaa34-3070/9*spaa12^2*spbb12^2*spaa14*spbb14*spbb24*spaa34^2*spbb34^2-2377/6*spaa12^2*spbb12*spbb13*spaa14*spbb14*spbb24^2*spaa34^2*spbb34+1526/9*spaa12^2*spbb13^2*spaa14*spbb14*spbb24^3*spaa34^2+273/2*spaa12^2*spbb12^2*spaa23^2*spbb23^2*spaa24*spbb24^2-114*spaa12^2*spbb12^2*spaa23^2*spbb23^2*spbb24*spaa34*spbb34+145/2*spaa12^2*spbb12*spbb13*spaa23^2*spbb23^2*spbb24^2*spaa34-859/6*spaa12^2*spbb12^2*spaa23*spbb23*spaa24^2*spbb24^3+28849/18*spaa12^2*spbb12^2*spaa23*spbb23*spaa24*spbb24^2*spaa34*spbb34-3829/18*spaa12^2*spbb12*spbb13*spaa23*spbb23*spaa24*spbb24^3*spaa34-1742/3*spaa12^2*spbb12^2*spaa23*spbb23*spbb24*spaa34^2*spbb34^2+2635/6*spaa12^2*spbb12*spbb13*spaa23*spbb23*spbb24^2*spaa34^2*spbb34-733/18*spaa12^2*spbb13^2*spaa23*spbb23*spbb24^3*spaa34^2-499/6*spaa12^2*spbb12^2*spaa24^3*spbb24^4+3659/6*spaa12^2*spbb12^2*spaa24^2*spbb24^3*spaa34*spbb34-322/3*spaa12^2*spbb12*spbb13*spaa24^2*spbb24^4*spaa34+6559/6*spaa12^2*spbb12^2*spaa24*spbb24^2*spaa34^2*spbb34^2+2057/18*spaa12^2*spbb12*spbb13*spaa24*spbb24^3*spaa34^2*spbb34-178/3*spaa12^2*spbb13^2*spaa24*spbb24^4*spaa34^2-8947/18*spaa12^2*spbb12^2*spbb24*spaa34^3*spbb34^3-727/9*spaa12^2*spbb12*spbb13*spbb24^2*spaa34^3*spbb34^2+2681/9*spaa12^2*spbb13^2*spbb24^3*spaa34^3*spbb34+455/6*spaa12*spbb12^3*spaa13^2*spaa14*spbb14*spaa24*spbb34^2+119/3*spaa12*spbb12^3*spaa13^2*spaa23*spbb23*spaa24*spbb34^2-771/2*spaa12*spbb12^3*spaa13^2*spaa24^2*spbb24*spbb34^2+171*spaa12*spbb12^3*spaa13^2*spaa24*spaa34*spbb34^3-27*spaa12*spbb12^2*spaa13*spaa14^3*spbb14^3*spbb34+413/3*spaa12*spbb12^2*spaa13*spaa14^2*spbb14^2*spaa24*spbb24*spbb34-563/6*spaa12*spbb12^2*spaa13*spaa14^2*spbb14^2*spaa34*spbb34^2-4985/18*spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa24^2*spbb24^2*spbb34+5315/9*spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa24*spbb24*spaa34*spbb34^2-388/3*spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa34^2*spbb34^3+1*spaa12*spbb12^2*spaa13*spaa23^3*spbb23^3*spbb34+117*spaa12*spbb12^2*spaa13*spaa23^2*spbb23^2*spaa24*spbb24*spbb34-101/6*spaa12*spbb12^2*spaa13*spaa23^2*spbb23^2*spaa34*spbb34^2-9355/18*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa24^2*spbb24^2*spbb34+1537/2*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa24*spbb24*spaa34*spbb34^2-117/2*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa34^2*spbb34^3-2257/9*spaa12*spbb12^2*spaa13*spaa24^3*spbb24^3*spbb34-5228/9*spaa12*spbb12^2*spaa13*spaa24^2*spbb24^2*spaa34*spbb34^2+835*spaa12*spbb12^2*spaa13*spaa24*spbb24*spaa34^2*spbb34^3-121/2*spaa12*spbb12^2*spaa13*spaa34^3*spbb34^4+401/18*spaa12*spbb12*spaa14^3*spbb14^3*spaa24*spbb24^2+209/3*spaa12*spbb12*spaa14^3*spbb14^3*spbb24*spaa34*spbb34-27*spaa12*spbb12*spaa14^2*spbb14^2*spaa24^2*spbb24^3-92/3*spaa12*spbb12*spaa14^2*spbb14^2*spaa24*spbb24^2*spaa34*spbb34-401/18*spaa12*spbb13*spaa14^2*spbb14^2*spaa24*spbb24^3*spaa34+3499/18*spaa12*spbb12*spaa14^2*spbb14^2*spbb24*spaa34^2*spbb34^2-2396/9*spaa12*spbb13*spaa14^2*spbb14^2*spbb24^2*spaa34^2*spbb34+27*spaa12*spbb12*spaa14*spbb14*spaa24^3*spbb24^4-6409/18*spaa12*spbb12*spaa14*spbb14*spaa24^2*spbb24^3*spaa34*spbb34+27*spaa12*spbb13*spaa14*spbb14*spaa24^2*spbb24^4*spaa34-627/2*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24^2*spaa34^2*spbb34^2+769/6*spaa12*spbb13*spaa14*spbb14*spaa24*spbb24^3*spaa34^2*spbb34+2567/18*spaa12*spbb12*spaa14*spbb14*spbb24*spaa34^3*spbb34^3-9209/18*spaa12*spbb13*spaa14*spbb14*spbb24^2*spaa34^3*spbb34^2+199/2*spaa12*spbb12*spaa23^3*spbb23^3*spaa24*spbb24^2-38*spaa12*spbb12*spaa23^3*spbb23^3*spbb24*spaa34*spbb34+27*spaa12*spbb13*spaa23^3*spbb23^3*spbb24^2*spaa34+466/9*spaa12*spbb12*spaa23^2*spbb23^2*spaa24^2*spbb24^3+4427/6*spaa12*spbb12*spaa23^2*spbb23^2*spaa24*spbb24^2*spaa34*spbb34-247/18*spaa12*spbb13*spaa23^2*spbb23^2*spaa24*spbb24^3*spaa34-3383/18*spaa12*spbb12*spaa23^2*spbb23^2*spbb24*spaa34^2*spbb34^2+109*spaa12*spbb13*spaa23^2*spbb23^2*spbb24^2*spaa34^2*spbb34+500/9*spaa12*spbb12*spaa23*spbb23*spaa24^3*spbb24^4+4973/9*spaa12*spbb12*spaa23*spbb23*spaa24^2*spbb24^3*spaa34*spbb34-1315/18*spaa12*spbb13*spaa23*spbb23*spaa24^2*spbb24^4*spaa34+4358/9*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24^2*spaa34^2*spbb34^2+6691/18*spaa12*spbb13*spaa23*spbb23*spaa24*spbb24^3*spaa34^2*spbb34-3697/18*spaa12*spbb12*spaa23*spbb23*spbb24*spaa34^3*spbb34^3-1057/18*spaa12*spbb13*spaa23*spbb23*spbb24^2*spaa34^3*spbb34^2+1373/18*spaa12*spbb12*spaa24^4*spbb24^5+1277/18*spaa12*spbb12*spaa24^3*spbb24^4*spaa34*spbb34-178/3*spaa12*spbb13*spaa24^3*spbb24^5*spaa34+4217/18*spaa12*spbb12*spaa24^2*spbb24^3*spaa34^2*spbb34^2+1889/6*spaa12*spbb13*spaa24^2*spbb24^4*spaa34^2*spbb34-3259/6*spaa12*spbb12*spaa24*spbb24^2*spaa34^3*spbb34^3+10061/18*spaa12*spbb13*spaa24*spbb24^3*spaa34^3*spbb34^2+188/9*spaa12*spbb12*spbb24*spaa34^4*spbb34^4-3907/18*spaa12*spbb13*spbb24^2*spaa34^4*spbb34^3-275/6*spbb12^3*spaa13^3*spaa24^2*spbb34^3+27*spbb12^2*spaa13^2*spaa14^2*spbb14^2*spaa24*spbb34^2-413/3*spbb12^2*spaa13^2*spaa14*spbb14*spaa24^2*spbb24*spbb34^2+266/3*spbb12^2*spaa13^2*spaa14*spbb14*spaa24*spaa34*spbb34^3+113/6*spbb12^2*spaa13^2*spaa23^2*spbb23^2*spaa24*spbb34^2-1103/6*spbb12^2*spaa13^2*spaa23*spbb23*spaa24^2*spbb24*spbb34^2+117/2*spbb12^2*spaa13^2*spaa23*spbb23*spaa24*spaa34*spbb34^3-128/9*spbb12^2*spaa13^2*spaa24^3*spbb24^2*spbb34^2-6083/18*spbb12^2*spaa13^2*spaa24^2*spbb24*spaa34*spbb34^3+119/2*spbb12^2*spaa13^2*spaa24*spaa34^2*spbb34^4-27*spbb12*spaa13*spaa14^3*spbb14^3*spaa34*spbb34^2-401/18*spbb12*spaa13*spaa14^2*spbb14^2*spaa24^2*spbb24^2*spbb34+41*spbb12*spaa13*spaa14^2*spbb14^2*spaa24*spbb24*spaa34*spbb34^2-281/6*spbb12*spaa13*spaa14^2*spbb14^2*spaa34^2*spbb34^3+27*spbb12*spaa13*spaa14*spbb14*spaa24^3*spbb24^3*spbb34-710/9*spbb12*spaa13*spaa14*spbb14*spaa24^2*spbb24^2*spaa34*spbb34^2+35/18*spbb12*spaa13*spaa14*spbb14*spaa24*spbb24*spaa34^2*spbb34^3-119/6*spbb12*spaa13*spaa14*spbb14*spaa34^3*spbb34^4+38*spbb12*spaa13*spaa23^3*spbb23^3*spaa24*spbb24*spbb34-1*spbb12*spaa13*spaa23^3*spbb23^3*spaa34*spbb34^2-703/6*spbb12*spaa13*spaa23^2*spbb23^2*spaa24^2*spbb24^2*spbb34+3329/18*spbb12*spaa13*spaa23^2*spbb23^2*spaa24*spbb24*spaa34*spbb34^2-2*spbb12*spaa13*spaa23^2*spbb23^2*spaa34^2*spbb34^3-953/9*spbb12*spaa13*spaa23*spbb23*spaa24^3*spbb24^3*spbb34-1688/9*spbb12*spaa13*spaa23*spbb23*spaa24^2*spbb24^2*spaa34*spbb34^2+3625/18*spbb12*spaa13*spaa23*spbb23*spaa24*spbb24*spaa34^2*spbb34^3-1*spbb12*spaa13*spaa23*spbb23*spaa34^3*spbb34^4+401/18*spbb12*spaa13*spaa24^4*spbb24^4*spbb34-343/3*spbb12*spaa13*spaa24^3*spbb24^3*spaa34*spbb34^2+730/3*spbb12*spaa13*spaa24^2*spbb24^2*spaa34^2*spbb34^3-197/9*spbb12*spaa13*spaa24*spbb24*spaa34^3*spbb34^4+401/18*spaa14^3*spbb14^3*spaa24*spbb24^2*spaa34*spbb34+290/3*spaa14^3*spbb14^3*spbb24*spaa34^2*spbb34^2-27*spaa14^2*spbb14^2*spaa24^2*spbb24^3*spaa34*spbb34-986/9*spaa14^2*spbb14^2*spaa24*spbb24^2*spaa34^2*spbb34^2+173*spaa14^2*spbb14^2*spbb24*spaa34^3*spbb34^3+27*spaa14*spbb14*spaa24^3*spbb24^4*spaa34*spbb34-301/18*spaa14*spbb14*spaa24^2*spbb24^3*spaa34^2*spbb34^2-3323/9*spaa14*spbb14*spaa24*spbb24^2*spaa34^3*spbb34^3+229/3*spaa14*spbb14*spbb24*spaa34^4*spbb34^4+27*spaa23^4*spbb23^4*spaa24*spbb24^2+54*spaa23^3*spbb23^3*spaa24^2*spbb24^3+136*spaa23^3*spbb23^3*spaa24*spbb24^2*spaa34*spbb34+54*spaa23^2*spbb23^2*spaa24^3*spbb24^4+2255/9*spaa23^2*spbb23^2*spaa24^2*spbb24^3*spaa34*spbb34+905/18*spaa23^2*spbb23^2*spaa24*spbb24^2*spaa34^2*spbb34^2+27*spaa23*spbb23*spaa24^4*spbb24^5+1307/6*spaa23*spbb23*spaa24^3*spbb24^4*spaa34*spbb34+2852/9*spaa23*spbb23*spaa24^2*spbb24^3*spaa34^2*spbb34^2-2482/9*spaa23*spbb23*spaa24*spbb24^2*spaa34^3*spbb34^3+1373/18*spaa24^4*spbb24^5*spaa34*spbb34+1012/3*spaa24^3*spbb24^4*spaa34^2*spbb34^2+44*spaa24^2*spbb24^3*spaa34^3*spbb34^3-3907/18*spaa24*spbb24^2*spaa34^4*spbb34^4))/(spaa12*spbb13*spaa14*spbb14*spbb24^3*spaa25*spbb25*spaa34*spbb35*spab1251),
(spbb12*spbb34*spbb23*spaa13^2*spbb14*(1/12*spaa12*spbb24+1/12*spaa13*spbb34))/(spaa12*spbb24^3*spab1231^2)+
(spbb12^2*spbb34^2*spaa13^3*(2/3*spaa12*spbb12*spbb14+2/3*spaa14*spbb14^2+2/3*spbb12*spaa23*spbb34+2/3*spbb14*spaa24*spbb24))/(spaa12*spbb14*spbb24^3*spaa34*spab3123^2)+
(spbb12^2*spaa15^2*spbb45*(-2/3*spaa12^2*spbb12*spbb14*spbb24-2/3*spaa12*spaa14*spbb14^2*spbb24-2/3*spaa12*spbb14*spaa24*spbb24^2+2/3*spaa12*spbb12*spbb24*spaa25*spbb45+2/3*spbb14*spaa15*spaa24*spbb24*spbb45+2/3*spbb12*spaa15*spaa25*spbb45^2+2/3*spaa24*spbb24^2*spaa25*spbb45))/(spaa12*spbb14*spbb24^3*spaa45*spab5125^2)+
(spbb45*spaa15*spbb34*spbb25^2*spaa45*(-4*spbb14*spaa15*spbb25-4*spbb24*spaa45*spbb45))/(spaa14*spbb24^3*spbb35*spab5145^2)+
(spbb23*(-8/3*spaa12^2*spbb12^2*spbb14*spbb23*spbb24-8/3*spaa12*spbb12*spaa13*spbb14^2*spbb23^2-1/4*spaa12*spbb12*spbb13*spaa23*spbb23*spbb24^2+1/6*spaa12*spbb12*spbb14*spaa23*spbb23^2*spbb24-1/4*spaa12*spbb12*spbb13*spaa24*spbb24^3+1/6*spaa12*spbb12*spbb14*spbb23*spaa24*spbb24^2-1/12*spaa13*spbb14^2*spaa23*spbb23^3-1/12*spaa13*spbb14^2*spbb23^2*spaa24*spbb24+1/4*spaa13*spbb13^2*spbb24^2*spaa34*spbb34-1/6*spaa13*spbb13*spbb14*spbb23*spbb24*spaa34*spbb34-1/12*spaa13*spbb14^2*spbb23^2*spaa34*spbb34))/(spbb13^2*spaa14*spbb24^3*spab1231)+
(spbb34*(-2/3*spaa23^3*spbb23^3*spbb24^2*spbb35-4/3*spaa23^3*spbb23^3*spbb24*spbb25*spbb34-2/3*spaa23^2*spbb23^2*spaa24*spbb24^3*spbb35-4/3*spaa23^2*spbb23^2*spaa24*spbb24^2*spbb25*spbb34-2/3*spaa23^2*spbb23^2*spbb24^2*spaa25*spbb25*spbb35-4/3*spaa23^2*spbb23^2*spbb24*spaa25*spbb25^2*spbb34-2/3*spaa23^2*spbb23^2*spbb24^2*spaa34*spbb34*spbb35+4/3*spaa23^2*spbb23^2*spbb24*spbb25*spaa34*spbb34^2+2/3*spaa23^2*spbb23^2*spbb25^2*spbb34^2*spaa35+2*spaa23*spbb23*spaa24*spbb24^2*spbb25*spaa34*spbb34^2+2*spaa23*spbb23*spaa24*spbb24*spbb25^2*spbb34^2*spaa35+2/3*spaa23*spbb23*spbb24^3*spaa25*spaa34*spbb35^2+2/3*spaa23*spbb23*spaa25*spbb25^3*spbb34^2*spaa35-2/3*spaa23*spbb23*spbb24^2*spaa34^2*spbb34^2*spbb35+2/3*spaa23*spbb23*spbb24*spbb25*spaa34^2*spbb34^3-2/3*spaa24*spbb24^3*spaa34^2*spbb34^2*spbb35+1*spaa24*spbb24^2*spbb25*spaa34^2*spbb34^3-1/3*spaa24*spbb25^3*spbb34^3*spaa35^2-1/3*spbb24^2*spaa34^3*spbb34^3*spbb35+2/3*spbb24*spbb25*spaa34^3*spbb34^4+1/3*spbb25^2*spaa34^2*spbb34^4*spaa35))/(spaa12*spbb14*spbb24^3*spbb35^2*spaa45*spab3123)+
(spbb45*(-2/3*spaa23^2*spbb23^3*spbb24*spaa45*spbb45^2+4/3*spaa23^2*spbb23^2*spbb24^2*spbb35*spaa45*spbb45-2/3*spaa23^2*spbb23*spbb24^3*spbb35^2*spaa45-2/3*spaa23*spbb23^2*spaa24*spbb24^2*spaa45*spbb45^2+4/3*spaa23*spbb23*spaa24*spbb24^3*spbb35*spaa45*spbb45-2/3*spaa23*spaa24*spbb24^4*spbb35^2*spaa45-2/3*spaa23*spbb23^2*spbb24*spaa25*spbb25*spaa45*spbb45^2+4/3*spaa23*spbb23*spbb24^2*spaa25*spbb25*spbb35*spaa45*spbb45-2/3*spaa23*spbb24^3*spaa25*spbb25*spbb35^2*spaa45+1*spaa23*spbb23^3*spaa35*spaa45*spbb45^3+11/3*spaa23*spbb23^2*spbb24*spaa45^2*spbb45^3-4*spaa23*spbb23*spbb24^2*spbb35*spaa45^2*spbb45^2+4/3*spaa23*spbb24^3*spbb35^2*spaa45^2*spbb45-1/3*spbb23^3*spaa24*spaa35^2*spbb45^3-7/3*spbb23^2*spaa24*spbb24*spaa35*spaa45*spbb45^3-10/3*spbb23*spaa24*spbb24^2*spaa45^2*spbb45^3+4/3*spaa24*spbb24^3*spbb35*spaa45^2*spbb45^2+1/3*spbb23^2*spaa25*spbb25*spaa35*spaa45*spbb45^3+1/3*spbb23*spbb24*spaa25*spbb25*spaa45^2*spbb45^3))/(spaa12*spbb14*spbb24^3*spaa34*spbb35^2*spab5125)+
(spbb25*(-10*spaa12^3*spbb12^2*spbb23^2*spbb24*spbb45+4*spaa12^3*spbb12^2*spbb23*spbb24^2*spbb35-8*spaa12^2*spbb12*spaa13*spbb13*spbb23^2*spbb24*spbb45+22*spaa12^2*spbb12*spaa13*spbb13*spbb23*spbb24^2*spbb35+10*spaa12^2*spbb12*spaa13*spbb14*spbb23^3*spbb45-2*spaa12^2*spbb12*spbb13*spaa14*spbb24^3*spbb35-10*spaa12^2*spbb12*spaa23*spbb23^3*spbb24*spbb45+4*spaa12^2*spbb12*spaa23*spbb23^2*spbb24^2*spbb35-6*spaa12^2*spbb12*spbb23^2*spaa24*spbb24^2*spbb45-4*spaa12*spaa13^2*spbb13^2*spbb23^2*spbb24*spbb45+24*spaa12*spaa13^2*spbb13^2*spbb23*spbb24^2*spbb35+10*spaa12*spaa13^2*spbb13*spbb14*spbb23^3*spbb45-4*spaa12*spaa13*spbb13^2*spaa14*spbb24^3*spbb35+12*spaa12*spaa13*spbb13*spaa23*spbb23^3*spbb24*spbb45+46*spaa12*spaa13*spbb13*spaa23*spbb23^2*spbb24^2*spbb35+10*spaa12*spaa13*spbb14*spaa23*spbb23^4*spbb45+8*spaa12*spaa13*spbb13*spbb23*spaa24*spbb24^3*spbb35+22*spaa12*spaa13*spbb14*spbb23^3*spaa24*spbb24*spbb45+8*spaa12*spbb13*spaa14*spaa23*spbb23*spbb24^3*spbb35+4*spaa12*spaa23*spbb23^2*spaa24*spbb24^3*spbb35+6*spaa13^3*spbb13^2*spbb23*spbb24*spbb34*spbb35-2*spaa13^2*spbb13^2*spaa14*spbb24^2*spbb34*spbb35+6*spaa13^2*spbb13*spaa23*spbb23^3*spbb34*spbb45+18*spaa13^2*spbb13*spaa23*spbb23^2*spbb24*spbb34*spbb35+8*spaa13^2*spbb13*spbb23*spaa24*spbb24^2*spbb34*spbb35+12*spaa13^2*spbb14*spbb23^3*spaa24*spbb34*spbb45+4*spaa13*spaa23*spbb23^2*spaa24*spbb24^2*spbb34*spbb35))/(spaa14^2*spbb14*spbb24^3*spbb35^2*spab5145)+
(spaa24*spbb23^2*(4*spaa23^4*spbb23^4*spaa35*spbb35^3-8*spaa23^3*spbb23^3*spaa24*spbb25*spbb34*spaa35*spbb35^2-5/6*spaa23^3*spbb23^3*spaa25*spbb25*spaa35*spbb35^3-20/3*spaa23^3*spbb23^3*spaa34^2*spbb34^2*spbb35^2-43/3*spaa23^3*spbb23^3*spaa35^2*spbb35^4+3*spaa23^2*spbb23^2*spaa24^2*spbb25^2*spbb34^2*spaa35*spbb35+23/3*spaa23^2*spbb23^2*spaa24*spaa25*spbb25^2*spbb34*spaa35*spbb35^2+10/3*spaa23^2*spbb23^2*spaa24*spbb25*spaa34^2*spbb34^3*spbb35-20/3*spaa23^2*spbb23^2*spaa24*spbb25*spaa34*spbb34^2*spaa35*spbb35^2+29/2*spaa23^2*spbb23^2*spaa24*spbb25*spbb34*spaa35^2*spbb35^3+7*spaa23^2*spbb23^2*spaa25^2*spbb25^2*spaa35*spbb35^3-21/4*spaa23^2*spbb23^2*spaa25*spbb25*spaa35^2*spbb35^4-50/3*spaa23^2*spbb23^2*spaa34^3*spbb34^3*spbb35^2-23*spaa23^2*spbb23^2*spaa34^2*spbb34^2*spaa35*spbb35^3-61/3*spaa23^2*spbb23^2*spaa34*spbb34*spaa35^2*spbb35^4-12*spaa23^2*spbb23^2*spaa35^3*spbb35^5+10/3*spaa23*spbb23*spaa24^2*spaa25*spbb25^3*spbb34^2*spaa35*spbb35+10/3*spaa23*spbb23*spaa24^2*spbb25^2*spaa34^2*spbb34^4+4*spaa23*spbb23*spaa24^2*spbb25^2*spaa34*spbb34^3*spaa35*spbb35+41/3*spaa23*spbb23*spaa24^2*spbb25^2*spbb34^2*spaa35^2*spbb35^2+49/3*spaa23*spbb23*spaa24*spaa25^2*spbb25^3*spbb34*spaa35*spbb35^2+146/3*spaa23*spbb23*spaa24*spaa25*spbb25^2*spbb34*spaa35^2*spbb35^3+40/3*spaa23*spbb23*spaa24*spbb25*spaa34^3*spbb34^4*spbb35+14*spaa23*spbb23*spaa24*spbb25*spaa34^2*spbb34^3*spaa35*spbb35^2+83/3*spaa23*spbb23*spaa24*spbb25*spaa34*spbb34^2*spaa35^2*spbb35^3+91/2*spaa23*spbb23*spaa24*spbb25*spbb34*spaa35^3*spbb35^4+73/6*spaa23*spbb23*spaa25^3*spbb25^3*spaa35*spbb35^3+361/12*spaa23*spbb23*spaa25^2*spbb25^2*spaa35^2*spbb35^4+287/12*spaa23*spbb23*spaa25*spbb25*spaa35^3*spbb35^5-10*spaa23*spbb23*spaa34^4*spbb34^4*spbb35^2-68/3*spaa23*spbb23*spaa34^3*spbb34^3*spaa35*spbb35^3-31/3*spaa23*spbb23*spaa34^2*spbb34^2*spaa35^2*spbb35^4+101/12*spaa23*spbb23*spaa34*spbb34*spaa35^3*spbb35^5+6*spaa23*spbb23*spaa35^4*spbb35^6+10/3*spaa24^3*spbb25^3*spaa34*spbb34^4*spaa35-5/3*spaa24^3*spbb25^3*spbb34^3*spaa35^2*spbb35+1/3*spaa24^2*spaa25^2*spbb25^4*spbb34^2*spaa35*spbb35-37/3*spaa24^2*spaa25*spbb25^3*spbb34^2*spaa35^2*spbb35^2+10/3*spaa24^2*spbb25^2*spaa34^3*spbb34^5+10*spaa24^2*spbb25^2*spaa34^2*spbb34^4*spaa35*spbb35-3*spaa24^2*spbb25^2*spaa34*spbb34^3*spaa35^2*spbb35^2-137/6*spaa24^2*spbb25^2*spbb34^2*spaa35^3*spbb35^3+2/3*spaa24*spaa25^3*spbb25^4*spbb34*spaa35*spbb35^2-55/6*spaa24*spaa25^2*spbb25^3*spbb34*spaa35^2*spbb35^3-187/12*spaa24*spaa25*spbb25^2*spbb34*spaa35^3*spbb35^4+10*spaa24*spbb25*spaa34^4*spbb34^5*spbb35+68/3*spaa24*spbb25*spaa34^3*spbb34^4*spaa35*spbb35^2+13*spaa24*spbb25*spaa34^2*spbb34^3*spaa35^2*spbb35^3-61/12*spaa24*spbb25*spaa34*spbb34^2*spaa35^3*spbb35^4-6*spaa24*spbb25*spbb34*spaa35^4*spbb35^5+1/3*spaa25^4*spbb25^4*spaa35*spbb35^3+2/3*spaa25^3*spbb25^3*spaa35^2*spbb35^4-2/3*spaa25*spbb25*spaa35^4*spbb35^6-1/3*spaa34^4*spbb34^4*spaa35*spbb35^3-1/3*spaa34^3*spbb34^3*spaa35^2*spbb35^4+1/12*spaa34^2*spbb34^2*spaa35^3*spbb35^5-1/4*spaa34*spbb34*spaa35^4*spbb35^6-1/3*spaa35^5*spbb35^7))/(spaa12*spbb13^2*spaa14^2*spbb14*spaa24*spbb24^3*spaa34*spbb35^3*spaa45)+
(spbb45^2*spbb23*spbb13*spaa14*(-10/3*spaa23*spbb23*spbb34-10/3*spaa24*spbb24*spbb34+10/3*spbb23*spaa25*spbb45-20/3*spaa34*spbb34^2))/(spaa12*spbb14*spbb24^2*spbb35^3*spaa45)+
(spbb34*(-5/2*spaa12^2*spbb12^2*spbb23+31/6*spaa12*spbb12^2*spaa14*spbb34-16/3*spaa12*spbb12*spaa23*spbb23^2-95/12*spaa12*spbb12*spbb23*spaa24*spbb24+31/12*spbb12*spaa14*spaa23*spbb23*spbb34+31/12*spbb12*spaa14*spaa24*spbb24*spbb34-1/12*spbb12*spaa14*spaa34*spbb34^2-31/12*spaa23*spbb23^2*spaa24*spbb24-31/12*spbb23*spaa24^2*spbb24^2))/(spaa12*spbb13^2*spaa14*spbb24^2)+
(71*spaa12^3*spbb12^3*spbb24*spbb34-38*spaa12^3*spbb12^2*spbb13*spbb24^2+33*spaa12^2*spbb12^3*spaa13*spbb34^2+518/3*spaa12^2*spbb12^2*spaa23*spbb23*spbb24*spbb34-76*spaa12^2*spbb12*spbb13*spaa23*spbb23*spbb24^2-80/3*spaa12^2*spbb12^2*spaa24*spbb24^2*spbb34-23/3*spaa12^2*spbb12*spbb13*spaa24*spbb24^3+232*spaa12^2*spbb12^2*spbb24*spaa34*spbb34^2-802/3*spaa12^2*spbb12*spbb13*spbb24^2*spaa34*spbb34+193/3*spaa12^2*spbb13^2*spbb24^3*spaa34+191/3*spaa12*spbb12^2*spaa13*spaa23*spbb23*spbb34^2+190/3*spaa12*spbb12^2*spaa13*spaa34*spbb34^3+415/3*spaa12*spbb12*spaa23^2*spbb23^2*spbb24*spbb34-38*spaa12*spbb13*spaa23^2*spbb23^2*spbb24^2-80/3*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24^2*spbb34-23/3*spaa12*spbb13*spaa23*spbb23*spaa24*spbb24^3+1036/3*spaa12*spbb12*spaa23*spbb23*spbb24*spaa34*spbb34^2-176*spaa12*spbb13*spaa23*spbb23*spbb24^2*spaa34*spbb34-172/3*spaa12*spbb12*spaa24^2*spbb24^3*spbb34+91/3*spaa12*spbb13*spaa24^2*spbb24^4+626/3*spaa12*spbb12*spbb24*spaa34^2*spbb34^3-430/3*spaa12*spbb13*spbb24^2*spaa34^2*spbb34^2+104/3*spbb12*spaa13*spaa23^2*spbb23^2*spbb34^2+73*spbb12*spaa13*spaa23*spbb23*spaa34*spbb34^3+115/3*spbb12*spaa13*spaa34^2*spbb34^4+104/3*spaa23^3*spbb23^3*spbb24*spbb34+323/3*spaa23^2*spbb23^2*spbb24*spaa34*spbb34^2+11/3*spaa23*spbb23*spaa24^2*spbb24^3*spbb34+334/3*spaa23*spbb23*spbb24*spaa34^2*spbb34^3+115/3*spaa24^3*spbb24^4*spbb34+115/3*spbb24*spaa34^3*spbb34^4)/(spaa12*spbb13*spaa14^2*spbb14^2*spbb24^2)+
(spbb35*spaa23*spbb24*spaa24*(-104/3*spaa23*spbb23*spbb34+317/3*spaa24*spbb24*spbb34+202/3*spbb24*spaa25*spbb35-115/3*spaa34*spbb34^2))/(spaa12*spaa14*spbb14^2*spaa24*spbb24*spbb35)+
(spaa23^2*spbb23*(2/3*spaa12*spbb12*spbb34-2/3*spaa12*spbb13*spbb24+2/3*spaa23*spbb23*spbb34))/(spaa12*spbb14*spaa24^2*spbb24^2)+
(23*spaa13^3*spbb13^4*spaa14^2*spbb14*spbb35-61/3*spaa13^3*spbb13^4*spaa14*spaa35*spbb35^2+8*spaa13^2*spbb13^3*spaa14^3*spbb14^2*spbb35-8/3*spaa13^2*spbb13^3*spaa14^3*spbb14*spbb15*spbb34+25/3*spaa13^2*spbb13^3*spaa14^2*spbb14*spaa34*spbb34*spbb35+4/3*spaa13^2*spbb13^3*spaa14^2*spbb15*spaa34*spbb34^2+75*spaa13^2*spbb13^3*spaa14^2*spbb14*spaa35*spbb35^2+106/3*spaa13^2*spbb13^3*spaa14*spbb14*spaa15*spaa34*spbb35^2-64*spaa13^2*spbb13^3*spaa14*spaa34^2*spbb34^2*spbb35-359/4*spaa13^2*spbb13^3*spaa14*spaa35^2*spbb35^3+61/3*spaa13^2*spbb13^3*spaa15*spaa34*spaa35*spbb35^3+2*spaa13*spbb13^2*spaa14^4*spbb14^3*spbb35+2*spaa13*spbb13^2*spaa14^4*spbb14^2*spbb15*spbb34+4/3*spaa13*spbb13^2*spaa14^3*spbb14^2*spaa34*spbb34*spbb35+34/3*spaa13*spbb13^2*spaa14^3*spbb14*spbb15*spaa34*spbb34^2+125/6*spaa13*spbb13^2*spaa14^3*spbb14^2*spaa35*spbb35^2-8/3*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa15*spaa34*spbb35^2+28/3*spaa13*spbb13^2*spaa14^2*spbb14*spaa34^2*spbb34^2*spbb35+56/3*spaa13*spbb13^2*spaa14^2*spbb15*spaa34^2*spbb34^3+1097/12*spaa13*spbb13^2*spaa14^2*spbb14*spaa35^2*spbb35^3+497/3*spaa13*spbb13^2*spaa14*spbb14*spaa15*spaa34^2*spbb34*spbb35^2+1319/12*spaa13*spbb13^2*spaa14*spbb14*spaa15*spaa34*spaa35*spbb35^3+20/3*spaa13*spbb13^2*spaa14*spaa34^3*spbb34^3*spbb35-295/2*spaa13*spbb13^2*spaa14*spaa35^3*spbb35^4-175/3*spaa13*spbb13^2*spbb14*spaa15^2*spaa34^2*spbb35^3+197/3*spaa13*spbb13^2*spaa15*spaa34^3*spbb34^2*spbb35^2+833/12*spaa13*spbb13^2*spaa15*spaa34*spaa35^2*spbb35^4-1/3*spbb13*spaa14^5*spbb14^3*spbb15*spbb34-1/3*spbb13*spaa14^4*spbb14^3*spaa34*spbb34*spbb35+46/3*spbb13*spaa14^4*spbb14^2*spbb15*spaa34*spbb34^2+2*spbb13*spaa14^4*spbb14^3*spaa35*spbb35^2+229/6*spbb13*spaa14^3*spbb14^3*spaa15*spaa34*spbb35^2+47/3*spbb13*spaa14^3*spbb14^2*spaa34^2*spbb34^2*spbb35+89/3*spbb13*spaa14^3*spbb14*spbb15*spaa34^2*spbb34^3+41/3*spbb13*spaa14^3*spbb14^2*spaa35^2*spbb35^3+269/6*spbb13*spaa14^2*spbb14^2*spaa15*spaa34^2*spbb34*spbb35^2-25/3*spbb13*spaa14^2*spbb14^2*spaa15*spaa34*spaa35*spbb35^3+79/2*spaa14^2*spbb14^3*spaa15*spaa34*spbb35^3*spaa45+27*spbb13*spaa14^2*spbb14*spaa34^3*spbb34^3*spbb35+10*spbb13*spaa14^2*spbb15*spaa34^3*spbb34^4+1/3*spaa14^2*spbb14^2*spaa34^2*spbb34^2*spbb35^2*spaa45+299/6*spbb13*spaa14^2*spbb14*spaa35^3*spbb35^4+5/6*spaa14^2*spbb14^2*spaa35^2*spbb35^4*spaa45-454/3*spbb13*spaa14*spbb14^2*spaa15^2*spaa34^2*spbb35^3+50/3*spbb13*spaa14*spbb14*spaa15*spaa34^3*spbb34^2*spbb35^2+253/6*spaa14*spbb14^2*spaa15*spaa34^2*spbb34*spbb35^3*spaa45+344/3*spbb13*spaa14*spbb14*spaa15*spaa34*spaa35^2*spbb35^4-71/6*spaa14*spbb14^2*spaa15*spaa34*spaa35*spbb35^4*spaa45+31/3*spbb13*spaa14*spaa34^4*spbb34^4*spbb35-3*spaa14*spbb14*spaa34^3*spbb34^3*spbb35^2*spaa45-1285/12*spbb13*spaa14*spaa35^4*spbb35^5+125/12*spaa14*spbb14*spaa35^3*spbb35^5*spaa45-334/3*spbb13*spbb14*spaa15^2*spaa34^3*spbb34*spbb35^3-1243/12*spbb13*spbb14*spaa15^2*spaa34^2*spaa35*spbb35^4-71/3*spbb14^2*spaa15^2*spaa34^2*spbb35^4*spaa45+38/3*spbb13*spaa15*spaa34^4*spbb34^3*spbb35^2+2*spbb14*spaa15*spaa34^3*spbb34^2*spbb35^3*spaa45+937/12*spbb13*spaa15*spaa34*spaa35^3*spbb35^5+101/2*spbb14*spaa15*spaa34*spaa35^2*spbb35^5*spaa45-29*spaa35^4*spbb35^6*spaa45)/(spaa12*spbb13*spaa14*spbb14*spaa24*spbb24^2*spaa34*spbb35^2*spaa45)+
(spbb45*(41/3*spaa12*spaa13*spbb13^2*spbb23*spaa34-37/3*spaa12*spbb13*spaa14*spbb14*spbb23*spaa34+55/3*spaa12*spbb13*spaa23*spbb23^2*spaa34+8/3*spaa13^2*spbb13^3*spaa14-2*spaa13*spbb13^2*spaa14^2*spbb14+1/3*spbb13*spaa14^3*spbb14^2-5/3*spbb12*spbb13*spaa14^2*spaa23*spbb34-3*spbb12*spaa14^2*spbb14*spaa24*spbb34-10/3*spbb12*spaa14*spaa24^2*spbb24*spbb34-18*spbb12*spaa14*spaa24*spaa34*spbb34^2))/(spaa12*spbb14*spbb24*spaa34*spbb35^2*spaa45)+
(spbb34*(-619/6*spbb12*spaa13*spaa24*spbb34+121/3*spaa14^2*spbb14^2+495/2*spaa14*spbb14*spaa24*spbb24-379/6*spaa14*spbb14*spaa34*spbb34-607/12*spaa23^2*spbb23^2+271/2*spaa23*spbb23*spaa24*spbb24-859/6*spaa23*spbb23*spaa34*spbb34+2503/12*spaa24^2*spbb24^2+85/3*spaa24*spbb24*spaa34*spbb34-377/4*spaa34^2*spbb34^2))/(spaa12*spbb13*spaa14*spbb14*spbb24)+
(1079/12*spaa13^3*spbb13^3+823/6*spaa13^2*spbb13^2*spaa14*spbb14+1475/6*spaa13^2*spbb13^2*spaa23*spbb23-1463/6*spbb12*spaa13^2*spbb13*spaa24*spbb34+2963/4*spaa13^2*spbb13^2*spaa24*spbb24-109/12*spaa13*spbb13*spaa14^2*spbb14^2+116/3*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34+4373/12*spaa13*spbb13*spaa14*spbb14*spaa24*spbb24+1245/4*spaa13*spbb13*spaa23^2*spbb23^2-1249/6*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34+2309/2*spaa13*spbb13*spaa23*spbb23*spaa24*spbb24-4159/12*spbb12*spaa13*spaa24^2*spbb24*spbb34+9427/12*spaa13*spbb13*spaa24^2*spbb24^2-67*spaa14^3*spbb14^3-763/6*spaa14^2*spbb14^2*spaa24*spbb24-59/2*spaa14*spbb14*spaa24^2*spbb24^2+397/3*spaa23^3*spbb23^3+6547/12*spaa23^2*spbb23^2*spaa24*spbb24+4897/12*spaa23*spbb23*spaa24^2*spbb24^2+31*spaa24^3*spbb24^3)/(spaa12*spbb14*spbb24*spaa34*spbb35*spaa45)+
(-53/2*spaa12^2*spbb12^2-427/6*spaa12*spbb12*spaa13*spbb13-437/3*spaa12*spbb12*spaa23*spbb23-2279/6*spaa12*spbb12*spaa24*spbb24-1013/3*spaa12*spbb13*spbb24*spaa34-599/12*spaa13^2*spbb13^2-645/4*spaa13*spbb13*spaa23*spbb23-509/3*spaa23^2*spbb23^2-1353/4*spaa23*spbb23*spaa24*spbb24-3437/12*spaa24^2*spbb24^2)/(spaa14*spbb14*spaa24*spbb24)+
(995/6*spaa12^2*spbb12^3*spaa24+501/4*spaa12*spbb12^2*spaa13*spbb13*spaa24+101/2*spaa12*spbb12^2*spbb13*spaa14*spaa23-577/12*spaa12*spbb12^2*spaa24^2*spbb24-15/4*spbb12*spaa13^2*spbb13^2*spaa24-175/3*spaa13^2*spbb13^3*spaa34+1243/12*spbb12*spaa13*spbb13^2*spaa14*spaa23+170/3*spbb12*spaa13*spbb13*spaa24^2*spbb24-1987/4*spaa13*spbb13^2*spaa24*spbb24*spaa34-975/4*spaa13*spbb13^2*spaa34^2*spbb34+445/3*spbb12*spbb13*spaa14*spaa23*spaa24*spbb24+1595/3*spbb13^2*spaa14*spaa23*spbb24*spaa34-2219/12*spbb12*spaa24^3*spbb24^2-2081/4*spbb13*spaa24^2*spbb24^2*spaa34+391/12*spbb13*spaa24*spbb24*spaa34^2*spbb34-547/3*spbb13*spaa34^3*spbb34^2)/(spbb14*spaa24*spbb24*spaa34*spbb35*spaa45)+
(-778/3*spaa12*spbb12-3431/12*spaa13*spbb13-848/3*spaa14*spbb14-445/3*spaa23*spbb23)/(spaa24*spbb24)+
(308/3*spaa12*spbb12^2*spaa14-2917/12*spbb12*spaa13*spbb23*spaa24-259/2*spbb12*spaa14^2*spbb14+183/4*spbb12*spaa14*spaa23*spbb23-285/4*spaa14*spbb14*spbb23*spaa34+683/12*spaa23*spbb23^2*spaa34+1523/12*spbb23*spaa34^2*spbb34)/(spbb24*spaa34*spbb35*spaa45)+
(-1357/4*spaa14*spbb15)/(spaa34*spbb35)+
(+329*spbb13*spaa14)/(spbb35*spaa45)+
(-4579/12),
(spbb34*spaa35^3*(-31/9*spbb14*spaa23*spbb23*spbb25^3*spbb34-31/9*spbb14*spaa24*spbb24*spbb25^3*spbb34-31/9*spbb15*spbb24*spaa25*spbb25^3*spbb34-31/9*spbb14*spbb25^3*spaa34*spbb34^2+31/9*spbb15*spbb24^3*spaa34*spbb35^2-31/3*spbb15*spbb24^2*spbb25*spaa34*spbb34*spbb35+31/3*spbb15*spbb24*spbb25^2*spaa34*spbb34^2))/(spbb14*spbb24^3*spaa34*spab3123^3)+
(spbb23*spaa35^3*(-31/9*spbb13*spaa23*spbb24^3*spbb35^2-31/9*spbb14*spaa23*spbb23^2*spbb24*spbb35*spbb45+62/9*spbb14*spaa23*spbb23*spbb24^2*spbb35^2+31/9*spbb15*spaa23*spbb23^2*spbb24*spbb34*spbb45-62/9*spbb15*spaa23*spbb23*spbb24^2*spbb34*spbb35-31/9*spbb14*spbb23^2*spaa24*spbb24*spbb45^2+62/9*spbb14*spbb23*spaa24*spbb24^2*spbb35*spbb45-31/9*spbb14*spaa24*spbb24^3*spbb35^2-31/9*spbb14*spbb23^2*spaa25*spbb25*spbb45^2+62/9*spbb14*spbb23*spbb24*spaa25*spbb25*spbb35*spbb45-31/9*spbb14*spbb24^2*spaa25*spbb25*spbb35^2))/(spbb14*spbb24^3*spaa45*spab5125^3)+
(spbb12*spbb34*spbb23*spaa13^2*spbb14*(-1/6*spaa12*spbb24-1/6*spaa13*spbb34))/(spaa12*spbb24^3*spab1231^2)+
(spbb34*spaa35^2*(-4*spbb14*spaa23*spbb23*spbb24^2*spbb35^4+37/6*spbb15*spaa23*spbb23*spbb24^2*spbb34*spbb35^3-1/3*spbb15*spaa23*spbb23*spbb24*spbb25*spbb34^2*spbb35^2+29/18*spbb15*spaa23*spbb23*spbb25^2*spbb34^3*spbb35-4*spbb14*spaa24*spbb24^3*spbb35^4+65/6*spbb15*spaa24*spbb24^3*spbb34*spbb35^3-17/2*spbb15*spaa24*spbb24^2*spbb25*spbb34^2*spbb35^2+71/18*spbb15*spaa24*spbb24*spbb25^2*spbb34^3*spbb35-41/18*spbb15*spaa24*spbb25^3*spbb34^4-4*spbb14*spbb24^2*spaa34*spbb34*spbb35^4+4*spbb15*spbb24^2*spaa34*spbb34^2*spbb35^3+20/3*spbb15*spbb24^2*spbb34*spbb35^3*spaa45*spbb45-4/3*spbb15*spbb24*spbb25*spbb34^2*spbb35^2*spaa45*spbb45+19/9*spbb15*spbb25^2*spbb34^3*spbb35*spaa45*spbb45))/(spaa12*spbb13*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(spbb25*spaa35^2*(-28/3*spbb13*spaa23*spbb24^3*spbb35^3+223/18*spbb13*spaa23*spbb24^2*spbb25*spbb34*spbb35^2-7/9*spbb13*spaa23*spbb24*spbb25^2*spbb34^2*spbb35-41/18*spbb13*spaa23*spbb25^3*spbb34^3+14/3*spbb14*spaa23*spbb23*spbb24^2*spbb35^3-16/3*spbb14*spaa23*spbb23*spbb24*spbb25*spbb34*spbb35^2+2/3*spbb14*spaa23*spbb23*spbb25^2*spbb34^2*spbb35-14/3*spbb13*spaa24*spbb24^3*spbb35^2*spbb45+43/18*spbb13*spaa24*spbb24^2*spbb25*spbb34*spbb35*spbb45+41/18*spbb13*spaa24*spbb24*spbb25^2*spbb34^2*spbb45+14/3*spbb12*spbb24^2*spaa25*spbb35^3*spbb45-28/3*spbb13*spbb24^2*spaa25*spbb25*spbb35^2*spbb45+43/18*spbb13*spbb24*spaa25*spbb25^2*spbb34*spbb35*spbb45+41/18*spbb13*spaa25*spbb25^3*spbb34^2*spbb45+14/3*spbb14*spbb24^2*spaa25*spbb25*spbb35^3-14/3*spbb14*spbb24*spaa25*spbb25^2*spbb34*spbb35^2))/(spbb14*spbb24^3*spaa34*spbb35^2*spab5125^2)+
(spbb12^2*spbb34*(5/6*spaa12*spbb12*spbb24*spbb34-2/3*spaa12*spbb13*spbb24^2+1/6*spbb12*spaa13*spbb34^2))/(spbb13^2*spbb24^3*spab1231)+
(spbb34*spaa35*(-53/6*spaa13*spbb13^3*spbb24^2*spaa34*spbb34*spbb35^3+35/6*spaa13*spbb13^3*spbb24*spbb25*spaa34*spbb34^2*spbb35^2-25/9*spaa13*spbb13^3*spbb25^2*spaa34*spbb34^3*spbb35-67/6*spbb13^2*spaa14*spbb14*spbb24^2*spaa34*spbb34*spbb35^3+15*spbb13^2*spaa14*spbb14*spbb24*spbb25*spaa34*spbb34^2*spbb35^2-167/18*spbb13^2*spaa14*spbb14*spbb25^2*spaa34*spbb34^3*spbb35+28/9*spbb13^2*spaa14*spbb15*spbb25^2*spaa34*spbb34^4+7/3*spbb13*spaa14*spbb14^2*spbb24^2*spbb35^4*spaa45-28/3*spbb13*spaa14*spbb14^2*spbb24*spbb25*spbb34*spbb35^3*spaa45+59/6*spbb13*spaa14*spbb14^2*spbb25^2*spbb34^2*spbb35^2*spaa45-40/9*spbb13*spaa14*spbb14*spbb15*spbb25^2*spbb34^3*spbb35*spaa45+29/18*spbb13*spaa14*spbb15^2*spbb25^2*spbb34^4*spaa45-7/3*spbb13^2*spbb14*spaa15*spbb24^2*spaa34*spbb35^4-55/6*spbb13^2*spbb24^2*spaa34^2*spbb34^2*spbb35^3+47/3*spbb13^2*spbb24*spbb25*spaa34^2*spbb34^3*spbb35^2-13/2*spbb13^2*spbb25^2*spaa34^2*spbb34^4*spbb35+1/6*spbb12^2*spaa34*spbb34^3*spbb35^3*spaa45*spbb45+1/6*spbb12*spbb14*spbb24*spaa34*spbb34^2*spbb35^4*spaa45+5*spbb12*spbb14*spbb25*spaa34*spbb34^3*spbb35^3*spaa45-31/6*spbb12*spbb15*spbb25*spaa34*spbb34^4*spbb35^2*spaa45+1/2*spbb13*spbb14*spbb24^2*spaa34*spbb34*spbb35^4*spaa45-13/3*spbb13*spbb14*spbb24*spbb25*spaa34*spbb34^2*spbb35^3*spaa45-83/18*spbb13*spbb14*spbb25^2*spaa34*spbb34^3*spbb35^2*spaa45+5*spbb13*spbb15*spbb25^2*spaa34*spbb34^4*spbb35*spaa45+8/3*spbb12*spbb14*spbb24*spbb34*spbb35^4*spaa45^2*spbb45-12*spbb12*spbb14*spbb25*spbb34^2*spbb35^3*spaa45^2*spbb45+2*spbb12*spbb15*spbb25*spbb34^3*spbb35^2*spaa45^2*spbb45+7/3*spbb14^2*spbb24^2*spbb35^5*spaa45^2-12*spbb14^2*spbb24*spbb25*spbb34*spbb35^4*spaa45^2+131/6*spbb14^2*spbb25^2*spbb34^2*spbb35^3*spaa45^2-37/3*spbb14*spbb15*spbb25^2*spbb34^3*spbb35^2*spaa45^2+1/6*spbb15^2*spbb25^2*spbb34^4*spbb35*spaa45^2))/(spaa12*spbb13^2*spbb14*spbb24^3*spbb35^3*spaa45*spab3123)+
(spbb45*spbb23*spaa35*(-175/18*spaa23*spbb23^2*spaa34*spbb34*spbb35*spbb45^2+94/9*spaa23*spbb23*spbb24*spaa34*spbb34*spbb35^2*spbb45-7/3*spaa23*spbb24^2*spaa34*spbb34*spbb35^3+401/18*spaa23*spbb23^2*spaa35*spbb35^2*spbb45^2-161/9*spaa23*spbb23*spbb24*spaa35*spbb35^3*spbb45+9/2*spaa23*spbb24^2*spaa35*spbb35^4-29/18*spbb23^2*spaa24*spaa34*spbb34*spbb45^3+80/9*spbb23^2*spaa24*spaa35*spbb35*spbb45^3+247/18*spbb23*spaa25*spbb25*spaa35*spbb35^2*spbb45^2-29/6*spbb24*spaa25*spbb25*spaa35*spbb35^3*spbb45-104/9*spbb23*spaa34^2*spbb34^2*spbb35*spbb45^2+61/9*spbb24*spaa34^2*spbb34^2*spbb35^2*spbb45+47/3*spbb23*spaa34*spbb34*spaa35*spbb35^2*spbb45^2-61/9*spbb24*spaa34*spbb34*spaa35*spbb35^3*spbb45))/(spaa12*spbb14*spbb24^3*spaa34*spbb35^3*spab5125)+
(+262/9*spbb13*spbb23^3*spbb45^4)/(spbb14*spbb24^3*spbb35^4)+
(spbb45*spbb23^2*(274/9*spaa12^3*spbb12^2*spaa13*spbb13^2*spbb15*spbb23+27*spaa12^3*spbb12^3*spbb13*spaa23*spbb23*spbb35+27*spaa12^3*spbb12^2*spbb13*spbb15*spaa23*spbb23^2+103/2*spaa12^2*spbb12^2*spaa13^2*spbb13^3*spbb35+172/9*spaa12^2*spbb12*spaa13^2*spbb13^3*spbb15*spbb23+514/9*spaa12^2*spbb12^2*spaa13*spbb13^2*spaa23*spbb23*spbb35+415/9*spaa12^2*spbb12*spaa13*spbb13^2*spbb15*spaa23*spbb23^2+1259/18*spaa12^2*spbb12^2*spaa13*spbb13^2*spaa35*spbb35^2+27*spaa12^2*spbb12^2*spbb13*spaa23^2*spbb23^2*spbb35+27*spaa12^2*spbb12*spbb13*spbb15*spaa23^2*spbb23^3+22/9*spaa12^2*spbb12^2*spbb13*spaa23*spbb23*spaa35*spbb35^2+47/18*spaa12^2*spbb12^2*spbb13*spaa35^2*spbb35^3+791/18*spaa12*spbb12*spaa13^3*spbb13^4*spbb35-11*spaa12*spaa13^3*spbb13^4*spbb15*spbb23+1345/18*spaa12*spbb12*spaa13^2*spbb13^3*spaa23*spbb23*spbb35-22*spaa12*spaa13^2*spbb13^3*spbb15*spaa23*spbb23^2+124/3*spaa12*spbb12*spaa13^2*spbb13^3*spaa35*spbb35^2+277/9*spaa12*spbb12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb35-11*spaa12*spaa13*spbb13^2*spbb15*spaa23^2*spbb23^3+1043/18*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb23*spaa35*spbb35^2-350/9*spaa12*spbb12*spaa13*spbb13^2*spaa35^2*spbb35^3+22/9*spaa12*spbb12*spbb13*spaa23^2*spbb23^2*spaa35*spbb35^2+1/6*spaa12*spbb12^2*spaa23*spbb23*spaa25*spaa35*spbb35^3-5/3*spaa12*spbb12*spbb13*spaa23*spbb23*spaa35^2*spbb35^3+1/6*spaa12*spbb12^2*spaa25*spaa35^2*spbb35^4-40/9*spaa12*spbb12*spbb13*spaa35^3*spbb35^4-11*spaa13^4*spbb13^5*spbb35-22*spaa13^3*spbb13^4*spaa23*spbb23*spbb35-221/6*spaa13^3*spbb13^4*spaa35*spbb35^2-11*spaa13^2*spbb13^3*spaa23^2*spbb23^2*spbb35-947/18*spaa13^2*spbb13^3*spaa23*spbb23*spaa35*spbb35^2-851/18*spaa13^2*spbb13^3*spaa35^2*spbb35^3-142/9*spaa13*spbb13^2*spaa23^2*spbb23^2*spaa35*spbb35^2-863/18*spaa13*spbb13^2*spaa23*spbb23*spaa35^2*spbb35^3-101/18*spaa13*spbb13^2*spaa35^3*spbb35^4-40/9*spbb13*spaa23^2*spbb23^2*spaa35^2*spbb35^3-1/6*spbb12*spaa23*spbb23*spaa25*spaa35^2*spbb35^4-43/9*spbb13*spaa23*spbb23*spaa35^3*spbb35^4-1/6*spbb12*spaa25*spaa35^3*spbb35^5-1/6*spbb13*spaa35^4*spbb35^5))/(spaa12*spbb13^2*spaa14*spbb14*spbb24^3*spaa34*spbb35^3*spaa45)+
(spbb13*(11*spaa12^2*spaa13*spbb13^2*spbb24^2*spbb25-436/3*spaa12^2*spaa13*spbb13*spbb14*spbb23*spbb24*spbb25+218/3*spaa12^2*spaa13*spbb14^2*spbb23^2*spbb25+250/3*spaa13*spaa14*spbb14*spbb25*spaa34*spbb34^3-250/3*spaa13*spaa14*spbb15*spbb24*spaa34*spbb34^3+11*spaa13*spbb25*spaa34^2*spbb34^4-185/3*spaa14^2*spbb15*spaa23*spbb24^2*spbb34^2+185/3*spaa14^2*spbb14*spbb24*spaa34*spbb34^2*spbb45+184/3*spaa14*spbb24*spaa34^2*spbb34^3*spbb45))/(spaa12*spbb14*spbb24^2*spaa35*spbb35^3*spaa45)+
(spbb34*(-1/6*spaa12^2*spbb12^2*spbb23+2/3*spaa12*spbb12^2*spaa14*spbb34-1/6*spaa12*spbb12*spaa23*spbb23^2-1/6*spaa12*spbb12*spbb23*spaa24*spbb24-1/6*spaa23*spbb23^2*spaa24*spbb24))/(spaa12*spbb13^2*spaa14*spbb24^2)+
(-2*spaa12^3*spbb12^3*spaa13*spbb13*spbb23*spbb35-241/3*spaa12^3*spbb12^2*spaa13*spbb13*spbb15*spbb23^2-2*spaa12^3*spbb12^4*spaa15*spbb35^2-72*spaa12^3*spbb12^3*spaa23*spbb23^2*spbb35-70*spaa12^3*spbb12^2*spbb15*spaa23*spbb23^3-1819/18*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spbb23*spbb35+26*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb15*spbb23^2-697/6*spaa12^2*spbb12^3*spaa13*spbb13*spaa15*spbb35^2-929/18*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23^2*spbb35-455/9*spaa12^2*spbb12*spaa13*spbb13*spbb15*spaa23*spbb23^3-71/6*spaa12^2*spbb12^3*spaa15*spaa23*spbb23*spbb35^2-8*spaa12^2*spbb12^3*spaa15*spaa35*spbb35^3-725/9*spaa12^2*spbb12^2*spaa23^2*spbb23^3*spbb35-689/9*spaa12^2*spbb12*spbb15*spaa23^2*spbb23^4+683/18*spaa12*spbb12*spaa13^3*spbb13^3*spbb23*spbb35-71/2*spaa12*spaa13^3*spbb13^3*spbb15*spbb23^2+157/6*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa15*spbb35^2-209/2*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23^2*spbb35-695/9*spaa12*spaa13^2*spbb13^2*spbb15*spaa23*spbb23^3-1391/9*spaa12*spbb12^2*spaa13*spbb13*spaa15*spaa23*spbb23*spbb35^2+35/6*spaa12*spbb12^2*spaa13*spbb13*spaa15*spaa35*spbb35^3-452/3*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^3*spbb35-863/18*spaa12*spaa13*spbb13*spbb15*spaa23^2*spbb23^4-83/9*spaa12*spbb12^3*spaa15^2*spaa23*spbb35^3-257/18*spaa12*spbb12^2*spaa15*spaa23^2*spbb23^2*spbb35^2+61/18*spaa12*spbb12^2*spaa15*spaa35^2*spbb35^4-74/9*spaa12*spbb12*spaa23^3*spbb23^4*spbb35-56/9*spaa12*spbb15*spaa23^3*spbb23^5-217/3*spaa13^4*spbb13^4*spbb23*spbb35-273/2*spbb12*spaa13^3*spbb13^3*spaa15*spbb35^2-500/3*spaa13^3*spbb13^3*spaa23*spbb23^2*spbb35-2971/18*spbb12*spaa13^2*spbb13^2*spaa15*spaa23*spbb23*spbb35^2-160/3*spbb12*spaa13^2*spbb13^2*spaa15*spaa35*spbb35^3-349/3*spaa13^2*spbb13^2*spaa23^2*spbb23^3*spbb35+251/18*spbb12^2*spaa13*spbb13*spaa15^2*spaa23*spbb35^3-33*spbb12*spaa13*spbb13*spaa15*spaa23^2*spbb23^2*spbb35^2+67/18*spbb12*spaa13*spbb13*spaa15*spaa35^2*spbb35^4-22*spaa13*spbb13*spaa23^3*spbb23^4*spbb35-11/9*spbb12^2*spaa15^2*spaa23^2*spbb23*spbb35^3+61/18*spbb12^2*spaa15^2*spaa23*spaa35*spbb35^4-40/9*spbb12*spaa15*spaa23^3*spbb23^3*spbb35^2)/(spaa12*spbb13*spaa14*spbb14*spbb24^2*spaa34*spbb35^2*spaa45)+
(-193/3*spaa12^2*spbb13^2*spbb24^2*spaa34-22*spaa12*spaa13^2*spbb13^3*spbb24+82/3*spaa12*spaa13*spbb13^2*spaa14*spbb14*spbb24+3887/18*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24+226/3*spaa12*spaa13*spbb13^2*spaa24*spbb24^2+160/3*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34*spbb34+2063/18*spaa12*spbb13*spaa23^2*spbb23^2*spbb24-33*spaa13^3*spbb13^3*spbb34-77*spaa13^2*spbb13^2*spaa23*spbb23*spbb34-226/3*spaa13*spbb13*spaa14^2*spbb14^2*spbb34-239/18*spaa13*spbb13*spaa14*spbb14*spaa34*spbb34^2-55*spaa13*spbb13*spaa23^2*spbb23^2*spbb34+11*spaa14^2*spbb14^2*spaa34*spbb34^2+22*spaa14*spbb14*spaa34^2*spbb34^3-11*spaa23^3*spbb23^3*spbb34)/(spaa12*spbb14*spbb24*spaa35*spbb35^2*spaa45)+
(-22/9*spaa12^3*spbb12^3-19/18*spaa12^2*spbb12^2*spaa14*spbb14+71/6*spaa12^2*spbb12^2*spaa23*spbb23+43/18*spaa12^2*spbb12^2*spaa24*spbb24-227/18*spaa12*spbb12^2*spaa13*spaa24*spbb34-1/18*spaa12*spbb12*spaa14^2*spbb14^2+61/9*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24+127/9*spaa12*spbb12*spaa23^2*spbb23^2+181/18*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24+41/6*spaa12*spbb12*spaa24^2*spbb24^2+20/3*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34-6*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34+20/3*spbb12*spaa13*spaa24^2*spbb24*spbb34-31/9*spaa14^3*spbb14^3-62/9*spaa14^2*spbb14^2*spaa24*spbb24-31/9*spaa14*spbb14*spaa24^2*spbb24^2+40/9*spaa23^3*spbb23^3+83/18*spaa23^2*spbb23^2*spaa24*spbb24)/(spaa12*spbb13*spaa14*spbb14*spbb24*spaa34)+
(209/2*spbb12*spaa13^3*spbb13^2*spaa25-76*spaa13^3*spbb13^3*spaa35-293/9*spbb12*spaa13^2*spbb13*spaa15*spbb15*spaa25-335/9*spaa13^2*spbb13^2*spaa15*spbb15*spaa35+182/9*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa25-1654/9*spaa13^2*spbb13^2*spaa23*spbb23*spaa35-29/18*spbb12^2*spaa13^2*spaa25^2*spbb35-277/9*spbb12*spaa13^2*spbb13*spaa25^2*spbb25+1459/18*spaa13^2*spbb13^2*spaa25*spbb25*spaa35+194/9*spbb12*spaa13*spaa15^2*spbb15^2*spaa25-241/9*spaa13*spbb13*spaa15^2*spbb15^2*spaa35+1223/18*spbb12*spaa13*spaa15*spbb15*spaa25^2*spbb25-110/3*spaa13*spbb13*spaa15*spbb15*spaa25*spbb25*spaa35-161/18*spbb12*spaa13*spaa23^2*spbb23^2*spaa25-2509/18*spaa13*spbb13*spaa23^2*spbb23^2*spaa35+139/9*spbb12*spaa13*spaa23*spbb23*spaa25^2*spbb25+943/18*spaa13*spbb13*spaa23*spbb23*spaa25*spbb25*spaa35+835/18*spbb12*spaa13*spaa25^3*spbb25^2-175/18*spaa13*spbb13*spaa25^2*spbb25^2*spaa35-26/3*spaa15^3*spbb15^3*spaa35-203/9*spaa15^2*spbb15^2*spaa25*spbb25*spaa35-73/9*spaa15*spbb15*spaa25^2*spbb25^2*spaa35-569/18*spaa23^3*spbb23^3*spaa35+85/9*spaa23^2*spbb23^2*spaa25*spbb25*spaa35+83/6*spaa23*spbb23*spaa25^2*spbb25^2*spaa35+52/9*spaa25^3*spbb25^3*spaa35)/(spaa12*spbb14*spbb24*spaa34*spaa35*spbb35*spaa45)+
(spbb25*(-452/9*spaa12^2*spbb12^2-101/2*spaa12*spbb12*spaa15*spbb15-165/2*spaa12*spbb12*spaa23*spbb23-1343/18*spaa12*spbb12*spaa25*spbb25-1613/18*spaa12*spbb13*spbb25*spaa35-851/18*spaa15^2*spbb15^2-857/9*spaa15*spbb15*spaa25*spbb25-127/3*spaa23^2*spbb23^2+89/9*spaa23*spbb23*spaa25*spbb25-1/6*spaa25^2*spbb25^2))/(spaa14*spbb14*spbb24*spaa34*spbb35)+
(spbb12*(-1483/6*spaa12^2*spbb12^2-5627/18*spaa12*spbb12*spaa13*spbb13-11849/18*spaa12*spbb12*spaa23*spbb23-4453/18*spaa12*spbb12*spaa24*spbb24-124/3*spaa13^2*spbb13^2-487*spaa13*spbb13*spaa23*spbb23-1780/9*spbb12*spaa13*spaa24*spbb34-8131/18*spaa23^2*spbb23^2-3242/9*spaa23*spbb23*spaa24*spbb24-503/9*spaa24^2*spbb24^2))/(spbb14*spbb24*spaa34*spbb35*spaa45)+
(-1610/9*spaa12*spbb12^2*spaa14-485/2*spbb12*spaa13*spbb23*spaa24+467/9*spbb12*spaa14^2*spbb14-1351/6*spbb12*spaa14*spaa23*spbb23-752/3*spaa14*spbb14*spbb23*spaa34+1097/18*spaa23*spbb23^2*spaa34-1432/9*spbb23*spaa34^2*spbb34)/(spbb24*spaa34*spbb35*spaa45)+
(-683/18*spaa13*spbb15*spaa45)/(spaa34*spaa35*spbb35)+
(295/18*spaa12*spbb12-283/18*spaa13*spbb13+565/9*spaa14*spbb14-166/3*spaa23*spbb23)/(spaa35*spbb35)+
(+2063/6*spbb13*spaa14)/(spbb35*spaa45)+
(+1049/18),
(spbb12*spbb23*(7/9*spaa12^2*spbb12^2*spaa13^2*spbb14^2*spbb24-7/9*spaa12*spbb12*spaa13^3*spbb14^3*spbb23+7/9*spaa12*spbb12*spaa13^2*spaa14*spbb14^3*spbb24-14/9*spaa12*spbb12*spaa13^2*spbb14^2*spaa23*spbb23*spbb24+7/9*spaa12*spbb12*spaa13^2*spbb14^2*spaa24*spbb24^2-7/9*spaa12*spbb12*spaa13*spbb14*spaa23^2*spbb23*spbb24^2-7/9*spaa13^3*spaa14*spbb14^4*spbb23+7/9*spaa13^3*spbb14^3*spaa23*spbb23^2-14/9*spaa13^3*spbb14^3*spbb23*spaa24*spbb24-7/9*spaa13^2*spaa14*spbb14^3*spaa23*spbb23*spbb24+7/3*spaa13^2*spbb14^2*spaa23^2*spbb23^2*spbb24-7/3*spaa13^2*spbb14^2*spaa23*spbb23*spaa24*spbb24^2+7/3*spaa13*spbb14*spaa23^3*spbb23^2*spbb24^2-7/9*spaa13*spbb14*spaa23^2*spbb23*spaa24*spbb24^3+7/9*spaa23^4*spbb23^2*spbb24^3))/(spbb14*spbb24^3*spaa34*spab3123^3)+
(spbb45*spbb12*spaa25*spbb25^2*(29/9*spbb12*spbb14^2*spaa15^3+58/9*spbb12*spbb14*spaa15^2*spbb24*spaa25-29/9*spbb14^2*spaa15^2*spbb24*spaa45+29/9*spbb12*spaa15*spbb24^2*spaa25^2-58/9*spbb14*spaa15*spbb24^2*spaa25*spaa45-29/9*spbb24^3*spaa25^2*spaa45))/(spbb14*spbb24^3*spaa45*spab5125^3)+
(spaa12*spbb12^2*spbb23*spaa13^2*(-4*spaa12*spbb12*spbb24-4*spaa13*spbb13*spbb24+4*spaa13*spbb14*spbb23))/(spaa14*spbb24^3*spaa34*spab1251^2)+
(spbb34*(-14/9*spbb12*spaa23^2*spbb23*spaa24*spbb24^3*spbb34*spbb35^2+8/9*spbb12*spaa23^2*spbb23*spbb24^2*spaa34*spbb34^2*spbb35^2+5/18*spbb12*spaa23^2*spbb23*spbb24*spbb25*spaa34*spbb34^3*spbb35+7/18*spbb12*spaa23^2*spbb23*spbb25^2*spaa34*spbb34^4-7/9*spbb13*spaa23^2*spbb23*spbb24^3*spaa34*spbb34*spbb35^2-14/9*spbb12*spaa23*spaa24^2*spbb24^4*spbb34*spbb35^2+7/9*spbb12*spaa23*spaa24^2*spbb24^3*spbb25*spbb34^2*spbb35+43/9*spbb12*spaa23*spaa24*spbb24^3*spaa34*spbb34^2*spbb35^2-3/2*spbb12*spaa23*spaa24*spbb24^2*spbb25*spaa34*spbb34^3*spbb35-11/9*spbb12*spaa23*spaa24*spbb24*spbb25^2*spaa34*spbb34^4-7/9*spbb13*spaa23*spaa24*spbb24^4*spaa34*spbb34*spbb35^2-5/18*spbb12*spaa23*spaa24*spbb25^3*spbb34^4*spaa35-7/9*spbb13*spaa23*spbb24^4*spaa25*spaa34*spbb35^3-19/12*spbb12*spaa23*spbb24^2*spaa34^2*spbb34^3*spbb35^2+29/18*spbb12*spaa23*spbb24*spbb25*spaa34^2*spbb34^4*spbb35-1/36*spbb12*spaa23*spbb25^2*spaa34^2*spbb34^5+14/9*spbb12*spaa24^2*spbb24^3*spaa34*spbb34^2*spbb35*spbb45-14/9*spbb12*spaa24^2*spbb24^2*spbb25*spaa34*spbb34^3*spbb45-7/9*spbb13*spaa24*spbb24^4*spaa25*spaa34*spbb35^2*spbb45-9/4*spbb12*spaa24*spbb24^2*spaa34^2*spbb34^3*spbb35*spbb45+53/18*spbb12*spaa24*spbb24*spbb25*spaa34^2*spbb34^4*spbb45+25/36*spbb12*spaa24*spbb25^2*spaa34*spbb34^4*spaa35*spbb45+7/3*spbb12*spaa24*spbb24^2*spaa34*spbb34^2*spbb35*spaa45*spbb45^2-7/9*spbb12*spaa24*spbb24*spbb25*spaa34*spbb34^3*spaa45*spbb45^2-28/9*spbb13*spaa24*spbb24^3*spaa34*spbb34*spbb35*spaa45*spbb45^2+7/3*spbb13*spbb24^3*spaa25*spaa34^2*spbb34*spbb35^2*spbb45-7/9*spbb13*spbb24^3*spaa25*spaa34*spbb35^2*spaa45*spbb45^2-7/3*spbb12*spbb24*spaa34^2*spbb34^3*spbb35*spaa45*spbb45^2+7/9*spbb12*spbb25*spaa34^2*spbb34^4*spaa45*spbb45^2+28/9*spbb13*spbb24^2*spaa34^2*spbb34^2*spbb35*spaa45*spbb45^2+7/9*spbb12*spbb24*spaa34*spbb34^2*spbb35*spaa45^2*spbb45^3-14/9*spbb13*spbb24^2*spaa34*spbb34*spbb35*spaa45^2*spbb45^3))/(spaa12*spbb13*spbb14*spbb24^3*spbb35^2*spab3123^2)+
(spaa35^2*spbb34^2*spbb25*(17/18*spaa23*spbb24^2*spbb35^3-11/9*spaa23*spbb24*spbb25*spbb34*spbb35^2+5/18*spaa23*spbb25^2*spbb34^2*spbb35+17/18*spaa24*spbb24^2*spbb35^2*spbb45-17/9*spaa24*spbb24*spbb25*spbb34*spbb35*spbb45+17/18*spaa24*spbb25^2*spbb34^2*spbb45-161/36*spbb24*spaa34*spbb34*spbb35^2*spbb45+161/36*spbb25*spaa34*spbb34^2*spbb35*spbb45))/(spaa12*spbb14*spbb24^3*spbb35^2*spab5125^2)+
(spbb12^3*spaa13*(-2*spaa12^2*spbb12^2*spbb34^2+4*spaa12^2*spbb12*spbb13*spbb24*spbb34-2*spaa12^2*spbb13^2*spbb24^2+8*spaa12*spbb12*spaa13*spbb13*spbb34^2-8*spaa12*spaa13*spbb13^2*spbb24*spbb34-2*spaa12*spbb12*spaa23*spbb23*spbb34^2+6*spaa13*spbb13*spaa23*spbb23*spbb34^2))/(spbb13^2*spbb24^3*spaa25*spbb25*spaa34*spab1251)+
(-7/9*spaa12^2*spbb13^4*spbb23^2*spbb24^2*spaa34*spbb45^2-7/9*spaa12*spbb13^5*spaa14^2*spbb24^3*spbb45^2-7/9*spaa12*spbb13^4*spaa14*spbb23*spaa24*spbb24^3*spbb45^2-28/9*spaa12*spbb13^4*spaa14*spbb23*spbb24^2*spaa34*spbb34*spbb45^2-7/3*spaa12*spbb13^3*spbb23^2*spaa24*spbb24^2*spaa34*spbb34*spbb45^2-14/3*spaa12*spbb13^3*spbb23^2*spbb24*spaa34^2*spbb34^2*spbb45^2-7/9*spaa13^3*spbb13^5*spbb23*spbb25*spbb34^2*spbb45-70/9*spaa13^3*spbb13^5*spbb25^2*spbb34^3+7/9*spaa13^3*spbb13^4*spbb15*spbb23^2*spbb34^2*spbb45+251/9*spaa13^3*spbb13^4*spbb15*spbb23*spbb25*spbb34^3-181/9*spaa13^3*spbb13^3*spbb15^2*spbb23^2*spbb34^3-245/12*spbb12*spaa13^2*spbb13^3*spaa14*spbb15*spbb25*spbb34^4+370/9*spbb12*spaa13^2*spbb13^2*spaa14*spbb15^2*spbb23*spbb34^4+77/9*spaa13^2*spbb13^5*spaa14*spbb24*spbb25*spbb34^2*spbb45+197/9*spaa13^2*spbb13^4*spaa14*spbb14*spbb25^2*spbb34^3-77/9*spaa13^2*spbb13^4*spaa14*spbb15*spbb23*spbb24*spbb34^2*spbb45+239/9*spaa13^2*spbb13^4*spaa14*spbb15*spbb24*spbb25*spbb34^3-187/3*spaa13^2*spbb13^3*spaa14*spbb15^2*spbb23*spbb24*spbb34^3-43/36*spbb12*spaa13^2*spbb13*spbb15^2*spbb23^2*spaa24*spbb34^4-125/9*spaa13^2*spbb13^2*spbb15^2*spbb23^2*spaa24*spbb24*spbb34^3+56/9*spaa13^2*spbb13^4*spbb25^2*spaa34*spbb34^4-167/18*spaa13^2*spbb13^3*spbb15*spbb23*spbb25*spaa34*spbb34^4-181/18*spaa13^2*spbb13^2*spbb15^2*spbb23^2*spaa34*spbb34^4-49/9*spbb12^2*spaa13*spbb13*spaa14^2*spbb15^2*spbb34^5-89/18*spbb12*spaa13*spbb13^2*spaa14^2*spbb14*spbb15*spbb25*spbb34^4+298/9*spbb12*spaa13*spbb13^2*spaa14^2*spbb15^2*spbb24*spbb34^4+14*spaa13*spbb13^4*spaa14^2*spbb14*spbb24*spbb25*spbb34^2*spbb45-277/9*spaa13*spbb13^4*spaa14^2*spbb15*spbb24^2*spbb34^2*spbb45+28/9*spaa13*spbb13^3*spaa14^2*spbb14^2*spbb25^2*spbb34^3+33*spaa13*spbb13^3*spaa14^2*spbb14*spbb15*spbb24*spbb25*spbb34^3-469/9*spaa13*spbb13^3*spaa14^2*spbb15^2*spbb24^2*spbb34^3-1/6*spbb12^2*spaa13*spaa14*spbb15^2*spbb23*spaa24*spbb34^5+28/9*spbb12*spaa13*spbb13*spaa14*spbb15^2*spbb23*spaa24*spbb24*spbb34^4-190/9*spaa13*spbb13^3*spaa14*spbb15*spbb23*spaa24*spbb24^2*spbb34^2*spbb45-103/9*spaa13*spbb13^2*spaa14*spbb15^2*spbb23*spaa24*spbb24^2*spbb34^3+95/3*spbb12*spaa13*spbb13^2*spaa14*spbb15*spbb25*spaa34*spbb34^5+71/36*spbb12*spaa13*spbb13*spaa14*spbb15^2*spbb23*spaa34*spbb34^5+260/9*spaa13*spbb13^4*spaa14*spbb24*spbb25*spaa34*spbb34^3*spbb45-111/4*spaa13*spbb13^3*spaa14*spbb14*spbb25^2*spaa34*spbb34^4+1/6*spbb12*spaa13*spbb15^2*spbb23^2*spaa24^2*spbb24*spbb34^4-13/3*spaa13*spbb13^2*spbb15*spbb23^2*spaa24^2*spbb24^2*spbb34^2*spbb45+41/9*spaa13*spbb13*spbb15^2*spbb23^2*spaa24^2*spbb24^2*spbb34^3+1/6*spbb12*spaa13*spbb15^2*spbb23^2*spaa24*spaa34*spbb34^5-35/4*spaa13*spbb13*spbb15^2*spbb23^2*spaa24*spbb24*spaa34*spbb34^4-11/4*spaa13*spbb13^3*spbb25^2*spaa34^2*spbb34^5-20/3*spaa13*spbb13^2*spbb15*spbb23*spbb25*spaa34^2*spbb34^5-7/3*spbb13^4*spaa14^3*spbb14*spbb24^2*spbb34*spbb45^2+14/9*spbb13^3*spaa14^3*spbb14^2*spbb24*spbb25*spbb34^2*spbb45-56/9*spbb13^3*spaa14^3*spbb14*spbb15*spbb24^2*spbb34^2*spbb45+14/9*spbb13^2*spaa14^3*spbb14^2*spbb15*spbb24*spbb25*spbb34^3-35/9*spbb13^2*spaa14^3*spbb14*spbb15^2*spbb24^2*spbb34^3-35/9*spbb13^4*spaa14^2*spaa24*spbb24^3*spbb34*spbb45^2-49/9*spbb13^3*spaa14^2*spbb15*spaa24*spbb24^3*spbb34^2*spbb45-14/9*spbb13^2*spaa14^2*spbb15^2*spaa24*spbb24^3*spbb34^3+125/36*spbb12*spbb13*spaa14^2*spbb14*spbb15*spbb25*spaa34*spbb34^5-125/36*spbb12*spbb13*spaa14^2*spbb15^2*spbb24*spaa34*spbb34^5+7/9*spbb13^4*spaa14^2*spbb24^2*spaa34*spbb34^2*spbb45^2-49/9*spbb13^2*spaa14^2*spbb14^2*spbb25^2*spaa34*spbb34^4-14/9*spbb13^3*spaa14*spbb23*spaa24^2*spbb24^3*spbb34*spbb45^2-7/3*spbb13^2*spaa14*spbb15*spbb23*spaa24^2*spbb24^3*spbb34^2*spbb45+7/9*spbb13*spaa14*spbb15^2*spbb23*spaa24^2*spbb24^3*spbb34^3-28/9*spbb13*spaa14*spbb15^2*spbb23*spaa24*spbb24^2*spaa34*spbb34^4-28/9*spbb12*spbb13*spaa14*spbb15*spbb25*spaa34^2*spbb34^6-11/4*spbb13^3*spaa14*spbb24*spbb25*spaa34^2*spbb34^4*spbb45-14/9*spbb13*spbb15*spbb23^2*spaa24^3*spbb24^3*spbb34^2*spbb45+28/9*spbb13*spbb15*spbb23*spbb25*spaa34^3*spbb34^6)/(spaa12*spbb13^2*spbb14*spbb24^3*spbb35^3*spaa45*spab3123)+
(spbb23*(35/6*spaa23^2*spbb23^2*spbb34*spaa35^2*spbb35^2*spbb45^2-32/9*spaa23^2*spbb23*spbb25*spbb34^2*spaa35^2*spbb35^2*spbb45-5/3*spaa23^2*spbb25^2*spbb34^3*spaa35^2*spbb35^2+23/6*spaa23*spbb23*spaa24*spbb24*spbb34*spaa45^2*spbb45^4-4*spaa23*spaa24*spbb24*spbb25*spbb34^2*spaa45^2*spbb45^3-115/18*spaa23*spbb23^2*spaa25*spaa34*spbb34*spaa35*spbb35*spbb45^3-133/18*spaa23*spbb23^2*spaa25*spaa35^2*spbb35^2*spbb45^3-1*spaa23*spbb23*spaa34*spbb34^2*spaa35^2*spbb35^2*spbb45^2-211/18*spaa23*spbb25*spaa34*spbb34^3*spaa35^2*spbb35^2*spbb45-5/36*spaa23*spbb23*spbb34*spaa35^3*spbb35^3*spbb45^2-5/36*spaa23*spbb25*spbb34^2*spaa35^3*spbb35^3*spbb45-2*spaa24^2*spbb24^2*spbb34*spaa45^2*spbb45^4+107/18*spbb23*spaa24*spbb24*spaa25*spaa34*spbb34*spaa45*spbb45^4-133/18*spbb23*spaa24*spbb24*spaa25*spaa45^2*spbb45^5-151/18*spaa24*spbb24*spaa34*spbb34^2*spaa45^2*spbb45^4+5/36*spaa24*spbb24*spbb34*spaa45^3*spbb45^5-19/9*spbb23^2*spaa25^2*spaa34^2*spbb34*spbb45^4+133/18*spbb23^2*spaa25^2*spaa34*spaa35*spbb35*spbb45^4+5/36*spbb23*spaa25*spaa34*spbb34*spaa35^2*spbb35^2*spbb45^3))/(spaa12*spbb14*spbb24^3*spaa25*spaa34*spbb35^3*spab5125)+
(spbb25*(53/4*spaa12^3*spbb13^3*spbb24^3*spaa34-691/36*spaa12^2*spaa13^2*spbb13^4*spbb24^2-5/3*spaa12^2*spaa13*spbb13^3*spaa14*spbb14*spbb24^2-313/12*spaa12^2*spaa13*spbb13^3*spaa23*spbb23*spbb24^2-4/9*spaa12^2*spaa13*spbb13^3*spaa24*spbb24^3+445/36*spaa12^2*spbb13^2*spaa14^2*spbb14^2*spbb24^2+107/36*spaa12^2*spbb13^2*spaa14*spbb14*spaa24*spbb24^3+169/36*spaa12^2*spbb13^2*spaa14*spbb14*spbb24^2*spaa34*spbb34-23/3*spaa12^2*spbb13^2*spaa23^2*spbb23^2*spbb24^2-77/36*spaa12^2*spbb13^2*spaa24^2*spbb24^4-307/36*spaa12*spaa13^3*spbb13^4*spbb24*spbb34+14/9*spaa12*spaa13^2*spbb13^3*spaa14*spbb14*spbb24*spbb34-316/9*spaa12*spaa13^2*spbb13^3*spaa23*spbb23*spbb24*spbb34+2*spaa12*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb24*spbb34-232/9*spaa12*spaa13*spbb13^2*spaa14*spbb14*spbb24*spaa34*spbb34^2-1247/36*spaa12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb24*spbb34-29/4*spaa12*spbb13*spaa14^3*spbb14^3*spbb24*spbb34-95/4*spaa12*spbb13*spaa14^2*spbb14^2*spbb24*spaa34*spbb34^2-76/9*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34^2*spbb34^3-145/18*spaa12*spbb13*spaa23^3*spbb23^3*spbb24*spbb34+7/12*spaa13^3*spbb13^3*spaa23*spbb23*spbb34^2-7/9*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spbb34^2+71*spaa13^2*spbb13^2*spaa14*spbb14*spaa34*spbb34^3-103/6*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spbb34^2-7/9*spaa13*spbb13*spaa14^3*spbb14^3*spbb34^2+2377/36*spaa13*spbb13*spaa14^2*spbb14^2*spaa34*spbb34^3+2159/36*spaa13*spbb13*spaa14*spbb14*spaa34^2*spbb34^4-827/36*spaa13*spbb13*spaa23^3*spbb23^3*spbb34^2+107/12*spaa14^3*spbb14^3*spaa34*spbb34^3+133/36*spaa14^2*spbb14^2*spaa34^2*spbb34^4-94/9*spaa14*spbb14*spaa34^3*spbb34^5-47/9*spaa23^4*spbb23^4*spbb34^2))/(spaa12*spbb14*spbb24^3*spaa25*spaa34*spbb35^3*spaa45)+
(spbb23^2*(-2*spaa23^3*spbb23^3*spbb25*spbb45-4*spaa23^2*spbb23^2*spaa24*spbb24*spbb25*spbb45-4*spaa23^2*spbb23^2*spaa25*spbb25^2*spbb45+2*spaa23^2*spbb23^3*spaa34*spbb45^2-2*spaa23*spbb23*spaa24^2*spbb24^2*spbb25*spbb45-4*spaa23*spbb23*spaa24*spbb24*spaa25*spbb25^2*spbb45+4*spaa23*spbb23^2*spaa24*spbb24*spaa34*spbb45^2+1/6*spaa23*spbb23*spaa24*spbb24*spbb25*spaa34*spbb34*spbb45-1/6*spaa23*spaa24*spbb24*spbb25^2*spaa34*spbb34^2-2*spaa23*spbb23*spaa25^2*spbb25^3*spbb45+25/6*spaa23*spbb23^2*spaa25*spbb25*spaa34*spbb45^2-1/6*spaa23*spbb25^2*spaa34^2*spbb34^3+2*spbb23*spaa24^2*spbb24^2*spaa34*spbb45^2+4*spbb23*spaa24*spbb24*spaa25*spbb25*spaa34*spbb45^2-1/6*spbb23*spaa24*spbb24*spaa34^2*spbb34*spbb45^2+1/6*spaa24*spbb24*spbb25*spaa34^2*spbb34^2*spbb45+2*spbb23*spaa25^2*spbb25^2*spaa34*spbb45^2-1/6*spbb23^2*spaa25*spaa34^2*spbb45^3+1/6*spbb25*spaa34^3*spbb34^3*spbb45))/(spaa12*spbb13^2*spaa14*spbb24^3*spbb25*spaa34*spbb35)+
(-2*spbb12*spaa15*spbb15*spbb45)/(spbb14*spaa25*spbb25^2)+
(-115/9*spaa12^2*spaa13*spbb13^4*spbb24^3*spaa34+319/36*spaa12^2*spbb13^3*spaa14*spbb14*spbb24^3*spaa34-209/6*spaa12^2*spbb13^3*spaa23*spbb23*spbb24^3*spaa34+181/9*spaa12^2*spbb13^3*spaa24*spbb24^4*spaa34+451/36*spaa12*spaa13^3*spbb13^5*spbb24^2-791/36*spaa12*spaa13^2*spbb13^4*spaa14*spbb14*spbb24^2+1451/36*spaa12*spaa13^2*spbb13^4*spaa23*spbb23*spbb24^2-173/12*spaa12*spaa13^2*spbb13^4*spaa24*spbb24^3+63/4*spaa12*spaa13*spbb13^3*spaa14^2*spbb14^2*spbb24^2+49/12*spaa12*spaa13*spbb13^3*spaa14*spbb14*spaa24*spbb24^3+1297/36*spaa12*spaa13*spbb13^3*spaa14*spbb14*spbb24^2*spaa34*spbb34+913/36*spaa12*spaa13*spbb13^3*spaa23^2*spbb23^2*spbb24^2-119/36*spaa12*spaa13*spbb13^3*spaa24^2*spbb24^4+1445/36*spaa12*spbb13^2*spaa14^3*spbb14^3*spbb24^2+397/12*spaa12*spbb13^2*spaa14^2*spbb14^2*spaa24*spbb24^3+817/12*spaa12*spbb13^2*spaa14^2*spbb14^2*spbb24^2*spaa34*spbb34+73/12*spaa12*spbb13^2*spaa14*spbb14*spaa24^2*spbb24^4-7/12*spaa12*spbb13^2*spaa14*spbb14*spbb24^2*spaa34^2*spbb34^2+301/36*spaa12*spbb13^2*spaa23^3*spbb23^3*spbb24^2-77/36*spaa12*spbb13^2*spaa24^3*spbb24^5-7/12*spbb12*spaa13^4*spbb13^4*spbb34^2+7/12*spaa13^4*spbb13^5*spbb24*spbb34-7/9*spbb12*spaa13^3*spbb13^3*spaa14*spbb14*spbb34^2+97/9*spaa13^3*spbb13^4*spaa14*spbb14*spbb24*spbb34+196/9*spbb12*spaa13^3*spbb13^3*spaa23*spbb23*spbb34^2-1445/36*spaa13^3*spbb13^4*spaa23*spbb23*spbb24*spbb34+7/9*spbb12*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spbb34^2+64/9*spaa13^2*spbb13^3*spaa14^2*spbb14^2*spbb24*spbb34-578/9*spbb12*spaa13^2*spbb13^2*spaa14*spbb14*spaa34*spbb34^3-11/6*spaa13^2*spbb13^3*spaa14*spbb14*spbb24*spaa34*spbb34^2+139/2*spbb12*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spbb34^2-881/9*spaa13^2*spbb13^3*spaa23^2*spbb23^2*spbb24*spbb34+14/9*spbb12*spaa13*spbb13*spaa14^3*spbb14^3*spbb34^2-14/9*spaa13*spbb13^2*spaa14^3*spbb14^3*spbb24*spbb34-1669/36*spbb12*spaa13*spbb13*spaa14^2*spbb14^2*spaa34*spbb34^3-163/9*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb24*spaa34*spbb34^2-311/6*spbb12*spaa13*spbb13*spaa14*spbb14*spaa34^2*spbb34^4-95/4*spaa13*spbb13^2*spaa14*spbb14*spbb24*spaa34^2*spbb34^3+647/18*spbb12*spaa13*spbb13*spaa23^3*spbb23^3*spbb34^2-2545/36*spaa13*spbb13^2*spaa23^3*spbb23^3*spbb24*spbb34-289/36*spbb13*spaa14^4*spbb14^4*spbb24*spbb34-17/4*spbb12*spaa14^3*spbb14^3*spaa34*spbb34^3-871/36*spbb13*spaa14^3*spbb14^3*spbb24*spaa34*spbb34^2-28/9*spbb12*spaa14^2*spbb14^2*spaa34^2*spbb34^4-659/36*spbb13*spaa14^2*spbb14^2*spbb24*spaa34^2*spbb34^3+55/18*spbb12*spaa14*spbb14*spaa34^3*spbb34^5+47/9*spbb13*spaa14*spbb14*spbb24*spaa34^3*spbb34^4+23/12*spbb12*spaa23^4*spbb23^4*spbb34^2-487/36*spbb13*spaa23^4*spbb23^4*spbb24*spbb34)/(spaa12*spbb13*spbb14*spbb24^3*spaa25*spaa34*spbb35^2*spaa45)+
(spbb23*spbb45*(3*spaa23^3*spbb23^3*spbb24+35/6*spaa23^2*spbb23^2*spaa24*spbb24^2+6*spaa23^2*spbb23^2*spbb24*spaa25*spbb25-1/6*spaa23^2*spbb23^2*spbb24*spaa34*spbb34+5*spaa23^2*spbb23^3*spaa35*spbb45+11/6*spaa23*spbb23*spaa24^2*spbb24^3+6*spaa23*spbb23*spaa24*spbb24^2*spaa25*spbb25-4/3*spaa23*spbb23*spaa24*spbb24^2*spaa34*spbb34+65/6*spaa23*spbb23^2*spaa24*spbb24*spaa35*spbb45+3*spaa23*spbb23*spbb24*spaa25^2*spbb25^2+9*spaa23*spbb23^2*spaa25*spbb25*spaa35*spbb45-1/6*spaa23*spbb23*spbb24*spaa34^2*spbb34^2-1/6*spaa23*spbb23^2*spaa34*spbb34*spaa35*spbb45-2*spaa24^3*spbb24^4-3*spaa24^2*spbb24^3*spaa34*spbb34+47/6*spbb23*spaa24^2*spbb24^2*spaa35*spbb45+9*spbb23*spaa24*spbb24*spaa25*spbb25*spaa35*spbb45-1*spaa24*spbb24^2*spaa34^2*spbb34^2+5/3*spbb23*spaa24*spbb24*spaa34*spbb34*spaa35*spbb45-1*spbb23^2*spaa24*spaa35^2*spbb45^2+4*spbb23*spaa25^2*spbb25^2*spaa35*spbb45-1/6*spbb23*spaa34^2*spbb34^2*spaa35*spbb45))/(spaa12*spbb13*spaa14*spbb14*spbb24^3*spaa34*spbb35)+
(spaa15*spbb14*(-23/3*spaa12^3*spbb12^3*spbb23+153/2*spaa12^2*spbb12^2*spaa13*spbb13*spbb23+23/2*spaa12^2*spbb12^3*spaa15*spbb35-23*spaa12^2*spbb12^2*spbb23*spaa25*spbb25-2945/36*spaa12*spbb12*spaa13^2*spbb13^2*spbb23-305/4*spaa12*spbb12^2*spaa13*spbb13*spaa15*spbb35-475/36*spaa12*spbb12^2*spaa15^2*spbb15*spbb35-899/6*spaa12*spbb12^2*spaa15*spaa25*spbb25*spbb35-1019/6*spaa12*spbb12*spaa15*spbb15*spbb23*spaa25*spbb25-250/9*spaa12*spbb12*spbb23*spaa25^2*spbb25^2+155/18*spaa13^3*spbb13^3*spbb23+331/36*spbb12*spaa13^2*spbb13^2*spaa15*spbb35-148/9*spbb12*spaa13*spbb13*spaa15^2*spbb15*spbb35+23/12*spbb12*spaa15^3*spbb15^2*spbb35+751/36*spbb12^2*spaa15^2*spaa23*spbb35^2-890/9*spbb12*spaa15^2*spbb15*spaa25*spbb25*spbb35-3085/36*spaa15^2*spbb15^2*spbb23*spaa25*spbb25-1391/18*spbb12*spaa15*spaa25^2*spbb25^2*spbb35-815/9*spaa15*spbb15*spbb23*spaa25^2*spbb25^2-94/9*spbb23*spaa25^3*spbb25^3))/(spaa12*spbb13*spbb24^3*spaa25*spaa34*spbb35*spaa45)+
(-488/3*spaa12^2*spbb13*spbb15*spbb23^2*spaa35^2+3343/36*spaa12*spaa13^2*spbb13^3*spbb23*spaa35+244/9*spaa12*spaa13*spbb13^2*spaa15*spbb15*spbb23*spaa35+3619/36*spaa12*spaa13*spbb13^2*spaa23*spbb23^2*spaa35-3919/36*spaa12*spbb13*spaa15^2*spbb15^2*spbb23*spaa35-1079/36*spaa12*spbb13*spaa15*spbb15*spaa23*spbb23^2*spaa35-35/36*spaa12*spaa15*spbb15^2*spbb23^2*spaa25*spaa35+3389/36*spaa12*spbb13*spaa23^2*spbb23^3*spaa35-1009/6*spaa12*spbb15*spaa23*spbb23^3*spaa25*spaa35-641/9*spaa12*spbb15*spbb23^2*spaa25^2*spbb25*spaa35+17/18*spaa13^3*spbb13^4*spaa15+235/36*spaa13^2*spbb13^3*spaa15^2*spbb15+827/36*spaa13^2*spbb13^3*spaa15*spaa23*spbb23-2/3*spaa13*spbb13^2*spaa15^3*spbb15^2-559/9*spbb12*spaa13*spbb13^2*spaa15^2*spaa23*spbb35+1402/9*spaa13*spbb13^2*spaa15*spaa23^2*spbb23^2+77/36*spbb13*spaa15^4*spbb15^3+3901/36*spbb12*spbb13*spaa15^3*spbb15*spaa23*spbb35+751/36*spbb12*spaa15^3*spbb15^2*spaa25*spbb35-805/9*spbb12*spbb13*spaa15^2*spaa23^2*spbb23*spbb35+73/36*spbb12^2*spaa15^2*spaa23*spaa25*spbb35^2+529/4*spbb13*spaa15*spaa23^3*spbb23^3+1021/6*spbb12*spaa15*spaa23^2*spbb23^2*spaa25*spbb35+4565/18*spbb12*spaa15*spaa23*spbb23*spaa25^2*spbb25*spbb35+3097/36*spbb12*spaa15*spaa25^3*spbb25^2*spbb35+1/18*spbb12*spaa15*spaa25^2*spbb25*spaa35*spbb35^2+23/3*spaa23^3*spbb23^4*spaa25-59/36*spaa23^2*spbb23^3*spaa25^2*spbb25+245/36*spaa23*spbb23^2*spaa25^3*spbb25^2+2*spbb23*spaa25^4*spbb25^3)/(spaa12*spbb13*spbb24^2*spaa25*spaa34*spbb35*spaa45)+
(151/9*spaa13^3*spbb13^4-82/3*spaa13^2*spbb13^3*spaa14*spbb14-388/9*spaa13^2*spbb13^3*spaa23*spbb23+6743/36*spbb12*spaa13^2*spbb13^2*spaa24*spbb34+1307/36*spaa13^2*spbb13^3*spaa34*spbb34-745/36*spaa13*spbb13^2*spaa14^2*spbb14^2+2477/12*spbb12*spaa13*spbb13*spaa14*spbb14*spaa24*spbb34+1517/9*spaa13*spbb13^2*spaa14*spbb14*spaa34*spbb34-341/6*spaa13*spbb13^2*spaa23^2*spbb23^2+3359/36*spbb12*spaa13*spbb13*spaa23*spbb23*spaa24*spbb34-602/9*spaa13*spbb13^2*spaa23*spbb23*spaa34*spbb34+6139/36*spbb12^2*spaa13*spaa24^2*spbb34^2+6943/36*spbb12*spaa13*spbb13*spaa24*spaa34*spbb34^2+239/12*spaa13*spbb13^2*spaa34^2*spbb34^2-61/36*spbb13*spaa14^3*spbb14^3-1637/18*spbb12*spaa14^2*spbb14^2*spaa24*spbb34+1427/18*spbb13*spaa14^2*spbb14^2*spaa34*spbb34-1829/18*spbb12*spaa14*spbb14*spaa24*spaa34*spbb34^2-755/36*spbb13*spaa14*spbb14*spaa34^2*spbb34^2+15/4*spbb13*spaa23^3*spbb23^3-23/4*spbb12*spaa23^2*spbb23^2*spaa24*spbb34-85/4*spbb13*spaa23^2*spbb23^2*spaa34*spbb34+181/36*spbb12*spaa23*spbb23*spaa24*spaa34*spbb34^2+83/36*spbb13*spaa23*spbb23*spaa34^2*spbb34^2-449/36*spbb12*spaa24*spaa34^2*spbb34^3-137/9*spbb13*spaa34^3*spbb34^3)/(spaa12*spbb13*spbb14*spbb24*spaa34*spbb35*spaa45)+
(spbb12*(-83/12*spaa12^2*spbb12^2-2*spaa12*spbb12*spaa14*spbb14-6607/36*spaa12*spbb12*spaa23*spbb23-6757/36*spaa12*spbb12*spaa24*spbb24+1618/9*spbb12*spaa13*spaa24*spbb34-3131/18*spaa14*spbb14*spaa24*spbb24-3215/18*spaa23^2*spbb23^2-6505/18*spaa23*spbb23*spaa24*spbb24-1645/9*spaa24^2*spbb24^2))/(spbb13*spbb24*spaa25*spbb25*spaa34)+
(-1261/12*spaa12^2*spbb12^3*spaa25-731/4*spaa12*spbb12^2*spaa13*spbb13*spaa25-3109/18*spaa12*spbb12^2*spbb13*spaa15*spaa23-461/12*spaa12*spbb12^2*spaa15*spbb15*spaa25-7763/36*spaa12*spbb12^2*spaa25^2*spbb25-4859/36*spbb12*spaa13^2*spbb13^2*spaa25-3539/36*spaa13^2*spbb13^3*spaa35+9395/36*spbb12*spaa13*spbb13^2*spaa15*spaa23+1189/2*spbb12*spaa13*spbb13*spaa15*spbb15*spaa25-197/36*spaa13*spbb13^2*spaa15*spbb15*spaa35-4153/36*spbb12*spaa13*spbb13*spaa25^2*spbb25+17539/36*spbb12*spaa13*spbb15*spbb23*spaa25^2-2177/18*spbb12*spbb13*spaa15^2*spbb15*spaa23+8333/36*spbb12*spaa15^2*spbb15^2*spaa25+517/4*spbb13*spaa15^2*spbb15^2*spaa35-5317/36*spbb12*spaa25^3*spbb25^2)/(spbb14*spbb24*spaa25*spaa34*spbb35*spaa45)+
(-361*spaa12^2*spbb12^2*spbb15-14417/36*spaa12*spbb12*spaa13*spbb13*spbb15-12347/36*spaa12*spbb12*spaa15*spbb15^2+2143/6*spaa12*spbb12^2*spaa23*spbb35-9775/18*spaa12*spbb12*spbb15*spaa35*spbb35-1691/9*spaa12*spbb15^2*spbb23*spaa35-1421/36*spaa13^2*spbb13^2*spbb15-211/9*spaa13*spbb13*spaa15*spbb15^2+2561/12*spbb12*spaa13*spbb13*spaa23*spbb35-109/2*spaa13*spbb13*spbb15*spaa35*spbb35+649/36*spaa15^2*spbb15^3+541/36*spbb12*spaa23*spaa35*spbb35^2-541/36*spbb15*spaa35^2*spbb35^2)/(spbb14*spaa25*spbb25*spaa34*spbb35)+
(-2239/6*spaa12*spbb12^2*spaa24-13619/36*spbb12*spaa13*spbb13*spaa24+539/18*spaa13*spbb13^2*spaa34+367/3*spbb12*spbb13*spaa14*spaa23-505/3*spbb12*spaa24^2*spbb24-1492/9*spbb13*spaa24*spbb24*spaa34+5021/36*spbb13*spaa34^2*spbb34)/(spbb14*spaa34*spbb35*spaa45)+
(+5681/36*spbb12*spbb45)/(spbb14*spbb25)+
(-64*spaa14*spbb15)/(spaa34*spbb35)+
(-1589/9*spbb13*spaa14)/(spbb35*spaa45)+
(-679/2),
(spbb12^2*spaa15*spbb23*spaa13^2*spbb15*(-2/3*spaa12*spbb24-2/3*spaa13*spbb34))/(spaa14*spbb24^3*spaa34*spab1251^2)+
(spbb12^2*spaa13^2*spbb23*(-1/3*spaa12^2*spbb12*spaa13*spaa14*spbb24-1/3*spaa12^2*spaa13*spbb23*spbb24*spaa34-1/3*spaa12^2*spaa14*spbb24^2*spaa34-2/3*spaa12*spbb12*spaa13^2*spaa14*spbb34-1/3*spaa13^3*spbb23*spaa24*spbb34-1/3*spaa13^2*spaa14*spaa24*spbb24*spbb34))/(spaa13*spaa14^2*spbb24^3*spaa25*spbb25*spaa34*spab1251)+
(spbb12^2*spbb34*spaa13^2*spaa35^2*(-5/9*spbb12*spbb34*spbb35-5/9*spbb13*spbb23*spbb45+5/9*spbb13*spbb24*spbb35))/(spbb14*spbb24^3*spaa34*spaa45*spab3123^2)+
(spbb23^3*(-1/6*spaa12*spbb12*spaa13^2*spbb14^2*spaa24-31/27*spaa12*spbb12*spaa13*spbb14*spaa23*spaa24*spbb24+1/6*spaa13^2*spbb14^2*spaa23*spbb23*spaa24-1/6*spaa13^2*spbb14^2*spaa24^2*spbb24-1/6*spaa13^2*spbb14^2*spaa24*spaa34*spbb34-1/3*spaa13*spbb14*spaa23^3*spbb23^2-40/27*spaa13*spbb14*spaa23^2*spbb23*spaa24*spbb24-2/3*spaa13*spbb14*spaa23^2*spbb23*spaa34*spbb34-31/27*spaa13*spbb14*spaa23*spaa24^2*spbb24^2-40/27*spaa13*spbb14*spaa23*spaa24*spbb24*spaa34*spbb34-1/3*spaa13*spbb14*spaa23*spaa34^2*spbb34^2-1/3*spaa23^4*spbb23^2*spbb24-2/3*spaa23^3*spbb23*spaa24*spbb24^2-2/3*spaa23^3*spbb23*spbb24*spaa34*spbb34-1/3*spaa23^2*spaa24^2*spbb24^3-2/3*spaa23^2*spaa24*spbb24^2*spaa34*spbb34-1/3*spaa23^2*spbb24*spaa34^2*spbb34^2))/(spaa13*spbb13^2*spaa14*spaa24*spbb24^3*spab3123)+
(spbb34^2*spbb25*spaa35^2*(5/18*spbb12*spaa13^2*spbb13*spbb34-5/18*spaa13^2*spbb13^2*spbb24+5/18*spbb12*spaa13*spaa14*spbb14*spbb34-5/18*spbb12*spaa13*spaa23*spbb23*spbb34-5/18*spbb12*spaa13*spaa24*spbb24*spbb34+5/18*spaa13*spbb13*spaa24*spbb24^2+5/18*spaa14^2*spbb14^2*spbb24+5/18*spaa14*spbb14*spaa24*spbb24^2+5/9*spaa14*spbb14*spbb24*spaa34*spbb34+5/18*spaa23^2*spbb23^2*spbb24+5/18*spaa23*spbb23*spaa24*spbb24^2))/(spaa12*spbb14*spbb24^3*spaa45*spab5125^2)+
(spbb12*spaa15^3*spbb45*spbb15*(2/3*spbb12*spaa15*spbb45+2/3*spaa15*spbb15*spbb24+2/3*spbb24*spaa25*spbb25))/(spaa14*spbb24^3*spaa25*spab5145^2)+
(spbb12*spaa15^3*spbb25*(-2/3*spbb12*spbb14*spaa15*spaa23*spbb45+1/3*spbb14^2*spaa15*spaa23*spbb25+1/3*spbb14*spaa15*spbb15*spaa35*spbb45-2/3*spbb12*spaa23*spbb24*spaa25*spbb45+1/3*spbb14*spaa23*spbb24*spaa25*spbb25-1/3*spbb12*spaa25*spaa35*spbb45^2+1/3*spbb14*spaa25*spbb25*spaa35*spbb45))/(spaa14^2*spbb14*spbb24^3*spaa25*spaa35*spab5145)+
(+131/27*spbb15*spbb23*spbb25^2*spbb34^3*spbb45)/(spbb14*spbb24^3*spbb35^4)+
(spbb34^2*spbb25*(-5/12*spaa12^2*spbb12^3*spaa13*spaa23*spbb23-23/108*spaa12^2*spbb12^3*spaa13*spaa34*spbb34-89/27*spaa12^2*spbb12^2*spaa23*spbb23*spbb24*spaa34-167/54*spaa12^2*spbb12^2*spbb24*spaa34^2*spbb34+509/108*spaa12^2*spbb12*spbb13*spbb24^2*spaa34^2+53/18*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa34*spbb34+59/27*spaa12*spbb12^2*spaa13*spaa34^2*spbb34^2+193/54*spaa12*spbb12*spaa23*spbb23*spbb24*spaa34^2*spbb34+76/27*spaa12*spbb12*spbb24*spaa34^3*spbb34^2-116/27*spaa12*spbb13*spbb24^2*spaa34^3*spbb34-53/18*spbb12*spaa13*spaa23*spbb23*spaa34^2*spbb34^2-43/18*spbb12*spaa13*spaa34^3*spbb34^3-10/9*spaa23*spbb23*spbb24*spaa34^3*spbb34^2-5/9*spbb24*spaa34^4*spbb34^3))/(spaa12*spbb14*spbb24^3*spaa34*spaa35*spbb35^3*spaa45)+
(-1/9*spaa23^3*spbb23^3*spaa24*spbb24^2*spaa25*spbb25*spbb35+1*spaa23^3*spbb23^3*spbb24*spaa25^2*spbb25^2*spbb35-1*spaa23^3*spbb23^4*spaa25*spbb25*spaa35*spbb35*spbb45+23/9*spaa23^3*spbb23^3*spbb24*spaa25*spbb25*spaa35*spbb35^2+5/9*spaa23^3*spbb23^2*spbb24^2*spaa25*spbb25*spbb35^2*spaa45-2/3*spaa23^3*spbb23^4*spaa35^2*spbb35^2*spbb45+4/3*spaa23^3*spbb23^3*spbb24*spaa35^2*spbb35^3+2/3*spaa23^3*spbb23^2*spbb24^2*spaa35*spbb35^3*spaa45-1/3*spaa23^2*spbb23^2*spaa24^2*spbb24^3*spaa25*spbb25*spbb35+1/9*spaa23^2*spbb23^2*spaa24*spbb24^2*spaa25^2*spbb25^2*spbb35-5/9*spaa23^2*spbb23*spaa24*spbb24^3*spaa25*spbb25*spbb35^2*spaa45-1/9*spaa23^2*spbb23^3*spaa25^3*spbb25^3*spbb45+11/9*spaa23^2*spbb23^2*spbb24*spaa25^3*spbb25^3*spbb35-8/9*spaa23^2*spbb23^3*spaa25^2*spbb25^2*spaa35*spbb35*spbb45+13/9*spaa23^2*spbb23^2*spbb24*spaa25^2*spbb25^2*spaa35*spbb35^2-5/9*spaa23^2*spbb23*spbb24^2*spaa25^2*spbb25^2*spbb35^2*spaa45-10/9*spaa23^2*spbb23^3*spaa25*spbb25*spaa35^2*spbb35^2*spbb45+14/9*spaa23^2*spbb23^2*spbb24*spaa25*spbb25*spaa35^2*spbb35^3-8/9*spaa23^2*spbb23*spbb24^2*spaa25*spbb25*spaa35*spbb35^3*spaa45-2/3*spaa23^2*spbb24^3*spaa25*spbb25*spbb35^3*spaa45^2-2/3*spaa23^2*spbb23^3*spaa35^3*spbb35^3*spbb45+4/3*spaa23^2*spbb23^2*spbb24*spaa35^3*spbb35^4+2/3*spaa23^2*spbb23*spbb24^2*spaa35^2*spbb35^4*spaa45-1/3*spaa23*spbb23*spaa24^3*spbb24^4*spaa25*spbb25*spbb35-2/9*spaa23*spbb23*spaa24^2*spbb24^3*spaa25^2*spbb25^2*spbb35-2/9*spaa23*spaa24^2*spbb24^4*spaa25*spbb25*spbb35^2*spaa45+2/9*spaa23*spbb23*spaa24*spbb24^2*spaa25^3*spbb25^3*spbb35-2/3*spaa23*spbb24^2*spaa25^3*spbb25^3*spbb35^2*spaa45-2/3*spaa23*spbb23^2*spaa25^2*spbb25^2*spaa35^2*spbb35^2*spbb45+2/3*spaa23*spbb23*spbb24*spaa25^2*spbb25^2*spaa35^2*spbb35^3-2/3*spaa23*spbb24^2*spaa25^2*spbb25^2*spaa35*spbb35^3*spaa45-2/3*spaa23*spbb23^2*spaa25*spbb25*spaa35^3*spbb35^3*spbb45+2/3*spaa23*spbb23*spbb24*spaa25*spbb25*spaa35^3*spbb35^4-1/9*spaa24^4*spbb24^5*spaa25*spbb25*spbb35-2/9*spaa24^3*spbb24^4*spaa25^2*spbb25^2*spbb35)/(spaa12*spaa14*spbb14*spbb15*spbb24^3*spaa25*spaa34*spbb35^2*spaa45)+
(-11/6*spaa13*spbb34^2*spaa45*spbb45*spab5125)/(spaa12*spbb24^2*spaa25*spaa35*spbb35^2)+
(spbb15*(1/3*spaa13*spbb13^2*spaa14^2*spbb45+1/3*spaa13*spbb13*spaa14*spaa15*spbb15*spbb35+1/3*spaa13*spbb13*spaa14*spbb35*spaa45*spbb45+1/3*spaa13*spaa15*spbb15*spbb35^2*spaa45+1/3*spbb13*spaa14^2*spaa15*spbb15*spbb45+1/3*spbb13*spaa14^2*spaa34*spbb34*spbb45+1/3*spbb13*spaa14^2*spaa45*spbb45^2+1/3*spaa14*spaa15*spbb15*spbb35*spaa45*spbb45))/(spaa14^2*spbb14^2*spaa24*spbb25*spbb35)+
(-37/54*spbb12^2*spbb14*spbb23*spbb34^2)/(spbb13^3*spbb24^3)+
(spaa45^2*(-1/6*spaa12^4*spbb12^3*spbb24*spbb45+1/9*spaa12^4*spbb12^2*spbb14*spbb24*spbb25+7/18*spaa12^3*spbb12^3*spaa15*spbb45^2+1/9*spaa12^3*spbb12^2*spbb14*spaa15*spbb25*spbb45-1/9*spaa12^3*spbb12*spbb14^2*spaa15*spbb25^2+1/2*spaa12^3*spbb12^2*spaa24*spbb24^2*spbb45-2/9*spaa12^3*spbb12*spbb14*spaa24*spbb24^2*spbb25+23/18*spaa12^3*spbb12^2*spbb24*spaa45*spbb45^2-17/18*spaa12^3*spbb12*spbb14*spbb24*spbb25*spaa45*spbb45+2/9*spaa12^3*spbb14^2*spbb24*spbb25^2*spaa45+1/2*spaa12^2*spbb12^2*spaa15^2*spbb15*spbb45^2+1/18*spaa12^2*spbb12*spbb14*spaa15^2*spbb15*spbb25*spbb45-2/9*spaa12^2*spbb14^2*spaa15^2*spbb15*spbb25^2-5/6*spaa12^2*spbb12^2*spaa15*spaa45*spbb45^3+7/9*spaa12^2*spbb12*spbb14*spaa15*spbb25*spaa45*spbb45^2-2/9*spaa12^2*spbb14^2*spaa15*spbb25^2*spaa45*spbb45+1/6*spaa12*spbb12*spaa15^3*spbb15^2*spbb45^2-1/6*spaa12*spbb12*spaa15^2*spbb15*spaa45*spbb45^3+1/9*spaa12*spbb14*spaa15^2*spbb15*spbb25*spaa45*spbb45^2-1/9*spaa15^4*spbb15^3*spbb45^2-1/9*spaa15^3*spbb15^2*spaa45*spbb45^3))/(spaa12*spbb13*spaa14^2*spbb14*spaa24*spbb24^3*spaa25*spaa34)+
(spaa35*spab3123*(-1/3*spaa12*spbb12^2*spaa14*spbb14-1/3*spaa12*spbb12^2*spaa24*spbb24-1/3*spbb12*spaa14^2*spbb14^2-2/3*spbb12*spaa14*spbb14*spaa24*spbb24-1/3*spbb13*spaa14*spbb14*spbb24*spaa34))/(spaa13*spbb13*spbb14*spaa24*spbb24^2*spaa34*spaa45)+
(spaa34^2*(-1/9*spaa12^2*spbb13^2*spaa23*spbb23*spbb24^2+1/3*spaa12^2*spbb13^2*spbb24^2*spaa34*spbb34-1/3*spaa12*spaa13*spbb13^2*spaa23*spbb23*spbb24*spbb34+4/9*spaa12*spaa13*spbb13^2*spbb24*spaa34*spbb34^2+2/9*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34*spbb34^2-1/3*spaa12*spbb13*spaa23^2*spbb23^2*spbb24*spbb34+2/9*spaa12*spbb13*spbb24*spaa34^2*spbb34^3-2/9*spaa13^2*spbb13^2*spaa23*spbb23*spbb34^2+1/9*spaa13^2*spbb13^2*spaa34*spbb34^3-1/3*spaa13*spbb13*spaa23^2*spbb23^2*spbb34^2-1/9*spaa14^2*spbb14^2*spaa34*spbb34^3-2/9*spaa14*spbb14*spaa34^2*spbb34^4-1/9*spaa34^3*spbb34^5))/(spaa12*spaa14*spbb14*spbb15*spaa24^2*spbb24^3*spaa45)+
(14/27*spaa12^2*spbb12*spbb13*spaa34+5/6*spaa12*spbb12*spaa14*spbb14*spaa24+1/3*spaa12*spbb13*spaa14*spbb14*spaa34-1/3*spaa12*spbb12*spaa23*spbb23*spaa24+14/27*spaa12*spbb13*spaa23*spbb23*spaa34+1/3*spaa12*spbb13*spaa34^2*spbb34+5/27*spbb12*spaa13*spaa24^2*spbb34+1/2*spaa14*spbb14*spaa24*spaa34*spbb34+2/3*spaa24*spaa34^2*spbb34^2)/(spaa14*spbb14*spaa24*spaa25*spbb25)+
(-1/3*spaa13*spaa15*spbb15^2*spbb24)/(spaa13*spbb14*spaa25*spbb25^2)+
(-131/9*spaa12^6*spbb12^5*spaa13*spbb13^2*spbb23-131/9*spaa12^6*spbb12^5*spbb13*spaa23*spbb23^2-424/9*spaa12^5*spbb12^4*spaa13^2*spbb13^3*spbb23-53/9*spaa12^5*spbb12^4*spaa13*spbb13^3*spaa14*spbb24-107/18*spaa12^5*spbb12^4*spaa13*spbb13^2*spaa14*spbb14*spbb23-1087/18*spaa12^5*spbb12^4*spaa13*spbb13^2*spaa23*spbb23^2+1/2*spaa12^5*spbb12^4*spaa13*spbb13*spbb14*spbb23^2*spaa24-53/9*spaa12^5*spbb12^4*spbb13^2*spaa14*spaa23*spbb23*spbb24-107/18*spaa12^5*spbb12^4*spbb13*spaa14*spbb14*spaa23*spbb23^2-239/18*spaa12^5*spbb12^4*spbb13*spaa23^2*spbb23^3+1/2*spaa12^5*spbb12^4*spbb14*spaa23*spbb23^3*spaa24-671/12*spaa12^4*spbb12^3*spaa13^3*spbb13^4*spbb23-23/2*spaa12^4*spbb12^3*spaa13^2*spbb13^4*spaa14*spbb24-281/36*spaa12^4*spbb12^3*spaa13^2*spbb13^3*spaa14*spbb14*spbb23-95*spaa12^4*spbb12^3*spaa13^2*spbb13^3*spaa23*spbb23^2-563/54*spaa12^4*spbb12^3*spaa13^2*spbb13^2*spbb14*spbb23^2*spaa24-23/12*spaa12^4*spbb12^3*spaa13*spbb13^3*spaa14^2*spbb14*spbb24-1/4*spaa12^4*spbb12^3*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb23-57/4*spaa12^4*spbb12^3*spaa13*spbb13^3*spaa14*spaa23*spbb23*spbb24-548/27*spaa12^4*spbb12^3*spaa13*spbb13^2*spaa14*spbb14*spaa23*spbb23^2+1/18*spaa12^4*spbb12^3*spaa13*spbb13*spaa14*spbb14^2*spbb23^2*spaa24-785/18*spaa12^4*spbb12^3*spaa13*spbb13^2*spaa23^2*spbb23^3-250/27*spaa12^4*spbb12^3*spaa13*spbb13*spbb14*spaa23*spbb23^3*spaa24-23/12*spaa12^4*spbb12^3*spbb13^2*spaa14^2*spbb14*spaa23*spbb23*spbb24-1/4*spaa12^4*spbb12^3*spbb13*spaa14^2*spbb14^2*spaa23*spbb23^2-11/4*spaa12^4*spbb12^3*spbb13^2*spaa14*spaa23^2*spbb23^2*spbb24-661/54*spaa12^4*spbb12^3*spbb13*spaa14*spbb14*spaa23^2*spbb23^3+1/18*spaa12^4*spbb12^3*spaa14*spbb14^2*spaa23*spbb23^3*spaa24-163/36*spaa12^4*spbb12^3*spbb13*spaa23^3*spbb23^4+7/6*spaa12^4*spbb12^3*spbb14*spaa23^2*spbb23^4*spaa24-979/36*spaa12^3*spbb12^2*spaa13^4*spbb13^5*spbb23+22/9*spaa12^3*spbb12^2*spaa13^3*spbb13^5*spaa14*spbb24-367/54*spaa12^3*spbb12^2*spaa13^3*spbb13^4*spaa14*spbb14*spbb23-3613/54*spaa12^3*spbb12^2*spaa13^3*spbb13^4*spaa23*spbb23^2-1801/54*spaa12^3*spbb12^2*spaa13^3*spbb13^3*spbb14*spbb23^2*spaa24-211/54*spaa12^3*spbb12^2*spaa13^2*spbb13^4*spaa14^2*spbb14*spbb24+461/54*spaa12^3*spbb12^2*spaa13^2*spbb13^3*spaa14^2*spbb14^2*spbb23+553/108*spaa12^3*spbb12^2*spaa13^2*spbb13^4*spaa14*spaa23*spbb23*spbb24-6179/216*spaa12^3*spbb12^2*spaa13^2*spbb13^3*spaa14*spbb14*spaa23*spbb23^2+617/216*spaa12^3*spbb12^2*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb23^2*spaa24-1580/27*spaa12^3*spbb12^2*spaa13^2*spbb13^3*spaa23^2*spbb23^3-1115/27*spaa12^3*spbb12^2*spaa13^2*spbb13^2*spbb14*spaa23*spbb23^3*spaa24-2/9*spaa12^3*spbb12^2*spaa13^2*spbb13*spbb14^2*spbb23^3*spaa24^2-1/6*spaa12^3*spbb12^2*spaa13*spbb13^3*spaa14^3*spbb14^2*spbb24-2/3*spaa12^3*spbb12^2*spaa13*spbb13^2*spaa14^3*spbb14^3*spbb23-1/6*spaa12^3*spbb12^2*spaa13*spbb13^4*spaa14^2*spaa23*spbb24^2-413/108*spaa12^3*spbb12^2*spaa13*spbb13^3*spaa14^2*spbb14*spaa23*spbb23*spbb24-383/72*spaa12^3*spbb12^2*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa23*spbb23^2-7/9*spaa12^3*spbb12^2*spaa13*spbb13*spaa14^2*spbb14^3*spbb23^2*spaa24+251/54*spaa12^3*spbb12^2*spaa13*spbb13^3*spaa14*spaa23^2*spbb23^2*spbb24-6949/216*spaa12^3*spbb12^2*spaa13*spbb13^2*spaa14*spbb14*spaa23^2*spbb23^3+329/216*spaa12^3*spbb12^2*spaa13*spbb13*spaa14*spbb14^2*spaa23*spbb23^3*spaa24-641/36*spaa12^3*spbb12^2*spaa13*spbb13^2*spaa23^3*spbb23^4-64/9*spaa12^3*spbb12^2*spaa13*spbb13*spbb14*spaa23^2*spbb23^4*spaa24-5/9*spaa12^3*spbb12^2*spaa13*spbb14^2*spaa23*spbb23^4*spaa24^2-1/6*spaa12^3*spbb12^2*spbb13^2*spaa14^3*spbb14^2*spaa23*spbb23*spbb24-2/3*spaa12^3*spbb12^2*spbb13*spaa14^3*spbb14^3*spaa23*spbb23^2-1/6*spaa12^3*spbb12^2*spbb13^3*spaa14^2*spaa23^2*spbb23*spbb24^2+5/12*spaa12^3*spbb12^2*spbb13^2*spaa14^2*spbb14*spaa23^2*spbb23^2*spbb24-3029/216*spaa12^3*spbb12^2*spbb13*spaa14^2*spbb14^2*spaa23^2*spbb23^3-7/9*spaa12^3*spbb12^2*spaa14^2*spbb14^3*spaa23*spbb23^3*spaa24+31/18*spaa12^3*spbb12^2*spbb13^2*spaa14*spaa23^3*spbb23^3*spbb24-157/18*spaa12^3*spbb12^2*spbb13*spaa14*spbb14*spaa23^3*spbb23^4-1/6*spaa12^3*spbb12^2*spaa14*spbb14^2*spaa23^2*spbb23^4*spaa24+1*spaa12^3*spbb12^2*spbb13*spaa23^4*spbb23^5+7/6*spaa12^3*spbb12^2*spbb14*spaa23^3*spbb23^5*spaa24-40/9*spaa12^2*spbb12*spaa13^5*spbb13^6*spbb23+697/36*spaa12^2*spbb12*spaa13^4*spbb13^6*spaa14*spbb24-59/27*spaa12^2*spbb12*spaa13^4*spbb13^5*spaa14*spbb14*spbb23-2035/108*spaa12^2*spbb12*spaa13^4*spbb13^5*spaa23*spbb23^2-994/27*spaa12^2*spbb12*spaa13^4*spbb13^4*spbb14*spbb23^2*spaa24+479/108*spaa12^2*spbb12*spaa13^3*spbb13^5*spaa14^2*spbb14*spbb24-3133/108*spaa12^2*spbb12*spaa13^3*spbb13^4*spaa14^2*spbb14^2*spbb23+3749/108*spaa12^2*spbb12*spaa13^3*spbb13^5*spaa14*spaa23*spbb23*spbb24-9331/216*spaa12^2*spbb12*spaa13^3*spbb13^4*spaa14*spbb14*spaa23*spbb23^2-283/24*spaa12^2*spbb12*spaa13^3*spbb13^3*spaa14*spbb14^2*spbb23^2*spaa24-1649/54*spaa12^2*spbb12*spaa13^3*spbb13^4*spaa23^2*spbb23^3-2891/54*spaa12^2*spbb12*spaa13^3*spbb13^3*spbb14*spaa23*spbb23^3*spaa24-103/36*spaa12^2*spbb12*spaa13^3*spbb13^2*spbb14^2*spbb23^3*spaa24^2-481/72*spaa12^2*spbb12*spaa13^2*spbb13^4*spaa14^3*spbb14^2*spbb24+1261/54*spaa12^2*spbb12*spaa13^2*spbb13^3*spaa14^3*spbb14^3*spbb23+89/36*spaa12^2*spbb12*spaa13^2*spbb13^5*spaa14^2*spaa23*spbb24^2-395/36*spaa12^2*spbb12*spaa13^2*spbb13^4*spaa14^2*spbb14*spaa23*spbb23*spbb24+1333/54*spaa12^2*spbb12*spaa13^2*spbb13^3*spaa14^2*spbb14^2*spaa23*spbb23^2+3211/216*spaa12^2*spbb12*spaa13^2*spbb13^2*spaa14^2*spbb14^3*spbb23^2*spaa24+3511/108*spaa12^2*spbb12*spaa13^2*spbb13^4*spaa14*spaa23^2*spbb23^2*spbb24-715/12*spaa12^2*spbb12*spaa13^2*spbb13^3*spaa14*spbb14*spaa23^2*spbb23^3-88/27*spaa12^2*spbb12*spaa13^2*spbb13^2*spaa14*spbb14^2*spaa23*spbb23^3*spaa24+251/108*spaa12^2*spbb12*spaa13^2*spbb13*spaa14*spbb14^3*spbb23^3*spaa24^2-821/36*spaa12^2*spbb12*spaa13^2*spbb13^3*spaa23^3*spbb23^4-205/9*spaa12^2*spbb12*spaa13^2*spbb13^2*spbb14*spaa23^2*spbb23^4*spaa24-167/36*spaa12^2*spbb12*spaa13^2*spbb13*spbb14^2*spaa23*spbb23^4*spaa24^2+1/18*spaa12^2*spbb12*spaa13*spbb13^3*spaa14^4*spbb14^3*spbb24-1/6*spaa12^2*spbb12*spaa13*spbb13^2*spaa14^4*spbb14^4*spbb23-251/108*spaa12^2*spbb12*spaa13*spbb13^4*spaa14^3*spbb14*spaa23*spbb24^2+1283/216*spaa12^2*spbb12*spaa13*spbb13^3*spaa14^3*spbb14^2*spaa23*spbb23*spbb24+259/72*spaa12^2*spbb12*spaa13*spbb13^2*spaa14^3*spbb14^3*spaa23*spbb23^2-1/3*spaa12^2*spbb12*spaa13*spbb13*spaa14^3*spbb14^4*spbb23^2*spaa24+115/27*spaa12^2*spbb12*spaa13*spbb13^4*spaa14^2*spaa23^2*spbb23*spbb24^2-337/72*spaa12^2*spbb12*spaa13*spbb13^3*spaa14^2*spbb14*spaa23^2*spbb23^2*spbb24+5903/216*spaa12^2*spbb12*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa23^2*spbb23^3+805/72*spaa12^2*spbb12*spaa13*spbb13*spaa14^2*spbb14^3*spaa23*spbb23^3*spaa24+907/54*spaa12^2*spbb12*spaa13*spbb13^3*spaa14*spaa23^3*spbb23^3*spbb24-469/24*spaa12^2*spbb12*spaa13*spbb13^2*spaa14*spbb14*spaa23^3*spbb23^4+1699/216*spaa12^2*spbb12*spaa13*spbb13*spaa14*spbb14^2*spaa23^2*spbb23^4*spaa24+103/54*spaa12^2*spbb12*spaa13*spaa14*spbb14^3*spaa23*spbb23^4*spaa24^2-35/6*spaa12^2*spbb12*spaa13*spbb13^2*spaa23^4*spbb23^5-50/9*spaa12^2*spbb12*spaa13*spbb13*spbb14*spaa23^3*spbb23^5*spaa24-16/9*spaa12^2*spbb12*spaa13*spbb14^2*spaa23^2*spbb23^5*spaa24^2+1/18*spaa12^2*spbb12*spbb13^2*spaa14^4*spbb14^3*spaa23*spbb23*spbb24-1/6*spaa12^2*spbb12*spbb13*spaa14^4*spbb14^4*spaa23*spbb23^2-269/108*spaa12^2*spbb12*spbb13^3*spaa14^3*spbb14*spaa23^2*spbb23*spbb24^2+1507/108*spaa12^2*spbb12*spbb13^2*spaa14^3*spbb14^2*spaa23^2*spbb23^2*spbb24-4825/216*spaa12^2*spbb12*spbb13*spaa14^3*spbb14^3*spaa23^2*spbb23^3-1/3*spaa12^2*spbb12*spaa14^3*spbb14^4*spaa23*spbb23^3*spaa24+157/108*spaa12^2*spbb12*spbb13^3*spaa14^2*spaa23^3*spbb23^2*spbb24^2+2425/216*spaa12^2*spbb12*spbb13^2*spaa14^2*spbb14*spaa23^3*spbb23^3*spbb24-5959/216*spaa12^2*spbb12*spbb13*spaa14^2*spbb14^2*spaa23^3*spbb23^4-104/27*spaa12^2*spbb12*spaa14^2*spbb14^3*spaa23^2*spbb23^4*spaa24-7/12*spaa12^2*spbb12*spbb13^2*spaa14*spaa23^4*spbb23^4*spbb24+3/4*spaa12^2*spbb12*spbb13*spaa14*spbb14*spaa23^4*spbb23^5+1/2*spaa12^2*spbb12*spaa14*spbb14^2*spaa23^3*spbb23^5*spaa24+5/6*spaa12^2*spbb12*spbb13*spaa23^5*spbb23^6+1/2*spaa12^2*spbb12*spbb14*spaa23^4*spbb23^6*spaa24-8/9*spaa12*spaa13^6*spbb13^7*spbb23+407/36*spaa12*spaa13^5*spbb13^7*spaa14*spbb24-2/3*spaa12*spaa13^5*spbb13^6*spaa14*spbb14*spbb23-203/108*spaa12*spaa13^5*spbb13^6*spaa23*spbb23^2-283/18*spaa12*spaa13^5*spbb13^5*spbb14*spbb23^2*spaa24+577/108*spaa12*spaa13^4*spbb13^6*spaa14^2*spbb14*spbb24-53/2*spaa12*spaa13^4*spbb13^5*spaa14^2*spbb14^2*spbb23+2045/108*spaa12*spaa13^4*spbb13^6*spaa14*spaa23*spbb23*spbb24-440/27*spaa12*spaa13^4*spbb13^5*spaa14*spbb14*spaa23*spbb23^2-79/54*spaa12*spaa13^4*spbb13^4*spaa14*spbb14^2*spbb23^2*spaa24-211/54*spaa12*spaa13^4*spbb13^5*spaa23^2*spbb23^3-391/18*spaa12*spaa13^4*spbb13^4*spbb14*spaa23*spbb23^3*spaa24+25/36*spaa12*spaa13^4*spbb13^3*spbb14^2*spbb23^3*spaa24^2+199/24*spaa12*spaa13^3*spbb13^5*spaa14^3*spbb14^2*spbb24-2861/108*spaa12*spaa13^3*spbb13^4*spaa14^3*spbb14^3*spbb23+181/108*spaa12*spaa13^3*spbb13^6*spaa14^2*spaa23*spbb24^2+6239/108*spaa12*spaa13^3*spbb13^5*spaa14^2*spbb14*spaa23*spbb23*spbb24-9719/108*spaa12*spaa13^3*spbb13^4*spaa14^2*spbb14^2*spaa23*spbb23^2-593/18*spaa12*spaa13^3*spbb13^3*spaa14^2*spbb14^3*spbb23^2*spaa24+299/9*spaa12*spaa13^3*spbb13^5*spaa14*spaa23^2*spbb23^2*spbb24-169/3*spaa12*spaa13^3*spbb13^4*spaa14*spbb14*spaa23^2*spbb23^3-6749/216*spaa12*spaa13^3*spbb13^3*spaa14*spbb14^2*spaa23*spbb23^3*spaa24-2203/216*spaa12*spaa13^3*spbb13^2*spaa14*spbb14^3*spbb23^3*spaa24^2-565/108*spaa12*spaa13^3*spbb13^4*spaa23^3*spbb23^4-88/9*spaa12*spaa13^3*spbb13^3*spbb14*spaa23^2*spbb23^4*spaa24-17/12*spaa12*spaa13^3*spbb13^2*spbb14^2*spaa23*spbb23^4*spaa24^2-5/18*spaa12*spaa13^3*spbb13*spbb14^3*spbb23^4*spaa24^3-107/18*spaa12*spaa13^2*spbb13^4*spaa14^4*spbb14^3*spbb24+119/8*spaa12*spaa13^2*spbb13^3*spaa14^4*spbb14^4*spbb23+827/72*spaa12*spaa13^2*spbb13^5*spaa14^3*spbb14*spaa23*spbb24^2-6059/72*spaa12*spaa13^2*spbb13^4*spaa14^3*spbb14^2*spaa23*spbb23*spbb24+3739/36*spaa12*spaa13^2*spbb13^3*spaa14^3*spbb14^3*spaa23*spbb23^2+2381/216*spaa12*spaa13^2*spbb13^2*spaa14^3*spbb14^4*spbb23^2*spaa24+1261/108*spaa12*spaa13^2*spbb13^5*spaa14^2*spaa23^2*spbb23*spbb24^2-4289/216*spaa12*spaa13^2*spbb13^4*spaa14^2*spbb14*spaa23^2*spbb23^2*spbb24+93/2*spaa12*spaa13^2*spbb13^3*spaa14^2*spbb14^2*spaa23^2*spbb23^3+2273/108*spaa12*spaa13^2*spbb13^2*spaa14^2*spbb14^3*spaa23*spbb23^3*spaa24+169/54*spaa12*spaa13^2*spbb13*spaa14^2*spbb14^4*spbb23^3*spaa24^2+3665/108*spaa12*spaa13^2*spbb13^4*spaa14*spaa23^3*spbb23^3*spbb24-4811/108*spaa12*spaa13^2*spbb13^3*spaa14*spbb14*spaa23^3*spbb23^4-719/36*spaa12*spaa13^2*spbb13^2*spaa14*spbb14^2*spaa23^2*spbb23^4*spaa24-1831/216*spaa12*spaa13^2*spbb13*spaa14*spbb14^3*spaa23*spbb23^4*spaa24^2+13/27*spaa12*spaa13^2*spaa14*spbb14^4*spbb23^4*spaa24^3-118/27*spaa12*spaa13^2*spbb13^3*spaa23^4*spbb23^5-419/54*spaa12*spaa13^2*spbb13^2*spbb14*spaa23^3*spbb23^5*spaa24-10/3*spaa12*spaa13^2*spbb13*spbb14^2*spaa23^2*spbb23^5*spaa24^2-43/27*spaa12*spaa13^2*spbb14^3*spaa23*spbb23^5*spaa24^3-2/9*spaa12*spaa13*spbb13^3*spaa14^5*spbb14^4*spbb24+1/3*spaa12*spaa13*spbb13^2*spaa14^5*spbb14^5*spbb23-1025/216*spaa12*spaa13*spbb13^4*spaa14^4*spbb14^2*spaa23*spbb24^2+973/108*spaa12*spaa13*spbb13^3*spaa14^4*spbb14^3*spaa23*spbb23*spbb24+68/27*spaa12*spaa13*spbb13^2*spaa14^4*spbb14^4*spaa23*spbb23^2+55/36*spaa12*spaa13*spbb13^5*spaa14^3*spaa23^2*spbb24^3-2167/216*spaa12*spaa13*spbb13^4*spaa14^3*spbb14*spaa23^2*spbb23*spbb24^2-371/12*spaa12*spaa13*spbb13^3*spaa14^3*spbb14^2*spaa23^2*spbb23^2*spbb24+17557/216*spaa12*spaa13*spbb13^2*spaa14^3*spbb14^3*spaa23^2*spbb23^3+1873/216*spaa12*spaa13*spbb13*spaa14^3*spbb14^4*spaa23*spbb23^3*spaa24+21/2*spaa12*spaa13*spbb13^4*spaa14^2*spaa23^3*spbb23^2*spbb24^2-13109/216*spaa12*spaa13*spbb13^3*spaa14^2*spbb14*spaa23^3*spbb23^3*spbb24+6661/72*spaa12*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa23^3*spbb23^4+5789/108*spaa12*spaa13*spbb13*spaa14^2*spbb14^3*spaa23^2*spbb23^4*spaa24+8/3*spaa12*spaa13*spaa14^2*spbb14^4*spaa23*spbb23^4*spaa24^2+341/54*spaa12*spaa13*spbb13^3*spaa14*spaa23^4*spbb23^4*spbb24-19/18*spaa12*spaa13*spbb13^2*spaa14*spbb14*spaa23^4*spbb23^5+1951/216*spaa12*spaa13*spbb13*spaa14*spbb14^2*spaa23^3*spbb23^5*spaa24+247/54*spaa12*spaa13*spaa14*spbb14^3*spaa23^2*spbb23^5*spaa24^2-37/18*spaa12*spaa13*spbb13^2*spaa23^5*spbb23^6-215/54*spaa12*spaa13*spbb13*spbb14*spaa23^4*spbb23^6*spaa24-11/9*spaa12*spaa13*spbb14^2*spaa23^3*spbb23^6*spaa24^2-2/9*spaa12*spbb13^2*spaa14^5*spbb14^4*spaa23*spbb23*spbb24+1/3*spaa12*spbb13*spaa14^5*spbb14^5*spaa23*spbb23^2-1097/216*spaa12*spbb13^3*spaa14^4*spbb14^2*spaa23^2*spbb23*spbb24^2+1795/108*spaa12*spbb13^2*spaa14^4*spbb14^3*spaa23^2*spbb23^2*spbb24-3245/216*spaa12*spbb13*spaa14^4*spbb14^4*spaa23^2*spbb23^3+61/36*spaa12*spbb13^4*spaa14^3*spaa23^3*spbb23*spbb24^3-632/27*spaa12*spbb13^3*spaa14^3*spbb14*spaa23^3*spbb23^2*spbb24^2+2483/36*spaa12*spbb13^2*spaa14^3*spbb14^2*spaa23^3*spbb23^3*spbb24-4121/72*spaa12*spbb13*spaa14^3*spbb14^3*spaa23^3*spbb23^4-100/27*spaa12*spaa14^3*spbb14^4*spaa23^2*spbb23^4*spaa24+1/2*spaa12*spbb13^3*spaa14^2*spaa23^4*spbb23^3*spbb24^2+611/54*spaa12*spbb13^2*spaa14^2*spbb14*spaa23^4*spbb23^4*spbb24-3391/216*spaa12*spbb13*spaa14^2*spbb14^2*spaa23^4*spbb23^5-118/27*spaa12*spaa14^2*spbb14^3*spaa23^3*spbb23^5*spaa24-25/9*spaa12*spbb13^2*spaa14*spaa23^5*spbb23^5*spbb24+191/54*spaa12*spbb13*spaa14*spbb14*spaa23^5*spbb23^6+13/18*spaa12*spaa14*spbb14^2*spaa23^4*spbb23^6*spaa24-61/36*spaa13^5*spbb13^6*spaa14^2*spbb14*spbb34-80/27*spaa13^5*spbb13^6*spaa14*spaa23*spbb23*spbb34-3/2*spaa13^5*spbb13^5*spaa14*spbb14*spbb23*spaa24*spbb34+1/3*spaa13^5*spbb13^6*spaa14*spaa34*spbb34^2+1/3*spaa13^5*spbb13^5*spaa23*spbb23^2*spaa24*spbb34-8/9*spaa13^5*spbb13^4*spbb14*spbb23^2*spaa24^2*spbb34+2/9*spaa13^5*spbb13^5*spbb23*spaa24*spaa34*spbb34^2+239/36*spaa13^4*spbb13^5*spaa14^3*spbb14^2*spbb34-79/54*spaa13^4*spbb13^6*spaa14^2*spaa23*spbb24*spbb34+263/6*spaa13^4*spbb13^5*spaa14^2*spbb14*spaa23*spbb23*spbb34-584/27*spaa13^4*spbb13^4*spaa14^2*spbb14^2*spbb23*spaa24*spbb34+8/9*spaa13^4*spbb13^5*spaa14^2*spbb14*spaa34*spbb34^2+85/27*spaa13^4*spbb13^5*spaa14*spaa23^2*spbb23^2*spbb34-1157/54*spaa13^4*spbb13^4*spaa14*spbb14*spaa23*spbb23^2*spaa24*spbb34+1/12*spaa13^4*spbb13^5*spaa14*spaa23*spbb23*spaa34*spbb34^2-979/54*spaa13^4*spbb13^3*spaa14*spbb14^2*spbb23^2*spaa24^2*spbb34-31/18*spaa13^4*spbb13^4*spaa14*spbb14*spbb23*spaa24*spaa34*spbb34^2+35/36*spaa13^4*spbb13^5*spaa14*spaa34^2*spbb34^3+28/9*spaa13^4*spbb13^4*spaa23^2*spbb23^3*spaa24*spbb34-35/6*spaa13^4*spbb13^3*spbb14*spaa23*spbb23^3*spaa24^2*spbb34+5/3*spaa13^4*spbb13^4*spaa23*spbb23^2*spaa24*spaa34*spbb34^2-35/9*spaa13^4*spbb13^2*spbb14^2*spbb23^3*spaa24^3*spbb34-29/9*spaa13^4*spbb13^3*spbb14*spbb23^2*spaa24^2*spaa34*spbb34^2+38/27*spaa13^4*spbb13^4*spbb23*spaa24*spaa34^2*spbb34^3+1541/216*spaa13^3*spbb13^4*spaa14^4*spbb14^3*spbb34+167/72*spaa13^3*spbb13^5*spaa14^3*spbb14*spaa23*spbb24*spbb34+1759/36*spaa13^3*spbb13^4*spaa14^3*spbb14^2*spaa23*spbb23*spbb34+7115/216*spaa13^3*spbb13^3*spaa14^3*spbb14^3*spbb23*spaa24*spbb34+73/9*spaa13^3*spbb13^4*spaa14^3*spbb14^2*spaa34*spbb34^2+167/108*spaa13^3*spbb13^5*spaa14^2*spaa23^2*spbb23*spbb24*spbb34+5873/72*spaa13^3*spbb13^4*spaa14^2*spbb14*spaa23^2*spbb23^2*spbb34+12023/108*spaa13^3*spbb13^3*spaa14^2*spbb14^2*spaa23*spbb23^2*spaa24*spbb34-49/108*spaa13^3*spbb13^5*spaa14^2*spaa23*spbb24*spaa34*spbb34^2+1385/54*spaa13^3*spbb13^4*spaa14^2*spbb14*spaa23*spbb23*spaa34*spbb34^2+233/12*spaa13^3*spbb13^2*spaa14^2*spbb14^3*spbb23^2*spaa24^2*spbb34+1319/72*spaa13^3*spbb13^3*spaa14^2*spbb14^2*spbb23*spaa24*spaa34*spbb34^2+31/72*spaa13^3*spbb13^4*spaa14^2*spbb14*spaa34^2*spbb34^3+1477/108*spaa13^3*spbb13^4*spaa14*spaa23^3*spbb23^3*spbb34+4145/216*spaa13^3*spbb13^3*spaa14*spbb14*spaa23^2*spbb23^3*spaa24*spbb34-37/108*spaa13^3*spbb13^4*spaa14*spaa23^2*spbb23^2*spaa34*spbb34^2+257/18*spaa13^3*spbb13^2*spaa14*spbb14^2*spaa23*spbb23^3*spaa24^2*spbb34+809/36*spaa13^3*spbb13^3*spaa14*spbb14*spaa23*spbb23^2*spaa24*spaa34*spbb34^2-199/36*spaa13^3*spbb13^4*spaa14*spaa23*spbb23*spaa34^2*spbb34^3+11/12*spaa13^3*spbb13*spaa14*spbb14^3*spbb23^3*spaa24^3*spbb34+2479/216*spaa13^3*spbb13^2*spaa14*spbb14^2*spbb23^2*spaa24^2*spaa34*spbb34^2-25/216*spaa13^3*spbb13^3*spaa14*spbb14*spbb23*spaa24*spaa34^2*spbb34^3-113/108*spaa13^3*spbb13^4*spaa14*spaa34^3*spbb34^4+253/54*spaa13^3*spbb13^3*spaa23^3*spbb23^4*spaa24*spbb34-85/18*spaa13^3*spbb13^2*spbb14*spaa23^2*spbb23^4*spaa24^2*spbb34+23/3*spaa13^3*spbb13^3*spaa23^2*spbb23^3*spaa24*spaa34*spbb34^2-80/27*spaa13^3*spbb13*spbb14^2*spaa23*spbb23^4*spaa24^3*spbb34+22/9*spaa13^3*spbb13^2*spbb14*spaa23*spbb23^3*spaa24^2*spaa34*spbb34^2+98/27*spaa13^3*spbb13^3*spaa23*spbb23^2*spaa24*spaa34^2*spbb34^3-1/6*spaa13^3*spbb14^3*spbb23^4*spaa24^4*spbb34+59/27*spaa13^3*spbb13^2*spbb14*spbb23^2*spaa24^2*spaa34^2*spbb34^3+23/27*spaa13^3*spbb13^3*spbb23*spaa24*spaa34^3*spbb34^4-283/216*spaa13^2*spbb13^3*spaa14^5*spbb14^4*spbb34+2863/216*spaa13^2*spbb13^4*spaa14^4*spbb14^2*spaa23*spbb24*spbb34-4523/72*spaa13^2*spbb13^3*spaa14^4*spbb14^3*spaa23*spbb23*spbb34-191/216*spaa13^2*spbb13^2*spaa14^4*spbb14^4*spbb23*spaa24*spbb34-913/216*spaa13^2*spbb13^3*spaa14^4*spbb14^3*spaa34*spbb34^2-37/54*spaa13^2*spbb13^5*spaa14^3*spaa23^2*spbb24^2*spbb34+755/12*spaa13^2*spbb13^4*spaa14^3*spbb14*spaa23^2*spbb23*spbb24*spbb34-33421/216*spaa13^2*spbb13^3*spaa14^3*spbb14^2*spaa23^2*spbb23^2*spbb34-1489/54*spaa13^2*spbb13^2*spaa14^3*spbb14^3*spaa23*spbb23^2*spaa24*spbb34+581/72*spaa13^2*spbb13^4*spaa14^3*spbb14*spaa23*spbb24*spaa34*spbb34^2-16967/216*spaa13^2*spbb13^3*spaa14^3*spbb14^2*spaa23*spbb23*spaa34*spbb34^2-13/9*spaa13^2*spbb13*spaa14^3*spbb14^4*spbb23^2*spaa24^2*spbb34-1585/216*spaa13^2*spbb13^2*spaa14^3*spbb14^3*spbb23*spaa24*spaa34*spbb34^2-463/72*spaa13^2*spbb13^3*spaa14^3*spbb14^2*spaa34^2*spbb34^3+1123/54*spaa13^2*spbb13^4*spaa14^2*spaa23^3*spbb23^2*spbb24*spbb34-8929/216*spaa13^2*spbb13^3*spaa14^2*spbb14*spaa23^3*spbb23^3*spbb34+12365/216*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spaa23^2*spbb23^3*spaa24*spbb34+313/27*spaa13^2*spbb13^4*spaa14^2*spaa23^2*spbb23*spbb24*spaa34*spbb34^2-6001/72*spaa13^2*spbb13^3*spaa14^2*spbb14*spaa23^2*spbb23^2*spaa34*spbb34^2+919/54*spaa13^2*spbb13*spaa14^2*spbb14^3*spaa23*spbb23^3*spaa24^2*spbb34-9259/216*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spaa23*spbb23^2*spaa24*spaa34*spbb34^2+35/54*spaa13^2*spbb13^4*spaa14^2*spaa23*spbb24*spaa34^2*spbb34^3-9149/216*spaa13^2*spbb13^3*spaa14^2*spbb14*spaa23*spbb23*spaa34^2*spbb34^3-35/54*spaa13^2*spaa14^2*spbb14^4*spbb23^3*spaa24^3*spbb34-127/54*spaa13^2*spbb13*spaa14^2*spbb14^3*spbb23^2*spaa24^2*spaa34*spbb34^2-2765/216*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spbb23*spaa24*spaa34^2*spbb34^3-1339/216*spaa13^2*spbb13^3*spaa14^2*spbb14*spaa34^3*spbb34^4+781/108*spaa13^2*spbb13^3*spaa14*spaa23^4*spbb23^4*spbb34+1051/27*spaa13^2*spbb13^2*spaa14*spbb14*spaa23^3*spbb23^4*spaa24*spbb34-1741/108*spaa13^2*spbb13^3*spaa14*spaa23^3*spbb23^3*spaa34*spbb34^2+830/27*spaa13^2*spbb13*spaa14*spbb14^2*spaa23^2*spbb23^4*spaa24^2*spbb34+277/72*spaa13^2*spbb13^2*spaa14*spbb14*spaa23^2*spbb23^3*spaa24*spaa34*spbb34^2-2987/108*spaa13^2*spbb13^3*spaa14*spaa23^2*spbb23^2*spaa34^2*spbb34^3+97/27*spaa13^2*spaa14*spbb14^3*spaa23*spbb23^4*spaa24^3*spbb34+2395/216*spaa13^2*spbb13*spaa14*spbb14^2*spaa23*spbb23^3*spaa24^2*spaa34*spbb34^2-662/27*spaa13^2*spbb13^2*spaa14*spbb14*spaa23*spbb23^2*spaa24*spaa34^2*spbb34^3-143/12*spaa13^2*spbb13^3*spaa14*spaa23*spbb23*spaa34^3*spbb34^4-13/27*spaa13^2*spaa14*spbb14^3*spbb23^3*spaa24^3*spaa34*spbb34^2-32/27*spaa13^2*spbb13*spaa14*spbb14^2*spbb23^2*spaa24^2*spaa34^2*spbb34^3-505/72*spaa13^2*spbb13^2*spaa14*spbb14*spbb23*spaa24*spaa34^3*spbb34^4-145/54*spaa13^2*spbb13^3*spaa14*spaa34^4*spbb34^5+169/54*spaa13^2*spbb13^2*spaa23^4*spbb23^5*spaa24*spbb34+2/9*spaa13^2*spbb13*spbb14*spaa23^3*spbb23^5*spaa24^2*spbb34+74/9*spaa13^2*spbb13^2*spaa23^3*spbb23^4*spaa24*spaa34*spbb34^2+34/27*spaa13^2*spbb14^2*spaa23^2*spbb23^5*spaa24^3*spbb34+17/3*spaa13^2*spbb13*spbb14*spaa23^2*spbb23^4*spaa24^2*spaa34*spbb34^2+11/9*spaa13^2*spbb13^2*spaa23^2*spbb23^3*spaa24*spaa34^2*spbb34^3+31/27*spaa13^2*spbb14^2*spaa23*spbb23^4*spaa24^3*spaa34*spbb34^2+59/27*spaa13^2*spbb13*spbb14*spaa23*spbb23^3*spaa24^2*spaa34^2*spbb34^3-37/27*spaa13^2*spbb13^2*spaa23*spbb23^2*spaa24*spaa34^3*spbb34^4-1/3*spaa13^2*spbb13^2*spbb23*spaa24*spaa34^4*spbb34^5-1/9*spaa13*spbb13^2*spaa14^6*spbb14^5*spbb34-355/216*spaa13*spbb13^3*spaa14^5*spbb14^3*spaa23*spbb24*spbb34+2/27*spaa13*spbb13^2*spaa14^5*spbb14^4*spaa23*spbb23*spbb34-2/3*spaa13*spbb13^2*spaa14^5*spbb14^4*spaa34*spbb34^2+1459/216*spaa13*spbb13^4*spaa14^4*spbb14*spaa23^2*spbb24^2*spbb34-5641/216*spaa13*spbb13^3*spaa14^4*spbb14^2*spaa23^2*spbb23*spbb24*spbb34-6533/216*spaa13*spbb13^2*spaa14^4*spbb14^3*spaa23^2*spbb23^2*spbb34+49/216*spaa13*spbb13*spaa14^4*spbb14^4*spaa23*spbb23^2*spaa24*spbb34-113/36*spaa13*spbb13^3*spaa14^4*spbb14^2*spaa23*spbb24*spaa34*spbb34^2+85/18*spaa13*spbb13^2*spaa14^4*spbb14^3*spaa23*spbb23*spaa34*spbb34^2-35/18*spaa13*spbb13^2*spaa14^4*spbb14^3*spaa34^2*spbb34^3+80/9*spaa13*spbb13^4*spaa14^3*spaa23^3*spbb23*spbb24^2*spbb34+1699/108*spaa13*spbb13^3*spaa14^3*spbb14*spaa23^3*spbb23^2*spbb24*spbb34-16285/108*spaa13*spbb13^2*spaa14^3*spbb14^2*spaa23^3*spbb23^3*spbb34-13825/216*spaa13*spbb13*spaa14^3*spbb14^3*spaa23^2*spbb23^3*spaa24*spbb34+241/108*spaa13*spbb13^4*spaa14^3*spaa23^2*spbb24^2*spaa34*spbb34^2-1889/72*spaa13*spbb13^3*spaa14^3*spbb14*spaa23^2*spbb23*spbb24*spaa34*spbb34^2-1072/27*spaa13*spbb13^2*spaa14^3*spbb14^2*spaa23^2*spbb23^2*spaa34*spbb34^2-17/54*spaa13*spaa14^3*spbb14^4*spaa23*spbb23^3*spaa24^2*spbb34-137/24*spaa13*spbb13*spaa14^3*spbb14^3*spaa23*spbb23^2*spaa24*spaa34*spbb34^2-73/72*spaa13*spbb13^3*spaa14^3*spbb14*spaa23*spbb24*spaa34^2*spbb34^3+139/27*spaa13*spbb13^2*spaa14^3*spbb14^2*spaa23*spbb23*spaa34^2*spbb34^3-10/3*spaa13*spbb13^2*spaa14^3*spbb14^2*spaa34^3*spbb34^4+19*spaa13*spbb13^3*spaa14^2*spaa23^4*spbb23^3*spbb24*spbb34-16523/216*spaa13*spbb13^2*spaa14^2*spbb14*spaa23^4*spbb23^4*spbb34-16961/216*spaa13*spbb13*spaa14^2*spbb14^2*spaa23^3*spbb23^4*spaa24*spbb34+37/18*spaa13*spbb13^3*spaa14^2*spaa23^3*spbb23^2*spbb24*spaa34*spbb34^2-10213/108*spaa13*spbb13^2*spaa14^2*spbb14*spaa23^3*spbb23^3*spaa34*spbb34^2-86/9*spaa13*spaa14^2*spbb14^3*spaa23^2*spbb23^4*spaa24^2*spbb34-3379/54*spaa13*spbb13*spaa14^2*spbb14^2*spaa23^2*spbb23^3*spaa24*spaa34*spbb34^2-487/54*spaa13*spbb13^3*spaa14^2*spaa23^2*spbb23*spbb24*spaa34^2*spbb34^3-1549/72*spaa13*spbb13^2*spaa14^2*spbb14*spaa23^2*spbb23^2*spaa34^2*spbb34^3-29/18*spaa13*spaa14^2*spbb14^3*spaa23*spbb23^3*spaa24^2*spaa34*spbb34^2-2533/216*spaa13*spbb13*spaa14^2*spbb14^2*spaa23*spbb23^2*spaa24*spaa34^2*spbb34^3+7/27*spaa13*spbb13^3*spaa14^2*spaa23*spbb24*spaa34^3*spbb34^4-127/54*spaa13*spbb13^2*spaa14^2*spbb14*spaa23*spbb23*spaa34^3*spbb34^4-53/18*spaa13*spbb13^2*spaa14^2*spbb14*spaa34^4*spbb34^5-14/9*spaa13*spbb13^2*spaa14*spaa23^5*spbb23^5*spbb34+445/216*spaa13*spbb13*spaa14*spbb14*spaa23^4*spbb23^5*spaa24*spbb34-163/9*spaa13*spbb13^2*spaa14*spaa23^4*spbb23^4*spaa34*spbb34^2-7/3*spaa13*spaa14*spbb14^2*spaa23^3*spbb23^5*spaa24^2*spbb34-1411/72*spaa13*spbb13*spaa14*spbb14*spaa23^3*spbb23^4*spaa24*spaa34*spbb34^2-1159/54*spaa13*spbb13^2*spaa14*spaa23^3*spbb23^3*spaa34^2*spbb34^3-181/54*spaa13*spaa14*spbb14^2*spaa23^2*spbb23^4*spaa24^2*spaa34*spbb34^2-1691/72*spaa13*spbb13*spaa14*spbb14*spaa23^2*spbb23^3*spaa24*spaa34^2*spbb34^3-235/27*spaa13*spbb13^2*spaa14*spaa23^2*spbb23^2*spaa34^3*spbb34^4-43/54*spaa13*spaa14*spbb14^2*spaa23*spbb23^3*spaa24^2*spaa34^2*spbb34^3-155/24*spaa13*spbb13*spaa14*spbb14*spaa23*spbb23^2*spaa24*spaa34^3*spbb34^4-86/27*spaa13*spbb13^2*spaa14*spaa23*spbb23*spaa34^4*spbb34^5-1*spaa13*spbb13^2*spaa14*spaa34^5*spbb34^6+11/9*spaa13*spbb13*spaa23^5*spbb23^6*spaa24*spbb34+2*spaa13*spbb13*spaa23^4*spbb23^5*spaa24*spaa34*spbb34^2-1*spaa13*spbb13*spaa23^3*spbb23^4*spaa24*spaa34^2*spbb34^3-20/9*spaa13*spbb13*spaa23^2*spbb23^3*spaa24*spaa34^3*spbb34^4-1/3*spaa13*spbb13*spaa23*spbb23^2*spaa24*spaa34^4*spbb34^5-1/9*spbb13*spaa14^6*spbb14^5*spaa23*spbb23*spbb34-391/216*spbb13^2*spaa14^5*spbb14^3*spaa23^2*spbb23*spbb24*spbb34+407/216*spbb13*spaa14^5*spbb14^4*spaa23^2*spbb23^2*spbb34-2/3*spbb13*spaa14^5*spbb14^4*spaa23*spbb23*spaa34*spbb34^2+1567/216*spbb13^3*spaa14^4*spbb14*spaa23^3*spbb23*spbb24^2*spbb34-2285/54*spbb13^2*spaa14^4*spbb14^2*spaa23^3*spbb23^2*spbb24*spbb34+3401/72*spbb13*spaa14^4*spbb14^3*spaa23^3*spbb23^3*spbb34+26/27*spaa14^4*spbb14^4*spaa23^2*spbb23^3*spaa24*spbb34-125/36*spbb13^2*spaa14^4*spbb14^2*spaa23^2*spbb23*spbb24*spaa34*spbb34^2+2197/216*spbb13*spaa14^4*spbb14^3*spaa23^2*spbb23^2*spaa34*spbb34^2-35/18*spbb13*spaa14^4*spbb14^3*spaa23*spbb23*spaa34^2*spbb34^3+529/54*spbb13^3*spaa14^3*spaa23^4*spbb23^2*spbb24^2*spbb34-10051/216*spbb13^2*spaa14^3*spbb14*spaa23^4*spbb23^3*spbb24*spbb34+11027/216*spbb13*spaa14^3*spbb14^2*spaa23^4*spbb23^4*spbb34+337/54*spaa14^3*spbb14^3*spaa23^3*spbb23^4*spaa24*spbb34+259/108*spbb13^3*spaa14^3*spaa23^3*spbb23*spbb24^2*spaa34*spbb34^2-1277/36*spbb13^2*spaa14^3*spbb14*spaa23^3*spbb23^2*spbb24*spaa34*spbb34^2+3721/72*spbb13*spaa14^3*spbb14^2*spaa23^3*spbb23^3*spaa34*spbb34^2+113/54*spaa14^3*spbb14^3*spaa23^2*spbb23^3*spaa24*spaa34*spbb34^2-85/72*spbb13^2*spaa14^3*spbb14*spaa23^2*spbb23*spbb24*spaa34^2*spbb34^3+2633/216*spbb13*spaa14^3*spbb14^2*spaa23^2*spbb23^2*spaa34^2*spbb34^3-10/3*spbb13*spaa14^3*spbb14^2*spaa23*spbb23*spaa34^3*spbb34^4+53/27*spbb13^2*spaa14^2*spaa23^5*spbb23^4*spbb24*spbb34-457/216*spbb13*spaa14^2*spbb14*spaa23^5*spbb23^5*spbb34+26/27*spaa14^2*spbb14^2*spaa23^4*spbb23^5*spaa24*spbb34-523/54*spbb13^2*spaa14^2*spaa23^4*spbb23^3*spbb24*spaa34*spbb34^2+329/24*spbb13*spaa14^2*spbb14*spaa23^4*spbb23^4*spaa34*spbb34^2+119/54*spaa14^2*spbb14^2*spaa23^3*spbb23^4*spaa24*spaa34*spbb34^2-86/9*spbb13^2*spaa14^2*spaa23^3*spbb23^2*spbb24*spaa34^2*spbb34^3+4445/216*spbb13*spaa14^2*spbb14*spaa23^3*spbb23^3*spaa34^2*spbb34^3+43/54*spaa14^2*spbb14^2*spaa23^2*spbb23^3*spaa24*spaa34^2*spbb34^3+7/27*spbb13^2*spaa14^2*spaa23^2*spbb23*spbb24*spaa34^3*spbb34^4+269/72*spbb13*spaa14^2*spbb14*spaa23^2*spbb23^2*spaa34^3*spbb34^4-53/18*spbb13*spaa14^2*spbb14*spaa23*spbb23*spaa34^4*spbb34^5-11/9*spbb13*spaa14*spaa23^6*spbb23^6*spbb34-17/6*spbb13*spaa14*spaa23^5*spbb23^5*spaa34*spbb34^2-5/6*spbb13*spaa14*spaa23^4*spbb23^4*spaa34^2*spbb34^3+29/18*spbb13*spaa14*spaa23^3*spbb23^3*spaa34^3*spbb34^4-1/2*spbb13*spaa14*spaa23^2*spbb23^2*spaa34^4*spbb34^5-1*spbb13*spaa14*spaa23*spbb23*spaa34^5*spbb34^6)/(spaa12*spbb13*spaa14*spbb14*spaa24*spbb24^3*spaa25*spaa34*spbb35^2*spaa45*spab3123)+
(spbb13*(-131/9*spaa12^7*spbb12^6*spbb23-185/3*spaa12^6*spbb12^5*spaa13*spbb13*spbb23-53/9*spaa12^6*spbb12^5*spbb13*spaa14*spbb24-41/6*spaa12^6*spbb12^5*spaa14*spbb14*spbb23-124/9*spaa12^6*spbb12^5*spaa23*spbb23^2-3733/36*spaa12^5*spbb12^4*spaa13^2*spbb13^2*spbb23-313/18*spaa12^5*spbb12^4*spaa13*spbb13^2*spaa14*spbb24-829/36*spaa12^5*spbb12^4*spaa13*spbb13*spaa14*spbb14*spbb23-2419/36*spaa12^5*spbb12^4*spaa13*spbb13*spaa23*spbb23^2-455/18*spaa12^5*spbb12^4*spaa13*spbb14*spbb23^2*spaa24-55/36*spaa12^5*spbb12^4*spbb13*spaa14^2*spbb14*spbb24-1/36*spaa12^5*spbb12^4*spaa14^2*spbb14^2*spbb23-197/12*spaa12^5*spbb12^4*spbb13*spaa14*spaa23*spbb23*spbb24-229/36*spaa12^5*spbb12^4*spaa23^2*spbb23^3-763/9*spaa12^4*spbb12^3*spaa13^3*spbb13^3*spbb23-98/9*spaa12^4*spbb12^3*spaa13^2*spbb13^3*spaa14*spbb24-613/18*spaa12^4*spbb12^3*spaa13^2*spbb13^2*spaa14*spbb14*spbb23-1006/9*spaa12^4*spbb12^3*spaa13^2*spbb13^2*spaa23*spbb23^2-76*spaa12^4*spbb12^3*spaa13^2*spbb13*spbb14*spbb23^2*spaa24-88/9*spaa12^4*spbb12^3*spaa13*spbb13^2*spaa14^2*spbb14*spbb24+43/18*spaa12^4*spbb12^3*spaa13*spbb13*spaa14^2*spbb14^2*spbb23-361/9*spaa12^4*spbb12^3*spaa13*spbb13^2*spaa14*spaa23*spbb23*spbb24-61/9*spaa12^4*spbb12^3*spaa13*spaa14*spbb14^2*spbb23^2*spaa24-329/9*spaa12^4*spbb12^3*spaa13*spbb13*spaa23^2*spbb23^3-20*spaa12^4*spbb12^3*spaa13*spbb14*spaa23*spbb23^3*spaa24-5/6*spaa12^4*spbb12^3*spbb13*spaa14^3*spbb14^2*spbb24+10/9*spaa12^4*spbb12^3*spaa14^3*spbb14^3*spbb23-58/9*spaa12^4*spbb12^3*spbb13^2*spaa14^2*spaa23*spbb24^2-17/2*spaa12^4*spbb12^3*spbb13*spaa14*spaa23^2*spbb23^2*spbb24-7/6*spaa12^4*spbb12^3*spaa23^3*spbb23^4-1187/36*spaa12^3*spbb12^2*spaa13^4*spbb13^4*spbb23+575/36*spaa12^3*spbb12^2*spaa13^3*spbb13^4*spaa14*spbb24-1081/36*spaa12^3*spbb12^2*spaa13^3*spbb13^3*spaa14*spbb14*spbb23-2935/36*spaa12^3*spbb12^2*spaa13^3*spbb13^3*spaa23*spbb23^2-1147/12*spaa12^3*spbb12^2*spaa13^3*spbb13^2*spbb14*spbb23^2*spaa24-317/36*spaa12^3*spbb12^2*spaa13^2*spbb13^3*spaa14^2*spbb14*spbb24+15/4*spaa12^3*spbb12^2*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spbb23-293/12*spaa12^3*spbb12^2*spaa13^2*spbb13^3*spaa14*spaa23*spbb23*spbb24-173/9*spaa12^3*spbb12^2*spaa13^2*spbb13*spaa14*spbb14^2*spbb23^2*spaa24-2039/36*spaa12^3*spbb12^2*spaa13^2*spbb13^2*spaa23^2*spbb23^3-2011/36*spaa12^3*spbb12^2*spaa13^2*spbb13*spbb14*spaa23*spbb23^3*spaa24-431/36*spaa12^3*spbb12^2*spaa13^2*spbb14^2*spbb23^3*spaa24^2-115/36*spaa12^3*spbb12^2*spaa13*spbb13^2*spaa14^3*spbb14^2*spbb24+155/36*spaa12^3*spbb12^2*spaa13*spbb13*spaa14^3*spbb14^3*spbb23-121/18*spaa12^3*spbb12^2*spaa13*spbb13^3*spaa14^2*spaa23*spbb24^2+35/36*spaa12^3*spbb12^2*spaa13*spaa14^2*spbb14^3*spbb23^2*spaa24-83/6*spaa12^3*spbb12^2*spaa13*spbb13^2*spaa14*spaa23^2*spbb23^2*spbb24-359/36*spaa12^3*spbb12^2*spaa13*spbb13*spaa23^3*spbb23^4-275/36*spaa12^3*spbb12^2*spaa13*spbb14*spaa23^2*spbb23^4*spaa24-5/18*spaa12^3*spbb12^2*spbb13*spaa14^4*spbb14^3*spbb24+5/18*spaa12^3*spbb12^2*spaa14^4*spbb14^4*spbb23-35/36*spaa12^3*spbb12^2*spbb13^2*spaa14^3*spbb14*spaa23*spbb24^2-131/36*spaa12^3*spbb12^2*spbb13^2*spaa14^2*spaa23^2*spbb23*spbb24^2-14/9*spaa12^3*spbb12^2*spbb13*spaa14*spaa23^3*spbb23^3*spbb24-17/3*spaa12^2*spbb12*spaa13^5*spbb13^5*spbb23+49/2*spaa12^2*spbb12*spaa13^4*spbb13^5*spaa14*spbb24-167/9*spaa12^2*spbb12*spaa13^4*spbb13^4*spaa14*spbb14*spbb23-24*spaa12^2*spbb12*spaa13^4*spbb13^4*spaa23*spbb23^2-123/2*spaa12^2*spbb12*spaa13^4*spbb13^3*spbb14*spbb23^2*spaa24+97/18*spaa12^2*spbb12*spaa13^3*spbb13^4*spaa14^2*spbb14*spbb24-19/6*spaa12^2*spbb12*spaa13^3*spbb13^3*spaa14^2*spbb14^2*spbb23+31/3*spaa12^2*spbb12*spaa13^3*spbb13^4*spaa14*spaa23*spbb23*spbb24-76/3*spaa12^2*spbb12*spaa13^3*spbb13^2*spaa14*spbb14^2*spbb23^2*spaa24-109/3*spaa12^2*spbb12*spaa13^3*spbb13^3*spaa23^2*spbb23^3-1087/18*spaa12^2*spbb12*spaa13^3*spbb13^2*spbb14*spaa23*spbb23^3*spaa24-76/3*spaa12^2*spbb12*spaa13^3*spbb13*spbb14^2*spbb23^3*spaa24^2-35/18*spaa12^2*spbb12*spaa13^2*spbb13^3*spaa14^3*spbb14^2*spbb24+40/9*spaa12^2*spbb12*spaa13^2*spbb13^2*spaa14^3*spbb14^3*spbb23+17/3*spaa12^2*spbb12*spaa13^2*spbb13^4*spaa14^2*spaa23*spbb24^2+5/6*spaa12^2*spbb12*spaa13^2*spbb13*spaa14^2*spbb14^3*spbb23^2*spaa24-11/6*spaa12^2*spbb12*spaa13^2*spbb13^3*spaa14*spaa23^2*spbb23^2*spbb24-10/9*spaa12^2*spbb12*spaa13^2*spaa14*spbb14^3*spbb23^3*spaa24^2-253/18*spaa12^2*spbb12*spaa13^2*spbb13^2*spaa23^3*spbb23^4-349/18*spaa12^2*spbb12*spaa13^2*spbb13*spbb14*spaa23^2*spbb23^4*spaa24-13/2*spaa12^2*spbb12*spaa13^2*spbb14^2*spaa23*spbb23^4*spaa24^2-5/9*spaa12^2*spbb12*spaa13*spbb13^2*spaa14^4*spbb14^3*spbb24+10/9*spaa12^2*spbb12*spaa13*spbb13*spaa14^4*spbb14^4*spbb23-5/9*spaa12^2*spbb12*spaa13*spbb13^3*spaa14^3*spbb14*spaa23*spbb24^2+5/9*spaa12^2*spbb12*spaa13*spaa14^3*spbb14^4*spbb23^2*spaa24-20/9*spaa12^2*spbb12*spaa13*spbb13^3*spaa14^2*spaa23^2*spbb23*spbb24^2-31/18*spaa12^2*spbb12*spaa13*spbb13^2*spaa14*spaa23^3*spbb23^3*spbb24-7/6*spaa12^2*spbb12*spaa13*spbb13*spaa23^4*spbb23^5-7/6*spaa12^2*spbb12*spaa13*spbb14*spaa23^3*spbb23^5*spaa24-5/9*spaa12^2*spbb12*spbb13^3*spaa14^3*spaa23^2*spbb24^3-5/9*spaa12^2*spbb12*spbb13^2*spaa14^2*spaa23^3*spbb23^2*spbb24^2-11/18*spaa12*spaa13^6*spbb13^6*spbb23+329/36*spaa12*spaa13^5*spbb13^6*spaa14*spbb24-46/9*spaa12*spaa13^5*spbb13^5*spaa14*spbb14*spbb23-89/36*spaa12*spaa13^5*spbb13^5*spaa23*spbb23^2-157/9*spaa12*spaa13^5*spbb13^4*spbb14*spbb23^2*spaa24+329/36*spaa12*spaa13^4*spbb13^5*spaa14^2*spbb14*spbb24-157/36*spaa12*spaa13^4*spbb13^4*spaa14^2*spbb14^2*spbb23+217/18*spaa12*spaa13^4*spbb13^5*spaa14*spaa23*spbb23*spbb24-499/36*spaa12*spaa13^4*spbb13^3*spaa14*spbb14^2*spbb23^2*spaa24-125/18*spaa12*spaa13^4*spbb13^4*spaa23^2*spbb23^3-947/36*spaa12*spaa13^4*spbb13^3*spbb14*spaa23*spbb23^3*spaa24-217/12*spaa12*spaa13^4*spbb13^2*spbb14^2*spbb23^3*spaa24^2-5/18*spaa12*spaa13^3*spbb13^4*spaa14^3*spbb14^2*spbb24+35/36*spaa12*spaa13^3*spbb13^3*spaa14^3*spbb14^3*spbb23+329/36*spaa12*spaa13^3*spbb13^5*spaa14^2*spaa23*spbb24^2-5/4*spaa12*spaa13^3*spbb13^2*spaa14^2*spbb14^3*spbb23^2*spaa24+197/36*spaa12*spaa13^3*spbb13^4*spaa14*spaa23^2*spbb23^2*spbb24-35/12*spaa12*spaa13^3*spbb13*spaa14*spbb14^3*spbb23^3*spaa24^2-229/36*spaa12*spaa13^3*spbb13^3*spaa23^3*spbb23^4-503/36*spaa12*spaa13^3*spbb13^2*spbb14*spaa23^2*spbb23^4*spaa24-319/36*spaa12*spaa13^3*spbb13*spbb14^2*spaa23*spbb23^4*spaa24^2-5/4*spaa12*spaa13^3*spbb14^3*spbb23^4*spaa24^3-5/18*spaa12*spaa13^2*spbb13^3*spaa14^4*spbb14^3*spbb24+5/6*spaa12*spaa13^2*spbb13^2*spaa14^4*spbb14^4*spbb23+5/18*spaa12*spaa13^2*spbb13^4*spaa14^3*spbb14*spaa23*spbb24^2+5/6*spaa12*spaa13^2*spbb13*spaa14^3*spbb14^4*spbb23^2*spaa24+1*spaa12*spaa13^2*spbb13^4*spaa14^2*spaa23^2*spbb23*spbb24^2+5/18*spaa12*spaa13^2*spaa14^2*spbb14^4*spbb23^3*spaa24^2-23/18*spaa12*spaa13^2*spbb13^2*spaa23^4*spbb23^5-23/9*spaa12*spaa13^2*spbb13*spbb14*spaa23^3*spbb23^5*spaa24-23/18*spaa12*spaa13^2*spbb14^2*spaa23^2*spbb23^5*spaa24^2+5/18*spaa13^6*spbb13^5*spbb23*spaa24*spbb34+5/9*spaa13^5*spbb13^4*spaa14*spbb14*spbb23*spaa24*spbb34+5/6*spaa13^5*spbb13^4*spaa23*spbb23^2*spaa24*spbb34+5/3*spaa13^5*spbb13^3*spbb14*spbb23^2*spaa24^2*spbb34+5/18*spaa13^4*spbb13^3*spaa14^2*spbb14^2*spbb23*spaa24*spbb34+5/6*spaa13^4*spbb13^2*spaa14*spbb14^2*spbb23^2*spaa24^2*spbb34+5/6*spaa13^4*spbb13^3*spaa23^2*spbb23^3*spaa24*spbb34+5/3*spaa13^4*spbb13^2*spbb14*spaa23*spbb23^3*spaa24^2*spbb34+5/6*spaa13^4*spbb13*spbb14^2*spbb23^3*spaa24^3*spbb34+5/18*spaa13^3*spbb13^2*spaa23^3*spbb23^4*spaa24*spbb34+5/9*spaa13^3*spbb13*spbb14*spaa23^2*spbb23^4*spaa24^2*spbb34+5/18*spaa13^3*spbb14^2*spaa23*spbb23^4*spaa24^3*spbb34))/(spaa12*spbb13*spaa14*spbb14*spaa24*spbb24^3*spaa25*spaa34*spbb35^2*spaa45*spab5125)}

==> anc/TwoLoopSpinorRemainders/uubggg_pmpmp_Nf2.txt <==
rationalSpinorBasis["uubggg","pmpmp","Nf2"]=
{(+5/72),
(+10/27*spbb15*spbb25^3*spbb34^4)/(spbb14*spbb24^3*spbb35^4)+
(-20/27*spbb15*spbb25^2*spbb34^3)/(spbb14*spbb24^2*spbb35^3)+
(+5/9*spbb15*spbb25*spbb34^2)/(spbb14*spbb24*spbb35^2)+
(+5/27*spbb13*spbb45)/(spbb14*spbb35)+
(-17/108),
(spbb23*spaa25*spbb25*spbb45*(-1/9*spaa12^2*spbb12^2*spbb14-1/3*spaa12*spbb12*spaa13*spbb13*spbb14-1/9*spaa12*spbb12^2*spaa23*spbb34-2/9*spaa13^2*spbb13^2*spbb14-1/9*spaa13*spbb13*spaa14*spbb14^2-1/9*spbb12*spaa13*spbb13*spaa23*spbb34-1/9*spbb12*spaa14*spbb14*spaa23*spbb34))/(spbb14*spbb24*spbb35*spab5125^3)+
(spaa13*spbb14*spbb23^2*spaa25*spbb25*spbb45*(1/3*spaa12*spbb12+1/3*spaa13*spbb13+1/9*spaa14*spbb14))/(spbb24^2*spbb35*spab5125^3)+
(-1/9*spaa13^2*spbb14^2*spbb23^3*spaa25*spbb25*spbb45)/(spbb24^3*spbb35*spab5125^3)+
(+1/3*spaa15*spbb15*spbb23^3*spbb45^3)/(spbb24^3*spbb35^3*spab5125)+
(spbb23^3*spaa35*spbb45^3*(-5/18*spaa12*spbb12-1/6*spaa13*spbb13-5/18*spaa14*spbb14))/(spbb24^3*spbb35^2*spab5125^2)+
(-1/3*spbb15*spbb25^2*spbb34^3*spab5145)/(spbb14*spbb24^2*spbb35^3*spab5125)+
(-13/18*spbb12*spaa13*spbb25*spbb34^2)/(spbb24^2*spbb35*spab5125)+
(spaa13*spbb12*spbb25*spbb34^2*(-1/6*spaa13*spbb13^2*spbb45-5/9*spaa13*spbb13*spbb14*spbb35-17/18*spbb13*spaa14*spbb14*spbb45+1/3*spbb14*spaa15*spbb15*spbb35-5/6*spbb13*spaa34*spbb34*spbb45))/(spbb14*spbb24^2*spbb35^2*spab5125^2)+
(17/18*spaa12^2*spbb12^2*spbb14*spbb24*spbb35-17/6*spaa12^2*spbb12*spbb13*spbb14*spbb24*spbb25-1/9*spaa12^2*spbb12*spbb13*spbb15*spbb24^2+5/9*spaa12^2*spbb12*spbb14^2*spbb23*spbb25-7/3*spaa12*spaa13*spbb13^2*spbb14*spbb24*spbb25+1/3*spaa12*spaa13*spbb13^2*spbb15*spbb24^2+2*spaa12*spaa13*spbb13*spbb14^2*spbb23*spbb25+19/18*spaa12*spbb12*spaa14*spbb14^2*spbb24*spbb35-49/18*spaa12*spbb13*spaa14*spbb14^2*spbb24*spbb25+2*spaa12*spbb13*spaa14*spbb14*spbb15*spbb24^2+5/9*spaa12*spaa14*spbb14^3*spbb23*spbb25+2/9*spaa12*spbb12*spbb14*spaa24*spbb24^2*spbb35-1/9*spaa12*spbb13*spbb14*spaa24*spbb24^2*spbb25-1/18*spaa12*spbb13*spbb15*spaa24*spbb24^3-4/9*spaa13^2*spbb13^2*spbb14*spbb25*spbb34+4/9*spaa13^2*spbb13^2*spbb15*spbb24*spbb34+23/18*spaa13*spbb13*spaa14*spbb14*spbb15*spbb24*spbb34-1/18*spaa13*spbb13*spbb15*spaa24*spbb24^2*spbb34+4/3*spaa13*spbb14^2*spbb23*spaa24*spbb25*spbb34+1/9*spaa14^2*spbb14^3*spbb24*spbb35+1/9*spaa14^2*spbb14^3*spbb25*spbb34+1/9*spaa14*spbb14^2*spaa24*spbb24^2*spbb35+1/9*spaa14*spbb14*spbb15*spaa24*spbb24^2*spbb34)/(spbb14*spbb24*spbb35*spab5125^2)+
(spbb15*spbb25*spbb34^3*(2/3*spbb12*spaa13*spaa24+5/18*spaa14*spbb14*spaa34-1/6*spaa23*spbb23*spaa34))/(spbb14*spbb24*spbb35^2*spab5125^2)+
(-17/18*spaa12*spbb12*spbb14*spbb24*spbb35+4/3*spaa12*spbb13*spbb14*spbb24*spbb25-1/2*spaa12*spbb13*spbb15*spbb24^2+11/18*spaa12*spbb14^2*spbb23*spbb25+7/18*spaa13*spbb13*spbb14*spbb25*spbb34-8/9*spaa13*spbb13*spbb15*spbb24*spbb34+1*spaa14*spbb14^2*spbb24*spbb35-11/18*spaa14*spbb14^2*spbb25*spbb34-10/9*spaa14*spbb14*spbb15*spbb24*spbb34-1/9*spbb15*spaa24*spbb24^2*spbb34)/(spbb14*spbb24*spbb35*spab5125)+
(spbb15*spbb25*spbb34^2*(1/3*spaa12*spbb12+1*spaa13*spbb13+1*spaa14*spbb14))/(spbb14*spbb24*spbb35^2*spab5125)+
(-1/3*spbb15*spbb25*spbb34^2)/(spbb14*spbb24*spbb35^2)+
(-4/9*spbb13*spbb45)/(spbb14*spbb35)+
(+1/2),
(spbb13*spaa13^2*spbb15*spbb23*spbb34*(-1/9*spaa13*spbb13*spbb14-1/9*spaa14*spbb14^2+1/9*spbb12*spaa23*spbb34))/(spbb14*spbb24*spbb35*spab3123^3)+
(spaa13^2*spbb12*spbb15*spbb23*spbb34^2*(1/3*spaa13*spbb13+1/9*spaa14*spbb14))/(spbb24^2*spbb35*spab3123^3)+
(-1/9*spaa13^2*spbb14^2*spaa15*spbb15*spbb23^2*spbb25*spbb34)/(spbb24^3*spbb35*spab3123^3)+
(+1/3*spbb23^3*spbb45^3*spab3153)/(spbb24^3*spbb35^3*spab3123)+
(+1/6*spbb23^3*spaa35*spbb45^3*spab3153)/(spbb24^3*spbb35^2*spab3123^2)+
(+1/3*spbb15*spaa23*spbb23*spbb25^2*spbb34^3)/(spbb14*spbb24^2*spbb35^3*spab3123)+
(spbb12*spbb25*spbb34^3*(1/6*spaa13^2*spbb13*spbb15-1/6*spaa13*spaa15*spbb15^2-1/3*spbb12*spaa13*spaa23*spbb35-1/6*spaa13*spbb13*spaa23*spbb25-1/3*spaa23^2*spbb23*spbb25))/(spbb14*spbb24^2*spbb35^2*spab3123^2)+
(spaa13*spbb12*spbb34*(2/9*spaa13*spbb13^2*spbb45-1/18*spaa13*spbb13*spbb14*spbb35+1/3*spbb13*spaa14*spbb14*spbb45-1/6*spaa14*spbb14^2*spbb35+1/6*spbb13*spaa34*spbb34*spbb45))/(spbb14*spbb24*spbb35*spab3123^2)+
(-1/6*spbb12*spaa13*spbb13^2*spaa14*spbb34*spbb45^2)/(spbb14*spbb24*spbb35^2*spab3123^2)+
(-1/3*spaa12*spbb13*spbb14*spbb24*spbb25-1/3*spaa12*spbb13*spbb15*spbb24^2+1/6*spaa12*spbb14^2*spbb23*spbb25-7/6*spaa13*spbb13*spbb14*spbb25*spbb34-1/6*spaa13*spbb13*spbb15*spbb24*spbb34-1/6*spaa14*spbb14^2*spbb24*spbb35-1/6*spaa14*spbb14^2*spbb25*spbb34+1/3*spaa14*spbb14*spbb15*spbb24*spbb34+1/3*spbb14*spaa24*spbb24^2*spbb35-1/3*spbb15*spaa24*spbb24^2*spbb34)/(spbb14*spbb24*spbb35*spab3123)+
(+7/6*spaa13*spbb13*spbb15*spbb25*spbb34^2)/(spbb14*spbb24*spbb35^2*spab3123)+
(+5/6*spbb15*spbb25*spbb34^2)/(spbb14*spbb24*spbb35^2)+
(-1/18*spbb13*spbb45)/(spbb14*spbb35)+
(+7/6*spbb23*spbb45)/(spbb24*spbb35)+
(-8/9),
(-20/27*spbb12*spaa13^2*spbb15*spbb23*spbb34^2*spaa35^2*spbb45)/(spaa12*spbb14*spbb24^3*spaa34*spab3123^2)+
(-20/27*spbb12*spaa15^2*spbb15*spbb23*spbb34*spaa35^2*spbb45^2)/(spaa12*spbb14*spbb24^3*spaa45*spab5125^2)+
(spaa13*spbb15*spbb23^2*spbb34*spaa35^2*spbb45*(-40/27*spaa12^2*spbb12^2-10/9*spaa12*spbb12*spaa13*spbb13-40/27*spaa12*spbb12*spaa14*spbb14-10/9*spaa12*spbb12*spaa23*spbb23-10/27*spaa14^2*spbb14^2))/(spaa12*spbb14*spbb24^3*spaa34*spbb35*spaa45*spab3123*spab5125)+
(-10/9*spbb15*spbb23^2*spbb25*spbb34*spaa35^2*spbb45^2)/(spbb14*spbb24^3*spaa34*spbb35^2*spab5125)+
(-10/27*spaa14*spbb15*spaa23*spbb23^2*spaa24*spbb34*spaa35^2*spbb45)/(spaa12*spbb14*spbb24*spaa34*spbb35*spaa45*spab3123*spab5125)+
(spbb15*spbb23^2*spbb34*spaa35^2*spbb45*(20/27*spaa12^2*spbb12*spaa34-40/27*spaa12*spbb12*spaa13*spaa24+10/27*spaa12*spaa14*spbb14*spaa34-20/27*spaa13*spaa14*spbb14*spaa24))/(spaa12*spbb14*spbb24^2*spaa34*spbb35*spaa45*spab3123*spab5125)+
(-10/27*spaa14*spbb15*spbb23*spaa24*spbb34*spaa35^2*spbb45)/(spaa12*spbb14*spbb24*spaa34*spbb35*spaa45*spab5125)+
(spbb15*spbb23*spbb34*spaa35^2*spbb45*(-10/9*spaa12*spbb12*spaa14+10/9*spaa12*spbb23*spaa34-10/27*spaa14^2*spbb14))/(spaa12*spbb14*spbb24^2*spaa34*spbb35*spaa45*spab5125)}

==> anc/TwoLoopSpinorRemainders/uubggg_pmppm_Nf0.txt <==
rationalSpinorBasis["uubggg","pmppm","Nf0"]=
{(+11/3),
(-1/2*spaa12*spbb12^3*spbb45^2)/(spbb14^2*spaa25*spbb25^3)+
(+1/4*spaa12^2*spbb12^3*spbb45)/(spbb14*spaa25^2*spbb25^3)+
(+3/2*spaa12*spbb12^2*spbb45)/(spbb14*spaa25*spbb25^2)+
(+7/2),
(+1*spbb12*spbb15*spbb23*spbb35*spab5125)/(spbb13^2*spaa25*spbb25^3)+
(+1/2*spaa15*spbb15^2*spbb23*spab5125)/(spbb13*spaa25^2*spbb25^3)+
(-3/2*spbb15*spbb23*spab5125)/(spbb13*spaa25*spbb25^2),
(+1*spbb12^2*spbb45^2*spab2152)/(spbb14^2*spaa25*spbb25^3)+
(-1/2*spaa12*spbb12^2*spbb45*spab2152)/(spbb14*spaa25^2*spbb25^3)+
(-5/2*spbb12*spbb45*spab2152)/(spbb14*spaa25*spbb25^2),
(+20/3*spbb23^3*spbb45^3)/(spbb25^3*spbb34^3)+
(+10*spbb23^2*spbb45^2)/(spbb25^2*spbb34^2)+
(+4*spbb23*spbb45)/(spbb25*spbb34),
(-5/4*spbb15^3*spbb24^3)/(spbb14^3*spbb25^3),
(+3*spbb12^3*spbb35^3)/(spbb13^3*spbb25^3)+
(-9*spbb12^2*spbb35^2)/(spbb13^2*spbb25^2)+
(+9*spbb12*spbb35)/(spbb13*spbb25)+
(+1/4),
(-2/3*spbb12^3*spbb45^3)/(spbb14^3*spbb25^3)+
(+1*spbb12^2*spbb45^2)/(spbb14^2*spbb25^2)+
(-4*spbb12*spbb45)/(spbb14*spbb25),
(-1/2*spbb12*spbb23^2*spaa34^2*spbb45^3)/(spbb14*spbb25^3*spab4154^2)+
(-7/2*spbb12^3*spbb45^3)/(spbb14^3*spbb25^3)+
(+1/2*spaa12*spbb12^3*spaa14*spbb45^2)/(spbb14*spaa25*spbb25^3*spab4154)+
(spbb12^3*spbb45^3*(1/2*spaa12*spaa45+1*spaa14*spaa25))/(spbb14^2*spaa25*spbb25^3*spab4154)+
(+1/4*spaa12^2*spbb12^3*spbb45)/(spbb14*spaa25^2*spbb25^3)+
(-3*spbb12*spaa45*spbb45^2)/(spbb14*spbb25*spab4154)+
(-4*spbb12^2*spaa14*spbb45^2)/(spbb14*spbb25^2*spab4154)+
(+19/2*spbb12^2*spbb45^2)/(spbb14^2*spbb25^2)+
(+3/2*spaa12*spbb12^2*spbb45)/(spbb14*spaa25*spbb25^2)+
(-21/2*spbb12*spbb45)/(spbb14*spbb25)+
(+7/2),
(-2/3*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(-1*spbb12^2*spaa13^2*spbb13*spbb35^2)/(spbb13*spbb25^2*spab3123^2)+
(+1/2*spbb12^3*spaa13^2*spbb35^3)/(spbb13*spbb25^3*spab3123^2)+
(+3*spbb12^2*spaa13*spbb35^2)/(spbb13*spbb25^2*spab3123)+
(-1*spbb12^3*spaa13*spbb35^3)/(spbb13^2*spbb25^3*spab3123)+
(-4*spbb12*spaa13*spbb35)/(spbb25*spab3123)+
(+1*spaa12*spbb12^3*spbb45^2)/(spbb14^2*spaa25*spbb25^3)+
(-1/2*spaa12^2*spbb12^3*spbb45)/(spbb14*spaa25^2*spbb25^3)+
(-3*spaa12*spbb12^2*spbb45)/(spbb14*spaa25*spbb25^2)+
(-17/3),
(+5/2*spbb12^3*spbb45^3)/(spbb14^3*spbb25^3)+
(spbb12^2*spbb15*spbb35^2*(-1*spaa12*spbb12-1*spaa14*spbb14-1*spaa23*spbb23))/(spbb13^2*spbb14*spaa24*spbb25^3)+
(-1/2*spbb12*spbb15^2*spbb24*spbb35*spab2132)/(spbb13*spbb14^2*spaa24*spbb25^3)+
(-1/2*spbb12*spaa14^2*spbb15^2*spbb35)/(spbb13*spaa24^2*spbb25^3)+
(spbb12^2*spbb45*(-6*spaa12*spbb15+13/2*spaa23*spbb35))/(spbb14^2*spaa24*spbb25^2)+
(spbb12*spbb15*spbb35*(5/2*spaa12*spbb12+2*spaa14*spbb14+3/2*spaa23*spbb23))/(spbb13*spbb14*spaa24*spbb25^2)+
(spbb12*(15/2*spaa12*spbb15-19/2*spaa23*spbb35))/(spbb14*spaa24*spbb25),
(+1*spbb12^3*spaa14^2*spbb15*spbb34*spbb45^2)/(spbb13*spbb14*spbb25^3*spab1231^2)+
(+3/2*spbb12^3*spbb15*spbb34*spbb45^2)/(spbb13*spbb14^3*spbb25^3)+
(spbb12^2*spbb45^2*(-2*spaa12*spbb12-4*spaa13*spbb13))/(spbb14^2*spbb25^2*spab1231)+
(spbb12^2*spbb15*spbb24*spbb35*spbb45*(-1/2*spaa12*spbb12-5/2*spaa13*spbb13))/(spbb13*spbb14^2*spbb25^3*spab1231)+
(-1/2*spbb12*spaa13*spbb15^2*spbb23*spbb24*spbb35)/(spbb13*spbb14*spbb25^3*spab1231)+
(spbb12*spbb15^2*spbb23*spbb24*spbb35*(-1/2*spaa12*spbb12+2*spaa14*spbb14))/(spbb13^2*spbb14*spbb25^3*spab1231)+
(spbb12^2*spbb35^2*(1/2*spaa12*spbb12+2*spaa14*spbb14))/(spbb13^2*spbb25^2*spab1231)+
(spbb12*(2*spaa13*spbb13^2*spbb45+1/2*spaa13*spbb13*spbb14*spbb35+4*spbb13*spaa14*spbb14*spbb45-13/2*spaa14*spbb14^2*spbb35))/(spbb13*spbb14*spbb25*spab1231)+
(spbb12*spbb15^2*spbb24*(-1/2*spaa12*spbb23+9/2*spaa14*spbb34))/(spbb13*spbb14*spbb25^2*spab1231)+
(+7/2*spbb12*spbb15*spbb24*spbb35)/(spbb13*spbb14*spbb25^2)+
(-1/2*spbb12*spbb35)/(spbb13*spbb25)+
(-1/2*spbb12*spbb45)/(spbb14*spbb25),
(-1/4*spbb12^3*spaa14^2*spbb15*spbb34*spbb45^2)/(spbb13*spbb14*spbb25^3*spab1231^2)+
(-11/4*spbb12^3*spbb35^3)/(spbb13^3*spbb25^3)+
(+1/3*spbb12^3*spbb45^3)/(spbb14^3*spbb25^3)+
(+1/4*spbb12^3*spaa13*spbb35^2*spbb45)/(spbb13*spbb14*spbb25^3*spab1231)+
(spbb12^3*spbb35^2*spbb45*(1/4*spaa12*spbb12-1/2*spaa14*spbb14))/(spbb13^2*spbb14*spbb25^3*spab1231)+
(+1/2*spaa12*spbb12^4*spbb35*spbb45^2)/(spbb13*spbb14^2*spbb25^3*spab1231)+
(+9*spbb12^2*spbb35^2)/(spbb13^2*spbb25^2)+
(+1/2*spbb12^2*spaa13*spbb13*spbb45^2)/(spbb14^2*spbb25^2*spab1231)+
(+3/2*spbb12^2*spaa14*spbb15*spbb34*spbb45)/(spbb13*spbb14*spbb25^2*spab1231)+
(+3/2*spbb12^2*spbb35*spbb45)/(spbb13*spbb14*spbb25^2)+
(-21/2*spbb12*spbb35)/(spbb13*spbb25)+
(+2*spbb12*spbb45)/(spbb14*spbb25)+
(+7/2),
(+1*spbb12^3*spaa14^2*spbb15*spbb34*spbb45^2)/(spbb13*spbb14*spbb25^3*spab1231^2)+
(+19/6*spbb12^3*spbb15*spbb34*spbb35^2)/(spbb13^3*spbb14*spbb25^3)+
(+19/6*spbb12^3*spbb15*spbb34*spbb45^2)/(spbb13*spbb14^3*spbb25^3)+
(spbb12^2*spbb35^2*(41/6*spaa12*spbb12+2*spaa14*spbb14))/(spbb13^2*spbb25^2*spab1231)+
(spbb12^2*spbb15^2*spbb24*spbb35*(-8/3*spaa12*spbb23-2*spaa14*spbb34))/(spbb13^2*spbb14*spbb25^3*spab1231)+
(spbb24*spbb12*spbb15^3*spbb23*(-8/3*spaa12*spbb24-14/3*spaa13*spbb34))/(spbb13*spbb14^2*spbb25^3*spab1231)+
(spbb12*(-4*spaa12*spbb13*spbb25+17/6*spaa13*spbb13*spbb35+77/6*spaa15*spbb15*spbb35))/(spbb13*spbb25*spab1231)+
(spbb12*spbb15^2*spbb24*(-37/6*spaa12*spbb23+77/6*spaa14*spbb34))/(spbb13*spbb14*spbb25^2*spab1231)+
(+29/6*spbb12^2*spbb45^2)/(spbb14^2*spbb25^2)+
(+41/6*spbb12*spbb15*spbb24*spbb35)/(spbb13*spbb14*spbb25^2)+
(+5/6*spbb12*spbb35)/(spbb13*spbb25)+
(-29/6*spbb12*spbb45)/(spbb14*spbb25),
(+3/2*spbb12^3*spbb35^2*spab3153)/(spbb13^3*spbb25^3*spaa35)+
(-13/12*spbb12^3*spbb45^3)/(spbb14^3*spbb25^3)+
(+2*spbb12^2*spbb45^2)/(spbb14^2*spbb25^2)+
(-1/2*spbb12^2*spbb45^2*spab1231)/(spbb14^2*spaa25*spbb25^3)+
(-1/4*spaa12^2*spbb12^3*spbb45)/(spbb14*spaa25^2*spbb25^3)+
(+2*spbb12*spaa23*spbb24)/(spbb14*spbb25*spaa35)+
(spbb12*spaa23*spbb24*(3/2*spaa12*spbb12+5/4*spaa13*spbb13))/(spbb14*spaa25*spbb25^2*spaa35)+
(spbb12*spaa13*spbb24*spbb45*(-1/2*spbb12*spaa24-1/4*spbb13*spaa34))/(spbb14*spaa25*spbb25^3*spaa35)+
(-15/4*spbb12^2*spaa24*spbb34*spbb35)/(spbb13^2*spaa25*spbb25^2)+
(-3/2*spbb12^2*spaa23*spbb23*spaa24*spbb34)/(spbb13^2*spaa25*spbb25^2*spaa35)+
(spbb12^2*spbb23*spaa34*spbb34*(7/2*spaa12*spbb12*spaa23-1*spaa12*spbb14*spaa34+7/2*spaa23^2*spbb23+1*spaa23*spaa34*spbb34))/(spbb13^2*spaa25*spbb25^3*spaa35^2)+
(+7/2*spbb12^2*spaa13*spbb35*spab1231)/(spbb13*spaa25*spbb25^3*spaa35)+
(+15/4*spbb12^2*spaa13^2*spbb35)/(spaa25*spbb25^3*spaa35)+
(spbb12^2*spaa13*(11/4*spaa12*spbb12*spaa13*spbb13+7/2*spaa12*spbb12*spaa14*spbb14-1/4*spaa13^2*spbb13^2-1/4*spaa13*spbb13*spaa14*spbb14+3*spbb12*spaa13*spaa24*spbb34))/(spbb13*spaa25*spbb25^3*spaa35^2)+
(spbb12*(11/2*spaa12*spbb12*spaa13*spbb13-15/4*spaa12*spbb12*spaa14*spbb14+23/4*spaa12*spbb12*spaa23*spbb23+1/4*spaa13^2*spbb13^2-1*spaa13*spbb13*spaa23*spbb23+5*spbb12*spaa13*spaa24*spbb34))/(spbb13*spaa25*spbb25^2*spaa35)+
(spbb12^2*spaa13*(-7/2*spaa12*spbb12+13/4*spaa13*spbb13+3*spaa14*spbb14))/(spbb13*spbb25^2*spaa35^2)+
(-3*spbb12^2*spaa13*spaa25)/(spbb13*spbb25*spaa35^2)+
(spbb12*(3/2*spaa12*spbb12-9/4*spaa14*spbb14+7/2*spaa23*spbb23-9/4*spaa24*spbb24))/(spbb13*spbb25*spaa35)+
(+11/2*spbb12*spaa13)/(spbb25*spaa35)+
(-11/3),
(+1/4*spbb12*spbb23^2*spaa34^2*spbb45^3)/(spbb14*spbb25^3*spab4154^2)+
(+19/36*spbb12^3*spbb35^3)/(spbb13^3*spbb25^3)+
(+23/36*spbb12^3*spbb45^3)/(spbb14^3*spbb25^3)+
(spbb15^2*spaa23^2*spbb23^3*(-1/12*spaa12*spbb12+1/12*spaa14*spbb14-1/12*spaa23*spbb23))/(spbb13*spbb14*spaa24*spaa25*spbb25^3*spab4154)+
(spbb12*spbb15^2*spbb23^2*(-1/6*spaa12*spaa13*spbb14-1/12*spaa12*spaa23*spbb24+1/4*spaa13*spaa23*spbb34))/(spbb13*spbb14*spaa25*spbb25^3*spab4154)+
(spbb12*spbb15^2*spbb23^2*(-1/4*spaa12^2*spbb12*spbb14-1/6*spaa12*spaa14*spbb14^2+1/3*spaa12*spbb12*spaa23*spbb34+1/12*spaa13*spbb14*spaa24*spbb34+1/12*spaa23^2*spbb23*spbb34))/(spbb13^2*spbb14*spaa25*spbb25^3*spab4154)+
(+1/12*spbb12^2*spaa14*spaa45*spbb45^3)/(spbb14*spaa25*spbb25^3*spab4154)+
(spbb12^2*spbb45^3*(-1/2*spbb12*spaa14*spaa25+1/12*spaa15*spbb15*spaa45+1/6*spaa24*spbb24*spaa45+1/12*spaa45^2*spbb45))/(spbb14^2*spaa25*spbb25^3*spab4154)+
(+1/12*spaa12*spbb12*spaa14^2*spbb15^2*spab1251)/(spaa24^2*spaa25*spbb25^3*spab4154)+
(+1/6*spaa12*spbb12^2*spaa13*spaa15*spbb15^2*spbb35)/(spbb14*spaa24*spaa25*spbb25^3*spab4154)+
(spaa12*spbb12*spbb15*(1/12*spaa12^3*spbb12^3-1/4*spaa12^2*spbb12^2*spaa13*spbb13-1/12*spaa12^2*spbb12^2*spaa14*spbb14+1/4*spaa12^2*spbb12^2*spaa23*spbb23-1/6*spaa12*spbb12*spaa13^2*spbb13^2-1/4*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-1/12*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-1/3*spaa12*spbb12^2*spaa13*spaa24*spbb34-1/6*spaa12*spbb12*spaa14^2*spbb14^2+1/6*spaa12*spbb12*spaa23^2*spbb23^2-1/12*spaa13^2*spbb13^2*spaa14*spbb14-1/6*spbb12*spaa13^2*spbb13*spaa24*spbb34-1/6*spaa13*spbb13*spaa14^2*spbb14^2-1/4*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34-1/12*spaa14^3*spbb14^3))/(spbb14*spaa24*spaa25^2*spbb25^3*spab4154)+
(spbb12^2*spbb35^2*(7/6*spaa12*spbb12+5/4*spaa14*spbb14+5/4*spaa23*spbb23))/(spbb13^2*spbb25^2*spab4154)+
(-2*spbb12^2*spbb45^2)/(spbb14^2*spbb25^2)+
(-1/12*spaa12*spbb12*spaa14^2*spbb15^2)/(spaa24^2*spbb25^2*spab4154)+
(-1/6*spaa12^2*spbb12*spbb13*spaa35)/(spaa25^2*spbb25*spab4154)+
(+1/12*spaa12*spbb13*spaa15*spbb15*spaa35)/(spaa25^2*spbb25*spab4154)+
(-1/12*spaa12^3*spbb12^3-1/3*spaa12^2*spbb12^2*spaa13*spbb13-1/12*spaa12^2*spbb12^2*spaa23*spbb23-1/3*spaa12*spbb12*spaa13^2*spbb13^2-1/2*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-1/6*spaa12*spbb12*spaa14^2*spbb14^2-1/12*spaa13^3*spbb13^3-1/4*spaa13^2*spbb13^2*spaa14*spbb14-1/4*spaa13*spbb13*spaa14^2*spbb14^2-1/12*spaa14^3*spbb14^3)/(spaa25^2*spbb25^2*spab4154)+
(spbb13*(13/12*spaa12^2*spbb12^2*spaa23-4/3*spaa12^2*spbb12*spbb14*spaa34+3/4*spaa12*spbb12*spaa13*spbb13*spaa23+4/3*spaa12*spbb12*spaa23^2*spbb23-17/12*spaa12*spbb12*spaa23*spaa24*spbb24+1/6*spaa12*spbb14*spaa23*spbb23*spaa34-1/12*spaa13*spbb13*spaa23^2*spbb23+1/4*spaa13*spbb13*spaa23*spaa34*spbb34+7/6*spbb12*spaa14*spaa23^2*spbb34))/(spbb14*spaa24*spaa25*spbb25*spab4154)+
(-5/6*spaa12^2*spbb12^2*spbb15)/(spbb14*spaa24*spbb25*spab4154)+
(-13/12*spaa12*spbb12^2*spbb15*spbb34)/(spbb13*spbb14*spbb25*spab4154)+
(+5/12*spaa12*spbb12*spaa15*spbb15^2)/(spbb14*spaa24*spbb25*spab4154)+
(+3/2*spbb12*spaa15*spbb15*spbb45)/(spbb14*spbb25*spab4154)+
(+1/12*spaa12*spbb12*spbb15*spaa25)/(spbb14*spaa24*spab4154)+
(spbb12*spbb15*(-7/12*spaa12^3*spbb12^2*spbb13+5/12*spaa12^2*spbb12*spaa13*spbb13^2-5/12*spaa12^2*spbb12*spbb13*spaa23*spbb23-5/4*spaa12^2*spbb12^2*spaa24*spbb34-1/12*spaa12*spaa13^2*spbb13^3+1/3*spaa12*spaa13*spbb13^2*spaa23*spbb23-1/4*spaa12*spbb12*spbb13*spaa14*spaa23*spbb34-5/4*spaa12*spbb12*spaa23*spbb23*spaa24*spbb34+1/4*spaa13*spbb13^2*spaa14*spaa23*spbb34+5/6*spbb13*spaa14*spaa23^2*spbb23*spbb34-5/4*spbb12*spaa14*spaa23*spaa24*spbb34^2))/(spbb13*spbb14*spaa24*spaa25*spbb25^2*spab4154)+
(spbb15*(-4/3*spaa12^2*spbb12^2*spbb13+1/4*spaa12*spbb12*spbb13*spaa14*spbb14-7/12*spaa12*spbb12*spbb13*spaa23*spbb23-5/4*spaa12*spbb12^2*spaa24*spbb34-1/6*spaa13*spbb13^2*spaa23*spbb23+1/12*spbb12*spaa13*spbb13*spaa24*spbb34-1/6*spbb13*spaa23^2*spbb23^2+1/6*spbb12*spaa23*spbb23*spaa24*spbb34))/(spbb13*spbb14*spaa24*spaa25*spbb25^2)+
(+3/4*spbb12*spbb35)/(spbb13*spbb25)+
(spbb15*(-4*spaa12*spbb12+1/12*spaa13*spbb13-1/12*spaa23*spbb23-19/12*spaa24*spbb24))/(spbb14*spaa24*spbb25)+
(-10/3*spaa12*spbb12+1/6*spaa13*spbb13+1/6*spaa14*spbb14-1/12*spaa23*spbb23)/(spaa25*spbb25)+
(+25/72),
(+1*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(+3/2*spbb12^2*spaa13^2*spbb13*spbb35^2)/(spbb13*spbb25^2*spab3123^2)+
(-3/4*spbb12^3*spaa13^2*spbb35^3)/(spbb13*spbb25^3*spab3123^2)+
(-9/2*spbb12^2*spaa13*spbb35^2)/(spbb13*spbb25^2*spab3123)+
(+3/2*spbb12^3*spaa13*spbb35^3)/(spbb13^2*spbb25^3*spab3123)+
(+6*spbb12*spaa13*spbb35)/(spbb25*spab3123)+
(-1/12*spbb12^3*spbb35^2*spab3153)/(spbb13^3*spbb25^3*spaa35)+
(+1/2*spbb12^3*spbb45^2*spab3123)/(spbb13*spbb14^2*spbb25^3*spaa35)+
(+1/12*spbb12^3*spaa23*spbb34*spbb35)/(spbb13^2*spbb14*spbb25^2*spaa35)+
(+5/6*spbb12^3*spaa24*spbb34*spbb45)/(spbb13^2*spbb14*spbb25^2*spaa35)+
(spbb12^3*spbb45*(-9/4*spaa12^2*spbb12^2-17/12*spaa12*spbb12*spaa14*spbb14-9/4*spaa12*spbb12*spaa24*spbb24-9/4*spbb12*spaa13*spaa24*spbb34+5/6*spaa14^2*spbb14^2+5/6*spaa14*spbb14*spaa24*spbb24+5/2*spaa23^2*spbb23^2+9/4*spaa23*spbb23*spaa24*spbb24))/(spbb13^2*spbb14*spbb25^3*spaa35^2)+
(+7/4*spbb12^3*spaa13*spbb35*spbb45)/(spbb13*spbb14*spbb25^3*spaa35)+
(spbb12^3*spaa13*spbb45*(-9/4*spaa12*spbb12+1/4*spaa13*spbb13-1/4*spaa14*spbb14))/(spbb13*spbb14*spbb25^3*spaa35^2)+
(spbb12^2*spbb45*(37/12*spaa12*spbb12+3/2*spaa14*spbb14))/(spbb13*spbb14*spbb25^2*spaa35)+
(-2*spbb12^3*spaa13*spaa25*spbb45)/(spbb13*spbb14*spbb25^2*spaa35^2)+
(-3/2*spbb12*spab2132)/(spbb13*spbb25*spaa35)+
(-3/4*spbb12*spbb45)/(spbb14*spbb25)+
(+3/2*spbb12*spaa13)/(spbb25*spaa35)+
(+35/6),
(+1/3*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(+1/2*spbb12^2*spaa13^2*spbb13*spbb35^2)/(spbb13*spbb25^2*spab3123^2)+
(+7/4*spbb12^3*spaa13^2*spbb35^3)/(spbb13*spbb25^3*spab3123^2)+
(-3/2*spbb12^2*spaa13*spbb35^2)/(spbb13*spbb25^2*spab3123)+
(+5/2*spbb12^3*spaa13*spbb35^3)/(spbb13^2*spbb25^3*spab3123)+
(+2*spbb12*spaa13*spbb35)/(spbb25*spab3123)+
(-5/6*spbb12^3*spbb35^2*spab3153)/(spbb13^3*spbb25^3*spaa35)+
(-1/2*spbb12^3*spbb45^2*spab3123)/(spbb13*spbb14^2*spbb25^3*spaa35)+
(-1/4*spbb12^2*spaa25*spbb35)/(spbb13^2*spbb25*spaa35)+
(spbb12^2*spbb35*(1/12*spaa12*spbb12+1/4*spaa14*spbb14-1*spaa23*spbb23))/(spbb13^2*spbb25^2*spaa35)+
(spbb12^3*spbb45*(9/4*spaa12^2*spbb12^2+7/3*spaa12*spbb12*spaa14*spbb14+9/4*spaa12*spbb12*spaa24*spbb24+9/4*spbb12*spaa13*spaa24*spbb34+1/12*spaa14^2*spbb14^2+1/12*spaa14*spbb14*spaa24*spbb24-5/2*spaa23^2*spbb23^2-9/4*spaa23*spbb23*spaa24*spbb24))/(spbb13^2*spbb14*spbb25^3*spaa35^2)+
(-7/4*spbb12^3*spaa13*spbb35*spbb45)/(spbb13*spbb14*spbb25^3*spaa35)+
(spbb12^3*spaa13*spbb45*(9/4*spaa12*spbb12-1/4*spaa13*spbb13+1/4*spaa14*spbb14))/(spbb13*spbb14*spbb25^3*spaa35^2)+
(spbb12^2*spbb45*(-9/4*spaa12*spbb12-3/2*spaa14*spbb14+3/4*spaa23*spbb23))/(spbb13*spbb14*spbb25^2*spaa35)+
(+2*spbb12^3*spaa13*spaa25*spbb45)/(spbb13*spbb14*spbb25^2*spaa35^2)+
(spbb12*(-5/2*spaa12*spbb12-1*spaa14*spbb14-9/4*spaa23*spbb23-1*spaa24*spbb24))/(spbb13*spbb25*spaa35)+
(-9/4*spbb12*spaa13)/(spbb25*spaa35)+
(+13/6),
(spbb12*spbb23^2*spaa13^2*(-10*spaa12*spbb12*spaa13*spbb15-10*spaa12*spbb15*spbb25*spaa35+10*spaa23^2*spbb23*spbb25))/(spaa15*spbb25^3*spaa35*spab3153^2)+
(spbb23^2*(10*spbb13*spaa23^2*spbb23*spaa24*spbb25^2-20*spbb15*spaa23^2*spbb23^2*spaa24*spbb25+20*spbb13*spaa23^2*spbb23*spbb25*spaa34*spbb35-15*spbb13*spaa23^2*spbb25^2*spbb35*spaa45-5*spbb13*spaa23*spaa24^2*spbb24*spbb25^2-5*spbb13*spaa23*spaa24*spaa25*spbb25^3+5*spbb15*spaa23*spbb23*spaa24*spaa25*spbb25^2+10*spbb15*spaa23*spbb23^2*spaa24*spaa34*spbb45-15*spbb13*spaa23*spaa25*spbb25^2*spaa34*spbb35+20*spbb15*spaa23*spbb23*spaa25*spbb25*spaa34*spbb35+5*spbb15*spbb23*spaa24^2*spbb24*spaa34*spbb45-5*spbb15*spaa25^2*spbb25^2*spaa34*spbb35-5*spbb15*spbb23*spaa25*spaa34^2*spbb35*spbb45-5*spbb15*spaa25*spbb25*spaa34*spaa35*spbb35^2))/(spbb13^2*spaa15*spaa24*spbb25^3*spab3153)+
(spbb12*(-1/2*spaa12^3*spbb12^2*spbb25^2-1*spaa12^2*spbb12^2*spaa13*spbb25*spbb35-1/2*spaa12^2*spbb12*spaa15*spbb15*spbb25^2-2*spaa12^2*spbb12*spbb25^2*spaa35*spbb35+1*spaa12^2*spbb13*spbb25^3*spaa35-1/2*spaa12*spbb12^2*spaa13^2*spbb35^2-1/2*spaa12*spbb12*spaa13*spaa15*spbb15*spbb25*spbb35-1*spaa12*spbb12*spaa13*spbb25*spaa35*spbb35^2+1*spaa12*spaa15^2*spbb15^2*spbb25^2+3/2*spaa12*spaa15*spbb15*spaa25*spbb25^3-1*spaa12*spaa15*spbb15*spbb25^2*spaa35*spbb35+1/2*spaa12*spaa25^2*spbb25^4-1/2*spaa12*spbb25^2*spaa35^2*spbb35^2+1/2*spaa13*spaa15^2*spbb15^2*spbb25*spbb35+1/2*spaa13*spaa15*spbb15*spaa25*spbb25^2*spbb35))/(spbb14*spaa15*spaa24*spbb25^3*spab4154)+
(spaa12*spbb12*spaa23*spbb23*(1/3*spaa12*spbb12+1/3*spaa13*spbb13+1/3*spaa23*spbb23))/(spaa25^3*spbb25^3)+
(spbb15*(1/6*spaa13^3*spbb13^5*spbb14*spaa15*spaa35+17*spaa13^3*spbb13^4*spbb14^2*spaa15*spaa45-1/2*spaa13^3*spbb13^4*spbb14*spbb34*spaa35*spaa45-20/3*spaa13^3*spbb13^3*spbb14^2*spbb34*spaa45^2+100/3*spaa13^2*spbb13^3*spaa14*spbb14^3*spaa15*spaa45-23/2*spaa13^2*spbb13^2*spaa14*spbb14^3*spbb34*spaa45^2+59/6*spaa13^2*spbb13^4*spbb14^2*spaa15^2*spaa34+3/2*spaa13^2*spbb13^4*spbb14*spaa15^2*spbb15*spaa35+71/3*spaa13^2*spbb13^3*spbb14^2*spaa15^2*spbb15*spaa45+5/3*spaa13^2*spbb13^5*spaa15*spaa35^2*spbb45+5/6*spaa13^2*spbb13^4*spaa15*spbb15*spbb34*spaa35^2-9/2*spaa13^2*spbb13^3*spbb14*spaa15*spbb15*spbb34*spaa35*spaa45-22/3*spaa13^2*spbb13^2*spbb14^2*spaa15*spbb15*spbb34*spaa45^2+1/3*spaa13^2*spbb13^4*spbb34*spaa35^3*spbb35-1/3*spaa13^2*spbb13^3*spbb15*spbb34^2*spaa35^2*spaa45+1/3*spaa13^2*spbb13^2*spbb14*spbb15*spbb34^2*spaa35*spaa45^2+31/2*spaa13*spbb13^2*spaa14^2*spbb14^4*spaa15*spaa45-5*spaa13*spbb13*spaa14^2*spbb14^4*spbb34*spaa45^2+32/3*spaa13*spbb13^3*spaa14*spbb14^3*spaa15^2*spaa34+101/6*spaa13*spbb13^2*spaa14*spbb14^3*spaa15^2*spbb15*spaa45+4*spaa13*spbb13*spaa14*spbb14^3*spaa15*spbb15*spbb34*spaa45^2-5*spaa13*spaa14*spbb14^3*spbb15*spbb34^2*spaa45^3+46/3*spaa13*spbb13^3*spbb14^2*spaa15^3*spbb15*spaa34-41/6*spaa13*spbb13^3*spbb14*spaa15^3*spbb15^2*spaa35-19/2*spaa13*spbb13^2*spbb14^2*spaa15^3*spbb15^2*spaa45-14/3*spaa13*spbb13^4*spaa15^2*spbb15*spaa35^2*spbb45-91/6*spaa13*spbb13^3*spaa15^2*spbb15^2*spbb34*spaa35^2+25/2*spaa13*spbb13^2*spbb14*spaa15^2*spbb15^2*spbb34*spaa35*spaa45+16*spaa13*spbb13*spbb14^2*spaa15^2*spbb15^2*spbb34*spaa45^2+2/3*spaa13*spbb13^4*spaa15*spaa35^3*spbb35*spbb45-26/3*spaa13*spbb13^3*spaa15*spbb15*spbb34*spaa35^3*spbb35+79/6*spaa13*spbb13^2*spaa15*spbb15^2*spbb34^2*spaa35^2*spaa45-15*spaa13*spbb13*spbb14*spaa15*spbb15^2*spbb34^2*spaa35*spaa45^2-6*spaa13*spbb14^2*spaa15*spbb15^2*spbb34^2*spaa45^3+5*spaa13*spbb13^2*spbb15*spbb34^2*spaa35^3*spbb35*spaa45-5*spaa13*spbb13*spbb15^2*spbb34^3*spaa35^2*spaa45^2+5*spaa13*spbb14*spbb15^2*spbb34^3*spaa35*spaa45^3-1*spbb13*spaa14*spbb14^3*spaa15^3*spbb15^2*spaa45+1*spaa14*spbb14^3*spaa15^2*spbb15^2*spbb34*spaa45^2-3*spbb13^2*spbb14*spaa15^4*spbb15^3*spaa35-3*spbb13^3*spaa15^3*spbb15^2*spaa35^2*spbb45-31/6*spbb13^2*spaa15^3*spbb15^3*spbb34*spaa35^2+2*spbb13*spbb14*spaa15^3*spbb15^3*spbb34*spaa35*spaa45-13/6*spbb13^2*spaa15^2*spbb15^2*spbb34*spaa35^3*spbb35+1*spbb13*spaa15^2*spbb15^3*spbb34^2*spaa35^2*spaa45-1*spbb14*spaa15^2*spbb15^3*spbb34^2*spaa35*spaa45^2))/(spbb13^2*spbb14^2*spaa15*spaa24*spaa25^2*spbb25^3*spaa35)+
(spbb12*(-7*spaa12^2*spbb12^2*spbb23+4*spaa12*spbb12^2*spaa14*spbb34-20*spaa12*spbb12*spaa23*spbb23^2-6*spaa12*spbb12*spbb23*spaa24*spbb24-3*spbb12*spaa14^2*spbb14*spbb34+20*spbb12*spaa14*spaa23*spbb23*spbb34-4*spbb12*spaa14*spaa24*spbb24*spbb34-5*spaa23^2*spbb23^3-20*spaa23*spbb23^2*spaa24*spbb24))/(spbb13^2*spaa15*spbb25^2*spaa35)+
(spbb12*spbb45*(-5/6*spaa12^2*spbb12^2+8/3*spaa12*spbb12*spaa15*spbb15-7/6*spaa12*spbb12*spaa24*spbb24-7/6*spaa12*spbb12*spaa25*spbb25+23/6*spbb12*spaa14*spaa25*spbb45+5/2*spaa15^2*spbb15^2-5*spaa15*spbb15*spaa25*spbb25))/(spbb14^2*spaa15*spaa24*spbb25^2)+
(5/2*spaa12^2*spbb12^2+5/6*spaa12*spbb12*spaa13*spbb13+5/2*spaa12*spbb12*spaa14*spbb14+1*spaa12*spbb12*spaa23*spbb23-5/6*spaa13^2*spbb13^2+2/3*spaa13*spbb13*spaa23*spbb23+5/6*spaa14^2*spbb14^2)/(spaa25^2*spbb25^2)+
(-33/2*spaa12^2*spbb12^3*spaa13*spbb13*spaa25-11/2*spaa12^2*spbb12^3*spbb13*spaa15*spaa23-9*spaa12^2*spbb12^3*spaa15*spbb15*spaa25-241/6*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa25-19/3*spaa12*spbb12^2*spaa13*spbb13^2*spaa15*spaa23-109/6*spaa12*spbb12^2*spaa13*spbb13*spaa15*spbb15*spaa25+18*spaa12*spbb12^2*spaa13*spbb15*spbb23*spaa25^2-1*spaa12*spbb12^2*spbb13*spaa15^2*spbb15*spaa23-9/2*spaa12*spbb12^2*spaa15^2*spbb15^2*spaa25-70/3*spbb12*spaa13^3*spbb13^3*spaa25+1/3*spaa13^3*spbb13^4*spaa35-5/3*spbb12*spaa13^2*spbb13^3*spaa15*spaa23-89/6*spbb12*spaa13^2*spbb13^2*spaa15*spbb15*spaa25+11/6*spaa13^2*spbb13^3*spaa15*spbb15*spaa35+449/6*spbb12*spaa13^2*spbb13*spbb15*spbb23*spaa25^2+173/3*spaa13^2*spbb13^2*spbb15*spbb23*spaa25*spaa35+1/3*spaa13^2*spbb13^3*spaa35^2*spbb35+37/3*spbb12*spaa13*spbb13^2*spaa15^2*spbb15*spaa23+181/6*spbb12*spaa13*spbb13*spaa15^2*spbb15^2*spaa25+28/3*spaa13*spbb13^2*spaa15^2*spbb15^2*spaa35+53/2*spbb12*spaa13*spaa15*spbb15^2*spbb23*spaa25^2+26/3*spaa13*spbb13*spaa15*spbb15^2*spbb23*spaa25*spaa35-40*spaa13*spbb15^2*spbb23^2*spaa25^2*spaa35+35*spaa13*spbb13*spbb15*spbb23*spaa25*spaa35^2*spbb35+3/2*spbb12*spbb13*spaa15^3*spbb15^2*spaa23+9/2*spbb12*spaa15^3*spbb15^3*spaa25+3/2*spbb13*spaa15^3*spbb15^3*spaa35-3/2*spaa15^2*spbb15^3*spbb23*spaa25*spaa35+1/2*spbb13*spaa15^2*spbb15^2*spaa35^2*spbb35)/(spbb13*spbb14*spaa15*spaa24*spaa25*spbb25^2*spaa35)+
(49/2*spaa12*spbb12^2*spaa15-15*spbb12*spaa13*spbb23*spaa25+3*spbb12*spaa15^2*spbb15+29/2*spbb12*spaa15*spaa23*spbb23+17/2*spbb12*spaa15*spaa25*spbb25+5*spaa23*spbb23^2*spaa35)/(spbb13*spaa15*spbb25*spaa35)+
(35/6*spaa12^2*spbb12^2+53/6*spaa12*spbb12*spaa13*spbb13-9/2*spaa12*spbb12*spaa23*spbb23-10/3*spaa12*spbb12*spaa24*spbb24+4*spaa13^2*spbb13^2-30*spaa13*spbb13*spaa23*spbb23-13/3*spbb12*spaa13*spaa24*spbb34)/(spbb14*spaa15*spaa24*spbb25)+
(51/2*spaa12*spbb12*spaa14+5*spaa12*spbb23*spaa34+82/3*spaa13*spbb13*spaa14+60*spaa14*spaa24*spbb24)/(spaa15*spaa24*spbb25)+
(spaa34*(-197/6*spaa13*spbb13+13*spaa14*spbb14+19/2*spaa23*spbb23+19/2*spaa34*spbb34))/(spaa24*spbb25*spaa35)+
(17/2*spaa12*spbb12+9/2*spaa13*spbb13+19/6*spaa14*spbb14)/(spaa25*spbb25)+
(-70/3*spbb12*spaa13)/(spbb25*spaa35)+
(+55),
(+5*spbb12*spaa13^2*spbb23^2*spaa25*spaa34*spbb45)/(spaa15*spbb25^2*spaa35*spab3153^2)+
(+5*spaa12*spbb12^2*spaa13^2*spbb23^2*spaa34*spbb45)/(spaa15*spbb25^3*spaa35*spab3153^2)+
(-15/8*spbb12*spbb23^2*spaa34^2*spbb45^3)/(spbb14*spbb25^3*spab4154^2)+
(+1/2*spbb12^2*spbb15*spbb35^2*spab2152)/(spbb13^2*spbb14*spaa24*spbb25^3)+
(spbb12*spaa13*spbb23*spaa34*spbb45*spab2152*(5/2*spbb13*spaa14-5/2*spbb23*spaa24))/(spbb13*spaa15*spaa24*spbb25^3*spaa35*spab3153)+
(-2*spbb12*spbb24*spaa25^2*spaa34*spbb35)/(spbb13*spbb14*spaa15*spaa24*spbb25*spaa35)+
(-9/4*spbb12*spaa25*spaa34*spbb35)/(spbb13*spaa24*spbb25*spaa35)+
(-1/2*spbb12*spaa23*spbb23*spaa25*spbb35)/(spbb13*spbb14*spaa15*spaa24*spbb25)+
(+1/4*spbb12^2*spaa23*spaa25*spbb35)/(spbb13*spbb14*spaa24*spbb25*spaa35)+
(spbb12*spaa34*spbb34*spbb35*(-1/2*spbb12*spaa13*spaa25+5/2*spaa15*spbb15*spaa35+5/2*spaa23*spbb23*spaa35+2*spaa35^2*spbb35))/(spbb13*spbb14*spaa15*spaa24*spbb25^2*spaa35)+
(-5/2*spaa12*spbb12^2*spaa34^2*spbb34^2)/(spbb13*spbb14*spaa15*spaa24*spbb25^2*spaa35)+
(+1/4*spaa12*spbb12^2*spaa34*spbb35)/(spbb13*spaa24*spbb25^2*spaa35)+
(-1/2*spaa12*spbb12^2*spaa23*spbb23*spbb35)/(spbb13*spbb14*spaa15*spaa24*spbb25^2)+
(+9/4*spaa12*spbb12^3*spaa23*spbb35)/(spbb13*spbb14*spaa24*spbb25^2*spaa35)+
(spbb12^2*spaa12*spbb35*(2*spbb12*spaa13*spaa15*spbb15*spaa25+5/2*spbb12*spaa13*spaa23*spbb23*spaa25+5/2*spbb12*spaa13*spaa25*spaa35*spbb35-1/2*spaa15*spbb15*spaa35^2*spbb35))/(spbb13*spbb14*spaa15*spaa24*spaa25*spbb25^3*spaa35)+
(+2*spaa12*spbb12*spaa23*spbb23*spaa34*spbb34)/(spbb14*spaa15*spaa24*spbb25*spab4154)+
(-1/2*spaa12*spbb12*spaa23^2*spbb23^2)/(spbb14*spaa15*spaa24*spbb25*spab4154)+
(-1/4*spaa12^2*spbb12*spaa23*spbb23*spaa45)/(spaa15*spaa24*spaa25*spbb25*spab4154)+
(spaa12^2*spbb12^2*spaa23*spbb23*(1/4*spaa12*spbb12-9/4*spaa13*spbb13-3*spaa23*spbb23))/(spbb14*spaa15*spaa24*spaa25*spbb25^2*spab4154)+
(-1/2*spbb12*spaa13*spaa23*spbb23*spbb35*spab1231)/(spbb14*spaa15*spaa24*spbb25^2*spab4154)+
(+1/12*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23*spab1231)/(spbb14*spaa15*spaa24*spaa25*spbb25^2*spab4154)+
(+1/4*spaa12*spbb12*spaa13*spbb23*spab1231)/(spaa15*spaa25*spbb25^2*spab4154)+
(spbb12*spaa13*spbb23*spab1231*(-1/4*spaa12^2*spbb12*spbb15-1/3*spaa12*spbb12*spaa23*spbb35+1/6*spaa23^2*spbb23*spbb35))/(spbb14*spaa15*spaa24*spaa25*spbb25^3*spab4154)+
(-1/6*spaa12*spbb12*spaa23*spbb23*spaa45*spbb45)/(spaa25^3*spbb25^3)+
(+1/2*spaa12*spbb12*spbb13*spaa35*spbb45)/(spbb14*spaa25^2*spbb25^2)+
(spbb12*spbb45*(-5/12*spaa12^2*spbb12^2-1/2*spaa12*spbb12*spaa14*spbb14-1/3*spaa13*spbb13*spaa23*spbb23))/(spbb14*spaa25^2*spbb25^3)+
(-3*spaa12*spbb12^2*spaa23)/(spbb14*spaa24*spbb25*spaa35)+
(spbb12^2*spaa23*(3*spaa12*spaa13*spbb13+1/2*spaa12*spaa14*spbb14+3/4*spaa13*spaa24*spbb34))/(spbb14*spaa24*spaa25*spbb25^2*spaa35)+
(spaa12*spbb12^2*spaa13*spbb15*(1/4*spaa12*spbb12-7/4*spaa14*spbb14))/(spbb14*spaa24*spaa25*spbb25^3*spaa35)+
(spbb12^2*spaa14*spbb45*(-1/12*spaa12^2*spbb12*spbb15-25/12*spaa12*spaa15*spbb15^2-13/12*spaa12*spbb12*spaa23*spbb35-2/3*spaa12*spbb15*spaa35*spbb35+1/3*spaa13*spbb15*spaa25*spbb35-2/3*spaa23^2*spbb23*spbb35-1/6*spaa23*spaa35*spbb35^2))/(spbb14*spaa24*spaa25*spbb25^3*spab4154)+
(spbb12^3*spbb45^3*(-7/12*spaa12*spaa45+3*spaa14*spaa25))/(spbb14^2*spaa25*spbb25^3*spab4154)+
(+26/3*spaa12^2*spbb12*spbb13*spaa34)/(spaa24*spaa25*spbb25*spab4154)+
(+8/3*spaa12*spbb12*spbb13*spaa23*spaa34*spbb34)/(spbb14*spaa24*spaa25*spbb25*spab4154)+
(+7/3*spaa12*spbb12*spaa34*spbb34)/(spaa25*spbb25*spab4154)+
(+1/6*spbb12*spaa23*spaa34*spbb34^2)/(spbb14*spaa25*spbb25*spab4154)+
(-23/2*spaa12*spbb12*spbb13*spaa23^2*spbb23)/(spbb14*spaa24*spaa25*spbb25*spab4154)+
(+22/3*spaa12*spbb12*spaa23*spbb23)/(spaa25*spbb25*spab4154)+
(-113/12*spbb12*spaa23^2*spbb23*spbb34)/(spbb14*spaa25*spbb25*spab4154)+
(-22/3*spaa12^2*spbb12^2*spbb13*spaa23)/(spbb14*spaa24*spaa25*spbb25*spab4154)+
(+3/2*spaa12*spbb12*spaa13*spbb13^2*spaa23)/(spbb14*spaa24*spaa25*spbb25*spab4154)+
(+19/6*spbb12*spbb13*spaa14*spaa23^2*spbb34)/(spbb14*spaa24*spaa25*spbb25*spab4154)+
(spbb12*(-5/2*spaa12^3*spbb12^2*spbb15-59/12*spaa12^2*spbb12*spaa15*spbb15^2-29/4*spaa12^2*spbb12*spbb15*spaa35*spbb35+187/12*spaa12*spbb12*spaa13*spbb15*spaa25*spbb35-3*spaa12*spaa15*spbb15^2*spaa35*spbb35-5/6*spaa12*spbb15*spaa35^2*spbb35^2+53/4*spaa13*spaa15*spbb15^2*spaa25*spbb35+7/6*spaa13*spbb15*spaa25*spaa35*spbb35^2+1/6*spaa23*spaa35^2*spbb35^3))/(spbb14*spaa24*spaa25*spbb25^2*spab4154)+
(+7/12*spbb12^2*spbb45^2)/(spbb14^2*spbb25^2)+
(spbb12*(5/12*spaa12^2*spbb12*spbb15+1/3*spaa12*spaa15*spbb15^2-23/6*spaa12*spbb12*spaa23*spbb35+17/4*spaa12*spbb15*spaa35*spbb35-133/12*spaa13*spbb15*spaa25*spbb35-7/6*spaa23^2*spbb23*spbb35-4/3*spaa23*spaa35*spbb35^2))/(spbb14*spaa24*spaa25*spbb25^2)+
(spbb12*(11/24*spaa12*spbb15+69/8*spaa23*spbb35))/(spbb14*spaa24*spbb25)+
(79/12*spaa12*spbb12-1/4*spaa13*spbb13-1/4*spaa14*spbb14)/(spaa25*spbb25)+
(+169/36),
(+10*spbb12*spaa13^2*spbb15*spaa23*spbb23^3*spaa34*spbb45)/(spbb25^3*spaa35*spab3153^3)+
(-3/2*spbb12^3*spbb35^2*spab3153)/(spbb13^3*spbb25^3*spaa35)+
(+17/4*spbb12^3*spbb45^3)/(spbb14^3*spbb25^3)+
(spbb12^2*spbb45*(15/4*spaa12^2*spbb12^2*spaa13*spbb13+7/2*spaa12^2*spbb12^2*spaa14*spbb14-1/4*spaa12^2*spbb12^2*spaa23*spbb23+5/4*spaa12*spbb12*spaa13^2*spbb13^2+2*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14+3*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+7/2*spaa12*spbb12^2*spaa13*spaa24*spbb34+1*spaa12*spbb12*spaa14^2*spbb14^2-1/2*spaa12*spbb12*spaa23^2*spbb23^2+1/4*spaa13^3*spbb13^3+1/4*spaa13^2*spbb13^2*spaa14*spbb14+3/4*spbb12*spaa13^2*spbb13*spaa24*spbb34+1/2*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34+7/2*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34))/(spbb13*spbb14*spaa25*spbb25^3*spaa35*spab3153)+
(spbb12^3*spaa24*spaa34*spbb34^2*spbb45*(-1*spaa14*spbb14+7/2*spaa23*spbb23))/(spbb13^2*spbb14*spaa25*spbb25^3*spaa35*spab3153)+
(spbb12^3*spbb45^2*spab1231*(-1/2*spaa13*spbb13+1/2*spaa23*spbb23))/(spbb13*spbb14^2*spbb25^3*spaa35*spab3153)+
(spaa12^2*spbb12^3*(-1/4*spaa12*spbb12*spaa13*spbb13+1/4*spaa12*spbb12*spaa23*spbb23-1/4*spaa13^2*spbb13^2-1/4*spaa13*spbb13*spaa14*spbb14+1/4*spaa13*spbb13*spaa23*spbb23+1/4*spaa23^2*spbb23^2))/(spbb13*spaa25^2*spbb25^3*spaa35*spab3153)+
(spbb12^2*spaa13^2*(-7/4*spaa12*spbb12*spaa13*spbb13^2-5/2*spaa12*spbb12*spbb13*spaa14*spbb14+1/4*spaa13^2*spbb13^3+1/4*spaa13*spbb13^2*spaa14*spbb14-2*spbb12*spaa13*spbb13*spaa24*spbb34-5/2*spbb12*spaa14*spbb14*spaa24*spbb34))/(spbb13*spaa25*spbb25^3*spaa35^2*spab3153)+
(+5*spbb12^3*spaa14^3*spbb14*spbb45^2)/(spbb13*spbb25^3*spaa35*spab3153^2)+
(-13*spbb12^2*spaa25*spbb45^2)/(spbb14^2*spbb25*spab3153)+
(spbb12^2*spbb45^2*(1/2*spaa12*spbb12+27/2*spaa13*spbb13-13*spaa23*spbb23))/(spbb14^2*spbb25^2*spab3153)+
(-1/4*spaa12^3*spbb12^3)/(spaa25^2*spbb25^2*spab3153)+
(spbb12^2*(7/2*spaa12^3*spbb12^2*spbb14-89/4*spaa12^2*spbb12*spaa14*spbb14^2-1/4*spaa12^2*spbb12*spbb13*spaa23*spbb24-119/4*spaa12^2*spbb12*spbb14*spaa34*spbb34+47*spaa12*spbb12*spaa13*spbb14*spaa24*spbb34-77/4*spaa12*spaa14^2*spbb14^3-89/4*spaa12*spaa14*spbb14^2*spaa24*spbb24-129/4*spaa12*spaa14*spbb14^2*spaa34*spbb34+37/4*spaa12*spbb12*spaa23^2*spbb23*spbb34-17/4*spaa12*spbb13*spaa23^2*spbb23*spbb24+27/2*spaa12*spbb12*spaa23*spaa34*spbb34^2-63/4*spaa12*spbb14*spaa34^2*spbb34^2+63/4*spaa13*spaa14*spbb14^2*spaa24*spbb34-15*spbb12*spaa13*spaa23*spaa24*spbb34^2+71/4*spaa13*spbb14*spaa24^2*spbb24*spbb34+31/2*spaa13*spbb14*spaa24*spaa34*spbb34^2+7/2*spaa23^3*spbb23^2*spbb34-1*spaa23*spaa34^2*spbb34^3))/(spbb13*spbb14*spaa25*spbb25^2*spaa35*spab3153)+
(spbb12^2*spaa24*spbb34*spbb35*(1*spbb12*spaa13*spaa25-3/2*spaa23*spbb23*spaa35-15/4*spaa35^2*spbb35))/(spbb13^2*spaa25*spbb25^2*spaa35*spab3153)+
(spbb12^2*spaa13*(5*spaa12*spbb12*spaa13*spbb13+5/2*spaa12*spbb12*spaa14*spbb14-9/4*spaa13^2*spbb13^2-2*spaa13*spbb13*spaa14*spbb14+5*spbb12*spaa13*spaa24*spbb34))/(spbb13*spbb25^2*spaa35^2*spab3153)+
(spbb12^2*spaa13*spaa14*spbb35*(-15*spaa12*spbb12*spbb14-10*spaa13*spbb13*spbb14+10*spbb12*spaa23*spbb34))/(spbb13*spbb25^2*spaa35*spab3153^2)+
(+1*spbb12*spbb14*spbb23*spaa24)/(spbb13^2*spbb25*spaa35)+
(-1*spbb12*spbb14*spbb23*spaa25*spaa34)/(spbb13^2*spbb25*spaa35^2)+
(-9/2*spbb12*spaa13^2*spbb14*spaa45)/(spbb25*spaa35^2*spab3153)+
(spbb12*spaa13^2*spbb14*spaa45*(-5/2*spaa12*spbb12+3/2*spaa23*spbb23))/(spbb25*spaa35^2*spab3153^2)+
(spbb12*(-15/2*spaa12^2*spbb12^2*spaa13*spbb13-5*spaa12^2*spbb12^2*spaa14*spbb14-25/2*spaa12*spbb12*spaa13^2*spbb13^2-7/2*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-15/2*spaa12*spbb12^2*spaa13*spaa24*spbb34-5*spaa13^3*spbb13^3+13/2*spaa13^2*spbb13^2*spaa23*spbb23-15*spbb12*spaa13^2*spbb13*spaa24*spbb34+10*spaa13*spbb13*spaa23^2*spbb23^2-7/2*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34))/(spbb13*spbb25*spaa35*spab3153^2)+
(spbb12*(99/4*spaa12^2*spbb12^2*spbb14*spaa25+71/4*spaa12^2*spbb12*spbb14^2*spaa45+63/2*spaa12*spbb12*spbb14*spaa15*spbb15*spaa25-47/2*spaa12*spbb12^2*spaa25^2*spbb45+101/2*spaa12*spbb12*spbb14*spaa25^2*spbb25+11/2*spaa12*spbb12*spbb14*spaa25*spaa45*spbb45+21*spaa12*spbb14^2*spaa25*spbb25*spaa45+33/2*spbb14*spaa15^2*spbb15^2*spaa25-48*spbb12*spaa15*spbb15*spaa25^2*spbb45+33*spbb14*spaa15*spbb15*spaa25^2*spbb25-21*spbb14*spaa15*spbb15*spaa25*spaa45*spbb45-26*spbb12*spaa25^3*spbb25*spbb45+33/2*spbb14*spaa25^3*spbb25^2-47/2*spbb12*spaa25^2*spaa45*spbb45^2-33/2*spbb14*spaa25*spaa45^2*spbb45^2))/(spbb13*spbb14*spaa25*spbb25*spaa35*spab3153)+
(spbb12*(45/4*spaa12*spbb12+75/4*spaa14*spbb14+7/2*spaa23*spbb23+75/4*spaa24*spbb24))/(spbb13*spbb25*spaa35)+
(-31/2*spbb12*spbb45)/(spbb14*spbb25)+
(+7*spbb12*spaa13)/(spbb25*spaa35)+
(-11/3),
(+10*spbb12*spaa13^2*spbb23^2*spaa34*spbb45*spab4154)/(spaa15*spbb25^3*spaa35*spab3153^2)+
(+8/3*spbb12*spbb23^2*spaa34^2*spbb45^3)/(spbb14*spbb25^3*spab4154^2)+
(+421/36*spbb12*spbb15^2*spaa23*spbb24^3)/(spbb14^3*spbb25^3*spaa35)+
(+1*spbb12*spbb15*spbb35^2*spaa45*spab4154)/(spbb13^2*spaa24*spaa25*spbb25^3)+
(spbb12*spaa13*spbb23*spaa34*spbb45*spab4154*(-5*spbb13*spaa14+5*spbb23*spaa24))/(spbb13*spaa15*spaa24*spbb25^3*spaa35*spab3153)+
(spbb12*spaa14*spbb23*spaa34*spbb45*(7/2*spaa13*spbb13+5*spaa23*spbb23))/(spbb13*spaa15*spaa24*spbb25^3*spaa35)+
(-1/2*spbb12*spaa14^2*spbb15^2*spbb24*spbb45)/(spbb14*spaa24*spbb25^3*spab4154)+
(-11/6*spbb12*spaa14*spbb15^2*spbb24^2*spbb45)/(spbb14^2*spbb25^3*spab4154)+
(spbb12*spbb15*(-313/36*spaa12^2*spbb12^2*spaa13*spbb13-1*spaa12^2*spbb12^2*spaa14*spbb14+1/2*spaa12^2*spbb12^2*spaa23*spbb23-1*spaa12*spbb12*spaa13^2*spbb13^2-3*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-367/36*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+3*spaa12*spbb12^2*spaa13*spaa24*spbb34-2*spaa12*spbb12*spaa14^2*spbb14^2-1/2*spaa12*spbb12*spaa23^2*spbb23^2-1*spaa13^2*spbb13^2*spaa23*spbb23-1*spbb12*spaa13^2*spbb13*spaa24*spbb34-1*spaa13*spbb13*spaa14^2*spbb14^2-2*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34-2*spaa13*spbb13*spaa23^2*spbb23^2-331/36*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34-1*spaa14^3*spbb14^3-1*spaa23^3*spbb23^3))/(spbb13*spbb14*spaa24*spaa25*spbb25^3*spaa35)+
(spbb12^3*spbb15*spaa23*spbb34*(1/2*spaa12^2*spbb12+1/2*spaa12*spaa23*spbb23-439/36*spaa13*spaa24*spbb34))/(spbb13*spbb14^2*spaa24*spaa25*spbb25^3*spaa35)+
(+8/3*spbb12*spbb23*spaa34*spbb45^2)/(spbb14*spbb25^2*spab4154)+
(+43/9*spbb12*spbb15*spaa25*spbb45)/(spbb14^2*spaa24*spbb25)+
(spbb12*spbb15*spbb45*(77/18*spaa12*spbb12+43/9*spaa23*spbb23))/(spbb14^2*spaa24*spbb25^2)+
(spbb12*(7/2*spaa12^2*spbb12^2*spbb13*spaa23-1*spaa12^2*spbb12^2*spbb14*spaa24+170/9*spaa12^2*spbb12*spbb13*spbb14*spaa34+188/9*spaa12*spbb12*spaa13*spbb13^2*spaa23+367/12*spaa12*spbb12*spbb13*spaa14*spbb14*spaa23-5/2*spaa12*spbb12*spaa14*spbb14^2*spaa24-1/2*spaa12*spbb13*spaa14*spbb14^2*spaa34+3*spaa12*spbb12*spbb13*spaa23^2*spbb23+7/2*spaa12*spbb12^2*spaa23*spaa24*spbb34+1*spaa13^2*spbb13^3*spaa23+3/2*spaa13*spbb13^2*spaa14*spbb14*spaa23-1*spbb13*spaa14^2*spbb14^2*spaa23-3/2*spaa14^2*spbb14^3*spaa24-511/36*spbb12*spbb13*spaa14*spaa23^2*spbb34-1*spbb12*spaa14*spbb14*spaa23*spaa24*spbb34+5/2*spbb12*spaa23^2*spbb23*spaa24*spbb34))/(spbb13*spbb14*spaa24*spaa25*spbb25^2*spaa35)+
(spbb12*(1/2*spaa12*spbb12+1/2*spaa14*spbb14+1/2*spaa23*spbb23))/(spbb13*spbb25*spaa35)+
(spbb12*spaa23*(-367/36*spaa12*spbb12-2*spaa13*spbb13-1*spaa23*spbb23+31/9*spaa24*spbb24))/(spbb14*spaa24*spbb25*spaa35)+
(+3/2*spaa12*spbb12*spaa34)/(spaa24*spbb25*spaa35)+
(-1*spaa12*spbb12)/(spaa25*spbb25)+
(+545/36*spbb12*spaa13)/(spbb25*spaa35),
(+1/6*spaa15*spaa23*spbb23*spaa24*spbb45)/(spaa12*spab2152^2)+
(+4/9*spbb12^2*spaa13^2*spbb23*spaa34*spbb35^2)/(spbb25^3*spaa45*spab3123^2)+
(-427/72*spbb12*spaa14^3*spbb15^2*spbb24^2)/(spbb25^3*spaa45*spab4154^2)+
(+5/6*spbb12^2*spaa13*spaa14^3*spbb34*spbb45)/(spaa12*spaa15*spbb25^3*spaa45*spab1231)+
(+2/9*spbb12*spaa13*spbb23*spaa34*spbb35)/(spbb25^2*spaa45*spab3123)+
(spbb12*spaa13*spbb23*spaa34*spbb35^2*(-5/6*spaa12*spbb12-2/9*spaa13*spbb13))/(spaa12*spbb13*spbb25^3*spaa45*spab3123)+
(+463/36*spbb12^3*spaa14*spbb45^2)/(spbb14^2*spbb25^3*spaa45)+
(spbb23*spbb45*(-2/3*spaa23*spaa45+5/6*spaa24*spaa35))/(spaa25*spbb25*spab2152)+
(+1/2*spbb12*spaa13*spbb23*spaa24*spbb45)/(spaa25*spbb25^2*spab2152)+
(+28/9*spbb12*spaa14^2*spbb15*spbb24)/(spbb25^2*spaa45*spab4154)+
(spbb12*spaa14^2*spbb15*spbb24^2*(-499/72*spaa12*spbb12-499/72*spaa13*spbb13-559/72*spaa14*spbb14))/(spbb14*spaa15*spbb25^3*spaa45*spab4154)+
(spbb12*spaa13*spbb23*spbb35*(5/6*spaa12*spbb12*spaa13*spbb13+5/6*spaa12*spbb12*spaa14*spbb14+5/18*spaa13*spbb13*spaa14*spbb14+5/6*spaa14^2*spbb14^2))/(spaa12*spbb13*spbb14*spaa15*spbb25^3*spaa45)+
(spbb24*(1/3*spaa12^3*spbb12^2*spaa45-3/2*spaa12^2*spbb12^2*spaa14*spaa25+1/6*spaa12^2*spbb12*spaa14*spbb14*spaa45-1/3*spaa12^2*spbb12*spaa15*spbb15*spaa45+1/3*spaa12^2*spbb12*spaa24*spbb24*spaa45-7/9*spaa12*spbb12*spaa14^2*spbb14*spaa25-1/6*spaa12*spaa14^2*spbb14^2*spaa45+88/3*spaa12*spbb12*spaa14*spaa15*spbb15*spaa25-5/6*spaa12*spaa14*spbb14*spaa15*spbb15*spaa45-2/3*spaa12*spbb12*spaa14*spaa24*spbb24*spaa25-1/6*spaa12*spaa14*spbb14*spaa24*spbb24*spaa45+1/6*spaa14^3*spbb14^2*spaa25+2/3*spaa14^2*spbb14*spaa15*spbb15*spaa25+1/6*spaa14^2*spbb14*spaa24*spbb24*spaa25-1/3*spbb12*spaa14^2*spaa25^2*spbb45))/(spaa12*spbb14*spaa15*spaa25*spbb25^2*spaa45)+
(+1/3*spbb13*spaa15*spaa23*spaa24*spbb24*spaa35*spbb35)/(spaa12*spbb14*spaa25^2*spbb25^2*spaa45)+
(-1/3*spbb14*spaa15^2*spaa24^2)/(spaa12*spaa25^2*spbb25*spaa45)+
(spaa14*(1/6*spaa13*spbb13-1/6*spaa14*spbb14+1/6*spaa23*spbb23+1/6*spaa24*spbb24))/(spaa12*spbb25*spaa45)+
(spbb12*(-1/2*spaa12*spbb12*spaa15+1/3*spaa12*spbb23*spaa35-2/3*spaa15*spaa35*spbb35))/(spbb14*spaa15*spbb25*spaa45)+
(5/6*spaa12*spbb12+1/2*spaa13*spbb13+1/3*spaa14*spbb14+1/2*spaa23*spbb23)/(spaa25*spbb25)+
(-473/36*spbb12*spaa14)/(spbb25*spaa45)+
(+2/27),
(-8/9*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(-4/3*spbb12^2*spaa13^2*spbb35^2)/(spbb25^2*spab3123^2)+
(spbb12^2*spaa13^2*spbb35^3*(1/6*spaa12*spbb12-2/3*spaa13*spbb13))/(spaa12*spbb13*spbb25^3*spab3123^2)+
(-1/3*spbb12*spaa14^3*spbb15^2*spbb24^2)/(spbb25^3*spaa45*spab4154^2)+
(-1/2*spbb12^2*spaa13*spaa14^2*spbb15*spbb34*spbb45)/(spaa12*spbb14*spbb25^3*spaa45*spab1231)+
(spbb12^4*spbb35^3*(1*spaa12*spaa35-13/6*spaa13*spaa25))/(spbb13^2*spbb14*spbb25^3*spaa45*spab3123)+
(-1*spbb12^2*spaa15*spaa23^2*spbb34*spbb35)/(spaa12*spbb13*spbb14*spbb25*spaa35*spab3123)+
(spbb12*spaa13*spaa23*spbb34*spbb35*(31/6*spbb12*spaa25+19/3*spbb13*spaa35))/(spaa12*spbb13*spbb14*spbb25*spaa35*spab3123)+
(spbb12^2*spaa13*spaa23*spbb34*spbb35*(2*spaa12*spbb12-3*spaa13*spbb13-1*spaa14*spbb14))/(spaa12*spbb13*spbb14*spbb25^2*spaa35*spab3123)+
(-31/6*spbb12^2*spaa13^2*spaa25*spbb35^2)/(spaa12*spbb13*spbb25^2*spaa35*spab3123)+
(+9/2*spbb12^3*spaa13^2*spaa25*spbb35)/(spbb14*spbb25^2*spaa35*spaa45*spab3123)+
(-7/3*spbb12^2*spaa13^2*spaa25*spbb35*spab4154)/(spaa12*spbb14*spbb25^2*spaa35*spaa45*spab3123)+
(spbb12^2*spaa13^2*spbb35*(-3/2*spaa12^2*spbb12^2*spbb13-5/3*spaa12*spbb12*spaa13*spbb13^2-5/3*spaa12*spbb12*spbb13*spaa14*spbb14-1/2*spaa12*spbb12^2*spaa24*spbb34-7/3*spaa13*spbb13^2*spaa14*spbb14-7/3*spbb13*spaa14^2*spbb14^2+8/3*spbb12*spaa14*spbb14*spaa24*spbb34))/(spaa12*spbb13*spbb14*spbb25^3*spaa35*spaa45*spab3123)+
(spbb12^4*spbb45^2*(7/6*spaa12*spaa45-2/3*spaa14*spaa25))/(spbb13*spbb14^2*spbb25^3*spaa35*spaa45)+
(-1/3*spbb12^2*spaa14^2*spbb15*spbb24*spbb45)/(spbb14*spbb25^3*spaa45*spab4154)+
(spbb12*spbb15*(-5*spaa12^3*spbb12^3*spaa15+5*spaa12^3*spbb12^2*spbb23*spaa35-7*spaa12^2*spbb12^2*spaa13*spbb13*spaa15+43/6*spaa12^2*spbb12*spaa13*spbb13*spbb23*spaa35+5/3*spaa12^2*spbb12^2*spaa15^2*spbb15-28/3*spaa12^2*spbb12^2*spaa15*spaa35*spbb35+5/3*spaa12^2*spbb12*spbb23*spaa35^2*spbb35-7/3*spaa12*spbb12*spaa13^2*spbb13^2*spaa15+2/3*spaa12*spaa13^2*spbb13^2*spbb23*spaa35+23/6*spaa12*spbb12*spaa13*spbb13*spaa15^2*spbb15-49/6*spaa12*spbb12*spaa13*spbb13*spaa15*spaa35*spbb35+11/2*spaa12*spbb12*spaa15^3*spbb15^2-28/3*spaa12*spbb12^2*spaa15^2*spaa23*spbb35-13/3*spaa12*spbb12*spaa15*spaa35^2*spbb35^2-2/3*spaa13^3*spbb13^3*spaa15-2/3*spaa13^2*spbb13^2*spaa15^2*spbb15-2/3*spaa13^2*spbb13^2*spaa15*spaa35*spbb35-8/3*spbb12*spaa13*spbb13*spaa15^2*spaa23*spbb35-8/3*spbb12*spaa15^3*spbb15*spaa23*spbb35-1/2*spbb12*spaa15^2*spaa23*spaa35*spbb35^2))/(spaa12*spbb13*spbb14*spaa25*spbb25^3*spaa35*spaa45)+
(spbb12*spaa15^2*spbb15*spaa23*(5/6*spaa12^2*spbb12^2+1/2*spaa12*spbb12*spaa23*spbb23-1*spaa13*spbb13*spaa23*spbb23-1/3*spaa23^2*spbb23^2))/(spaa12*spbb14*spaa25^2*spbb25^3*spaa35*spaa45)+
(+1/3*spbb13*spaa15^2*spbb15*spaa23^3*spbb23*spbb24)/(spaa12*spbb14*spaa25^3*spbb25^3*spaa35)+
(-1/3*spaa12*spbb13*spaa23*spbb23*spaa35)/(spaa25^3*spbb25^2)+
(-5*spaa12^3*spbb12^4*spaa25-67/6*spaa12^2*spbb12^3*spaa13*spbb13*spaa25+31/6*spaa12^2*spbb12^3*spbb13*spaa15*spaa23-6*spaa12^2*spbb12^3*spaa15*spbb15*spaa25-43/6*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa25+11/2*spaa12*spbb12^2*spaa13*spbb13^2*spaa15*spaa23-1/2*spaa12*spbb12^2*spaa13*spbb13*spaa15*spbb15*spaa25+23/3*spaa12*spbb12^2*spbb13*spaa15^2*spbb15*spaa23+19/3*spaa12*spbb12^2*spaa15^2*spbb15^2*spaa25+1/3*spaa13^3*spbb13^4*spaa35-1/3*spbb12*spaa13^2*spbb13^3*spaa15*spaa23+25/6*spbb12*spaa13^2*spbb13^2*spaa15*spbb15*spaa25+1/3*spaa13^2*spbb13^3*spaa15*spbb15*spaa35+11/2*spbb12*spaa13^2*spbb13*spbb15*spbb23*spaa25^2-1/3*spaa13^2*spbb13^2*spbb15*spbb23*spaa25*spaa35+1/3*spaa13^2*spbb13^3*spaa35^2*spbb35-25/6*spbb12*spaa13*spbb13^2*spaa15^2*spbb15*spaa23-3/2*spbb12*spaa13*spbb13*spaa15^2*spbb15^2*spaa25-25/6*spaa13*spbb13^2*spaa15^2*spbb15^2*spaa35+8/3*spbb12*spaa13*spaa15*spbb15^2*spbb23*spaa25^2-11/2*spaa13*spbb13*spaa15*spbb15^2*spbb23*spaa25*spaa35+1*spbb12*spbb13*spaa15^3*spbb15^2*spaa23-3/2*spbb12*spaa15^3*spbb15^3*spaa25-25/6*spbb13*spaa15^3*spbb15^3*spaa35+3/2*spaa15^2*spbb15^3*spbb23*spaa25*spaa35-25/6*spbb13*spaa15^2*spbb15^2*spaa35^2*spbb35)/(spaa12*spbb13*spbb14*spaa25*spbb25^2*spaa35*spaa45)+
(spaa15*spbb13*spaa23^2*(-5/6*spaa12*spbb12^2*spaa15-2/3*spaa15*spbb15*spbb23*spaa35-2/3*spaa23*spbb23^2*spaa35-2/3*spbb23*spaa35^2*spbb35))/(spaa12*spbb14*spaa25^2*spbb25^2*spaa35*spaa45)+
(-29/6*spbb12*spaa13^2*spbb13^2*spaa25+4/3*spaa13^2*spbb13^3*spaa35-19/6*spbb12*spaa13*spbb13*spaa15*spbb15*spaa25+2*spaa13*spbb13^2*spaa15*spbb15*spaa35+25/6*spbb12*spaa13*spbb13*spaa25^2*spbb25-25/6*spbb12*spaa13*spbb15*spbb23*spaa25^2+7*spaa13*spbb13^2*spaa25*spbb25*spaa35-19/3*spaa13*spbb13*spbb15*spbb23*spaa25*spaa35+2/3*spaa13*spbb13^2*spaa35^2*spbb35-3/2*spbb12*spaa15^2*spbb15^2*spaa25-17/3*spbb13*spaa15^2*spbb15^2*spaa35)/(spaa12*spbb13*spbb14*spbb25*spaa35*spaa45)+
(spbb12*(35/6*spaa12*spbb12+4/3*spaa14*spbb14-1*spaa24*spbb24))/(spbb13*spbb25*spaa35)+
(spbb12*(11/6*spaa12*spbb12+11/3*spaa13*spbb13-2/3*spaa23*spbb23-1*spaa24*spbb24))/(spbb14*spbb25*spaa45)+
(25/3*spaa12*spbb12+25/6*spaa13*spbb13+25/6*spaa14*spbb14-2/3*spaa23*spbb23)/(spaa25*spbb25)+
(+7/6*spbb12*spaa14)/(spbb25*spaa45)+
(-5/6),
(+2*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(-1/2*spbb12^3*spaa14^2*spbb15*spbb34*spbb45^2)/(spbb13*spbb14*spbb25^3*spab1231^2)+
(spbb12^2*spaa13^2*spbb35^2*(3/2*spbb12*spaa25+3*spbb13*spaa35))/(spbb13*spbb25^2*spaa35*spab3123^2)+
(spaa13^2*spbb12^3*spbb35^2*(-7/2*spaa13*spbb13-3/2*spaa14*spbb14))/(spbb13*spbb25^3*spaa35*spab3123^2)+
(+9*spbb12^2*spaa13*spaa25*spbb35)/(spbb13*spbb25*spaa35*spab3123)+
(spbb12^2*spaa13*spbb35*(6*spaa12*spbb12^2*spaa25+21/2*spbb12*spaa13*spbb13*spaa25+6*spaa13*spbb13^2*spaa35-9*spbb12*spbb13*spaa15*spaa23+6*spbb12*spaa15*spbb15*spaa25+9*spbb13*spaa15*spbb15*spaa35+3*spbb12*spaa25^2*spbb25))/(spbb13^2*spbb25^2*spaa35^2*spab3123)+
(spaa13*spbb12^3*spbb35*(19/2*spaa13^2*spbb13^2+9/2*spaa13*spbb13*spaa14*spbb14+3*spaa14^2*spbb14^2))/(spbb13^2*spbb25^3*spaa35^2*spab3123)+
(+12*spbb12*spaa13*spbb35)/(spbb25*spab3123)+
(-1*spbb12^3*spaa13*spbb45^2*spab4154)/(spbb14^2*spbb25^3*spaa35*spab1231)+
(-20*spbb24^3*spaa34*spbb35^2)/(spbb25^3*spbb34^2*spaa35)+
(spbb12^2*spbb14*spbb23*spbb35^2*(1*spaa12*spaa35+1*spaa13*spaa25))/(spbb13^2*spbb25^2*spbb34*spaa35*spab1231)+
(spbb12^2*spaa13*spbb14*spbb35*(6*spaa12^2*spbb12^2*spbb23-6*spaa12*spbb12^2*spaa14*spbb34+4*spaa12*spbb12*spaa23*spbb23^2+6*spaa12*spbb12*spbb23*spaa24*spbb24-2*spbb12*spaa14*spaa23*spbb23*spbb34-1*spbb12*spaa14*spaa34*spbb34^2+1*spaa23*spbb23^2*spaa24*spbb24))/(spbb13^2*spbb25^3*spbb34*spaa35^2*spab1231)+
(+7*spbb12^2*spaa13*spbb23*spbb35*spbb45*spab4154)/(spbb13*spbb25^3*spbb34*spaa35*spab1231)+
(+6*spbb12^2*spaa13*spaa23*spbb23^2*spbb35*spbb45)/(spbb13*spbb25^3*spbb34*spaa35*spab1231)+
(-4*spaa12*spbb12^2*spaa13*spbb15*spbb23^2*spbb45)/(spbb13*spbb25^3*spbb34*spaa35*spab1231)+
(-4*spbb12^2*spaa13^2*spbb23*spbb35*spbb45)/(spbb25^3*spbb34*spaa35*spab1231)+
(+5*spbb12^2*spaa13^2*spbb13*spbb23*spbb45^2)/(spbb14*spbb25^3*spbb34*spaa35*spab1231)+
(spbb12^2*spaa13*spbb45*(19/2*spaa12*spbb12^2*spaa13*spbb13*spbb34-13*spaa12*spbb12*spaa13*spbb13^2*spbb24-9/2*spaa12*spbb12^2*spaa14*spbb14*spbb34+17/2*spbb12*spaa13^2*spbb13^2*spbb34-9*spaa13^2*spbb13^3*spbb24-1/2*spbb12*spaa13*spbb13*spaa14*spbb14*spbb34-3*spbb12^2*spaa13*spaa24*spbb34^2))/(spbb13*spbb14*spbb25^3*spbb34*spaa35^2*spab1231)+
(spbb12*spaa13*spbb13*spbb24*spbb45*(-2*spaa12*spbb12+1*spaa13*spbb13-9*spaa14*spbb14-4*spaa23*spbb23))/(spbb14*spbb25^2*spbb34*spaa35*spab1231)+
(-11*spaa12*spbb12^2*spbb24*spbb35*spab4154)/(spbb13*spbb25^2*spbb34*spaa35*spab1231)+
(+1*spbb12*spaa13*spbb24*spbb35*spab4154)/(spbb25^2*spbb34*spaa35*spab1231)+
(+5*spbb12*spaa14*spbb14*spbb24*spbb35*spab4154)/(spbb13*spbb25^2*spbb34*spaa35*spab1231)+
(+11*spaa12*spbb12^2*spaa24*spbb24^2*spbb35)/(spbb13*spbb25^2*spbb34*spaa35*spab1231)+
(+1*spbb12^2*spaa15*spaa23*spbb24*spbb35^2)/(spbb13*spbb25^2*spbb34*spaa35*spab1231)+
(+7*spbb12^2*spaa13*spbb24*spaa25*spbb35^2)/(spbb13*spbb25^2*spbb34*spaa35*spab1231)+
(+15*spaa12*spbb12^2*spaa13*spbb24*spbb35)/(spbb25^2*spbb34*spaa35*spab1231)+
(spbb12*spbb24*(-21/2*spaa12^2*spbb12^2*spaa13*spbb13-9/2*spaa12^2*spbb12^2*spaa14*spbb14-21/2*spaa12*spbb12*spaa13^2*spbb13^2-23/2*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-6*spaa12*spbb12^2*spaa13*spaa24*spbb34-7*spaa13^3*spbb13^3-7*spaa13^2*spbb13^2*spaa14*spbb14+1*spbb12*spaa13^2*spbb13*spaa24*spbb34))/(spbb13*spbb25^2*spbb34*spaa35^2*spab1231)+
(spbb12*(-5*spaa12*spaa13*spbb13^2*spbb24+5*spaa12*spbb13*spaa24*spbb24^2-4*spaa13^2*spbb13^2*spbb34+10*spaa13*spbb13*spaa14*spbb14*spbb34-1*spaa13*spbb13*spaa23*spbb23*spbb34-1*spbb12*spaa13*spaa24*spbb34^2+24*spaa13*spbb13*spaa24*spbb24*spbb34+5*spaa14^2*spbb14^2*spbb34))/(spbb13*spbb25*spbb34*spaa35*spab1231)+
(spbb12*spbb14*spaa15*(9/2*spaa12*spbb12+7*spaa13*spbb13))/(spbb13*spbb25*spbb34*spaa35^2)+
(spbb12*(9*spaa12*spbb12+4*spaa14*spbb14+14*spaa24*spbb24))/(spbb13*spbb25*spaa35)+
(-1/2*spbb12*spbb45)/(spbb14*spbb25)+
(spbb24*(-10*spaa13*spbb13-30*spaa14*spbb14+20*spaa23*spbb23))/(spbb25*spbb34*spaa35)+
(-30*spbb14*spaa15)/(spbb34*spaa35)+
(-107/6),
(spbb15*spbb23^2*spbb12*spaa13^2*(-9/4*spaa12*spbb15*spbb23-9/4*spaa23*spbb23*spbb35-9/4*spaa25*spbb25*spbb35-9/4*spaa35*spbb35^2))/(spbb13*spaa15*spbb25^3*spab1231^2)+
(spbb12*spaa13*(-1/2*spaa12*spbb12^3*spbb13^2*spbb35*spbb45+17/2*spaa12*spbb12^3*spbb13*spbb15*spbb34*spbb35+1/2*spaa12*spbb12^2*spbb13^3*spbb25*spbb45-9*spaa12*spbb12^2*spbb13^2*spbb15*spbb24*spbb35+1/2*spaa12*spbb12*spbb13^3*spbb15*spbb24*spbb25-15/2*spbb12^2*spbb13*spaa15*spbb15^2*spbb34*spbb35+13/2*spbb12*spbb13^2*spaa15*spbb15^2*spbb24*spbb35+3*spbb12^3*spbb13*spaa23*spbb34*spbb35^2+29/4*spbb12^2*spbb13^2*spaa23*spbb23*spbb35*spbb45-20*spbb12^2*spbb13^2*spaa23*spbb24*spbb35^2-17/4*spbb12*spbb13^3*spaa23*spbb23*spbb25*spbb45+24*spbb12*spbb13^3*spaa23*spbb24*spbb25*spbb35-7*spbb13^4*spaa23*spbb24*spbb25^2-1*spbb12^3*spbb15*spaa25*spbb34*spbb35^2-9*spbb12^2*spbb13*spbb15*spbb34*spaa35*spbb35^2+15*spbb12*spbb13^2*spbb15*spbb24*spaa35*spbb35^2-7*spbb13^3*spbb15*spbb24*spbb25*spaa35*spbb35))/(spbb13^2*spbb14^2*spbb25^3*spaa45*spab1231)+
(spbb12*spaa13*(-2*spbb13^3*spaa14*spbb25^2+6*spbb13^2*spaa14*spbb15*spbb23*spbb25-6*spbb13*spaa14*spbb15^2*spbb23^2-2*spbb15^2*spbb23^3*spaa24-2*spbb13*spbb15*spbb23^2*spaa34*spbb35))/(spbb13^2*spbb25^3*spaa45*spab3123)+
(spaa14*spbb24^2*spbb15*spbb12*(-1/2*spaa12*spbb14*spbb25+1/2*spaa12*spbb15*spbb24+1/2*spaa14*spbb14*spbb45-1/2*spaa24*spbb24*spbb45-1/2*spaa25*spbb25*spbb45))/(spbb14^2*spaa15*spbb25^3*spab4154)+
(+439/36*spbb12*spbb15^2*spbb23^3*spaa24)/(spbb13^3*spbb25^3*spaa45)+
(-421/36*spbb12*spbb15^2*spaa23*spbb24^3)/(spbb14^3*spbb25^3*spaa35)+
(spbb12^2*(-11*spaa12^2*spbb12^3*spbb13*spaa15*spaa25*spbb45-5*spaa12^2*spbb12^3*spaa15*spbb15*spaa25*spbb34-13/2*spaa12^2*spbb12^2*spbb13^2*spaa15*spaa35*spbb45-1/2*spaa12^2*spbb12*spbb13^2*spbb24*spaa35^2*spbb35-7*spaa12*spbb12*spaa13*spbb13^2*spbb14*spaa15^2*spbb15-1/2*spaa12*spaa13*spbb13^3*spbb24*spaa35^2*spbb35-1/2*spaa12*spbb12^2*spbb13^2*spaa15^2*spaa23*spbb45-21/4*spaa12*spbb12^2*spbb13*spaa15^2*spbb15*spaa25*spbb45+79/36*spaa12*spbb12^2*spaa15^2*spbb15^2*spaa25*spbb34-259/36*spaa12*spbb12^3*spaa15*spaa25^2*spbb35*spbb45-17/9*spaa12*spbb12^2*spbb13*spaa15*spaa25*spaa35*spbb35*spbb45+83/4*spaa12*spbb12*spbb13^2*spaa15*spaa35^2*spbb35*spbb45-9/2*spaa12*spbb12*spbb13*spbb24*spaa25*spaa35^2*spbb35^2-11/4*spaa12*spbb13^2*spbb24*spaa35^3*spbb35^2+9/4*spaa13^2*spbb13^3*spbb14*spaa15^2*spbb15+1/2*spaa13^2*spbb13^4*spaa15*spaa35*spbb45+11/4*spaa13*spbb13^2*spbb14*spaa15^3*spbb15^2-15/4*spbb12*spaa13*spbb13^3*spaa15^2*spaa23*spbb45+13/4*spaa13*spbb13^3*spaa15*spaa35^2*spbb35*spbb45+13/2*spbb12*spbb13^2*spaa15^3*spbb15*spaa23*spbb45+23/4*spbb12*spbb13*spaa15^3*spbb15^2*spaa25*spbb45+259/36*spbb12*spaa15^3*spbb15^3*spaa25*spbb34-32/9*spbb12^2*spbb13*spaa15^2*spaa23*spaa25*spbb35*spbb45+81/4*spbb12*spbb13^2*spaa15^2*spaa23*spaa35*spbb35*spbb45-259/36*spbb12^2*spaa15^2*spbb15*spaa25^2*spbb35*spbb45+2/3*spbb12^2*spaa15*spaa25^2*spaa35*spbb35^2*spbb45+4*spbb12*spbb13*spaa15*spaa25*spaa35^2*spbb35^2*spbb45+11/4*spbb13^2*spaa15*spaa35^3*spbb35^2*spbb45))/(spbb13^2*spbb14^2*spaa15*spaa25*spbb25^3*spaa35*spaa45)+
(spbb12^2*(-5*spaa12^2*spbb12^2*spaa14-73/9*spaa12*spbb12*spaa13*spbb23*spaa24-5*spaa12*spbb12*spaa14^2*spbb14-5*spaa12*spbb12*spaa14*spaa24*spbb24-191/36*spaa13*spaa14*spbb14*spbb23*spaa24-5*spaa13*spaa23*spbb23^2*spaa24-28/9*spaa13*spbb23*spaa24^2*spbb24+5*spaa14*spaa23^2*spbb23^2+5*spaa14*spaa23*spbb23*spaa24*spbb24))/(spaa13*spbb13^2*spbb25^2*spaa35*spaa45)+
(spbb24*spbb12*(2/3*spaa23^2*spbb23^2*spaa35-22/9*spaa23^2*spbb23*spbb24*spaa45+625/36*spaa23*spbb23*spaa25*spbb25*spaa35+499/36*spaa23*spbb24*spaa25*spbb25*spaa45-130/9*spaa23*spbb23*spaa34*spbb34*spaa35-457/36*spaa23*spbb24*spaa34*spbb34*spaa45+28/9*spaa23*spbb24*spaa45^2*spbb45+7/4*spaa25^2*spbb25^2*spaa35+7/4*spaa34*spbb34*spaa35^2*spbb35))/(spbb14^2*spaa15*spbb25^2*spaa35*spaa45)+
(spbb12*(281/36*spaa12^2*spbb12^3*spaa15*spaa25-41/2*spaa12*spbb12^2*spaa13*spbb13*spaa15*spaa25-13/2*spaa12*spbb12^2*spbb13*spaa15^2*spaa23-116/9*spaa12*spbb12^2*spaa15^2*spbb15*spaa25-191/18*spbb12*spaa13^2*spbb13^2*spaa15*spaa25-193/36*spbb12*spaa13^2*spbb13*spbb23*spaa25^2-28/9*spaa13^2*spbb13^2*spbb23*spaa25*spaa35+11/4*spbb12*spaa13*spbb13^2*spaa15^2*spaa23-47*spbb12*spaa13*spbb13*spaa15^2*spbb15*spaa25+169/36*spbb12*spaa13*spaa15*spbb15*spbb23*spaa25^2+110/3*spaa13*spbb13*spaa15*spbb15*spbb23*spaa25*spaa35-13/36*spaa13*spbb13*spbb23*spaa25*spaa35^2*spbb35-581/36*spbb12*spaa15^3*spbb15^2*spaa25-97/36*spaa15^2*spbb15^2*spbb23*spaa25*spaa35+31/6*spaa15*spbb15*spbb23*spaa25*spaa35^2*spbb35))/(spbb13*spbb14*spaa15*spaa25*spbb25^2*spaa35*spaa45)+
(+5*spaa12*spbb12^2*spaa14)/(spaa13*spbb13*spbb25*spaa45)+
(spbb12*(1*spbb12*spaa14*spaa25+67/12*spaa15*spbb15*spaa45+265/36*spaa24*spbb24*spaa45+5*spaa25*spbb25*spaa45))/(spbb13*spbb25*spaa35*spaa45)+
(spaa35*spbb12*(-77/4*spaa12*spbb12*spaa15-28/9*spaa12*spbb23*spaa35-133/6*spaa13*spbb13*spaa15+191/36*spaa15*spaa25*spbb25+65/36*spaa15*spaa35*spbb35))/(spbb14*spaa15*spbb25*spaa35*spaa45)+
(spbb12*(221/36*spaa13*spaa45-2*spaa14*spaa35))/(spbb25*spaa35*spaa45),
(+4/3*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(spbb12^2*spaa13^2*spbb35^2*(2*spbb13*spbb23*spbb45+1*spbb13*spbb25*spbb34+1*spbb15*spbb23*spbb34))/(spbb13*spbb25^3*spbb34*spab3123^2)+
(spbb12*spaa13*spbb35*(-10*spbb13^2*spbb23^2*spbb45^2-8*spbb13^2*spbb23*spbb25*spbb34*spbb45+4*spbb13^2*spbb25^2*spbb34^2+2*spbb13*spbb15*spbb23*spbb25*spbb34^2+2*spbb15^2*spbb23^2*spbb34^2))/(spbb13^2*spbb25^3*spbb34^2*spab3123)+
(spbb12^3*spbb35^2*(10/3*spaa12*spbb12+10/3*spaa15*spbb15+10/3*spaa23*spbb23+10/3*spaa25*spbb25))/(spbb13^3*spbb25^3*spaa35)+
(spbb12*(-20*spaa12^2*spbb12^3*spaa13*spbb14^3*spbb23*spbb34-10*spaa12^2*spbb12^2*spaa13*spbb14^4*spbb23^2-3/2*spaa12^2*spbb12^4*spbb14*spaa23*spbb24*spbb34^2+18*spaa12*spbb12^2*spaa13^2*spbb13*spbb14^3*spbb23*spbb34+20*spaa12*spbb12*spaa13^2*spbb13*spbb14^4*spbb23^2+18*spaa12*spbb12^3*spaa13*spaa14*spbb14^3*spbb34^2-49/6*spaa12*spbb12^3*spaa14*spbb14^2*spaa23*spbb24*spbb34^2+40*spaa12*spbb12^2*spaa14*spbb14^3*spaa24*spbb24^2*spbb34+20*spaa12*spbb12*spaa14*spbb14^4*spbb23*spaa24*spbb24^2+1*spaa12*spbb12^4*spaa23^2*spbb24*spbb34^3-3*spaa12*spbb12^3*spbb14*spaa23*spaa24*spbb24^2*spbb34^2-13/6*spbb12^2*spaa13^3*spbb13^2*spbb14^2*spbb34^2+2*spbb12*spaa13^3*spbb13^2*spbb14^3*spbb23*spbb34-10*spaa13^3*spbb13^2*spbb14^4*spbb23^2-3*spbb12^2*spaa13^2*spbb13*spaa14*spbb14^3*spbb34^2-5/2*spbb12^3*spaa13^2*spbb13*spbb14*spaa23*spbb34^3+11/6*spbb12^2*spaa13*spaa14^2*spbb14^4*spbb34^2-1/2*spbb12^3*spaa13*spaa14*spbb14^2*spaa23*spbb34^3-1*spbb12^4*spaa13*spaa23^2*spbb34^4-28/3*spbb12^2*spaa14^2*spbb14^3*spaa23*spbb24*spbb34^2+38*spbb12*spaa14^2*spbb14^4*spaa24*spbb24^2*spbb34+20*spaa14^2*spbb14^5*spbb23*spaa24*spbb24^2+5*spbb12^3*spaa14*spbb14*spaa23^2*spbb24*spbb34^3-49/6*spbb12^2*spaa14*spbb14^2*spaa23*spaa24*spbb24^2*spbb34^2+20*spbb12*spaa14*spbb14^3*spaa24^2*spbb24^3*spbb34+10*spaa14*spbb14^4*spbb23*spaa24^2*spbb24^3+1*spbb12^3*spaa23^2*spaa24*spbb24^2*spbb34^3-3/2*spbb12^2*spbb14*spaa23*spaa24^2*spbb24^3*spbb34^2))/(spbb13^2*spbb14^2*spbb25^3*spbb34^2*spaa35^3)+
(spbb12*spbb14*(-73/2*spaa12^2*spbb12^3*spaa15*spbb34-98*spaa12^2*spbb12^2*spbb14*spaa15*spbb23-33/2*spaa12*spbb12^2*spbb14*spaa15^2*spbb35-15*spaa12*spbb12^2*spaa15^2*spbb15*spbb34+74*spaa12*spbb12*spbb13*spbb14*spaa15^2*spbb25-233/2*spaa12*spbb12^2*spaa15*spbb23*spaa25*spbb45+94*spaa12*spbb12*spaa23*spbb23^2*spbb24*spaa25-54*spbb12*spaa13*spbb23^2*spaa25^2*spbb45-9*spbb12*spbb14*spaa15^3*spbb15*spbb35+3/2*spbb12*spaa15^3*spbb15^2*spbb34-10*spbb13*spbb14*spaa15^3*spbb15*spbb25+21*spbb12^2*spaa15^2*spaa25*spbb35*spbb45+1/2*spbb12*spaa15^2*spbb15*spaa25*spbb25*spbb34-55*spbb12*spaa15*spbb23*spaa25^2*spbb25*spbb45+30*spaa23^2*spbb23^3*spbb24*spaa25+30*spaa23*spbb23^2*spbb24*spaa25^2*spbb25))/(spbb13^2*spbb25^2*spbb34^2*spaa35^3)+
(spbb12^2*(-107/6*spaa12^2*spbb12^2+136/3*spaa12*spbb12*spaa14*spbb14-115*spaa12*spbb12*spaa23*spbb23-53/6*spaa12*spbb12*spaa24*spbb24-28*spbb12*spaa13*spaa24*spbb34+3*spaa14^2*spbb14^2+11*spaa14*spbb14*spaa24*spbb24+5*spaa23^2*spbb23^2+30*spaa23*spbb23*spaa24*spbb24+21/2*spaa24^2*spbb24^2))/(spbb13^2*spbb25^2*spaa35^2)+
(-1*spbb12^2*spbb45^2)/(spbb14^2*spbb25^2)+
(-211/2*spaa12^2*spbb12^2*spbb13*spbb14*spbb24^2+63/2*spaa12^2*spbb12^2*spbb14^2*spbb23*spbb24-23/2*spaa12*spbb12*spaa13*spbb13^2*spbb14*spbb24^2+74*spaa12*spbb12*spaa13*spbb13*spbb14^2*spbb23*spbb24-15/2*spaa12*spbb12*spaa13*spbb14^3*spbb23^2-86*spaa12*spbb12*spbb13*spbb14*spaa24*spbb24^3+90*spaa12*spbb12*spbb14^2*spbb23*spaa24*spbb24^2+3/2*spaa13^2*spbb13^3*spbb14*spbb24^2+18*spaa13^2*spbb13^2*spbb14^2*spbb23*spbb24-97/2*spaa13^2*spbb13*spbb14^3*spbb23^2-9*spaa13*spaa14*spbb14^4*spbb23^2-5*spaa13*spbb13^3*spaa23*spbb24^3+12*spaa13*spbb13^2*spbb14*spaa24*spbb24^3+49*spaa13*spbb13*spbb14^2*spbb23*spaa24*spbb24^2-26*spaa13*spbb14^3*spbb23^2*spaa24*spbb24+4*spbb13^2*spaa23*spaa24*spbb24^4+18*spbb13*spbb14*spaa24^2*spbb24^4-34*spbb14^2*spbb23*spaa24^2*spbb24^3)/(spbb13*spbb14*spbb25^2*spbb34^2*spaa35^2)+
(spbb24*spbb14*(54*spaa12*spbb12*spaa15-36*spaa12*spbb24*spaa45+8*spaa14*spbb14*spaa15+24*spaa15^2*spbb15))/(spbb25*spbb34^2*spaa35^2)+
(spbb12*spbb14*(143*spaa12*spbb12*spaa15-21*spaa13*spbb23*spaa25-67*spaa15^2*spbb15-33*spaa15*spaa25*spbb25))/(spbb13*spbb25*spbb34*spaa35^2)+
(spbb12*(273/2*spaa12*spbb12+93/2*spaa14*spbb14+7*spaa23*spbb23-89/2*spaa24*spbb24))/(spbb13*spbb25*spaa35)+
(+5/2*spbb12*spbb45)/(spbb14*spbb25)+
(-20*spaa12*spbb12*spbb24+27*spbb12*spaa13*spbb34-21*spaa14*spbb14*spbb24-16*spaa23*spbb23*spbb24)/(spbb25*spbb34*spaa35)+
(+11*spbb14*spaa15)/(spbb34*spaa35)+
(+59/3),
(spbb12*(-350/27*spaa12^2*spbb12^2*spaa14*spbb25^2-350/27*spaa12*spbb12*spaa14^2*spbb15*spbb24*spbb25-350/27*spaa12*spbb12*spaa14*spaa15*spbb15*spbb25^2-350/27*spaa12*spbb12*spaa14*spaa24*spbb24*spbb25^2-700/27*spaa12*spbb12*spaa14*spaa25*spbb25^3+350/27*spaa12*spbb12*spaa15*spaa24*spbb25^3-350/27*spaa14^3*spbb15^2*spbb24^2-700/27*spaa14^2*spaa15*spbb15^2*spbb24*spbb25-700/27*spaa14^2*spbb15*spaa24*spbb24^2*spbb25-700/27*spaa14^2*spbb15*spbb24*spaa25*spbb25^2-350/27*spaa14*spaa15^2*spbb15^2*spbb25^2-700/27*spaa14*spaa15*spbb15*spaa24*spbb24*spbb25^2-700/27*spaa14*spaa15*spbb15*spaa25*spbb25^3-350/27*spaa14*spaa24^2*spbb24^2*spbb25^2-700/27*spaa14*spaa24*spbb24*spaa25*spbb25^3-350/27*spaa14*spaa25^2*spbb25^4))/(spbb25^3*spaa45*spab3123^2)+
(spaa12*spaa45*(-4/9*spaa12*spbb12*spbb24-2/9*spbb12*spaa13*spbb34-2/9*spaa14*spbb14*spbb24-2/9*spaa24*spbb24^2))/(spaa15*spab5125^2)+
(spbb12^3*(-475/36*spaa12^2*spbb12*spbb25*spbb35+475/72*spaa12^2*spbb13*spbb25^2-475/72*spaa12*spbb12*spaa13*spbb35^2-475/72*spaa12*spaa15*spbb15*spbb25*spbb35-475/72*spaa13*spaa15*spbb15*spbb35^2))/(spbb13*spbb14*spbb25^3*spaa45*spab1231)+
(+1/6*spaa23*spbb23^2*spbb25^2*spbb45)/(spbb25^3*spbb34*spab2152)+
(spaa13*(-350/27*spaa12^2*spbb12*spbb13^2*spbb23*spbb25^2-2665/108*spaa12*spaa13*spbb13^3*spbb23*spbb25^2+7835/216*spaa12*spaa13*spbb13^2*spbb15*spbb23^2*spbb25-835/72*spaa12*spaa13*spbb13*spbb15^2*spbb23^3-350/27*spaa12*spbb13^3*spaa15*spbb25^3-700/27*spaa12*spbb13^2*spbb23*spaa25*spbb25^3+350/27*spaa12*spbb13*spbb15*spbb23^2*spaa25*spbb25^2-625/24*spaa13*spbb13^3*spaa15*spbb25^2*spbb35-9875/216*spaa13*spbb13^2*spbb23*spaa25*spbb25^2*spbb35+5675/216*spaa13*spbb13*spbb15*spbb23^2*spaa25*spbb25*spbb35-475/72*spaa13*spbb15^2*spbb23^3*spaa25*spbb35-2825/108*spaa13*spbb13^2*spbb23*spbb25*spaa35*spbb35^2+2825/216*spaa13*spbb13*spbb15*spbb23^2*spaa35*spbb35^2))/(spaa12*spbb13*spbb25^3*spbb34*spaa45*spab3123)+
(spbb12*spbb45*spaa14^2*(-5*spaa12*spbb12*spbb25+5*spbb12*spaa14*spbb45-5*spaa15*spbb15*spbb25-5*spaa25*spbb25^2))/(spaa12*spbb25^3*spaa45*spab4124)+
(spbb24^2*spbb15*spaa14*(475/72*spaa14*spbb15*spbb24+475/72*spbb25*spaa45*spbb45))/(spbb14*spaa15*spbb25^3*spab4154)+
(spbb25*(2/3*spaa23*spbb23^2*spaa25*spbb25*spbb45+1/6*spaa23*spbb23^2*spaa35*spbb35*spbb45+5/9*spaa23*spbb23*spbb25*spbb34*spaa35*spbb35-2/9*spaa23*spbb25^2*spbb34^2*spaa45+2/3*spbb23*spaa24*spbb24*spaa25*spbb25*spbb45-1/6*spbb23*spaa24*spbb24*spaa45*spbb45^2-2/9*spaa24*spbb24*spbb25*spbb34*spaa45*spbb45+2/3*spbb23*spaa25^2*spbb25^2*spbb45+1/18*spbb23*spaa25*spbb25*spaa35*spbb35*spbb45))/(spaa25*spbb25^3*spbb34*spab5125)+
(spbb45*spbb23^2*(-2825/216*spaa23^3*spbb23^3-2825/216*spaa23^2*spbb23^2*spaa24*spbb24-2125/108*spaa23^2*spbb23^2*spaa34*spbb34-2825/108*spaa23^2*spbb23^2*spaa35*spbb35-2825/216*spaa23*spbb23*spaa24*spbb24*spaa34*spbb34-2825/108*spaa23*spbb23^2*spaa24*spaa35*spbb45-475/72*spaa23*spbb23*spaa34^2*spbb34^2-5675/216*spaa23*spbb23*spaa34*spbb34*spaa35*spbb35-2825/216*spaa23*spbb23*spaa35^2*spbb35^2-475/72*spaa24*spbb24*spaa34^2*spbb34^2-2825/216*spbb23*spaa24*spaa34*spbb34*spaa35*spbb45-2825/216*spbb23*spaa24*spaa35^2*spbb35*spbb45-475/72*spaa34*spbb34*spaa35^2*spbb35^2))/(spaa12*spbb13*spbb14*spaa15*spbb25^3*spbb34*spaa45)+
(-2825/108*spaa13^2*spbb13^3*spbb14*spaa15^2*spbb35-3169/54*spaa13^2*spbb13^3*spaa15*spbb34*spaa35*spbb35+12221/216*spaa13*spbb13^2*spaa14*spaa15*spbb15*spbb34^2*spaa35+1183/36*spaa13*spbb13^2*spaa14*spbb34^2*spaa35^2*spbb35+2351/72*spaa13*spbb13^2*spbb14*spaa15^3*spbb15*spbb35-3761/216*spaa13*spbb13^2*spbb14*spaa15^2*spaa34*spbb34*spbb35-1/9*spaa13*spbb13^2*spbb14*spaa15^2*spaa35*spbb35^2-5971/108*spaa13*spbb13^2*spaa15^2*spbb15*spbb34*spaa35*spbb35-2785/72*spaa13*spbb13^2*spaa15*spbb34*spaa35^2*spbb35^2-233/36*spbb13*spaa14^2*spbb15*spbb34^3*spaa35^2+9521/108*spbb13*spaa14*spaa15^2*spbb15^2*spbb34^2*spaa35-6155/216*spbb13*spaa14*spaa15*spbb15*spaa34*spbb34^3*spaa35+7715/108*spbb13*spaa14*spaa15*spbb15*spbb34^2*spaa35^2*spbb35+25/216*spaa14*spaa15*spbb15^2*spbb34^3*spaa35*spaa45+2825/72*spbb13*spaa14*spbb34^2*spaa35^3*spbb35^2-2825/216*spaa14*spbb15*spbb34^3*spaa35^2*spbb35*spaa45+463/72*spbb13*spbb14*spaa15^4*spbb15^2*spbb35-3079/72*spbb13*spbb14^2*spaa15^3*spaa34*spbb35^2+439/72*spbb13*spbb14*spaa15^3*spbb15*spaa35*spbb35^2+475/72*spbb13*spaa15^3*spbb15^2*spbb34*spaa35*spbb35+475/72*spbb14^2*spaa15^3*spbb15*spbb35^2*spaa45+766/27*spbb13*spbb14*spaa15^2*spaa34^2*spbb34^2*spbb35-475/18*spbb14^2*spaa15^2*spaa34*spbb34*spbb35^2*spaa45-1/3*spbb13*spbb14*spaa15^2*spaa35^2*spbb35^3+475/72*spbb14*spaa15*spaa34^2*spbb34^3*spbb35*spaa45+2825/216*spbb14*spaa15*spbb34*spaa35^2*spbb35^3*spaa45+2825/216*spbb34^2*spaa35^3*spbb35^3*spaa45)/(spaa12*spbb13*spbb14*spaa15*spaa25*spbb25^2*spbb34*spaa45)+
(18401/216*spaa13^2*spbb13^3*spaa15+6589/72*spaa13*spbb13^2*spaa15^2*spbb15+947/24*spaa13*spbb13^2*spaa15*spaa23*spbb23+4249/108*spaa13*spbb13^2*spaa15*spaa35*spbb35+683/108*spbb13*spaa15^3*spbb15^2-3305/216*spbb12*spbb13*spaa15^2*spaa23*spbb35-1183/36*spbb12*spaa15^2*spbb15*spaa25*spbb35-1183/36*spaa15^2*spbb15^2*spbb23*spaa25-350/27*spbb13*spaa15*spaa23^2*spbb23^2-12725/216*spbb12*spaa15*spaa23*spbb23*spaa25*spbb35-2825/108*spaa15*spbb15*spaa23*spbb23^2*spaa25-2825/108*spbb12*spaa15*spaa25^2*spbb25*spbb35-2125/108*spaa15*spbb15*spbb23*spaa25^2*spbb25+2825/108*spaa23^2*spbb23^3*spaa25+2825/72*spaa23*spbb23^2*spaa25^2*spbb25+2825/216*spbb23*spaa25^3*spbb25^2)/(spaa12*spbb13*spbb14*spaa15*spbb25*spaa45)+
(1375/216*spaa12*spbb12*spbb23+725/108*spbb12*spaa14*spbb34-2825/216*spaa23*spbb23^2+2825/108*spbb23*spaa24*spbb24)/(spbb13*spaa15*spbb25)+
(-5417/36*spaa12*spbb12^2*spaa15-1183/36*spbb12*spaa13*spbb23*spaa25-4973/72*spbb12*spaa15^2*spbb15-1975/54*spbb12*spaa15*spaa23*spbb23-23951/216*spbb12*spaa15*spaa25*spbb25-11275/216*spaa23*spbb23^2*spaa35-2825/72*spbb23*spaa25*spbb25*spaa35)/(spbb14*spaa15*spbb25*spaa45)+
(-1423/216*spaa13*spbb34*spaa45)/(spaa15*spaa25*spbb25)+
(-19079/216*spaa12*spbb12+61/18*spaa13*spbb13-1501/18*spaa14*spbb14+1067/36*spaa23*spbb23)/(spaa25*spbb25)+
(-415/72*spaa12*spbb12*spbb23-37/9*spaa13*spbb13*spbb23-23105/216*spbb12*spaa14*spbb34-2647/72*spaa23*spbb23^2)/(spbb25*spbb34*spaa45)+
(+463/72*spbb13*spaa15)/(spbb34*spaa45)+
(-265487/2592),
(spbb12^2*spaa13*(529/72*spaa12^3*spbb23*spbb25^2+529/36*spaa12^2*spaa13*spbb23*spbb25*spbb35-529/72*spaa12^2*spaa15*spbb25^2*spbb35+529/72*spaa12*spaa13^2*spbb23*spbb35^2-529/36*spaa12*spaa13*spaa15*spbb25*spbb35^2-529/72*spaa13^2*spaa15*spbb35^3))/(spaa12*spaa15*spbb25^3*spab1231^2)+
(spbb12*(16/9*spaa12^2*spbb12^2*spaa14*spbb25^2+16/9*spaa12*spbb12*spaa14^2*spbb15*spbb24*spbb25+16/9*spaa12*spbb12*spaa14*spaa15*spbb15*spbb25^2+16/9*spaa12*spbb12*spaa14*spaa24*spbb24*spbb25^2+32/9*spaa12*spbb12*spaa14*spaa25*spbb25^3-16/9*spaa12*spbb12*spaa15*spaa24*spbb25^3+16/9*spaa14^3*spbb15^2*spbb24^2+32/9*spaa14^2*spaa15*spbb15^2*spbb24*spbb25+32/9*spaa14^2*spbb15*spaa24*spbb24^2*spbb25+32/9*spaa14^2*spbb15*spbb24*spaa25*spbb25^2+16/9*spaa14*spaa15^2*spbb15^2*spbb25^2+32/9*spaa14*spaa15*spbb15*spaa24*spbb24*spbb25^2+32/9*spaa14*spaa15*spbb15*spaa25*spbb25^3+16/9*spaa14*spaa24^2*spbb24^2*spbb25^2+32/9*spaa14*spaa24*spbb24*spaa25*spbb25^3+16/9*spaa14*spaa25^2*spbb25^4))/(spbb25^3*spaa45*spab3123^2)+
(+427/72*spbb12*spaa14^3*spbb15^2*spbb24^2)/(spbb25^3*spaa45*spab4154^2)+
(spbb12^2*(-1523/72*spaa12^2*spbb12^2*spbb13*spbb15*spbb25*spbb34+1523/72*spaa12^2*spbb12*spbb13^2*spbb15*spbb24*spbb25+283/72*spaa12*spbb12^2*spaa15*spbb15^2*spbb34*spbb35-301/12*spaa12*spbb12*spbb13*spaa15*spbb15^2*spbb25*spbb34+1523/72*spaa12*spbb13^2*spaa15*spbb15^2*spbb24*spbb25-409/36*spaa12*spbb12^3*spaa23*spbb34*spbb35^2+351/8*spaa12*spbb12^2*spbb13*spaa23*spbb25*spbb34*spbb35-2341/72*spaa12*spbb12*spbb13^2*spaa23*spbb25^2*spbb34+2365/72*spaa12*spbb12^2*spbb15*spaa25*spbb25*spbb34*spbb35-3467/72*spaa12*spbb12*spbb13*spbb15*spaa25*spbb25^2*spbb34+1523/72*spaa12*spbb13^2*spbb15*spbb24*spaa25*spbb25^2+421/72*spbb12^2*spaa13*spbb15*spaa25*spbb34*spbb35^2))/(spbb13^2*spbb14^2*spbb25^3*spaa45*spab1231)+
(spbb23*(16/9*spaa23^2*spbb23^2*spaa24*spbb25^2+91/36*spaa23^2*spbb23^2*spbb25*spaa34*spbb35+16/9*spaa23*spbb23*spaa24^2*spbb24*spbb25^2+16/9*spaa23*spbb23*spaa24*spaa25*spbb25^3+91/36*spaa23*spbb23*spaa24*spbb24*spbb25*spaa34*spbb35+16/9*spaa23*spbb23*spaa24*spbb25^2*spaa35*spbb35+3/4*spaa23*spbb23*spaa25*spbb25^2*spaa34*spbb35+91/36*spaa23*spbb23*spbb24*spaa34^2*spbb35^2+91/36*spaa23*spbb23*spbb25*spaa34*spaa35*spbb35^2+32/9*spaa24^2*spbb24*spbb25^2*spaa35*spbb35-16/9*spaa24^2*spbb25^3*spbb34*spaa35-32/9*spaa24*spbb24*spaa25*spbb25^2*spaa34*spbb35+41/12*spaa24*spbb24^2*spaa34^2*spbb35^2+41/6*spaa24*spbb24*spbb25*spaa34*spaa35*spbb35^2+41/12*spaa24*spbb25^2*spaa35^2*spbb35^2-16/9*spaa25^2*spbb25^3*spaa34*spbb35))/(spaa12*spbb13*spbb25^3*spaa45*spab3123)+
(spbb23*(5*spaa12*spbb12*spaa13*spbb15*spbb23*spbb25-5*spaa13^2*spbb15^2*spbb23^2+5*spaa13*spaa15*spbb15^2*spbb23*spbb25-5*spaa13*spbb15*spbb23*spbb25*spaa35*spbb35-5*spbb13*spaa15*spaa23*spbb25^3+5*spaa15*spbb15*spaa23*spbb23*spbb25^2+5*spaa15*spbb15*spbb25^2*spaa35*spbb35))/(spbb13*spaa15*spbb25^3*spab3153)+
(spaa14*spbb24*(-28/9*spaa12*spbb12*spbb14^2*spbb25^2-275/72*spaa12*spbb12*spbb14*spbb15*spbb24*spbb25+499/72*spaa12*spbb12*spbb15^2*spbb24^2+19/12*spaa14*spbb14^2*spbb15*spbb24*spbb25-19/12*spaa14*spbb14*spbb15^2*spbb24^2-28/9*spbb14^2*spaa24*spbb24*spbb25^2-275/72*spbb14*spbb15*spaa24*spbb24^2*spbb25+499/72*spbb15^2*spaa24*spbb24^3-28/9*spbb14^2*spaa25*spbb25^3-275/72*spbb14*spbb15*spbb24*spaa25*spbb25^2+499/72*spbb15^2*spbb24^2*spaa25*spbb25))/(spbb14^2*spaa15*spbb25^3*spab4154)+
(spbb12*(283/72*spaa12^3*spbb12^4*spbb34*spbb35-59/12*spaa12^2*spbb12^3*spaa13*spbb13*spbb34*spbb35+463/36*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb23*spbb45+173/9*spaa12^2*spbb12^3*spaa14*spbb14*spbb34*spbb35-409/36*spaa12^2*spbb12^3*spaa23*spbb23*spbb34*spbb35-19/9*spaa12*spbb12^2*spaa13^2*spbb13^2*spbb34*spbb35+227/24*spaa12*spbb12*spaa13^2*spbb13^3*spbb23*spbb45+245/24*spaa12*spbb12^2*spaa13*spbb13*spaa14*spbb14*spbb34*spbb35-529/36*spaa12*spbb12^2*spaa13*spbb13*spaa23*spbb23*spbb34*spbb35+499/72*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb23^2*spbb45+289/72*spaa12*spbb12^3*spaa13*spaa24*spbb34^2*spbb35+283/72*spaa12*spbb12^2*spaa14^2*spbb14^2*spbb34*spbb35-5/9*spbb12*spaa13^3*spbb13^3*spbb34*spbb35+5/9*spaa13^3*spbb13^4*spbb23*spbb45+5/9*spbb12*spaa13^2*spbb13^2*spaa14*spbb14*spbb34*spbb35+529/72*spbb12*spaa13^2*spbb13^2*spaa23*spbb23*spbb34*spbb35+529/72*spbb12^2*spaa13^2*spbb13*spaa24*spbb34^2*spbb35+163/24*spbb12*spaa13*spbb13*spaa14^2*spbb14^2*spbb34*spbb35-529/72*spbb12^2*spaa13*spaa14*spbb14*spaa24*spbb34^2*spbb35))/(spaa12*spbb13^2*spbb14^2*spaa15*spbb25^3*spaa45)+
(spbb12^2*spbb35*(-409/36*spaa12*spbb23-2365/72*spaa15*spbb35))/(spbb13^2*spaa15*spbb25^2)+
(spbb12*(23/12*spaa12^3*spbb12^2*spbb24+221/24*spaa12^2*spbb12^2*spaa13*spbb34-5/12*spaa12^2*spbb12*spaa23*spbb23*spbb24+421/72*spaa12^2*spbb12*spaa24*spbb24^2+427/72*spaa12*spbb12*spaa13*spaa23*spbb23*spbb34-5/18*spaa12*spbb12*spaa13*spaa24*spbb24*spbb34-1*spaa12*spbb12*spaa13*spaa34*spbb34^2-203/24*spbb12*spaa13^2*spaa24*spbb34^2+5/9*spaa13*spaa23^2*spbb23^2*spbb34+10/9*spaa13*spaa23*spbb23*spaa34*spbb34^2-5/9*spaa13*spaa24^2*spbb24^2*spbb34+5/9*spaa13*spaa34^2*spbb34^3))/(spaa12*spbb14^2*spaa15*spbb25^2*spaa45)+
(spbb12*(1733/36*spaa12^3*spbb12^2*spbb23+1721/72*spaa12^2*spbb12*spaa13*spbb13*spbb23-1249/36*spaa12^2*spbb12^2*spaa14*spbb34+1069/24*spaa12^2*spbb12*spaa23*spbb23^2-27/8*spaa12*spaa13^2*spbb13^2*spbb23-1315/72*spaa12*spbb12*spaa13*spbb13*spaa14*spbb34-545/72*spaa12*spaa13*spbb13*spaa23*spbb23^2-745/18*spaa12*spbb12*spaa14*spaa23*spbb23*spbb34+55/12*spaa12*spbb12*spaa14*spaa34*spbb34^2-5/3*spaa13^2*spbb13^2*spaa14*spbb34+91/36*spaa13*spbb13*spaa14*spaa23*spbb23*spbb34+79/8*spbb12*spaa14^2*spaa23*spbb34^2))/(spaa12*spbb13*spbb14*spaa15*spbb25^2*spaa45)+
(16/9*spaa13^2*spbb13^3+65/12*spbb12*spaa13*spbb13*spaa24*spbb34-16/9*spbb13*spaa14^2*spbb14^2-16/9*spbb12*spaa14*spbb14*spaa24*spbb34-32/9*spbb13*spaa14*spbb14*spaa34*spbb34-16/9*spbb13*spaa23^2*spbb23^2-16/9*spbb12*spaa23*spbb23*spaa24*spbb34-32/9*spbb13*spaa23*spbb23*spaa34*spbb34-16/9*spbb12*spaa24*spaa34*spbb34^2-16/9*spbb13*spaa34^2*spbb34^2)/(spaa12*spbb13*spbb14*spbb25*spaa45)+
(spbb12*(565/72*spaa12*spbb23-391/24*spaa14*spbb34))/(spbb13*spaa15*spbb25)+
(spbb12*(-147/8*spaa12*spbb12*spaa15-31/9*spaa13*spbb23*spaa25-155/72*spaa15^2*spbb15-203/72*spaa15*spaa23*spbb23-11/9*spaa15*spaa25*spbb25))/(spbb14*spaa15*spbb25*spaa45)+
(-5*spaa13*spbb23)/(spaa15*spbb25)+
(-235/36*spbb12*spaa14)/(spbb25*spaa45)+
(+233/27),
(spbb15^2*spbb23^2*spaa13*(11/8*spaa12*spbb12*spaa13*spbb23+11/8*spaa12*spbb12*spaa15*spbb25+11/8*spaa13*spaa15*spbb15*spbb23))/(spbb13*spaa15*spbb25^3*spab1231^2)+
(spbb12*spbb23^2*spaa13^2*(5*spaa12*spbb12*spaa13*spbb15+5*spaa12*spbb15*spbb25*spaa35+10*spaa13*spbb15*spaa23*spbb23+5*spaa23^2*spbb23*spbb25))/(spaa15*spbb25^3*spaa35*spab3153^2)+
(spbb12*spbb45^3*(13/24*spbb12^2*spaa14^2+13/12*spbb12*spaa14*spbb25*spaa45+13/24*spbb25^2*spaa45^2))/(spbb14*spbb25^3*spab4154^2)+
(spbb12*spbb15^2*(-11/4*spaa12*spbb12^2*spbb23*spbb34*spbb45-11/8*spaa12*spbb12*spbb13*spbb23*spbb24*spbb45-35/8*spaa12*spbb12*spbb15*spbb23*spbb24*spbb34-11/8*spaa12*spbb13*spbb15*spbb23*spbb24^2+11/4*spbb12^2*spaa15*spbb34*spbb35*spbb45))/(spbb13^2*spbb14^2*spbb25^3*spab1231)+
(spbb23^2*(-15*spbb13*spaa23^2*spbb23*spaa24*spbb25^2+20*spbb15*spaa23^2*spbb23^2*spaa24*spbb25-10*spbb13*spaa23^2*spbb23*spbb25*spaa34*spbb35+15/2*spbb13*spaa23^2*spbb25^2*spbb35*spaa45+5/2*spbb13*spaa23*spaa24^2*spbb24*spbb25^2+5/2*spbb13*spaa23*spaa24*spaa25*spbb25^3-5/2*spbb15*spaa23*spbb23*spaa24*spaa25*spbb25^2-5*spbb15*spaa23*spbb23^2*spaa24*spaa34*spbb45+25/2*spbb13*spaa23*spaa25*spbb25^2*spaa34*spbb35-20*spbb15*spaa23*spbb23*spaa25*spbb25*spaa34*spbb35+10*spbb13*spaa23*spbb25*spaa34*spaa35*spbb35^2-10*spbb15*spaa23*spbb23*spaa34*spaa35*spbb35^2-5/2*spbb15*spbb23*spaa24^2*spbb24*spaa34*spbb45+5/2*spbb15*spaa25^2*spbb25^2*spaa34*spbb35+15/2*spbb15*spbb23*spaa25*spaa34^2*spbb35*spbb45+15/2*spbb15*spaa25*spbb25*spaa34*spaa35*spbb35^2))/(spbb13^2*spaa15*spaa24*spbb25^3*spab3153)+
(spbb12*spbb45^2*(-1/4*spbb12*spaa14^2*spbb14*spbb15-25/12*spbb12^2*spaa14*spaa24*spbb45+53/6*spbb12*spaa14*spbb14*spaa24*spbb25-1/4*spaa14*spbb14*spbb15*spbb25*spaa45+27/4*spbb14*spaa24*spbb25^2*spaa45))/(spbb14^2*spaa24*spbb25^3*spab4154)+
(+421/72*spbb12^3*spbb45^3)/(spbb14^3*spbb25^3)+
(spbb12^2*(29/2*spaa12^3*spbb12^2*spaa13*spbb13^2*spbb14+19/2*spaa12^3*spbb12^2*spbb13*spaa14*spbb14^2-43/8*spaa12^3*spbb12^3*spbb13*spaa23*spbb34+3/4*spaa12^3*spbb12^2*spbb13^2*spaa23*spbb24-91/4*spaa12^2*spbb12*spaa13^2*spbb13^3*spbb14-7/4*spaa12^2*spbb12*spaa13*spbb13^2*spaa14*spbb14^2+59/8*spaa12^2*spbb12^2*spaa13*spbb13^2*spaa23*spbb34+9/4*spaa12^2*spbb12*spaa13*spbb13^3*spaa23*spbb24+251/8*spaa12^2*spbb12^2*spaa13*spbb13*spbb14*spaa24*spbb34+9*spaa12^2*spbb12*spbb13*spaa14^2*spbb14^3+19/2*spaa12^2*spbb12^2*spaa14*spbb14^2*spaa24*spbb34-47/8*spaa12^2*spbb12^2*spbb13*spaa23^2*spbb23*spbb34+3/4*spaa12^2*spbb12*spbb13^2*spaa23^2*spbb23*spbb24-39/8*spaa12^2*spbb12^3*spaa23*spaa24*spbb34^2-1/4*spaa12*spaa13^2*spbb13^3*spaa14*spbb14^2+45*spaa12*spbb12*spaa13^2*spbb13^3*spaa23*spbb34-45/2*spaa12*spaa13^2*spbb13^4*spaa23*spbb24-42*spaa12*spbb12*spaa13^2*spbb13^2*spbb14*spaa24*spbb34-3/2*spaa12*spaa13*spbb13^2*spaa14^2*spbb14^3+159/8*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14^2*spaa24*spbb34+277/8*spaa12*spbb12*spaa13*spbb13^2*spaa23^2*spbb23*spbb34-25/2*spaa12*spaa13*spbb13^3*spaa23^2*spbb23*spbb24+53/2*spaa12*spbb12^2*spaa13*spbb13*spaa23*spaa24*spbb34^2+135/8*spaa12*spbb12^2*spaa13*spbb14*spaa24^2*spbb34^2-1/2*spaa12*spbb13*spaa14^3*spbb14^4+9*spaa12*spbb12*spaa14^2*spbb14^3*spaa24*spbb34-1/2*spaa12*spbb12*spbb13*spaa23^3*spbb23^2*spbb34-39/8*spaa12*spbb12^2*spaa23^2*spbb23*spaa24*spbb34^2-1/4*spaa13^2*spbb13^2*spaa14*spbb14^2*spaa24*spbb34+45/2*spaa13^2*spbb13^3*spaa23^2*spbb23*spbb34+89/4*spbb12*spaa13^2*spbb13^2*spaa23*spaa24*spbb34^2-77/4*spbb12*spaa13^2*spbb13*spbb14*spaa24^2*spbb34^2-3/2*spaa13*spbb13*spaa14^2*spbb14^3*spaa24*spbb34+175/8*spbb12*spaa13*spaa14*spbb14^2*spaa24^2*spbb34^2+25/2*spaa13*spbb13^2*spaa23^3*spbb23^2*spbb34+193/8*spbb12*spaa13*spbb13*spaa23^2*spbb23*spaa24*spbb34^2+139/8*spbb12^2*spaa13*spaa23*spaa24^2*spbb34^3-1/2*spaa14^3*spbb14^4*spaa24*spbb34))/(spbb13^2*spbb14^2*spaa15*spaa24*spaa25*spbb25^3*spaa35)+
(spbb12*(53/8*spaa12^2*spbb12^2*spbb23-23/4*spaa12*spbb12^2*spaa14*spbb34-109/4*spaa12*spbb12*spaa23*spbb23^2-63/8*spaa12*spbb12*spbb23*spaa24*spbb24+7/8*spbb12*spaa14^2*spbb14*spbb34+179/8*spbb12*spaa14*spaa23*spbb23*spbb34+43/8*spbb12*spaa14*spaa24*spbb24*spbb34-5/2*spaa23^2*spbb23^3-5*spbb23*spaa24^2*spbb24^2))/(spbb13^2*spaa15*spbb25^2*spaa35)+
(spbb12*spbb45*(-827/24*spaa12^2*spbb12^2-733/12*spaa12*spbb12*spaa15*spbb15-53/6*spaa12*spbb12*spaa24*spbb24-629/24*spaa12*spbb12*spaa25*spbb25-317/24*spbb12*spaa14*spaa25*spbb45-45/2*spaa15^2*spbb15^2-25/2*spaa15*spbb15*spaa25*spbb25))/(spbb14^2*spaa15*spaa24*spbb25^2)+
(-39/8*spaa12^3*spbb12^4*spaa25-161/8*spaa12^2*spbb12^3*spaa13*spbb13*spaa25-1/4*spaa12^2*spbb12^3*spbb13*spaa15*spaa23+28*spaa12^2*spbb12^3*spaa15*spbb15*spaa25+87/4*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa25+1633/24*spaa12*spbb12^2*spaa13*spbb13*spaa15*spbb15*spaa25+615/8*spaa12*spbb12^2*spaa13*spbb15*spbb23*spaa25^2+115/4*spaa12*spbb12^2*spaa15^2*spbb15^2*spaa25+25/2*spbb12*spaa13^3*spbb13^3*spaa25+1049/12*spbb12*spaa13^2*spbb13^2*spaa15*spbb15*spaa25+217/24*spbb12*spaa13^2*spbb13*spbb15*spbb23*spaa25^2-23/4*spaa13^2*spbb13^2*spbb15*spbb23*spaa25*spaa35+1159/24*spbb12*spaa13*spbb13*spaa15^2*spbb15^2*spaa25-91/8*spbb12*spaa13*spaa15*spbb15^2*spbb23*spaa25^2-1031/12*spaa13*spbb13*spaa15*spbb15^2*spbb23*spaa25*spaa35-39*spaa13*spbb15^2*spbb23^2*spaa25^2*spaa35+15/2*spaa13*spbb13*spbb15*spbb23*spaa25*spaa35^2*spbb35-33/8*spbb12*spaa15^3*spbb15^3*spaa25-107/8*spaa15^2*spbb15^3*spbb23*spaa25*spaa35-71/4*spaa15*spbb15^2*spbb23*spaa25*spaa35^2*spbb35)/(spbb13*spbb14*spaa15*spaa24*spaa25*spbb25^2*spaa35)+
(389/8*spaa12*spbb14*spbb25*spaa45^2-35/8*spbb12*spaa14^2*spbb14*spaa25-70*spbb12*spaa14*spaa15*spbb15*spaa25+419/8*spbb12*spaa14*spaa24*spbb24*spaa25+385/8*spbb12*spaa14*spaa25^2*spbb25+151/2*spaa15^2*spbb15^2*spaa45+59/2*spaa15*spbb15*spaa45^2*spbb45-5/2*spaa24^2*spbb24^2*spaa45+5/2*spaa24*spbb24*spaa25*spbb25*spaa45)/(spbb13*spaa15*spaa24*spbb25*spaa35)+
(23/6*spaa12^2*spbb12^2-577/24*spaa12*spbb12*spaa13*spbb13-12*spaa12*spbb12*spaa23*spbb23-215/24*spaa12*spbb12*spaa24*spbb24-651/8*spaa13^2*spbb13^2-103/2*spaa13*spbb13*spaa23*spbb23-215/24*spbb12*spaa13*spaa24*spbb34)/(spbb14*spaa15*spaa24*spbb25)+
(-245/8*spaa12*spbb12*spaa14+429/8*spaa12*spbb23*spaa34-757/8*spaa13*spbb13*spaa14+59*spaa14*spaa24*spbb24)/(spaa15*spaa24*spbb25)+
(spaa34*(401/24*spaa13*spbb13+109/4*spaa14*spbb14-487/8*spaa23*spbb23-351/8*spaa34*spbb34))/(spaa24*spbb25*spaa35)+
(-1435/24*spbb12*spaa13)/(spbb25*spaa35)+
(+4183/36),
(spbb35*(75*spaa12^2*spbb12^2*spaa13*spaa15*spbb15*spbb25^2+75*spaa12^2*spbb12^2*spaa13*spaa25*spbb25^3+30*spaa12^2*spbb12*spaa15*spbb15*spbb25^3*spaa35+30*spaa12^2*spbb12*spaa25*spbb25^4*spaa35+60*spaa12*spbb12^2*spaa13^2*spaa15*spbb15*spbb25*spbb35+60*spaa12*spbb12^2*spaa13^2*spaa25*spbb25^2*spbb35+30*spaa12*spbb12*spaa13*spaa15^2*spbb15^2*spbb25^2+60*spaa12*spbb12*spaa13*spaa15*spbb15*spaa25*spbb25^3+30*spaa12*spbb12*spaa13*spaa25^2*spbb25^4+15*spaa12*spaa15^2*spbb15^2*spbb25^3*spaa35+30*spaa12*spaa15*spbb15*spaa25*spbb25^4*spaa35+15*spaa12*spaa25^2*spbb25^5*spaa35+15*spbb12^2*spaa13^3*spaa15*spbb15*spbb35^2+15*spbb12^2*spaa13^3*spaa25*spbb25*spbb35^2+15*spbb12*spaa13^2*spaa15^2*spbb15^2*spbb25*spbb35+30*spbb12*spaa13^2*spaa15*spbb15*spaa25*spbb25^2*spbb35+15*spbb12*spaa13^2*spaa25^2*spbb25^3*spbb35))/(spaa12*spbb25^3*spab4124^3)+
(15*spaa23^3*spbb23^3*spbb24*spbb25^2*spaa35+25*spaa23^2*spbb23^2*spaa24*spbb24^3*spbb25*spaa34+45*spaa23^2*spbb23^2*spaa24*spbb24^2*spbb25^2*spaa35+35*spaa23^2*spbb23*spaa24*spbb24^3*spbb25^2*spaa45+45*spaa23^2*spbb23^2*spbb24*spaa25*spbb25^3*spaa35+45/2*spaa23^2*spbb23^2*spbb24^3*spaa34^2*spbb35-35/2*spaa23^2*spbb23*spbb24^3*spbb25*spaa34*spbb35*spaa45+15*spaa23^2*spbb23^3*spbb25^2*spaa35^2*spbb45+30*spaa23^2*spbb24^3*spbb25^2*spbb35*spaa45^2-20*spaa23*spbb23*spaa24^2*spbb24^4*spbb25*spaa34+40*spaa23*spbb23*spaa24^2*spbb24^3*spbb25^2*spaa35+105*spaa23*spaa24^2*spbb24^4*spbb25^2*spaa45+90*spaa23*spbb23*spaa24*spbb24^2*spaa25*spbb25^3*spaa35+60*spaa23*spaa24*spbb24^3*spaa25*spbb25^3*spaa45+35*spaa23*spbb23^2*spaa24*spbb24^3*spaa34^2*spbb45-20*spaa23*spbb23*spaa24*spbb24^4*spaa34^2*spbb35+35*spaa23*spbb23^2*spaa24*spbb24^2*spbb25*spaa34*spaa35*spbb45-45*spaa23*spaa24*spbb24^4*spbb25*spaa34*spbb35*spaa45+30*spaa23*spbb23^2*spaa24*spbb24*spbb25^2*spaa35^2*spbb45+45*spaa23*spbb23*spbb24*spaa25^2*spbb25^4*spaa35+30*spaa23*spbb23^2*spaa25*spbb25^3*spaa35^2*spbb45-5*spaa23*spbb23*spbb24^3*spaa34^3*spbb34*spbb35-15*spaa23*spbb24^4*spaa34^2*spbb35^2*spaa45-45*spaa24^3*spbb24^5*spbb25*spaa34-60*spaa24^3*spbb24^4*spbb25^2*spaa35+15*spaa24^2*spbb24^3*spaa25*spbb25^3*spaa35-45/2*spbb23*spaa24^2*spbb24^4*spaa34^2*spbb45+15*spaa24^2*spbb24^5*spaa34^2*spbb35-65*spbb23*spaa24^2*spbb24^3*spbb25*spaa34*spaa35*spbb45-55/2*spbb23*spaa24^2*spbb24^2*spbb25^2*spaa35^2*spbb45+45*spaa24*spbb24^2*spaa25^2*spbb25^4*spaa35+30*spbb23*spaa24*spbb24*spaa25*spbb25^3*spaa35^2*spbb45-5*spbb23*spaa24*spbb24^3*spaa34^3*spbb34*spbb45+15*spaa24*spbb24^4*spaa34^3*spbb34*spbb35-30*spbb23^2*spaa24*spbb24^2*spaa34^2*spaa35*spbb45^2-35*spbb23^2*spaa24*spbb24*spbb25*spaa34*spaa35^2*spbb45^2+15*spbb24*spaa25^3*spbb25^5*spaa35+15*spbb23*spaa25^2*spbb25^4*spaa35^2*spbb45-15/2*spbb23*spbb24^2*spaa34^4*spbb34^2*spbb45+10*spbb23^2*spbb24*spaa34^3*spbb34*spaa35*spbb45^2-15*spbb23^3*spaa34^2*spaa35^2*spbb45^3)/(spbb25^3*spbb34*spaa35^2*spab4124^2)+
(spbb35*(6*spaa12^2*spbb12*spbb24^2*spbb25*spbb35-5*spaa12^2*spbb12*spbb24*spbb25^2*spbb34+7*spaa12*spaa14*spbb14*spbb24^2*spbb25*spbb35-7*spaa12*spaa14*spbb14*spbb24*spbb25^2*spbb34-2*spaa12*spaa14*spbb15*spbb24^3*spbb35-2*spaa12*spbb14*spaa15*spbb25^3*spbb34+5*spaa12*spaa24*spbb24^3*spbb25*spbb35-7*spaa12*spaa24*spbb24^2*spbb25^2*spbb34-2*spaa12*spbb24*spaa25*spbb25^3*spbb34+1*spaa14^2*spbb14*spbb24^2*spbb35*spbb45-2*spaa14^2*spbb14*spbb24*spbb25*spbb34*spbb45-1*spaa14*spbb14*spaa15*spbb25^2*spbb34*spbb45+1*spaa14*spaa24*spbb24^3*spbb35*spbb45-2*spaa14*spaa24*spbb24^2*spbb25*spbb34*spbb45-1*spaa14*spbb24*spaa25*spbb25^2*spbb34*spbb45))/(spaa12*spbb25^3*spbb34^2*spab3123)+
(spaa12*spbb12*spaa23*spbb23*(1/6*spaa12*spbb12+1/6*spaa13*spbb13+1/6*spaa23*spbb23))/(spaa25^3*spbb25^3)+
(spbb12^2*spbb35*(1/2*spaa12^2*spbb12^2+1/2*spaa12*spbb12*spaa23*spbb23+1/2*spbb12*spaa13*spaa25*spbb35-1/2*spaa15^2*spbb15^2-1*spaa15*spbb15*spaa25*spbb25-1/2*spaa23*spbb23*spaa25*spbb25-1/2*spaa25^2*spbb25^2))/(spbb13^2*spaa25*spbb25^3*spaa35)+
(spbb45^2*spbb12^2*(7/12*spaa15*spbb15+7/12*spaa25*spbb25))/(spbb14^2*spaa25*spbb25^3)+
(spbb23^2*spbb45^2*(9*spaa23^3*spbb23^2*spbb24+18*spaa23^2*spbb23*spaa24*spbb24^2+18*spaa23^2*spbb23*spbb24*spaa25*spbb25+9*spaa23^2*spbb23^2*spaa35*spbb45+9*spaa23*spaa24^2*spbb24^3+18*spaa23*spaa24*spbb24^2*spaa25*spbb25+17*spaa23*spbb23*spaa24*spbb24*spaa35*spbb45+9*spaa23*spbb24*spaa25^2*spbb25^2+9*spaa23*spbb23*spaa25*spbb25*spaa35*spbb45+1*spaa23*spbb23*spaa35*spaa45*spbb45^2+8*spaa24^2*spbb24^2*spaa35*spbb45+8*spaa24*spbb24*spaa25*spbb25*spaa35*spbb45-2*spbb23*spaa24*spaa35^2*spbb45^2+6*spaa25*spbb25*spaa35*spaa45*spbb45^2+1*spaa35*spaa45^2*spbb45^3))/(spaa12*spbb14*spbb25^3*spbb34^2*spaa35*spab4124)+
(-5/2*spaa13^2*spbb13^2-5*spaa13*spbb13*spaa23*spbb23-5/2*spaa23^2*spbb23^2)/(spaa35^2*spbb35^2)+
(spbb12*(-13/4*spaa12^3*spbb12^3*spbb25-3*spaa12^2*spbb12^3*spaa13*spbb35-5/2*spaa12^2*spbb12^2*spaa15*spbb15*spbb25-3/2*spaa12^2*spbb12^2*spaa25*spbb25^2-3*spaa12*spbb12^2*spaa13*spaa15*spbb15*spbb35-3*spaa12*spbb12^2*spaa13*spaa23*spbb23*spbb35-25/4*spaa12*spbb12^2*spaa13*spaa25*spbb25*spbb35+1*spaa12*spbb12*spaa15*spbb15*spaa25*spbb25^2+13/4*spaa12*spbb12*spaa23^2*spbb23^2*spbb25+19/4*spaa12*spbb12*spaa23*spbb23*spaa25*spbb25^2+1*spaa12*spbb12*spaa25^2*spbb25^3-5/2*spbb12^2*spaa13^2*spaa25*spbb35^2+3/2*spbb12*spaa13*spaa15*spbb15*spaa25*spbb25*spbb35+23/4*spbb12*spaa13*spaa23*spbb23*spaa25*spbb25*spbb35+5/2*spbb12*spaa13*spaa25^2*spbb25^2*spbb35-3/4*spaa15^3*spbb15^3*spbb25-9/4*spaa15^2*spbb15^2*spaa25*spbb25^2-9/4*spaa15*spbb15*spaa25^2*spbb25^3-11/4*spaa23^2*spbb23^2*spaa25*spbb25^2-1*spaa23*spbb23*spaa25^2*spbb25^3-3/4*spaa25^3*spbb25^4))/(spbb13*spaa25*spbb25^3*spaa35^2*spbb35)+
(spbb12*(5/12*spaa12^2*spbb12^2*spbb45-1/6*spaa12^2*spbb12*spbb14*spbb25+1/2*spaa12*spbb12*spaa14*spbb14*spbb45-1/6*spaa12*spaa14*spbb14^2*spbb25-1/6*spaa12*spbb14*spaa15*spbb15*spbb25-1/6*spaa12*spbb14*spaa24*spbb24*spbb25+1/3*spaa14*spbb14*spaa24*spbb24*spbb45))/(spbb14*spaa25^2*spbb25^3)+
(spbb12*spbb23*spaa13^2*(1/6*spaa12*spbb25+1/6*spaa13*spbb35))/(spaa12*spaa15*spbb25^3*spaa35)+
(spbb12*spaa23*spbb24*(5/3*spaa12*spbb12^2*spaa13+2/3*spbb12*spaa13^2*spbb13+2/3*spbb12*spaa13*spaa23*spbb23+11/12*spbb12*spaa13*spaa24*spbb24-1/4*spbb12*spaa14*spaa23*spbb24+1/3*spaa23*spbb23*spbb24*spaa34+1/3*spaa24*spbb24^2*spaa34))/(spbb14*spaa25*spbb25^3*spaa35^2)+
(spbb45*spbb23^2*(9*spaa23^2*spbb23*spbb25*spbb45+9*spaa23^2*spbb25^2*spbb34+10*spaa23*spaa24*spbb24*spbb25*spbb45+1*spaa23*spbb23*spaa34*spbb45^2-6*spaa23*spbb25*spaa45*spbb45^2-1*spaa24*spbb24*spaa34*spbb45^2+1*spaa34*spaa45*spbb45^3))/(spaa12*spbb14*spbb25^3*spbb34*spab4124)+
(-15*spaa12^3*spbb12^3*spaa13*spbb24*spbb25-15*spaa12^3*spbb12^2*spbb24^2*spbb25*spaa34-7*spaa12^2*spbb12^3*spaa13^2*spbb23*spbb45-65/2*spaa12^2*spbb12^2*spaa13^2*spbb15*spbb23*spbb24-30*spaa12^2*spbb12^2*spaa13*spaa14*spbb15*spbb24^2-20*spaa12^2*spbb12^2*spaa13*spaa23*spbb23*spbb24*spbb25+71/2*spaa12^2*spbb12*spaa13*spbb15*spbb23*spbb24^2*spaa34-75*spaa12^2*spbb12*spaa14*spbb15*spbb24^3*spaa34-209/2*spaa12^2*spbb12*spaa23*spbb23*spbb24^2*spbb25*spaa34+100*spaa12^2*spbb15*spbb23*spbb24^3*spaa34^2-7*spaa12*spbb12^2*spaa13^3*spbb13*spbb23*spbb45-59/2*spaa12*spbb12*spaa13^3*spbb14*spbb15*spbb23^2-85/2*spaa12*spbb12*spaa13^2*spaa14*spbb14*spbb15*spbb23*spbb24-34*spaa12*spbb12^2*spaa13^2*spaa23*spbb23^2*spbb45-74*spaa12*spbb12*spaa13^2*spbb15*spaa23*spbb23^2*spbb24+95*spaa12*spaa13^2*spbb14*spbb15*spbb23^2*spbb24*spaa34-30*spaa12*spbb12*spaa13*spaa14^2*spbb14*spbb15*spbb24^2+65*spaa12*spaa13*spaa14*spbb14*spbb15*spbb23*spbb24^2*spaa34-89/2*spaa12*spbb12*spaa13*spaa23^2*spbb23^2*spbb24*spbb25+30*spaa12*spaa13*spbb15*spaa23*spbb23^2*spbb24^2*spaa34-15*spaa12*spaa14^2*spbb14*spbb15*spbb24^3*spaa34-100*spaa12*spaa23^2*spbb23^2*spbb24^2*spbb25*spaa34+2*spaa13^4*spbb13*spbb14*spbb15*spbb23^2+1*spbb12*spaa13^3*spbb13*spaa23*spbb23^2*spbb45+5*spaa13^3*spbb14*spbb15*spaa23*spbb23^3+2*spbb12*spaa13^2*spaa23^2*spbb23^3*spbb45+4*spaa13^2*spbb15*spaa23^2*spbb23^3*spbb24+1*spaa13*spaa23^3*spbb23^3*spbb24*spbb25)/(spaa12*spbb25^3*spbb34*spaa35^2*spab4124)+
(spaa12*(19/4*spaa12^2*spbb12^2*spbb24*spaa34-9*spaa12*spbb12^2*spaa13^2*spbb13+19/4*spaa12*spbb12^2*spaa13*spaa14*spbb14-21/2*spaa12*spbb12^2*spaa13*spaa23*spbb23-57/4*spaa12*spbb12*spaa13*spbb13*spbb24*spaa34-1*spaa12*spbb12*spaa14*spbb14*spbb24*spaa34-23/4*spaa12*spbb12*spaa23*spbb23*spbb24*spaa34-15/2*spaa12*spbb13*spbb24^2*spaa34^2-3/4*spbb12*spaa13^3*spbb13^2+3/4*spbb12*spaa13^2*spbb13*spaa14*spbb14-39/4*spbb12*spaa13^2*spbb13*spaa23*spbb23-1*spbb12*spaa13*spaa14^2*spbb14^2-29/4*spbb12*spaa13*spaa23^2*spbb23^2-15/2*spaa13*spbb13*spaa23*spbb23*spbb24*spaa34-15/2*spaa23^2*spbb23^2*spbb24*spaa34))/(spaa12*spaa25*spbb25^2*spaa35^2*spbb35)+
(-2*spaa12^3*spbb12^4*spaa13^2+7/12*spaa12^2*spbb12^3*spaa13^3*spbb13-263/4*spaa12^2*spbb12^3*spaa13^2*spaa14*spbb14-14*spaa12^2*spbb12^3*spaa13^2*spaa23*spbb23-65/6*spaa12^2*spbb12^3*spaa13*spaa14*spaa23*spbb24+305/6*spaa12*spbb12^2*spaa13^3*spbb13*spaa14*spbb14+761/12*spaa12*spbb12^2*spaa13^3*spbb13*spaa23*spbb23+395/6*spaa12*spbb12^2*spaa13^3*spbb14*spbb23*spaa24-389/4*spaa12*spbb12^2*spaa13^2*spaa14^2*spbb14^2+395/6*spaa12*spbb12^2*spaa13^2*spbb13*spaa14*spaa23*spbb24-1471/6*spaa12*spbb12^2*spaa13^2*spaa14*spbb14*spaa23*spbb23-43/6*spaa12*spbb12^2*spaa13^2*spaa23^2*spbb23^2-245/2*spaa12*spbb12^2*spaa13*spaa14^2*spbb14*spaa23*spbb24-17/12*spaa12*spbb12^2*spaa13*spaa14*spaa23^2*spbb23*spbb24+19/4*spaa12*spbb12^2*spaa14^2*spaa23^2*spbb24^2-31/12*spbb12*spaa13^5*spbb13^3+937/8*spbb12*spaa13^4*spbb13^2*spaa14*spbb14+231/4*spbb12*spaa13^4*spbb13^2*spaa23*spbb23-497/12*spbb12*spaa13^4*spbb13*spbb14*spbb23*spaa24+535/24*spaa13^4*spbb13^3*spbb24*spaa34-667/12*spaa13^4*spbb13^2*spbb14*spbb23*spaa34+367/4*spbb12*spaa13^3*spbb13*spaa14^2*spbb14^2+1133/24*spbb12*spaa13^3*spbb13^2*spaa14*spaa23*spbb24+2353/24*spbb12*spaa13^3*spbb13*spaa14*spbb14*spaa23*spbb23+665/12*spbb12*spaa13^3*spaa14*spbb14^2*spbb23*spaa24+1471/12*spaa13^3*spbb13^2*spaa14*spbb14*spbb24*spaa34-2711/12*spaa13^3*spbb13*spaa14*spbb14^2*spbb23*spaa34+379/6*spbb12*spaa13^3*spbb13*spaa23^2*spbb23^2+659/12*spbb12*spaa13^3*spbb14*spaa23*spbb23^2*spaa24+1753/12*spaa13^3*spbb13^2*spaa23*spbb23*spbb24*spaa34-1499/12*spaa13^3*spbb13*spbb14*spaa23*spbb23^2*spaa34+195/4*spaa13^3*spbb14^2*spbb23^2*spaa24*spaa34-131/8*spaa13^3*spbb13^2*spbb24*spaa34^2*spbb34-473/4*spaa13^3*spbb13*spbb14*spbb23*spaa34^2*spbb34-671/24*spbb12*spaa13^2*spaa14^3*spbb14^3+1957/24*spbb12*spaa13^2*spbb13*spaa14^2*spbb14*spaa23*spbb24-1653/8*spbb12*spaa13^2*spaa14^2*spbb14^2*spaa23*spbb23-839/24*spaa13^2*spbb13*spaa14^2*spbb14^2*spbb24*spaa34-241/12*spaa13^2*spaa14^2*spbb14^3*spbb23*spaa34+2933/24*spbb12*spaa13^2*spbb13*spaa14*spaa23^2*spbb23*spbb24-351/2*spbb12*spaa13^2*spaa14*spbb14*spaa23^2*spbb23^2+161/24*spaa13^2*spbb13^2*spaa14*spaa23*spbb24^2*spaa34-967/12*spaa13^2*spbb13*spaa14*spbb14*spaa23*spbb23*spbb24*spaa34+869/24*spaa13^2*spaa14*spbb14^2*spaa23*spbb23^2*spaa34-1567/24*spaa13^2*spbb13*spaa14*spbb14*spbb24*spaa34^2*spbb34-865/8*spaa13^2*spaa14*spbb14^2*spbb23*spaa34^2*spbb34+29/6*spbb12*spaa13^2*spaa23^3*spbb23^3+1397/24*spaa13^2*spbb13*spaa23^2*spbb23^2*spbb24*spaa34-45/4*spaa13^2*spbb14*spaa23^2*spbb23^3*spaa34+497/6*spaa13^2*spbb13*spaa23*spbb23*spbb24*spaa34^2*spbb34-149/2*spaa13^2*spbb14*spaa23*spbb23^2*spaa34^2*spbb34-1405/24*spaa13^2*spbb13*spbb24*spaa34^3*spbb34^2-721/12*spaa13^2*spbb14*spbb23*spaa34^3*spbb34^2-1391/12*spbb12*spaa13*spaa14^3*spbb14^2*spaa23*spbb24+15*spaa13*spaa14^3*spbb14^3*spbb24*spaa34+1195/24*spbb12*spaa13*spbb13*spaa14^2*spaa23^2*spbb24^2-4775/24*spbb12*spaa13*spaa14^2*spbb14*spaa23^2*spbb23*spbb24-2315/12*spaa13*spbb13*spaa14^2*spbb14*spaa23*spbb24^2*spaa34+1187/6*spaa13*spaa14^2*spbb14^2*spaa23*spbb23*spbb24*spaa34+311/24*spaa13*spaa14^2*spbb14^2*spbb24*spaa34^2*spbb34+203/12*spbb12*spaa13*spaa14*spaa23^3*spbb23^2*spbb24-11*spaa13*spbb13*spaa14*spaa23^2*spbb23*spbb24^2*spaa34+1415/12*spaa13*spaa14*spbb14*spaa23^2*spbb23^2*spbb24*spaa34-2621/24*spaa13*spbb13*spaa14*spaa23*spbb24^2*spaa34^2*spbb34+118*spaa13*spaa14*spbb14*spaa23*spbb23*spbb24*spaa34^2*spbb34-58/3*spaa13*spaa14*spbb14*spbb24*spaa34^3*spbb34^2-15/2*spaa13*spaa23^3*spbb23^3*spbb24*spaa34+1121/24*spaa13*spaa23^2*spbb23^2*spbb24*spaa34^2*spbb34+431/12*spaa13*spaa23*spbb23*spbb24*spaa34^3*spbb34^2-415/24*spaa13*spbb24*spaa34^4*spbb34^3-2111/24*spbb12*spaa14^3*spbb14*spaa23^2*spbb24^2+15*spaa14^3*spbb14^2*spaa23*spbb24^2*spaa34+49/4*spbb12*spaa14^2*spaa23^3*spbb23*spbb24^2-1991/24*spbb13*spaa14^2*spaa23^2*spbb24^3*spaa34+1715/12*spaa14^2*spbb14*spaa23^2*spbb23*spbb24^2*spaa34-49/24*spaa14^2*spbb14*spaa23*spbb24^2*spaa34^2*spbb34-15/2*spaa14*spaa23^3*spbb23^2*spbb24^2*spaa34+1253/24*spaa14*spaa23^2*spbb23*spbb24^2*spaa34^2*spbb34-415/24*spaa14*spaa23*spbb24^2*spaa34^3*spbb34^2)/(spaa12*spaa25*spbb25^3*spaa35^2*spab4124),
(-278/27*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(-2/9*spaa12^2*spbb12*spbb23*spaa35^2*spbb35)/(spaa15*spab5125^3)+
(spbb35^2*spaa13^2*spbb12^2*(41/3*spaa13*spbb13*spbb34*spbb35+127/9*spaa14*spbb14*spbb34*spbb35-133/9*spaa14*spbb15*spbb34^2-2/3*spbb14*spaa15*spbb35^2+757/72*spbb34*spbb35*spaa45*spbb45))/(spaa12*spbb13*spbb25^3*spbb34*spab3123^2)+
(spbb35*spaa13*spbb12*(-76/3*spaa13^2*spbb13^2*spbb34^2*spbb35^2-871/18*spaa13*spbb13*spaa14*spbb14*spbb34^2*spbb35^2+913/18*spaa13*spbb13*spaa14*spbb15*spbb34^3*spbb35+1*spaa13*spbb13*spbb14*spaa15*spbb34*spbb35^3+1859/72*spaa13*spbb13*spaa34*spbb34^3*spbb35^2-247/9*spaa14^2*spbb14^2*spbb34^2*spbb35^2+452/9*spaa14^2*spbb14*spbb15*spbb34^3*spbb35-232/9*spaa14^2*spbb15^2*spbb34^4-22/3*spaa14*spbb14^2*spaa15*spbb34*spbb35^3+1859/36*spaa14*spbb14*spaa34*spbb34^3*spbb35^2-1859/72*spaa14*spbb15*spaa34*spbb34^4*spbb35-161/3*spaa14*spbb14*spbb34^2*spbb35^2*spaa45*spbb45+41*spaa14*spbb15*spbb34^3*spbb35*spaa45*spbb45-13/3*spbb14^2*spaa15^2*spbb35^4+1859/72*spbb14*spaa15*spaa34*spbb34^2*spbb35^3-14*spbb14*spaa15*spbb34*spbb35^3*spaa45*spbb45+1859/72*spaa34*spbb34^3*spbb35^2*spaa45*spbb45-823/36*spbb34^2*spbb35^2*spaa45^2*spbb45^2))/(spaa12^2*spbb13^2*spbb25^3*spbb34^2*spab3123)+
(+5*spbb23*spbb24^2*spaa34^3*spbb35)/(spbb25^3*spaa35*spaa45*spab4124)+
(spbb24^2*spbb15*spaa14*(1/3*spaa14*spbb15*spbb24+1/3*spbb25*spaa45*spbb45))/(spbb14*spaa15*spbb25^3*spab4154)+
(1/3*spaa13^4*spbb13^5*spbb14*spaa15^2*spbb34*spbb35+1/3*spaa13^4*spbb13^5*spaa15*spbb34^2*spaa35*spbb35-26/3*spaa13^3*spbb13^4*spaa14*spbb14^2*spaa15^2*spbb34*spbb35-25/3*spaa13^3*spbb13^4*spaa14*spbb14*spaa15*spbb34^2*spaa35*spbb35+1/3*spaa13^3*spbb13^4*spaa14*spbb34^3*spaa35^2*spbb35-92/3*spaa13^3*spbb13^4*spbb14^2*spaa15^3*spbb35^2-98/3*spaa13^3*spbb13^4*spbb14*spaa15^2*spbb34*spaa35*spbb35^2-1*spaa13^3*spbb13^4*spaa15*spbb34^2*spaa35^2*spbb35^2-70/3*spaa13^2*spbb13^3*spaa14^2*spbb14^3*spaa15^2*spbb34*spbb35-395/18*spaa13^2*spbb13^3*spaa14^2*spbb14^2*spaa15*spbb34^2*spaa35*spbb35+25/18*spaa13^2*spbb13^3*spaa14^2*spbb14*spbb34^3*spaa35^2*spbb35-238/3*spaa13^2*spbb13^3*spaa14*spbb14^3*spaa15^3*spbb35^2-103*spaa13^2*spbb13^3*spaa14*spbb14^2*spaa15^2*spbb34*spaa35*spbb35^2-68/3*spaa13^2*spbb13^3*spaa14*spbb14*spaa15*spbb34^2*spaa35^2*spbb35^2-1*spaa13^2*spbb13^3*spaa14*spbb34^3*spaa35^3*spbb35^2+805/8*spaa13^2*spbb13^3*spbb14^2*spaa15^3*spaa35*spbb35^3+245/8*spaa13^2*spbb13^3*spbb14*spaa15^2*spbb34*spaa35^2*spbb35^3+1*spaa13^2*spbb13^3*spaa15*spbb34^2*spaa35^3*spbb35^3-58/3*spaa13*spbb13^2*spaa14^3*spbb14^4*spaa15^2*spbb34*spbb35-329/18*spaa13*spbb13^2*spaa14^3*spbb14^3*spaa15*spbb34^2*spaa35*spbb35+19/18*spaa13*spbb13^2*spaa14^3*spbb14^2*spbb34^3*spaa35^2*spbb35-203/3*spaa13*spbb13^2*spaa14^2*spbb14^4*spaa15^3*spbb35^2-325/3*spaa13*spbb13^2*spaa14^2*spbb14^3*spaa15^2*spbb34*spaa35*spbb35^2-131/3*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa15*spbb34^2*spaa35^2*spbb35^2-4*spaa13*spbb13^2*spaa14^2*spbb14*spbb34^3*spaa35^3*spbb35^2+2999/8*spaa13*spbb13^2*spaa14*spbb14^3*spaa15^3*spaa35*spbb35^3+1933/6*spaa13*spbb13^2*spaa14*spbb14^2*spaa15^2*spbb34*spaa35^2*spbb35^3+1463/24*spaa13*spbb13^2*spaa14*spbb14*spaa15*spbb34^2*spaa35^3*spbb35^3+1*spaa13*spbb13^2*spaa14*spbb34^3*spaa35^4*spbb35^3-128/3*spaa13*spbb13^2*spbb14^3*spaa15^4*spaa34*spbb35^3+295/12*spaa13*spbb13^2*spbb14^2*spaa15^3*spaa35^2*spbb35^4+149/4*spaa13*spbb13^2*spbb14*spaa15^2*spbb34*spaa35^3*spbb35^4-1/3*spaa13*spbb13^2*spaa15*spbb34^2*spaa35^4*spbb35^4-5*spbb13*spaa14^4*spbb14^5*spaa15^2*spbb34*spbb35-5*spbb13*spaa14^4*spbb14^4*spaa15*spbb34^2*spaa35*spbb35-19*spbb13*spaa14^3*spbb14^5*spaa15^3*spbb35^2-39*spbb13*spaa14^3*spbb14^4*spaa15^2*spbb34*spaa35*spbb35^2-1*spaa14^3*spbb14^5*spaa15^2*spbb34*spbb35^2*spaa45-25*spbb13*spaa14^3*spbb14^3*spaa15*spbb34^2*spaa35^2*spbb35^2-3*spaa14^3*spbb14^4*spaa15*spbb34^2*spaa35*spbb35^2*spaa45-5*spbb13*spaa14^3*spbb14^2*spbb34^3*spaa35^3*spbb35^2-2*spaa14^3*spbb14^3*spbb34^3*spaa35^2*spbb35^2*spaa45+2779/12*spbb13*spaa14^2*spbb14^4*spaa15^3*spaa35*spbb35^3-128/3*spaa14^2*spbb14^5*spaa15^3*spbb35^3*spaa45+855/2*spbb13*spaa14^2*spbb14^3*spaa15^2*spbb34*spaa35^2*spbb35^3+1535/24*spaa14^2*spbb14^4*spaa15^2*spbb34*spaa35*spbb35^3*spaa45-72*spaa14^2*spbb14^4*spaa15^2*spbb34*spbb35^2*spaa45^2*spbb45+921/4*spbb13*spaa14^2*spbb14^2*spaa15*spbb34^2*spaa35^3*spbb35^3+4087/24*spaa14^2*spbb14^3*spaa15*spbb34^2*spaa35^2*spbb35^3*spaa45+103/3*spbb13*spaa14^2*spbb14*spbb34^3*spaa35^4*spbb35^3+191/3*spaa14^2*spbb14^2*spbb34^3*spaa35^3*spbb35^3*spaa45+2*spaa14^2*spbb15^2*spbb34^5*spaa35^2*spaa45^2*spbb45-100/3*spaa14^2*spbb14*spbb15*spbb34^4*spaa35*spaa45^3*spbb45^2+91/3*spaa14^2*spbb14^2*spbb34^3*spaa45^4*spbb45^3+295/12*spbb13*spaa14*spbb14^3*spaa15^3*spaa35^2*spbb35^4+13/3*spaa14*spbb14^4*spaa15^3*spaa35*spbb35^4*spaa45+13/3*spaa14*spbb14^4*spaa15^3*spbb35^3*spaa45^2*spbb45+371/6*spbb13*spaa14*spbb14^2*spaa15^2*spbb34*spaa35^3*spbb35^4+347/12*spaa14*spbb14^3*spaa15^2*spbb34*spaa35^2*spbb35^4*spaa45+55/3*spaa14*spbb14^3*spaa15^2*spbb34*spaa35*spbb35^3*spaa45^2*spbb45+14*spaa14*spbb14^3*spaa15^2*spbb34*spbb35^2*spaa45^3*spbb45^2+443/12*spbb13*spaa14*spbb14*spaa15*spbb34^2*spaa35^4*spbb35^4+1763/36*spaa14*spbb14^2*spaa15*spbb34^2*spaa35^3*spbb35^4*spaa45-31/18*spaa14*spbb14^2*spaa15*spbb34^2*spaa35*spbb35^2*spaa45^3*spbb45^2+10*spaa14*spbb14^2*spaa15*spbb34^2*spbb35*spaa45^4*spbb45^3-1*spaa14*spbb15*spaa34^2*spbb34^6*spaa35*spaa45^2*spbb45+1*spaa14*spbb14*spaa34^2*spbb34^5*spaa45^3*spbb45^2-1*spaa14*spbb15*spaa34*spbb34^5*spaa35*spaa45^3*spbb45^2+1*spaa14*spbb14*spaa34*spbb34^4*spaa45^4*spbb45^3-1/3*spbb13*spaa14*spbb34^3*spaa35^5*spbb35^4+439/18*spaa14*spbb14*spbb34^3*spaa35^4*spbb35^4*spaa45-1*spaa14*spbb15*spbb34^4*spaa35^3*spbb35^2*spaa45^2*spbb45-247/18*spaa14*spbb14*spbb34^3*spaa35^2*spbb35^2*spaa45^3*spbb45^2-1*spaa14*spbb15*spbb34^4*spaa35^2*spbb35*spaa45^3*spbb45^2+34/3*spaa14*spbb14*spbb34^3*spaa35*spbb35*spaa45^4*spbb45^3-1/3*spaa14*spbb15*spbb34^4*spaa35*spaa45^4*spbb45^3+1/3*spaa14*spbb14*spbb34^3*spaa45^5*spbb45^4)/(spaa12^2*spbb13^2*spbb14*spaa15*spaa25*spbb25^3*spbb34^2*spaa35*spaa45)+
(117/4*spaa13^4*spbb13^5+1/3*spaa13^3*spbb13^4*spaa14*spbb14+3845/8*spaa13^3*spbb13^4*spaa23*spbb23+559/3*spbb12*spaa13^3*spbb13^3*spaa24*spbb34+46679/72*spaa13^3*spbb13^4*spaa34*spbb34+65/3*spaa13^2*spbb13^3*spaa14^2*spbb14^2+13769/72*spbb12*spaa13^2*spbb13^2*spaa14*spbb14*spaa24*spbb34+15473/72*spaa13^2*spbb13^3*spaa14*spbb14*spaa34*spbb34+17281/24*spaa13^2*spbb13^3*spaa23^2*spbb23^2+4543/6*spbb12*spaa13^2*spbb13^2*spaa23*spbb23*spaa24*spbb34+4672/3*spaa13^2*spbb13^3*spaa23*spbb23*spaa34*spbb34+1921/12*spbb12^2*spaa13^2*spbb13*spaa24^2*spbb34^2+16973/18*spbb12*spaa13^2*spbb13^2*spaa24*spaa34*spbb34^2+21343/24*spaa13^2*spbb13^3*spaa34^2*spbb34^2+103/3*spaa13*spbb13^2*spaa14^3*spbb14^3-4187/12*spbb12*spaa13*spbb13*spaa14^2*spbb14^2*spaa24*spbb34-15305/72*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa34*spbb34+3335/24*spbb12^2*spaa13*spaa14*spbb14*spaa24^2*spbb34^2-745/12*spbb12*spaa13*spbb13*spaa14*spbb14*spaa24*spaa34*spbb34^2-2057/12*spaa13*spbb13^2*spaa14*spbb14*spaa34^2*spbb34^2+2971/9*spaa13*spbb13^2*spaa23^3*spbb23^3+10025/24*spbb12*spaa13*spbb13*spaa23^2*spbb23^2*spaa24*spbb34+5359/6*spaa13*spbb13^2*spaa23^2*spbb23^2*spaa34*spbb34+3577/24*spbb12^2*spaa13*spaa23*spbb23*spaa24^2*spbb34^2+14413/18*spbb12*spaa13*spbb13*spaa23*spbb23*spaa24*spaa34*spbb34^2+858*spaa13*spbb13^2*spaa23*spbb23*spaa34^2*spbb34^2+4019/24*spbb12^2*spaa13*spaa24^2*spaa34*spbb34^3+31345/72*spbb12*spaa13*spbb13*spaa24*spaa34^2*spbb34^3+5309/18*spaa13*spbb13^2*spaa34^3*spbb34^3+14*spbb13*spaa14^4*spbb14^4+125/3*spbb12*spaa14^3*spbb14^3*spaa24*spbb34+1173/4*spbb13*spaa14^3*spbb14^3*spaa34*spbb34-2503/24*spbb12*spaa14^2*spbb14^2*spaa24*spaa34*spbb34^2+1729/24*spbb13*spaa14^2*spbb14^2*spaa34^2*spbb34^2-469/12*spbb12*spaa14*spbb14*spaa24*spaa34^2*spbb34^3-42*spbb13*spaa14*spbb14*spaa34^3*spbb34^3+553/9*spbb13*spaa23^4*spbb23^4+559/9*spbb12*spaa23^3*spbb23^3*spaa24*spbb34+3583/18*spbb13*spaa23^3*spbb23^3*spaa34*spbb34+2477/18*spbb12*spaa23^2*spbb23^2*spaa24*spaa34*spbb34^2+477/2*spbb13*spaa23^2*spbb23^2*spaa34^2*spbb34^2+896/9*spbb12*spaa23*spbb23*spaa24*spaa34^2*spbb34^3+2261/18*spbb13*spaa23*spbb23*spaa34^3*spbb34^3+439/18*spbb12*spaa24*spaa34^3*spbb34^4+445/18*spbb13*spaa34^4*spbb34^4)/(spaa12^2*spbb13^2*spbb14*spbb25^2*spaa35*spaa45)+
(-3079/36*spaa12^3*spbb12^3*spbb23+1999/36*spaa12^2*spbb12^3*spaa14*spbb34-1963/12*spaa12^2*spbb12^2*spaa23*spbb23^2-3211/18*spaa12^2*spbb12^2*spbb23*spaa24*spbb24+3769/8*spaa12*spbb12^2*spaa14*spaa23*spbb23*spbb34+2191/36*spaa12*spbb12^2*spaa14*spaa24*spbb24*spbb34-6871/36*spaa12*spbb12^2*spaa14*spaa34*spbb34^2-27/4*spaa12*spbb12*spaa23^2*spbb23^3-6839/36*spaa12*spbb12*spaa23*spbb23^2*spaa24*spbb24-2465/36*spaa12*spbb12*spbb23*spaa24^2*spbb24^2-40253/72*spbb12^2*spaa14^2*spaa23*spbb34^2+6401/36*spbb12*spaa14*spaa23^2*spbb23^2*spbb34+4208/9*spbb12*spaa14*spaa23*spbb23*spaa24*spbb24*spbb34-583/18*spbb12*spaa14*spaa24^2*spbb24^2*spbb34-7639/36*spbb12*spaa14*spaa24*spbb24*spaa34*spbb34^2-3625/18*spbb12*spaa14*spaa34^2*spbb34^3+1/3*spaa23^3*spbb23^4+35/3*spaa23^2*spbb23^3*spaa24*spbb24-475/18*spaa23*spbb23^2*spaa24^2*spbb24^2+439/18*spbb23*spaa24^3*spbb24^3)/(spaa12*spbb13^2*spaa15*spbb25^2*spaa35)+
(-1/3*spaa12^2*spbb12*spbb13*spbb23*spaa35^2*spbb45)/(spbb14*spaa15*spaa25^2*spbb25^2*spab5125)+
(155465/36*spaa13^3*spbb13^4*spbb14^2*spaa15^2*spaa35*spbb35^2+38317/12*spaa13^3*spbb13^4*spbb14*spaa15*spbb34*spaa35^2*spbb35^2+12709/36*spaa13^3*spbb13^4*spbb34^2*spaa35^3*spbb35^2+313691/18*spaa13^2*spbb13^3*spaa14*spbb14^3*spaa15^2*spaa35*spbb35^2+198965/12*spaa13^2*spbb13^3*spaa14*spbb14^2*spaa15*spbb34*spaa35^2*spbb35^2+118585/36*spaa13^2*spbb13^3*spaa14*spbb14*spbb34^2*spaa35^3*spbb35^2-18191/18*spaa13^2*spbb13^3*spbb14^3*spaa15^3*spaa34*spbb35^2+20639/18*spaa13^2*spbb13^3*spbb14^2*spaa15^2*spaa35^2*spbb35^3+13376/9*spaa13^2*spbb13^3*spbb14*spaa15*spbb34*spaa35^3*spbb35^3+2561/12*spaa13^2*spbb13^3*spbb34^2*spaa35^4*spbb35^3+236771/9*spaa13*spbb13^2*spaa14^2*spbb14^4*spaa15^2*spaa35*spbb35^2+1098791/36*spaa13*spbb13^2*spaa14^2*spbb14^3*spaa15*spbb34*spaa35^2*spbb35^2+80458/9*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb34^2*spaa35^3*spbb35^2-52225/18*spaa13*spbb13^2*spaa14*spbb14^4*spaa15^3*spaa34*spbb35^2+74111/24*spaa13*spbb13^2*spaa14*spbb14^3*spaa15^2*spaa35^2*spbb35^3+402731/72*spaa13*spbb13^2*spaa14*spbb14^2*spaa15*spbb34*spaa35^3*spbb35^3+29401/18*spaa13*spbb13^2*spaa14*spbb14*spbb34^2*spaa35^4*spbb35^3+3623/24*spaa13*spbb13^2*spbb14^3*spaa15^3*spaa34*spaa35*spbb35^3+31649/36*spaa13*spbb13^2*spbb14^2*spaa15^2*spaa35^3*spbb35^4-11677/36*spaa13*spbb13^2*spbb14*spaa15*spbb34*spaa35^4*spbb35^4-2359/18*spaa13*spbb13^2*spbb34^2*spaa35^5*spbb35^4+407099/36*spbb13*spaa14^3*spbb14^5*spaa15^2*spaa35*spbb35^2-17017/9*spaa14^3*spbb14^6*spaa15^2*spbb35^2*spaa45+185978/9*spbb13*spaa14^3*spbb14^4*spaa15*spbb34*spaa35^2*spbb35^2+27347/36*spaa14^3*spbb14^5*spaa15*spbb34*spaa35*spbb35^2*spaa45-49859/18*spaa14^3*spbb14^5*spaa15*spbb34*spbb35*spaa45^2*spbb45+112915/12*spbb13*spaa14^3*spbb14^3*spbb34^2*spaa35^3*spbb35^2+122789/36*spaa14^3*spbb14^4*spbb34^2*spaa35^2*spbb35^2*spaa45+75287/36*spbb13*spaa14^2*spbb14^4*spaa15^2*spaa35^2*spbb35^3+3575/24*spaa14^2*spbb14^5*spaa15^2*spaa35*spbb35^3*spaa45-1*spaa14^2*spbb14^5*spaa15^2*spbb35^2*spaa45^2*spbb45+14689/3*spbb13*spaa14^2*spbb14^3*spaa15*spbb34*spaa35^3*spbb35^3+35725/36*spaa14^2*spbb14^4*spaa15*spbb34*spaa35^2*spbb35^3*spaa45+6295/24*spaa14^2*spbb14^4*spaa15*spbb34*spaa35*spbb35^2*spaa45^2*spbb45+59*spaa14^2*spbb14^4*spaa15*spbb34*spbb35*spaa45^3*spbb45^2+103477/36*spbb13*spaa14^2*spbb14^2*spbb34^2*spaa35^4*spbb35^3+47827/36*spaa14^2*spbb14^3*spbb34^2*spaa35^3*spbb35^3*spaa45-10003/24*spaa14^2*spbb15^3*spbb34^5*spaa35^3*spaa45+70883/72*spaa14^2*spbb14*spbb15^2*spbb34^4*spaa35^2*spaa45^2*spbb45-3037/72*spaa14^2*spbb14^2*spbb15*spbb34^3*spaa35*spaa45^3*spbb45^2-4531/36*spaa14^2*spbb14^3*spbb34^2*spaa45^4*spbb45^3+72727/72*spbb13*spaa14*spbb14^3*spaa15^2*spaa35^3*spbb35^4+2119/12*spaa14*spbb14^4*spaa15^2*spaa35^2*spbb35^4*spaa45-953/24*spaa14*spbb14^4*spaa15^2*spaa35*spbb35^3*spaa45^2*spbb45-256/3*spaa14*spbb14^4*spaa15^2*spbb35^2*spaa45^3*spbb45^2+21235/36*spbb13*spaa14*spbb14^2*spaa15*spbb34*spaa35^4*spbb35^4+33623/36*spaa14*spbb14^3*spaa15*spbb34*spaa35^3*spbb35^4*spaa45-4757/24*spaa14*spbb14^3*spaa15*spbb34*spaa35^2*spbb35^3*spaa45^2*spbb45-2317/8*spaa14*spbb14^3*spaa15*spbb34*spaa35*spbb35^2*spaa45^3*spbb45^2-215/3*spaa14*spbb14^3*spaa15*spbb34*spbb35*spaa45^4*spbb45^3-12721/18*spaa14*spbb15^2*spaa34^2*spbb34^6*spaa35^2*spaa45+40229/18*spaa14*spbb14*spbb15*spaa34^2*spbb34^5*spaa35*spaa45^2*spbb45-42319/36*spaa14*spbb14^2*spaa34^2*spbb34^4*spaa45^3*spbb45^2+196*spaa14*spbb15^2*spaa34*spbb34^5*spaa35^2*spaa45^2*spbb45+541/36*spaa14*spbb14*spbb15*spaa34*spbb34^4*spaa35*spaa45^3*spbb45^2-14807/72*spaa14*spbb14^2*spaa34*spbb34^3*spaa45^4*spbb45^3-3285/8*spbb13*spaa14*spbb14*spbb34^2*spaa35^5*spbb35^4+20845/72*spaa14*spbb14^2*spbb34^2*spaa35^4*spbb35^4*spaa45+29339/72*spaa14*spbb15^2*spbb34^4*spaa35^4*spbb35^2*spaa45-1051/2*spaa14*spbb14*spbb15*spbb34^3*spaa35^3*spbb35^2*spaa45^2*spbb45+15365/36*spaa14*spbb15^2*spbb34^4*spaa35^3*spbb35*spaa45^2*spbb45-17791/24*spaa14*spbb14^2*spbb34^2*spaa35^2*spbb35^2*spaa45^3*spbb45^2-19379/36*spaa14*spbb14*spbb15*spbb34^3*spaa35^2*spbb35*spaa45^3*spbb45^2+1203/8*spaa14*spbb15^2*spbb34^4*spaa35^2*spaa45^3*spbb45^2-11899/72*spaa14*spbb14^2*spbb34^2*spaa35*spbb35*spaa45^4*spbb45^3-11687/72*spaa14*spbb14*spbb15*spbb34^3*spaa35*spaa45^4*spbb45^3+125/18*spaa14*spbb14^2*spbb34^2*spaa45^5*spbb45^4+295/12*spbb13*spbb14^2*spaa15^2*spaa35^4*spbb35^5+107/2*spbb14^3*spaa15^2*spaa35^3*spbb35^5*spaa45+451/12*spbb14^3*spaa15^2*spaa35^2*spbb35^4*spaa45^2*spbb45+13*spbb14^3*spaa15^2*spaa35*spbb35^3*spaa45^3*spbb45^2+13/3*spbb14^3*spaa15^2*spbb35^2*spaa45^4*spbb45^3+149/4*spbb13*spbb14*spaa15*spbb34*spaa35^5*spbb35^5+371/3*spbb14^2*spaa15*spbb34*spaa35^4*spbb35^5*spaa45+362/3*spbb14^2*spaa15*spbb34*spaa35^3*spbb35^4*spaa45^2*spbb45+643/12*spbb14^2*spaa15*spbb34*spaa35^2*spbb35^3*spaa45^3*spbb45^2+29*spbb14^2*spaa15*spbb34*spaa35*spbb35^2*spaa45^4*spbb45^3+29/3*spbb14^2*spaa15*spbb34*spbb35*spaa45^5*spbb45^4+12721/36*spbb15*spaa34^3*spbb34^6*spaa35*spaa45^2*spbb45-12709/36*spbb14*spaa34^3*spbb34^5*spaa45^3*spbb45^2+59/8*spbb15*spaa34^2*spbb34^5*spaa35*spaa45^3*spbb45^2-51/8*spbb14*spaa34^2*spbb34^4*spaa45^4*spbb45^3+1*spbb14*spaa34*spbb34^3*spaa45^5*spbb45^4+550/9*spbb13*spbb34^2*spaa35^6*spbb35^5+1525/6*spbb14*spbb34^2*spaa35^5*spbb35^5*spaa45-1103/9*spbb15*spbb34^3*spaa35^5*spbb35^4*spaa45+3517/12*spbb14*spbb34^2*spaa35^4*spbb35^4*spaa45^2*spbb45-547/9*spbb15*spbb34^3*spaa35^4*spbb35^3*spaa45^2*spbb45+4165/36*spbb14*spbb34^2*spaa35^3*spbb35^3*spaa45^3*spbb45^2+1*spbb15*spbb34^3*spaa35^3*spbb35^2*spaa45^3*spbb45^2+79/3*spbb14*spbb34^2*spaa35^2*spbb35^2*spaa45^4*spbb45^3+1/3*spbb15*spbb34^3*spaa35^2*spbb35*spaa45^4*spbb45^3+11*spbb14*spbb34^2*spaa35*spbb35*spaa45^5*spbb45^4+1/3*spbb14*spbb34^2*spaa45^6*spbb45^5)/(spaa12*spbb13*spbb14*spaa25*spbb25^2*spbb34^2*spaa35*spaa45*spab5125^2)+
(206783/18*spbb12*spaa13^4*spbb13^4*spaa15*spaa25-125795/36*spaa13^4*spbb13^5*spaa15*spaa35+128330/9*spbb12*spaa13^4*spbb13^3*spbb23*spaa25^2+25247/9*spaa13^4*spbb13^4*spbb23*spaa25*spaa35+202209/8*spbb12*spaa13^3*spbb13^3*spaa15^2*spbb15*spaa25-316297/24*spaa13^3*spbb13^4*spaa15^2*spbb15*spaa35+1122163/72*spbb12*spaa13^3*spbb13^3*spaa15*spaa25^2*spbb25+1895833/72*spbb12*spaa13^3*spbb13^2*spaa15*spbb15*spbb23*spaa25^2+1198441/72*spaa13^3*spbb13^4*spaa15*spaa25*spbb25*spaa35+106547/72*spbb12*spaa13^3*spbb13^2*spbb23*spaa25^3*spbb25+35518/9*spbb12*spaa13^3*spbb13*spbb15*spbb23^2*spaa25^3-3893/72*spaa13^3*spbb13^3*spbb23*spaa25^2*spbb25*spaa35+78359/72*spaa13^3*spbb13^2*spbb15*spbb23^2*spaa25^2*spaa35-1411/36*spaa13^3*spbb13^3*spbb23*spaa25*spaa35^2*spbb35+1011995/72*spbb12*spaa13^2*spbb13^2*spaa15^3*spbb15^2*spaa25-66604/3*spaa13^2*spbb13^3*spaa15^3*spbb15^2*spaa35+210169/9*spbb12*spaa13^2*spbb13^2*spaa15^2*spbb15*spaa25^2*spbb25+109521/8*spbb12*spaa13^2*spbb13*spaa15^2*spbb15^2*spbb23*spaa25^2+2328541/72*spaa13^2*spbb13^3*spaa15^2*spbb15*spaa25*spbb25*spaa35-42755/18*spbb12*spaa13^2*spbb13^2*spaa15*spaa25^3*spbb25^2+35711/36*spbb12*spaa13^2*spbb13*spaa15*spbb15*spbb23*spaa25^3*spbb25+29175/8*spbb12*spaa13^2*spaa15*spbb15^2*spbb23^2*spaa25^3-5153/9*spaa13^2*spbb13^3*spaa15*spaa25^2*spbb25^2*spaa35-346487/72*spbb12*spaa13^2*spbb13*spbb23*spaa25^4*spbb25^2+3439/36*spbb12*spaa13^2*spbb15*spbb23^2*spaa25^4*spbb25-208007/72*spaa13^2*spbb13^2*spbb23*spaa25^3*spbb25^2*spaa35+27647/72*spaa13^2*spbb13*spbb15*spbb23^2*spaa25^3*spbb25*spaa35-5837/8*spaa13^2*spbb15^2*spbb23^3*spaa25^3*spaa35-1187/6*spaa13^2*spbb13^2*spbb23*spaa25^2*spbb25*spaa35^2*spbb35+56201/36*spaa13^2*spbb13*spbb15*spbb23^2*spaa25^2*spaa35^2*spbb35-75211/72*spaa13^2*spbb13^2*spbb23*spaa25*spaa35^3*spbb35^2-265249/72*spbb12*spaa13*spbb13*spaa15^4*spbb15^3*spaa25-1395209/72*spaa13*spbb13^2*spaa15^4*spbb15^3*spaa35+628181/72*spbb12*spaa13*spbb13*spaa15^3*spbb15^2*spaa25^2*spbb25-13951/24*spbb12*spaa13*spaa15^3*spbb15^3*spbb23*spaa25^2+1832761/72*spaa13*spbb13^2*spaa15^3*spbb15^2*spaa25*spbb25*spaa35-55811/12*spbb12*spaa13*spbb13*spaa15^2*spbb15*spaa25^3*spbb25^2+208861/72*spbb12*spaa13*spaa15^2*spbb15^2*spbb23*spaa25^3*spbb25-149333/72*spaa13*spbb13^2*spaa15^2*spbb15*spaa25^2*spbb25^2*spaa35-304307/72*spbb12*spaa13*spbb13*spaa15*spaa25^4*spbb25^3+2851/9*spbb12*spaa13*spaa15*spbb15*spbb23*spaa25^4*spbb25^2-317597/72*spaa13*spbb13^2*spaa15*spaa25^3*spbb25^3*spaa35+15403/72*spbb12*spaa13*spbb23*spaa25^5*spbb25^3+50855/72*spaa13*spbb13*spbb23*spaa25^4*spbb25^3*spaa35-57551/72*spaa13*spbb15*spbb23^2*spaa25^4*spbb25^2*spaa35+40613/72*spaa13*spbb13*spbb23*spaa25^3*spbb25^2*spaa35^2*spbb35-1813/12*spaa13*spbb15*spbb23^2*spaa25^3*spbb25*spaa35^2*spbb35+4697/24*spaa13*spbb13*spbb23*spaa25^2*spbb25*spaa35^3*spbb35^2-443/12*spaa13*spbb15*spbb23^2*spaa25^2*spaa35^3*spbb35^2+145/4*spaa13*spbb13*spbb23*spaa25*spaa35^4*spbb35^3-109309/24*spbb12*spaa15^5*spbb15^4*spaa25-469247/72*spbb13*spaa15^5*spbb15^4*spaa35-61855/18*spbb12*spaa15^4*spbb15^3*spaa25^2*spbb25+556537/72*spbb13*spaa15^4*spbb15^3*spaa25*spbb25*spaa35-1555*spbb12*spaa15^3*spbb15^2*spaa25^3*spbb25^2+89/9*spbb13*spaa15^3*spbb15^2*spaa25^2*spbb25^2*spaa35-68743/72*spbb12*spaa15^2*spbb15*spaa25^4*spbb25^3-42241/36*spbb13*spaa15^2*spbb15*spaa25^3*spbb25^3*spaa35-3103/18*spbb12*spaa15*spaa25^5*spbb25^4-407/3*spbb13*spaa15*spaa25^4*spbb25^4*spaa35-1/3*spbb23*spaa25^5*spbb25^4*spaa35+2/3*spbb23*spaa25^4*spbb25^3*spaa35^2*spbb35+2*spbb23*spaa25^3*spbb25^2*spaa35^3*spbb35^2+2/3*spbb23*spaa25^2*spbb25*spaa35^4*spbb35^3)/(spaa12*spbb13*spbb14*spaa15*spbb25*spaa35*spaa45*spab5125^2)+
(-15937/36*spaa12^3*spbb12^4*spaa15+42523/18*spaa12^2*spbb12^3*spaa13*spbb23*spaa25+163591/36*spaa12^2*spbb12^3*spaa15^2*spbb15-3071/12*spaa12^2*spbb12^3*spaa15*spaa23*spbb23+154367/72*spaa12^2*spbb12^3*spaa15*spaa25*spbb25+38255/9*spaa12*spbb12^2*spaa13*spaa15*spbb15*spbb23*spaa25+112243/72*spaa12*spbb12^2*spaa13*spaa23*spbb23^2*spaa25+30005/24*spaa12*spbb12^2*spaa13*spbb23*spaa25^2*spbb25+950923/72*spaa12*spbb12^2*spaa15^3*spbb15^2+54485/9*spaa12*spbb12^2*spaa15^2*spbb15*spaa25*spbb25+4867/36*spaa12*spbb12^2*spaa15*spaa23^2*spbb23^2+172319/72*spaa12*spbb12^2*spaa15*spaa23*spbb23*spaa25*spbb25+74749/36*spaa12*spbb12^2*spaa15*spaa25^2*spbb25^2-225283/72*spbb12*spaa13^2*spbb15*spbb23^2*spaa25^2+73561/72*spbb12*spaa13*spaa15^2*spbb15^2*spbb23*spaa25-35983/18*spbb12*spaa13*spaa15*spbb15*spbb23*spaa25^2*spbb25-6723/8*spbb12*spaa13*spaa23^2*spbb23^3*spaa25-37447/18*spbb12*spaa13*spaa23*spbb23^2*spaa25^2*spbb25-16157/9*spbb12*spaa13*spbb23*spaa25^3*spbb25^2+153419/12*spbb12*spaa15^4*spbb15^3+405751/72*spbb12*spaa15^3*spbb15^2*spaa25*spbb25+117731/72*spbb12*spaa15^2*spbb15*spaa25^2*spbb25^2-44/3*spbb12*spaa15*spaa23^3*spbb23^3-41261/36*spbb12*spaa15*spaa23^2*spbb23^2*spaa25*spbb25-29267/24*spbb12*spaa15*spaa23*spbb23*spaa25^2*spbb25^2-19223/72*spbb12*spaa15*spaa25^3*spbb25^3-443/12*spaa23^3*spbb23^4*spaa35-596/3*spaa23^2*spbb23^3*spaa25*spbb25*spaa35-7753/8*spaa23*spbb23^2*spaa25^2*spbb25^2*spaa35-5401/9*spbb23*spaa25^3*spbb25^3*spaa35)/(spbb13*spaa15*spbb25*spaa35*spab5125^2)+
(59929/4*spaa12^3*spbb12^4*spaa15-34361/3*spaa12^2*spbb12^3*spaa13*spbb23*spaa25+186904/9*spaa12^2*spbb12^3*spaa15^2*spbb15-1271/72*spaa12^2*spbb12^3*spaa15*spaa23*spbb23+12709/12*spaa12^2*spbb12^3*spaa15*spaa25*spbb25-131507/18*spaa12*spbb12^2*spaa13*spaa15*spbb15*spbb23*spaa25-17695/18*spaa12*spbb12^2*spaa13*spaa23*spbb23^2*spaa25+53821/36*spaa12*spbb12^2*spaa13*spbb23*spaa25^2*spbb25+121423/12*spaa12*spbb12^2*spaa15^3*spbb15^2+232537/36*spaa12*spbb12^2*spbb13*spaa15^2*spaa23*spbb25+889/18*spaa12*spbb12^2*spaa15*spaa23^2*spbb23^2-8051/12*spaa12*spbb12^2*spaa15*spaa23*spbb23*spaa25*spbb25-138019/72*spaa12*spbb12^2*spaa15*spaa25^2*spbb25^2-137803/72*spbb12*spaa13^2*spbb15*spbb23^2*spaa25^2+12463/3*spbb12*spaa13*spaa15^2*spbb15^2*spbb23*spaa25+24705/8*spbb12*spaa13*spaa15*spbb15*spbb23*spaa25^2*spbb25-2557/12*spbb12*spaa13*spaa23^2*spbb23^3*spaa25-44665/72*spbb12*spaa13*spaa23*spbb23^2*spaa25^2*spbb25+77441/72*spbb12*spaa13*spbb23*spaa25^3*spbb25^2+181391/72*spbb12*spaa15^4*spbb15^3-249649/72*spbb12*spbb13*spaa15^3*spbb15*spaa23*spbb25+37417/36*spbb12*spbb13*spaa15^2*spaa23*spaa25*spbb25^2-2311/18*spbb12*spaa15*spaa23^3*spbb23^3-47891/72*spbb12*spaa15*spaa23^2*spbb23^2*spaa25*spbb25+60125/72*spbb12*spaa15*spaa23*spbb23*spaa25^2*spbb25^2-2323/8*spbb12*spaa15*spaa25^3*spbb25^3-2/3*spaa23^3*spbb23^4*spaa35-113/24*spaa23^2*spbb23^3*spaa25*spbb25*spaa35-1603/4*spaa23*spbb23^2*spaa25^2*spbb25^2*spaa35-781/9*spbb23*spaa25^3*spbb25^3*spaa35)/(spbb14*spaa15*spbb25*spaa45*spab5125^2)+
(11/3*spaa12^3*spbb12^3-12181/6*spaa12^2*spbb12^2*spaa13*spbb13-173459/72*spaa12^2*spbb12^2*spaa14*spbb14-43/2*spaa12^2*spbb12^2*spaa23*spbb23-49133/24*spaa12^2*spbb12*spbb13*spbb24*spaa34+159325/36*spaa12*spbb12*spaa13^2*spbb13^2-78089/72*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14+14177/24*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+171203/36*spaa12*spaa13*spbb13^2*spbb24*spaa34-88627/18*spaa12*spbb12*spaa14^2*spbb14^2-317659/72*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34+25/6*spaa12*spbb12*spaa23^2*spbb23^2+8009/3*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34-24719/72*spaa13^3*spbb13^3-55229/36*spaa13^2*spbb13^2*spaa14*spbb14+29161/6*spaa13^2*spbb13^2*spaa23*spbb23-8827/6*spaa13*spbb13*spaa14^2*spbb14^2+47795/18*spaa13*spbb13*spaa23^2*spbb23^2-256225/72*spaa14^3*spbb14^3+9661/9*spaa23^3*spbb23^3)/(spaa25*spbb25*spab5125^2)+
(-18191/9*spaa23^3*spbb23^4*spbb34*spbb45-18191/18*spaa23^3*spbb23^3*spbb25*spbb34^2-122641/18*spaa23^2*spbb23^3*spaa24*spbb24*spbb34*spbb45-3912*spaa23^2*spbb23^2*spaa24*spbb24*spbb25*spbb34^2+18191/18*spaa23^2*spbb23^4*spaa25*spbb45^2+1698473/72*spaa23^2*spbb23^3*spaa34*spbb34^2*spbb45+1406201/36*spaa23^2*spbb23^2*spbb25*spaa34*spbb34^3-192499/18*spaa23^2*spbb23^3*spbb34*spaa45*spbb45^2-361557/8*spaa23^2*spbb23^2*spbb25*spbb34^2*spaa45*spbb45-621979/12*spaa23^2*spbb23*spbb25^2*spbb34^3*spaa45-17017/9*spaa23*spbb23^2*spaa24^2*spbb24^2*spbb34*spbb45-17017/9*spaa23*spbb23*spaa24^2*spbb24^2*spbb25*spbb34^2+17017/9*spaa23*spbb23^3*spaa24*spbb24*spaa25*spbb45^2+8181/8*spaa23*spbb23^2*spaa24*spbb24*spaa34*spbb34^2*spbb45+691817/36*spaa23*spbb23*spaa24*spbb24*spbb25*spaa34*spbb34^3-1559/2*spaa23*spbb23^2*spaa24*spbb24*spbb34*spaa45*spbb45^2-692261/72*spaa23*spbb23*spaa24*spbb24*spbb25*spbb34^2*spaa45*spbb45-765337/72*spaa23*spaa24*spbb24*spbb25^2*spbb34^3*spaa45+16741/9*spaa23*spbb23^3*spaa25*spaa45*spbb45^3+169643/9*spaa23*spbb23^2*spaa34^2*spbb34^3*spbb45+2257805/72*spaa23*spbb23*spbb25*spaa34^2*spbb34^4-1175453/72*spaa23*spbb25^2*spaa34*spbb34^4*spaa45+22967/18*spaa23*spbb23^2*spbb34*spaa45^2*spbb45^3+876733/72*spaa23*spbb23*spbb25*spbb34^2*spaa45^2*spbb45^2+216859/24*spaa23*spbb25^2*spbb34^3*spaa45^2*spbb45+17017/3*spbb23*spaa24^3*spbb24^3*spbb34*spbb45+34034/9*spaa24^3*spbb24^3*spbb25*spbb34^2-17017/9*spbb23^2*spaa24^2*spbb24^2*spaa25*spbb45^2-128233/72*spbb23*spaa24^2*spbb24^2*spaa34*spbb34^2*spbb45-131665/72*spaa24^2*spbb24^2*spbb25*spaa34*spbb34^3+107671/6*spbb23*spaa24^2*spbb24^2*spbb34*spaa45*spbb45^2+73529/6*spaa24^2*spbb24^2*spbb25*spbb34^2*spaa45*spbb45-34196/9*spbb23^2*spaa24*spbb24*spaa25*spaa45*spbb45^3-1605527/72*spbb23*spaa24*spbb24*spaa34^2*spbb34^3*spbb45-1613327/72*spaa24*spbb24*spbb25*spaa34^2*spbb34^4+57002/3*spbb23*spaa24*spbb24*spbb34*spaa45^2*spbb45^3+39749/3*spaa24*spbb24*spbb25*spbb34^2*spaa45^2*spbb45^2-17563/9*spbb23^2*spaa25*spaa45^2*spbb45^4-2915*spbb23*spaa34^3*spbb34^4*spbb45-43798/9*spbb25*spaa34^3*spbb34^5+40339/6*spbb23*spbb34*spaa45^3*spbb45^4+85891/18*spbb25*spbb34^2*spaa45^3*spbb45^3)/(spbb25*spbb34^2*spaa35*spbb35*spab5125^2)+
(spaa12*spbb25*(-340/3*spaa12*spbb12*spbb13-35171/9*spaa13*spbb13^2-1322533/72*spbb13*spaa23*spbb23-16588/9*spbb14*spbb23*spaa24))/(spbb35*spab5125^2)+
(25559/72*spaa12^3*spbb12^3*spbb23*spbb34-56053/72*spaa12^3*spbb12^2*spbb14*spbb23^2-13670/9*spaa12^2*spbb12^2*spaa13*spbb13*spbb23*spbb34-21191/18*spaa12^2*spbb12*spaa13*spbb13*spbb14*spbb23^2+99953/8*spaa12^2*spbb12^3*spaa14*spbb34^2+232207/36*spaa12^2*spbb12^2*spbb23*spaa24*spbb24*spbb34-89891/9*spaa12^2*spbb12*spbb14*spbb23^2*spaa24*spbb24-12771/4*spaa12*spbb12*spaa13^2*spbb13^2*spbb23*spbb34-155465/36*spaa12*spaa13^2*spbb13^2*spbb14*spbb23^2+163423/72*spaa12*spbb12^2*spaa13*spbb13*spaa14*spbb34^2-192445/18*spaa12*spaa13*spbb13*spbb14*spbb23^2*spaa34*spbb34-1034285/72*spaa12*spbb12^2*spaa14*spaa24*spbb24*spbb34^2-260675/72*spaa12*spbb12^2*spaa14*spaa34*spbb34^3-435535/36*spaa12*spbb14*spaa23*spbb23^3*spaa24*spbb24-41317/9*spaa12*spbb12*spbb23*spaa24^2*spbb24^2*spbb34-407099/36*spaa12*spbb14*spbb23^2*spaa24^2*spbb24^2+66575/9*spbb12*spaa13^2*spbb13^2*spaa14*spbb34^2-528475/36*spbb12*spaa13*spbb13*spaa14*spaa34*spbb34^3+16243/12*spbb12*spaa14*spaa23*spbb23*spaa24*spbb24*spbb34^2-87593/6*spbb12*spaa14*spaa24^2*spbb24^2*spbb34^2+415355/24*spbb12*spaa14*spaa24*spbb24*spaa34*spbb34^3+124109/24*spbb12*spaa14*spaa34^2*spbb34^4-155465/18*spaa23^2*spbb23^3*spaa24*spbb24*spbb34-435535/18*spaa23*spbb23^2*spaa24^2*spbb24^2*spbb34-407099/18*spbb23*spaa24^3*spbb24^3*spbb34)/(spbb25*spbb34^2*spaa45*spab5125^2)+
(251147/24*spaa12^2*spaa13*spbb13^2*spbb23*spbb24^2+865223/72*spaa12^2*spbb13^2*spaa14*spbb24^3-177187/36*spaa12^2*spbb13*spaa23*spbb23^2*spbb24^2-20840/9*spaa12^2*spbb13*spbb23*spaa24*spbb24^3-630895/18*spaa12^2*spbb13*spbb23*spbb24^2*spaa34*spbb34+87335/36*spaa12*spaa13^2*spbb13^2*spbb23*spbb24*spbb34+19168/3*spaa12*spaa13*spbb13^2*spaa14*spbb24^2*spbb34+156545/12*spaa12*spaa13*spbb13*spaa23*spbb23^2*spbb24*spbb34+4694003/72*spaa12*spaa13*spbb13*spbb23*spaa24*spbb24^2*spbb34+544609/108*spaa12*spaa13*spbb13*spbb23*spbb24*spaa34*spbb34^2-88951/18*spaa12*spbb13*spaa14^2*spbb14*spbb24^2*spbb34+3881095/72*spaa12*spbb13*spaa14*spaa24*spbb24^3*spbb34+11821837/216*spaa12*spbb13*spaa14*spbb24^2*spaa34*spbb34^2-178115/18*spaa12*spaa23^2*spbb23^3*spbb24*spbb34-393485/36*spaa12*spaa23*spbb23^2*spaa24*spbb24^2*spbb34+4137677/216*spaa12*spaa23*spbb23^2*spbb24*spaa34*spbb34^2-126683/9*spaa12*spbb23*spaa24^2*spbb24^3*spbb34-1172923/108*spaa12*spbb23*spaa24*spbb24^2*spaa34*spbb34^2+6045529/216*spaa12*spbb23*spbb24*spaa34^2*spbb34^3-4499195/216*spaa13^3*spbb13^2*spbb23*spbb34^2+5906683/216*spbb12*spaa13^2*spbb13*spaa14*spbb34^3-662123/36*spaa13^2*spbb13^2*spaa14*spbb24*spbb34^2+81971/54*spaa13^2*spbb13*spaa23*spbb23^2*spbb34^2+1306475/108*spbb12*spaa13^2*spbb23*spaa24*spbb34^3+47179/36*spaa13^2*spbb13*spbb23*spaa24*spbb24*spbb34^2+555779/216*spaa13^2*spbb13*spbb23*spaa34*spbb34^3+597737/54*spbb12*spaa13*spaa14^2*spbb14*spbb34^3+23755/9*spaa13*spbb13*spaa14^2*spbb14*spbb24*spbb34^2+4399765/108*spbb12*spaa13*spaa14*spaa24*spbb24*spbb34^3-672185/24*spaa13*spbb13*spaa14*spaa24*spbb24^2*spbb34^2+5062603/216*spbb12*spaa13*spaa14*spaa34*spbb34^4+5052643/216*spaa13*spbb13*spaa14*spbb24*spaa34*spbb34^3+913373/108*spaa13*spaa23^2*spbb23^3*spbb34^2+1302583/72*spaa13*spaa23*spbb23^2*spaa24*spbb24*spbb34^2+1145338/27*spaa13*spaa23*spbb23^2*spaa34*spbb34^3+393925/12*spaa13*spbb23*spaa24^2*spbb24^2*spbb34^2+3499463/108*spaa13*spbb23*spaa24*spbb24*spaa34*spbb34^3+3525841/108*spaa13*spbb23*spaa34^2*spbb34^4+312721/54*spaa14^3*spbb14^2*spbb24*spbb34^2-6480613/216*spaa14^2*spbb14*spaa24*spbb24^2*spbb34^2-285089/27*spaa14^2*spbb14*spbb24*spaa34*spbb34^3+1009454/27*spaa14*spaa24^2*spbb24^3*spbb34^2+2844151/108*spaa14*spaa24*spbb24^2*spaa34*spbb34^3+179249/54*spaa14*spbb24*spaa34^2*spbb34^4)/(spaa15*spbb25*spbb34^2*spab5125^2),
(spaa13^2*spbb23*(-28/3*spaa13*spbb13^2*spbb15*spbb25^2+28/3*spaa13*spbb13*spbb15^2*spbb23*spbb25-28/9*spaa13*spbb15^3*spbb23^2-28/9*spbb13^2*spaa23*spbb25^3))/(spbb25^3*spab3123^3)+
(spbb12*spaa13^2*spbb23*(-2*spaa12^2*spbb12*spbb25*spbb35+1*spaa12^2*spbb13*spbb25^2-1*spaa12*spbb12*spaa13*spbb35^2-1*spaa12*spaa15*spbb15*spbb25*spbb35-1*spaa13*spaa15*spbb15*spbb35^2))/(spaa12*spaa15*spbb25^3*spab1231^2)+
(spaa13*spbb23*(-127/12*spaa12*spaa13*spbb13^2*spbb15*spbb25^2+71/12*spaa12*spaa13*spbb13*spbb15^2*spbb23*spbb25-5/12*spaa12*spaa13*spbb15^3*spbb23^2-71/36*spaa12*spbb13^2*spaa23*spbb25^3+4/3*spaa13^2*spbb13^2*spbb15*spbb25*spbb35-2/3*spaa13^2*spbb13*spbb15^2*spbb23*spbb35+2/3*spaa13*spbb13^2*spaa23*spbb25^2*spbb35))/(spaa12*spbb13*spbb25^3*spab3123^2)+
(spbb23*(1/3*spaa23^2*spbb23^2*spbb25^2*spaa34-1/3*spaa23*spbb23*spaa24*spbb24*spbb25^2*spaa34+1/3*spaa23*spaa24*spbb24*spbb25^3*spaa45+1/3*spaa23*spbb23*spaa25*spbb25^3*spaa34+1/3*spaa23*spbb23^2*spbb25*spaa34^2*spbb45+1/3*spaa23*spbb23*spbb25^2*spaa34*spaa35*spbb35-1/3*spaa24*spbb24*spbb25^2*spaa34*spaa45*spbb45+1/3*spbb23^2*spaa34^3*spbb45^2+1/3*spbb23*spbb25*spaa34^2*spaa35*spbb35*spbb45))/(spbb25^3*spaa45*spab4154^2)+
(spbb12*spaa13*spbb23*(3/2*spaa12*spbb12^2*spbb13*spbb15^2*spbb34-3/2*spaa12*spbb12*spbb13^2*spbb15^2*spbb24+3/2*spbb12*spbb13*spaa15*spbb15^3*spbb34-3/2*spbb13^2*spaa15*spbb15^3*spbb24-2*spbb12^2*spbb13*spbb15*spaa23*spbb34*spbb35+1*spbb12*spbb13^3*spaa23*spbb25*spbb45+3*spbb12*spbb13^2*spbb15*spaa23*spbb25*spbb34-3/2*spbb12^2*spbb15^2*spaa25*spbb34*spbb35+3*spbb12*spbb13*spbb15^2*spaa25*spbb25*spbb34-3/2*spbb13^2*spbb15^2*spbb24*spaa25*spbb25))/(spbb13^2*spbb14^2*spbb25^3*spaa45*spab1231)+
(spbb23*(-23/6*spaa12^3*spbb12^4*spaa14*spbb15-8/9*spaa12^3*spbb12^4*spaa24*spbb25-157/9*spaa12^2*spbb12^3*spaa14^2*spbb14*spbb15-275/36*spaa12^2*spbb12^3*spaa14*spaa15*spbb15^2+85/36*spaa12^2*spbb12^3*spaa14*spbb14*spaa24*spbb25-14/9*spaa12^2*spbb12^3*spaa14*spbb15*spaa24*spbb24+1/6*spaa12^2*spbb12^3*spaa15*spbb15*spaa24*spbb25-23/36*spaa12^2*spbb12^3*spaa24^2*spbb24*spbb25-89/3*spaa12*spbb12^2*spaa14^3*spbb14^2*spbb15-70/3*spaa12*spbb12^2*spaa14^2*spbb14*spaa15*spbb15^2+10/9*spaa12*spbb12^2*spaa14^2*spbb14^2*spaa24*spbb25-23/6*spaa12*spbb12^2*spaa14^2*spbb14*spbb15*spaa24*spbb24-8/9*spaa12*spbb12^2*spaa14^2*spbb15^2*spbb24*spaa25-41/6*spaa12*spbb12^2*spaa14*spaa15^2*spbb15^3-85/18*spaa12*spbb12^2*spaa14*spbb14*spaa15*spbb15*spaa24*spbb25+29/12*spaa12*spbb12^2*spaa14*spbb14*spaa24^2*spbb24*spbb25-7/6*spaa12*spbb12^2*spaa14*spbb15*spaa24^2*spbb24^2-20/9*spaa12*spbb12^2*spaa15^2*spbb15^2*spaa24*spbb25+5/4*spaa12*spbb12^2*spbb14*spaa15*spaa24^2*spbb25^2-161/12*spbb12*spaa14^4*spbb14^3*spbb15-206/9*spbb12*spaa14^3*spbb14^2*spaa15*spbb15^2+1/2*spbb12*spaa14^3*spbb14^3*spaa24*spbb25-79/6*spbb12*spaa14^3*spbb14^2*spbb15*spaa24*spbb24-83/9*spbb12*spaa14^3*spbb14*spbb15^2*spbb24*spaa25+95/36*spaa14^3*spbb14^3*spbb15*spbb25*spaa45-109/9*spbb12*spaa14^2*spbb14*spaa15^2*spbb15^3-25/2*spbb12*spaa14^2*spbb14^2*spaa15*spbb15*spaa24*spbb25-95/36*spbb12*spaa14^2*spaa15*spbb15^3*spbb24*spaa25+95/18*spaa14^2*spbb14^2*spaa15*spbb15^2*spbb25*spaa45+1/2*spbb12*spaa14^2*spbb14^2*spaa24^2*spbb24*spbb25+1/4*spbb12*spaa14^2*spbb14*spbb15*spaa24^2*spbb24^2+1/3*spbb12*spaa14^2*spbb15^2*spaa24*spbb24^2*spaa25+95/36*spaa14^2*spbb14^3*spaa24*spbb25^2*spaa45-95/36*spbb12*spaa14*spaa15^3*spbb15^4-163/18*spbb12*spaa14*spbb14*spaa15^2*spbb15^2*spaa24*spbb25+95/36*spaa14*spbb14*spaa15^2*spbb15^3*spbb25*spaa45+5/6*spbb12*spaa14*spbb14^2*spaa15*spaa24^2*spbb25^2+95/18*spaa14*spbb14^2*spaa15*spbb15*spaa24*spbb25^2*spaa45-95/36*spbb12*spaa15^3*spbb15^3*spaa24*spbb25+5/12*spbb12*spbb14*spaa15^2*spbb15*spaa24^2*spbb25^2+95/36*spbb14*spaa15^2*spbb15^2*spaa24*spbb25^2*spaa45))/(spaa12*spbb13^2*spbb25^3*spaa35*spaa45*spab3123)+
(spbb23*(1/3*spbb14*spaa23^2*spbb23*spbb24*spbb25^2+1/3*spbb15*spaa23*spbb24^3*spaa34*spbb35+1/3*spbb14*spaa23*spbb25^3*spbb34*spaa35-1/3*spbb14*spaa24*spbb24^2*spbb25*spaa34*spbb45-1/3*spbb14*spaa24*spbb24*spbb25^2*spaa35*spbb45+1/3*spbb14*spbb24*spaa25*spbb25^2*spaa34*spbb45-1/3*spbb15*spbb24^2*spaa25*spbb25*spaa34*spbb45))/(spbb14^2*spaa15*spbb25^3*spab4154)+
(-439/36*spbb12^3*spbb23*spaa24*spbb35^2)/(spbb13^3*spbb25^3*spaa45)+
(spbb15*spbb23*(67/9*spaa12^2*spbb12^3*spaa14*spbb14^2*spaa15*spaa25-1/2*spaa12^2*spbb12^3*spbb14^2*spaa15^2*spaa24+2/3*spaa12^2*spbb12^3*spbb14*spaa15^2*spbb15*spaa25+7/6*spaa12^2*spbb12^3*spaa15*spbb15*spbb24*spaa25^2+461/36*spaa12*spbb12^2*spaa14^2*spbb14^3*spaa15*spaa25-1/3*spaa12*spbb12^2*spaa14^2*spbb14^2*spbb24*spaa25^2-1/2*spaa12*spbb12^2*spaa14*spbb14^3*spaa15^2*spaa24+265/36*spaa12*spbb12^2*spaa14*spbb14^2*spaa15^2*spbb15*spaa25+5*spaa12*spbb12^2*spaa14*spbb14*spaa15*spbb15*spbb24*spaa25^2+4/3*spaa12*spbb12^2*spaa14*spbb15*spbb24^2*spaa25^3+13*spbb12*spaa14^3*spbb14^4*spaa15*spaa25-2/3*spbb12*spaa14^3*spbb14^3*spbb24*spaa25^2-1/3*spaa14^3*spbb14^4*spbb24*spaa25*spaa45+73/4*spbb12*spaa14^2*spbb14^3*spaa15^2*spbb15*spaa25+421/36*spbb12*spaa14^2*spbb14^2*spaa15*spbb15*spbb24*spaa25^2+13/12*spaa14^2*spbb14^3*spaa15*spbb15*spbb24*spaa25*spaa45+8/3*spbb12*spaa14^2*spbb14*spbb15*spbb24^2*spaa25^3+4/3*spaa14^2*spbb14^2*spbb15*spbb24^2*spaa25^2*spaa45+1/2*spbb12*spaa14*spbb14^3*spaa15^3*spbb15*spaa24+35/3*spbb12*spaa14*spbb14^2*spaa15^3*spbb15^2*spaa25+1/2*spaa14*spbb14^3*spaa15^3*spbb15^2*spaa45+5/6*spbb12*spaa14*spbb14*spaa15^2*spbb15^2*spbb24*spaa25^2-373/36*spaa14*spbb14^2*spaa15^2*spbb15^2*spbb24*spaa25*spaa45-7/6*spbb12*spaa14*spaa15*spbb15^2*spbb24^2*spaa25^3-25/6*spaa14*spbb14*spaa15*spbb15^2*spbb24^2*spaa25^2*spaa45+1/3*spaa14*spbb14^2*spaa15*spbb15*spbb24*spaa25*spaa45^2*spbb45-2/3*spbb12*spbb14*spaa15^4*spbb15^3*spaa25+1/2*spbb14^2*spaa15^4*spbb15^3*spaa45-7/6*spbb12*spaa15^3*spbb15^3*spbb24*spaa25^2-5/6*spbb14*spaa15^3*spbb15^3*spbb24*spaa25*spaa45+1/2*spbb14^2*spaa15^3*spbb15^2*spaa45^2*spbb45+7/6*spaa15^2*spbb15^3*spbb24^2*spaa25^2*spaa45-3/2*spbb14*spaa15^2*spbb15^2*spbb24*spaa25*spaa45^2*spbb45))/(spaa12*spbb13^2*spbb14^2*spaa15*spaa25*spbb25^3*spaa35*spaa45)+
(spbb23*(-1321/36*spbb12^2*spaa13^2*spaa24^2*spbb34+275/36*spbb12*spaa13*spaa14^2*spbb14^2*spaa24+523/36*spbb12*spaa13*spaa14*spbb14*spaa24^2*spbb24+1013/36*spbb12*spaa13*spaa23^2*spbb23^2*spaa24+665/18*spbb12*spaa13*spaa23*spbb23*spaa24^2*spbb24+235/12*spbb12*spaa13*spaa23*spbb23*spaa24*spaa34*spbb34+317/36*spbb12*spaa13*spaa24^3*spbb24^2+1/4*spbb12*spaa13*spaa24^2*spbb24*spaa34*spbb34+13/9*spbb12*spaa13*spaa24*spaa34^2*spbb34^2-5*spaa14^2*spbb14^2*spaa34^2*spbb34-10*spaa14*spbb14*spaa24*spbb24*spaa34^2*spbb34-5*spaa23^2*spbb23^2*spaa34^2*spbb34-10*spaa23*spbb23*spaa24*spbb24*spaa34^2*spbb34-5*spaa24^2*spbb24^2*spaa34^2*spbb34+5*spaa34^4*spbb34^3))/(spaa12*spaa13*spbb13^2*spbb25^2*spaa35*spaa45)+
(spbb45*spbb23*spaa35*(-5/3*spbb12*spaa14*spaa25*spbb45+17/6*spaa15^2*spbb15^2+5/3*spaa15*spbb15*spaa25*spbb25-1/3*spaa15*spbb15*spaa45*spbb45-2*spaa24*spbb24*spaa45*spbb45-2*spaa25*spbb25*spaa45*spbb45-2*spaa45^2*spbb45^2))/(spaa12*spbb14^2*spaa15*spbb25^2*spaa45)+
(spbb23*(467/18*spaa12^3*spbb12^3*spaa25*spaa35-1/2*spaa12^3*spbb12^2*spbb13*spaa35^2-238/9*spaa12^2*spbb12^3*spaa13*spaa25^2+797/36*spaa12^2*spbb12^2*spaa15*spbb15*spaa25*spaa35+1/2*spaa12^2*spbb12*spbb13*spaa15*spbb15*spaa35^2+1571/36*spaa12^2*spbb12^2*spaa23*spbb23*spaa25*spaa35+299/6*spaa12^2*spbb12^2*spaa25*spaa35^2*spbb35+245/36*spaa12*spbb12^2*spaa13*spaa15*spbb15*spaa25^2-1589/36*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa25^2-2047/36*spaa12*spbb12^2*spaa13*spaa25^2*spaa35*spbb35-575/36*spaa12*spbb12*spaa15^2*spbb15^2*spaa25*spaa35-1/2*spaa12*spbb13*spaa15^2*spbb15^2*spaa35^2+113/36*spaa12*spbb12*spaa15*spbb15*spaa25*spaa35^2*spbb35+301/36*spaa12*spbb12*spaa23^2*spbb23^2*spaa25*spaa35+71/12*spaa12*spbb12*spaa23*spbb23*spaa25*spaa35^2*spbb35+107/18*spaa12*spbb12*spaa25*spaa35^3*spbb35^2+307/36*spbb12^2*spaa13^2*spaa25^3*spbb35+7*spbb12*spaa13*spaa15^2*spbb15^2*spaa25^2-251/36*spbb12*spaa13*spaa15*spbb15*spaa25^2*spaa35*spbb35-313/36*spbb12*spaa13*spaa23^2*spbb23^2*spaa25^2-55/12*spbb12*spaa13*spaa23*spbb23*spaa25^2*spaa35*spbb35-41/18*spbb12*spaa13*spaa25^2*spaa35^2*spbb35^2-6*spaa15^3*spbb15^3*spaa25*spaa35-2/9*spaa15^2*spbb15^2*spaa25*spaa35^2*spbb35+151/18*spaa15*spbb15*spaa25*spaa35^3*spbb35^2-1/3*spaa23^3*spbb23^3*spaa25*spaa35-1*spaa23^2*spbb23^2*spaa25*spaa35^2*spbb35+1*spaa23*spbb23*spaa25*spaa35^3*spbb35^2+5/3*spaa25*spaa35^4*spbb35^3))/(spaa12*spbb13*spbb14*spaa15*spaa25*spbb25^2*spaa35*spaa45)+
(spaa23*spbb23*(-27/2*spaa13^2*spbb13^2*spaa35-15*spbb12*spaa13*spbb13*spaa15*spaa23-10*spaa13*spbb13*spaa23*spbb23*spaa35-817/18*spaa13*spbb13*spaa35^2*spbb35-500/9*spbb12*spaa15*spaa23^2*spbb23-1327/36*spbb12*spaa15*spaa23*spaa25*spbb25-2681/36*spbb12*spaa15*spaa23*spaa35*spbb35+7/9*spaa23^2*spbb23^2*spaa35-55/6*spaa23*spbb23*spaa25*spbb25*spaa35-329/9*spaa23*spbb23*spaa35^2*spbb35-185/18*spaa25^2*spbb25^2*spaa35-851/18*spaa25*spbb25*spaa35^2*spbb35-106/3*spaa35^3*spbb35^2))/(spaa12*spaa13*spbb13*spbb14*spbb25*spaa35*spaa45)+
(spbb23*spaa35*(167/9*spaa12^2*spbb12^2+1453/36*spaa12*spbb12*spaa14*spbb14-97/36*spaa12*spbb12*spaa23*spbb23+182/9*spaa12*spbb12*spaa24*spbb24-373/18*spaa12*spbb13*spbb24*spaa34-76/3*spaa14^2*spbb14^2-241/18*spaa14*spbb14*spaa24*spbb24-1/3*spaa23^2*spbb23^2-2/3*spaa23*spbb23*spaa24*spbb24+5/3*spaa24^2*spbb24^2))/(spaa13*spbb13*spbb14*spaa15*spbb25*spaa45)+
(spaa45*spbb23*(-2243/36*spaa13*spbb14*spaa45-1081/18*spaa15*spbb15*spaa35-425/4*spaa34*spbb34*spaa35-2687/36*spaa35^2*spbb35-1961/18*spaa35*spaa45*spbb45))/(spbb13*spaa15*spbb25*spaa35*spaa45)+
(spbb23*(-194/9*spbb12*spaa13*spaa25+1981/36*spaa15*spbb15*spaa35-163/12*spaa23*spbb23*spaa35-611/18*spaa25*spbb25*spaa35))/(spbb14*spaa15*spbb25*spaa45)+
(-178/3*spaa13*spbb23)/(spaa15*spbb25)+
(+3545/36*spbb23*spaa34)/(spbb25*spaa45),
(spbb12*(-2/3*spaa12^2*spbb12^2*spaa14*spbb25^2-2/3*spaa12*spbb12*spaa14^2*spbb15*spbb24*spbb25-2/3*spaa12*spbb12*spaa14*spaa15*spbb15*spbb25^2-2/3*spaa12*spbb12*spaa14*spaa24*spbb24*spbb25^2-4/3*spaa12*spbb12*spaa14*spaa25*spbb25^3+2/3*spaa12*spbb12*spaa15*spaa24*spbb25^3-2/3*spaa14^3*spbb15^2*spbb24^2-4/3*spaa14^2*spaa15*spbb15^2*spbb24*spbb25-4/3*spaa14^2*spbb15*spaa24*spbb24^2*spbb25-4/3*spaa14^2*spbb15*spbb24*spaa25*spbb25^2-2/3*spaa14*spaa15^2*spbb15^2*spbb25^2-4/3*spaa14*spaa15*spbb15*spaa24*spbb24*spbb25^2-4/3*spaa14*spaa15*spbb15*spaa25*spbb25^3-2/3*spaa14*spaa24^2*spbb24^2*spbb25^2-4/3*spaa14*spaa24*spbb24*spaa25*spbb25^3-2/3*spaa14*spaa25^2*spbb25^4))/(spbb25^3*spaa45*spab3123^2)+
(spbb12*spaa23*spbb23^3*spaa13^2*(10*spaa13*spbb15+10*spaa23*spbb25))/(spaa15*spbb25^3*spaa35*spab3153^2)+
(+5/4*spbb12*spaa14^3*spbb15^2*spbb24^2)/(spbb25^3*spaa45*spab4154^2)+
(spbb12^2*spbb45*spaa14^3*(1/2*spaa12*spbb24-1/2*spaa15*spbb45))/(spaa12*spaa15*spbb25^3*spaa45*spab1231)+
(spbb23*(-2/3*spaa23^2*spbb23^2*spaa24*spbb25^2+5/6*spaa23^2*spbb23^2*spbb25*spaa34*spbb35-2/3*spaa23*spbb23*spaa24^2*spbb24*spbb25^2-2/3*spaa23*spbb23*spaa24*spaa25*spbb25^3+5/6*spaa23*spbb23*spaa24*spbb24*spbb25*spaa34*spbb35-2/3*spaa23*spbb23*spaa24*spbb25^2*spaa35*spbb35+3/2*spaa23*spbb23*spaa25*spbb25^2*spaa34*spbb35+5/6*spaa23*spbb23*spbb24*spaa34^2*spbb35^2+5/6*spaa23*spbb23*spbb25*spaa34*spaa35*spbb35^2-4/3*spaa24^2*spbb24*spbb25^2*spaa35*spbb35+2/3*spaa24^2*spbb25^3*spbb34*spaa35+4/3*spaa24*spbb24*spaa25*spbb25^2*spaa34*spbb35+1/2*spaa24*spbb24^2*spaa34^2*spbb35^2+1*spaa24*spbb24*spbb25*spaa34*spaa35*spbb35^2+1/2*spaa24*spbb25^2*spaa35^2*spbb35^2+2/3*spaa25^2*spbb25^3*spaa34*spbb35))/(spaa12*spbb13*spbb25^3*spaa45*spab3123)+
(spbb23^2*(-10*spbb13*spaa23^2*spbb23*spaa24*spbb25^2+10*spbb15*spaa23^2*spbb23^2*spaa24*spbb25+5*spbb13*spaa23*spaa25*spbb25^2*spaa34*spbb35-10*spbb15*spaa23*spbb23*spaa25*spbb25*spaa34*spbb35+10*spbb13*spaa23*spbb25*spaa34*spaa35*spbb35^2-10*spbb15*spaa23*spbb23*spaa34*spaa35*spbb35^2+5*spbb15*spbb23*spaa25*spaa34^2*spbb35*spbb45+5*spbb15*spaa25*spbb25*spaa34*spaa35*spbb35^2))/(spbb13^2*spaa15*spaa24*spbb25^3*spab3153)+
(spaa14*spbb24*(-3/2*spaa12*spbb12*spbb14^2*spbb25^2+1/4*spaa12*spbb12*spbb14*spbb15*spbb24*spbb25+5/4*spaa12*spbb12*spbb15^2*spbb24^2-1/2*spaa14*spbb14^2*spbb15*spbb24*spbb25+1/2*spaa14*spbb14*spbb15^2*spbb24^2-3/2*spbb14^2*spaa24*spbb24*spbb25^2+1/4*spbb14*spbb15*spaa24*spbb24^2*spbb25+5/4*spbb15^2*spaa24*spbb24^3-3/2*spbb14^2*spaa25*spbb25^3+1/4*spbb14*spbb15*spbb24*spaa25*spbb25^2+5/4*spbb15^2*spbb24^2*spaa25*spbb25))/(spbb14^2*spaa15*spbb25^3*spab4154)+
(spbb15*(-9/2*spaa12^3*spbb12^4*spaa13*spbb13^2*spaa15*spaa25-5*spaa12^3*spbb12^4*spaa13*spbb13*spbb23*spaa25^2-10*spaa12^3*spbb12^4*spbb13*spaa15^2*spbb15*spaa25-10*spaa12^3*spbb12^4*spaa15*spbb15*spbb23*spaa25^2-103/6*spaa12^2*spbb12^3*spaa13^2*spbb13^3*spaa15*spaa25-37/2*spaa12^2*spbb12^3*spaa13^2*spbb13^2*spbb23*spaa25^2-1/2*spaa12^2*spbb12^3*spaa13*spbb13^3*spaa15^2*spaa23-259/6*spaa12^2*spbb12^3*spaa13*spbb13^2*spaa15^2*spbb15*spaa25-49*spaa12^2*spbb12^3*spaa13*spbb13*spaa15*spbb15*spbb23*spaa25^2-5*spaa12^2*spbb12^3*spaa13*spbb15*spbb23^2*spaa25^3-11*spaa12^2*spbb12^3*spbb13*spaa15^3*spbb15^2*spaa25-11*spaa12^2*spbb12^3*spaa15^2*spbb15^2*spbb23*spaa25^2-41/2*spaa12*spbb12^2*spaa13^3*spbb13^4*spaa15*spaa25-65/3*spaa12*spbb12^2*spaa13^3*spbb13^3*spbb23*spaa25^2-1/2*spaa12*spbb12^2*spaa13^2*spbb13^4*spaa15^2*spaa23-641/12*spaa12*spbb12^2*spaa13^2*spbb13^3*spaa15^2*spbb15*spaa25-133/2*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa15*spbb15*spbb23*spaa25^2-10*spaa12*spbb12^2*spaa13^2*spbb13*spbb15*spbb23^2*spaa25^3-2/3*spaa12*spbb12^2*spaa13*spbb13^2*spaa15^3*spbb15^2*spaa25+35/3*spaa12*spbb12^2*spaa13*spbb13*spaa15^2*spbb15^2*spbb23*spaa25^2+14*spaa12*spbb12^2*spaa13*spaa15*spbb15^2*spbb23^2*spaa25^3-1*spaa12*spbb12^2*spbb13*spaa15^4*spbb15^3*spaa25-1*spaa12*spbb12^2*spaa15^3*spbb15^3*spbb23*spaa25^2-47/6*spbb12*spaa13^4*spbb13^5*spaa15*spaa25-47/6*spbb12*spaa13^4*spbb13^4*spbb23*spaa25^2+1/3*spaa13^4*spbb13^5*spbb23*spaa25*spaa35-239/12*spbb12*spaa13^3*spbb13^4*spaa15^2*spbb15*spaa25-203/12*spbb12*spaa13^3*spbb13^3*spaa15*spbb15*spbb23*spaa25^2+31/4*spaa13^3*spbb13^4*spaa15*spbb15*spbb23*spaa25*spaa35-16/3*spbb12*spaa13^3*spbb13^2*spbb15*spbb23^2*spaa25^3-23/12*spaa13^3*spbb13^3*spbb15*spbb23^2*spaa25^2*spaa35+1/3*spaa13^3*spbb13^4*spbb23*spaa25*spaa35^2*spbb35+1/2*spbb12*spaa13^2*spbb13^4*spaa15^3*spbb15*spaa23+209/12*spbb12*spaa13^2*spbb13^3*spaa15^3*spbb15^2*spaa25+1/2*spaa13^2*spbb13^4*spaa15^3*spbb15^2*spaa35+184/3*spbb12*spaa13^2*spbb13^2*spaa15^2*spbb15^2*spbb23*spaa25^2+86/3*spaa13^2*spbb13^3*spaa15^2*spbb15^2*spbb23*spaa25*spaa35+143/3*spbb12*spaa13^2*spbb13*spaa15*spbb15^2*spbb23^2*spaa25^3+121/3*spaa13^2*spbb13^2*spaa15*spbb15^2*spbb23^2*spaa25^2*spaa35-35/3*spaa13^2*spbb13^3*spaa15*spbb15*spbb23*spaa25*spaa35^2*spbb35+10*spbb12*spaa13^2*spbb15^2*spbb23^3*spaa25^4+20*spaa13^2*spbb13*spbb15^2*spbb23^3*spaa25^3*spaa35-45/4*spaa13^2*spbb13^2*spbb15*spbb23^2*spaa25^2*spaa35^2*spbb35+29*spbb12*spaa13*spbb13^2*spaa15^4*spbb15^3*spaa25+1/2*spaa13*spbb13^3*spaa15^4*spbb15^3*spaa35+113/3*spbb12*spaa13*spbb13*spaa15^3*spbb15^3*spbb23*spaa25^2-12*spaa13*spbb13^2*spaa15^3*spbb15^3*spbb23*spaa25*spaa35+1/2*spaa13*spbb13^3*spaa15^3*spbb15^2*spaa35^2*spbb35+10*spbb12*spaa13*spaa15^2*spbb15^3*spbb23^2*spaa25^3-37/2*spaa13*spbb13*spaa15^2*spbb15^3*spbb23^2*spaa25^2*spaa35+23/4*spaa13*spbb13^2*spaa15^2*spbb15^2*spbb23*spaa25*spaa35^2*spbb35-10*spaa13*spaa15*spbb15^3*spbb23^3*spaa25^3*spaa35+20*spaa13*spbb13*spaa15*spbb15^2*spbb23^2*spaa25^2*spaa35^2*spbb35-45/4*spaa13*spbb13^2*spaa15*spbb15*spbb23*spaa25*spaa35^3*spbb35^2))/(spaa12*spbb13^2*spbb14^2*spaa15*spaa24*spaa25*spbb25^3*spaa35*spaa45)+
(spbb12*(18*spaa12^3*spbb12^2*spbb23-18*spaa12^2*spbb12^2*spaa14*spbb34-5*spaa12^2*spbb12*spaa23*spbb23^2+4*spaa12^2*spbb12*spbb23*spaa24*spbb24-2*spaa12*spbb12*spaa14*spaa23*spbb23*spbb34+4*spaa12*spbb12*spaa14*spaa24*spbb24*spbb34+3*spaa12*spbb12*spaa14*spaa34*spbb34^2-5*spaa12*spaa23^2*spbb23^3-10*spaa12*spaa23*spbb23^2*spaa24*spbb24-5*spaa12*spbb23*spaa24^2*spbb24^2+10*spbb12*spaa14^2*spaa23*spbb34^2))/(spaa12*spbb13^2*spaa15*spbb25^2*spaa35)+
(-1/2*spaa12^3*spbb12^3*spaa13*spbb13+4/3*spaa12^3*spbb12^3*spaa24*spbb24-3/2*spaa12^2*spbb12^2*spaa13^2*spbb13^2-39/2*spaa12^2*spbb12^2*spaa13*spbb13*spaa23*spbb23+8/3*spaa12^2*spbb12^3*spaa13*spaa24*spbb34+1/12*spaa12^2*spbb12^2*spaa23*spbb23*spaa24*spbb24-3/2*spaa12*spbb12*spaa13^3*spbb13^3-443/12*spaa12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23+4/3*spaa12*spbb12^2*spaa13^2*spbb13*spaa24*spbb34-10*spaa12*spbb12*spaa13*spbb13*spaa23^2*spbb23^2-67/6*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa24*spbb34-1/2*spaa13^4*spbb13^4-71/4*spaa13^3*spbb13^3*spaa23*spbb23-20*spaa13^2*spbb13^2*spaa23^2*spbb23^2-45/4*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa24*spbb34)/(spaa12*spbb14^2*spaa15*spaa24*spbb25^2*spaa45)+
(-1/2*spaa12^4*spbb12^4*spaa25*spaa45-1/2*spaa12^4*spbb12^3*spbb14*spaa45^2+101/6*spaa12^3*spbb12^3*spaa15*spbb15*spaa25*spaa45-91/4*spaa12^3*spbb12^3*spaa24*spbb24*spaa25*spaa45-1/2*spaa12^3*spbb12^2*spbb14*spaa24*spbb24*spaa45^2+26/3*spaa12^3*spbb12^3*spaa25*spaa45^2*spbb45-5/6*spaa12^2*spbb12^3*spaa14*spaa15*spbb15*spaa25^2+13/4*spaa12^2*spbb12^3*spaa14*spaa24*spbb24*spaa25^2+37/4*spaa12^2*spbb12^3*spaa14*spaa25^2*spaa45*spbb45+167/6*spaa12^2*spbb12^2*spaa15^2*spbb15^2*spaa25*spaa45+1/2*spaa12^2*spbb12*spbb14*spaa15^2*spbb15^2*spaa45^2+268/3*spaa12^2*spbb12^2*spaa15*spbb15*spaa25*spaa45^2*spbb45+1/2*spaa12^2*spbb12*spbb14*spaa15*spbb15*spaa45^3*spbb45-425/12*spaa12^2*spbb12^2*spaa24^2*spbb24^2*spaa25*spaa45-47/12*spaa12^2*spbb12^2*spaa24*spbb24*spaa25*spaa45^2*spbb45+289/3*spaa12^2*spbb12^2*spaa25*spaa45^3*spbb45^2-83/12*spaa12*spbb12^3*spaa14^2*spaa25^3*spbb45-5/6*spaa12*spbb12^2*spaa14*spaa15^2*spbb15^2*spaa25^2-133/4*spaa12*spbb12^2*spaa14*spaa15*spbb15*spaa25^2*spaa45*spbb45+14/3*spaa12*spbb12^2*spaa14*spaa24^2*spbb24^2*spaa25^2+28/3*spaa12*spbb12^2*spaa14*spaa24*spbb24*spaa25^2*spaa45*spbb45-739/12*spaa12*spbb12^2*spaa14*spaa25^2*spaa45^2*spbb45^2+3/2*spaa12*spbb12*spaa15^3*spbb15^3*spaa25*spaa45+335/12*spaa12*spbb12*spaa15^2*spbb15^2*spaa25*spaa45^2*spbb45-1/2*spaa12*spbb14*spaa15^2*spbb15^2*spaa45^3*spbb45+917/12*spaa12*spbb12*spaa15*spbb15*spaa25*spaa45^3*spbb45^2-187/12*spaa12*spbb12*spaa24^3*spbb24^3*spaa25*spaa45+47/3*spaa12*spbb12*spaa24^2*spbb24^2*spaa25*spaa45^2*spbb45+449/6*spaa12*spbb12*spaa24*spbb24*spaa25*spaa45^3*spbb45^2+617/12*spaa12*spbb12*spaa25*spaa45^4*spbb45^3+119/12*spbb12^2*spaa14^2*spaa15*spbb15*spaa25^3*spbb45-17/3*spbb12^2*spaa14^2*spaa24*spbb24*spaa25^3*spbb45+23/4*spbb12^2*spaa14^2*spaa25^3*spaa45*spbb45^2-149/4*spbb12*spaa14*spaa15^2*spbb15^2*spaa25^2*spaa45*spbb45-193/6*spbb12*spaa14*spaa15*spbb15*spaa25^2*spaa45^2*spbb45^2+29/12*spbb12*spaa14*spaa24^3*spbb24^3*spaa25^2-173/12*spbb12*spaa14*spaa24^2*spbb24^2*spaa25^2*spaa45*spbb45-103/3*spbb12*spaa14*spaa24*spbb24*spaa25^2*spaa45^2*spbb45^2-76/3*spbb12*spaa14*spaa25^2*spaa45^3*spbb45^3-59/2*spaa15^3*spbb15^3*spaa25*spaa45^2*spbb45+139/12*spaa15^2*spbb15^2*spaa25*spaa45^3*spbb45^2+47/6*spaa15*spbb15*spaa25*spaa45^4*spbb45^3-29/12*spaa24^4*spbb24^4*spaa25*spaa45+49/4*spaa24^3*spbb24^3*spaa25*spaa45^2*spbb45+125/4*spaa24^2*spbb24^2*spaa25*spaa45^3*spbb45^2+193/12*spaa24*spbb24*spaa25*spaa45^4*spbb45^3-1/2*spaa25*spaa45^5*spbb45^4)/(spaa12*spbb13*spbb14*spaa15*spaa24*spaa25*spbb25^2*spaa35*spaa45)+
(spaa25*(163/12*spbb12*spaa14^3*spbb14^2*spaa25+37/4*spaa14^3*spbb14^3*spaa45+125/4*spbb12*spaa14^2*spbb14*spaa15*spbb15*spaa25-35/12*spaa14^2*spbb14^2*spaa15*spbb15*spaa45+157/3*spbb12*spaa14^2*spbb14*spaa24*spbb24*spaa25+151/4*spaa14^2*spbb14^2*spaa24*spbb24*spaa45-235/4*spbb12^2*spaa14^2*spaa25^2*spbb45+1349/12*spbb12*spaa14^2*spbb14*spaa25^2*spbb25+355/6*spaa14^2*spbb14^2*spaa25*spbb25*spaa45+53/3*spbb12*spaa14*spaa15^2*spbb15^2*spaa25+11/3*spaa14*spbb14*spaa15^2*spbb15^2*spaa45+243/4*spbb12*spaa14*spaa15*spbb15*spaa25^2*spbb25+139/3*spaa14*spbb14*spaa15*spbb15*spaa25*spbb25*spaa45+595/12*spbb12*spaa14*spaa24^2*spbb24^2*spaa25+283/6*spaa14*spbb14*spaa24^2*spbb24^2*spaa45+1195/12*spbb12*spaa14*spaa24*spbb24*spaa25^2*spbb25+471/4*spaa14*spbb14*spaa24*spbb24*spaa25*spbb25*spaa45+629/12*spbb12*spaa14*spaa25^3*spbb25^2+319/4*spaa14*spbb14*spaa25^2*spbb25^2*spaa45+95/6*spaa15^3*spbb15^3*spaa45+299/12*spaa15^2*spbb15^2*spaa25*spbb25*spaa45+59/6*spaa15*spbb15*spaa25^2*spbb25^2*spaa45+20*spaa24^2*spbb24^2*spaa25*spbb25*spaa45+217/12*spaa24*spbb24*spaa25^2*spbb25^2*spaa45+1/2*spaa25^3*spbb25^3*spaa45))/(spaa12*spbb13*spbb14*spaa15*spaa24*spbb25*spaa35*spaa45)+
(209/3*spaa12*spbb14*spbb25*spaa45^2+20/3*spbb12*spaa14^2*spbb14*spaa25-415/4*spbb12*spaa14*spaa15*spbb15*spaa25+1865/12*spbb12*spaa14*spaa24*spbb24*spaa25+347/3*spbb12*spaa14*spaa25^2*spbb25+1375/12*spaa15^2*spbb15^2*spaa45+1225/12*spaa15*spbb15*spaa45^2*spbb45+47/12*spaa24^2*spbb24^2*spaa45-611/12*spaa24*spbb24*spaa25*spbb25*spaa45-641/12*spaa25^2*spbb25^2*spaa45)/(spbb13*spaa15*spaa24*spbb25*spaa35)+
(-115/4*spbb12*spaa14*spaa15*spbb15*spaa25-581/12*spbb12*spaa14*spaa24*spbb24*spaa25-617/12*spbb12*spaa14*spaa25^2*spbb25-169/4*spbb12*spaa14*spaa25*spaa45*spbb45+95/12*spaa15^2*spbb15^2*spaa45-55/6*spaa15*spbb15*spaa25*spbb25*spaa45+123/4*spaa15*spbb15*spaa45^2*spbb45-10*spaa24^2*spbb24^2*spaa45-221/6*spaa24*spbb24*spaa25*spbb25*spaa45-69/4*spaa24*spbb24*spaa45^2*spbb45+1*spaa25^2*spbb25^2*spaa45-39/2*spaa25*spbb25*spaa45^2*spbb45+23/6*spaa45^3*spbb45^2)/(spbb14*spaa15*spaa24*spbb25*spaa45)+
(spaa45*(-1423/6*spaa12*spbb12*spaa13-503/6*spaa12*spbb24*spaa34-61/2*spaa13^2*spbb13-59/6*spaa13*spaa23*spbb23))/(spaa15*spaa24*spbb25*spaa35)+
(spaa45*(58/3*spaa12*spbb12*spaa23+233/3*spaa12*spbb14*spaa34+541/12*spaa13*spbb13*spaa23+277/3*spaa23^2*spbb23))/(spaa24*spaa25*spbb25*spaa35)+
(-119/6*spaa12*spbb12+391/12*spaa13*spbb13+233/3*spaa14*spbb14-277/3*spaa23*spbb23)/(spaa25*spbb25)+
(spaa34*(-101/6*spbb23*spaa35+247/3*spbb24*spaa45))/(spbb25*spaa35*spaa45)+
(+519/4),
(+8/9*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(spbb12^2*spaa13*(11/6*spaa12^3*spbb23*spbb25^2+11/3*spaa12^2*spaa13*spbb23*spbb25*spbb35-11/6*spaa12^2*spaa15*spbb25^2*spbb35+11/6*spaa12*spaa13^2*spbb23*spbb35^2-11/3*spaa12*spaa13*spaa15*spbb25*spbb35^2-11/6*spaa13^2*spaa15*spbb35^3))/(spaa12*spaa15*spbb25^3*spab1231^2)+
(spbb12^2*spaa13^2*spbb35^2*(4/3*spaa12*spbb13*spbb25-2/3*spaa13*spbb13*spbb35+1/6*spaa15*spbb15*spbb35+1/6*spaa25*spbb25*spbb35+1/6*spaa35*spbb35^2))/(spaa12*spbb13*spbb25^3*spab3123^2)+
(+5/4*spbb12*spaa14^3*spbb15^2*spbb24^2)/(spbb25^3*spaa45*spab4154^2)+
(spbb12^2*(-14/3*spaa12^2*spbb12^2*spbb13*spbb15*spbb25*spbb34+14/3*spaa12^2*spbb12*spbb13^2*spbb15*spbb24*spbb25-1/6*spaa12*spbb12^2*spaa15*spbb15^2*spbb34*spbb35-9/2*spaa12*spbb12*spbb13*spaa15*spbb15^2*spbb25*spbb34+14/3*spaa12*spbb13^2*spaa15*spbb15^2*spbb24*spbb25-2/3*spaa12*spbb12^3*spaa23*spbb34*spbb35^2+6*spaa12*spbb12^2*spbb13*spaa23*spbb25*spbb34*spbb35-16/3*spaa12*spbb12*spbb13^2*spaa23*spbb25^2*spbb34+16/3*spaa12*spbb12^2*spbb15*spaa25*spbb25*spbb34*spbb35-29/3*spaa12*spbb12*spbb13*spbb15*spaa25*spbb25^2*spbb34+14/3*spaa12*spbb13^2*spbb15*spbb24*spaa25*spbb25^2+1/3*spbb12^2*spaa13*spbb15*spaa25*spbb34*spbb35^2))/(spbb13^2*spbb14^2*spbb25^3*spaa45*spab1231)+
(spbb12*(9/2*spaa12^3*spbb12^4*spaa14*spbb35-7/6*spaa12^3*spbb12^3*spaa14*spbb15*spbb23-29/6*spaa12^3*spbb12^3*spbb23*spaa24*spbb25+11/3*spaa12^3*spbb12^2*spbb15*spbb23^2*spaa34+9/2*spaa12^2*spbb12^3*spaa14^2*spbb14*spbb35-10/3*spaa12^2*spbb12^3*spaa14^2*spbb15*spbb34-7/6*spaa12^2*spbb12^2*spbb13*spaa14^2*spbb15*spbb24-1/3*spaa12^2*spbb12^3*spaa14*spaa24*spbb24*spbb35-25/6*spaa12^2*spbb12^2*spaa14*spbb15*spbb23*spaa24*spbb24+13/6*spaa12^2*spbb12*spbb13*spaa14*spbb15*spbb23*spbb24*spaa34+1/3*spaa12^2*spbb12^2*spaa23*spbb23^2*spaa24*spbb25+5*spaa12^2*spbb12*spbb15*spaa23*spbb23^3*spaa34-3*spaa12^2*spbb12^2*spbb23*spaa24^2*spbb24*spbb25+11/6*spaa12^2*spbb12*spbb15*spbb23^2*spaa24*spbb24*spaa34-5*spaa12^2*spbb13*spbb15*spbb23^2*spbb24*spaa34^2-1/3*spaa12*spbb12^3*spaa14^2*spaa24*spbb34*spbb45+1/3*spbb12^2*spaa13*spaa14*spbb23*spaa24^2*spbb34*spbb45))/(spaa12*spbb13^2*spbb25^3*spaa35*spaa45*spab3123)+
(spaa14*spbb24*(-3/2*spaa12*spbb12*spbb14^2*spbb25^2+1/4*spaa12*spbb12*spbb14*spbb15*spbb24*spbb25+5/4*spaa12*spbb12*spbb15^2*spbb24^2+1/2*spaa14*spbb14^2*spbb15*spbb24*spbb25-1/2*spaa14*spbb14*spbb15^2*spbb24^2-3/2*spbb14^2*spaa24*spbb24*spbb25^2+1/4*spbb14*spbb15*spaa24*spbb24^2*spbb25+5/4*spbb15^2*spaa24*spbb24^3-3/2*spbb14^2*spaa25*spbb25^3+1/4*spbb14*spbb15*spbb24*spaa25*spbb25^2+5/4*spbb15^2*spbb24^2*spaa25*spbb25))/(spbb14^2*spaa15*spbb25^3*spab4154)+
(+421/36*spbb12^3*spbb45^3)/(spbb14^3*spbb25^3)+
(spbb12*(59/6*spaa12^3*spbb12^4*spbb13*spaa15*spaa25*spbb45+35/6*spaa12^3*spbb12^4*spaa15*spbb15*spaa25*spbb34+2*spaa12^3*spbb12^3*spbb13^2*spaa15*spaa35*spbb45-1/6*spaa12^3*spbb12^2*spbb13^2*spbb24*spaa35^2*spbb35+143/12*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb14*spaa15^2*spbb15-5/2*spaa12^2*spbb12^2*spaa13*spbb13^3*spaa15*spaa35*spbb45+1/6*spaa12^2*spbb12*spaa13*spbb13^3*spbb24*spaa35^2*spbb35-121/12*spaa12^2*spbb12^3*spbb13^2*spaa15^2*spaa23*spbb45+4/3*spaa12^2*spbb12^3*spbb13*spaa15^2*spbb15*spaa25*spbb45+16/3*spaa12^2*spbb12^3*spaa15^2*spbb15^2*spaa25*spbb34+1/6*spaa12^2*spbb12^4*spaa15*spaa25^2*spbb35*spbb45-13/6*spaa12^2*spbb12^3*spbb13*spaa15*spaa25*spaa35*spbb35*spbb45-9/4*spaa12^2*spbb12^2*spbb13^2*spaa15*spaa35^2*spbb35*spbb45+7/12*spaa12^2*spbb12*spbb13^2*spbb24*spaa35^3*spbb35^2+29/12*spaa12*spbb12*spaa13^2*spbb13^3*spbb14*spaa15^2*spbb15-5/6*spaa12*spbb12*spaa13^2*spbb13^4*spaa15*spaa35*spbb45+1/3*spaa12*spaa13^2*spbb13^4*spbb24*spaa35^2*spbb35+17/4*spaa12*spbb12*spaa13*spbb13^2*spbb14*spaa15^3*spbb15^2-59/12*spaa12*spbb12^2*spaa13*spbb13^3*spaa15^2*spaa23*spbb45-5/4*spaa12*spbb12*spaa13*spbb13^3*spaa15*spaa35^2*spbb35*spbb45-197/12*spaa12*spbb12^2*spbb13^2*spaa15^3*spbb15*spaa23*spbb45-34/3*spaa12*spbb12^2*spbb13*spaa15^3*spbb15^2*spaa25*spbb45-1*spaa12*spbb12^2*spaa15^3*spbb15^3*spaa25*spbb34+5/3*spaa12*spbb12^3*spbb13*spaa15^2*spaa23*spaa25*spbb35*spbb45-5/12*spaa12*spbb12^2*spbb13^2*spaa15^2*spaa23*spaa35*spbb35*spbb45+13/6*spaa12*spbb12^3*spaa15^2*spbb15*spaa25^2*spbb35*spbb45-3/2*spaa12*spbb12^3*spaa15*spaa25^2*spaa35*spbb35^2*spbb45-8/3*spaa12*spbb12^2*spbb13*spaa15*spaa25*spaa35^2*spbb35^2*spbb45-29/12*spaa12*spbb12*spbb13^2*spaa15*spaa35^3*spbb35^2*spbb45+1/3*spaa13^3*spbb13^4*spbb14*spaa15^2*spbb15-1/3*spaa13^3*spbb13^5*spaa15*spaa35*spbb45-2/3*spbb12*spaa13^2*spbb13^4*spaa15^2*spaa23*spbb45-1/3*spaa13^2*spbb13^4*spaa15*spaa35^2*spbb35*spbb45-17/6*spbb12*spaa13*spbb13^3*spaa15^3*spbb15*spaa23*spbb45-1/2*spbb12*spaa13*spbb13^3*spaa15^2*spaa23*spaa35*spbb35*spbb45-29/6*spbb12*spbb13^2*spaa15^4*spbb15^2*spaa23*spbb45-7/3*spbb12*spbb13*spaa15^4*spbb15^3*spaa25*spbb45+3/2*spbb12^2*spbb13^2*spaa15^3*spaa23^2*spbb35*spbb45+19/6*spbb12^2*spbb13*spaa15^3*spbb15*spaa23*spaa25*spbb35*spbb45+3/2*spbb12^2*spaa15^3*spbb15^2*spaa25^2*spbb35*spbb45-11/6*spbb12^3*spaa15^2*spaa23*spaa25^2*spbb35^2*spbb45-11/3*spbb12^2*spbb13*spaa15^2*spaa23*spaa25*spaa35*spbb35^2*spbb45-11/6*spbb12*spbb13^2*spaa15^2*spaa23*spaa35^2*spbb35^2*spbb45))/(spaa12*spbb13^2*spbb14^2*spaa15*spaa25*spbb25^3*spaa35*spaa45)+
(spbb12^2*spbb35*(-5/6*spaa12^2*spbb12+41/6*spaa12*spaa15*spbb15+13/3*spaa12*spaa23*spbb23+13/3*spaa12*spaa25*spbb25-11/6*spaa13*spaa25*spbb35))/(spaa12*spbb13^2*spbb25^2*spaa35)+
(spbb12^2*(-82/3*spaa12^2*spbb12*spbb24-665/12*spaa12*spbb12*spaa13*spbb34-331/12*spaa12*spaa23*spbb23*spbb24-1/3*spaa12*spaa24*spbb24^2-55/2*spaa13^2*spbb13*spbb34-27*spaa13*spaa23*spbb23*spbb34-11/12*spaa13*spaa24*spbb24*spbb34))/(spbb14^2*spaa15*spbb25^2*spaa45)+
(-5*spaa12^3*spbb12^4*spaa15*spaa25-169/6*spaa12^2*spbb12^3*spaa13*spbb13*spaa15*spaa25+145/12*spaa12^2*spbb12^3*spbb13*spaa15^2*spaa23+4*spaa12^2*spbb12^3*spaa15^2*spbb15*spaa25-85/3*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa15*spaa25-173/6*spaa12*spbb12^2*spaa13^2*spbb13*spbb23*spaa25^2+9/4*spaa12*spbb12^2*spaa13*spbb13^2*spaa15^2*spaa23+133/12*spaa12*spbb12^2*spaa13*spbb13*spaa15^2*spbb15*spaa25+41/3*spaa12*spbb12^2*spaa13*spaa15*spbb15*spbb23*spaa25^2+29/6*spaa12*spbb12^2*spbb13*spaa15^3*spbb15*spaa23+11/6*spaa12*spbb12^2*spaa15^3*spbb15^2*spaa25+2/3*spbb12*spaa13^3*spbb13^3*spaa15*spaa25+1/3*spbb12*spaa13^3*spbb13^2*spbb23*spaa25^2+223/6*spbb12*spaa13^2*spbb13^2*spaa15^2*spbb15*spaa25+235/6*spbb12*spaa13^2*spbb13*spaa15*spbb15*spbb23*spaa25^2-15/4*spaa13^2*spbb13^2*spaa15*spbb15*spbb23*spaa25*spaa35-11/4*spaa13^2*spbb13*spbb15*spbb23^2*spaa25^2*spaa35+1/2*spbb12*spaa13*spbb13^2*spaa15^3*spbb15*spaa23+239/6*spbb12*spaa13*spbb13*spaa15^3*spbb15^2*spaa25+1/2*spaa13*spbb13^2*spaa15^3*spbb15^2*spaa35+9/2*spbb12*spaa13*spaa15^2*spbb15^2*spbb23*spaa25^2-595/12*spaa13*spbb13*spaa15^2*spbb15^2*spbb23*spaa25*spaa35-29/3*spaa13*spaa15*spbb15^2*spbb23^2*spaa25^2*spaa35-11/4*spaa13*spbb13*spaa15*spbb15*spbb23*spaa25*spaa35^2*spbb35+5/2*spbb12*spaa15^4*spbb15^3*spaa25+1/2*spbb13*spaa15^4*spbb15^3*spaa35-73/6*spaa15^3*spbb15^3*spbb23*spaa25*spaa35+1/2*spbb13*spaa15^3*spbb15^2*spaa35^2*spbb35-29/3*spaa15^2*spbb15^2*spbb23*spaa25*spaa35^2*spbb35)/(spaa12*spbb13*spbb14*spaa15*spaa25*spbb25^2*spaa35*spaa45)+
(spaa15*(1*spaa13*spbb13^3*spaa23*spaa35-3/2*spbb12*spbb13^2*spaa15*spaa23^2+106/3*spbb12*spbb13*spaa15*spbb15*spaa23*spaa25+113/3*spbb13^2*spaa15*spbb15*spaa23*spaa35+5/2*spbb12*spaa15*spbb15^2*spaa25^2+3*spbb13*spaa15*spbb15^2*spaa25*spaa35-11/4*spbb13*spbb15*spaa23*spbb23*spaa25*spaa35-29/3*spbb15^2*spbb23*spaa25^2*spaa35))/(spaa12*spbb13*spbb14*spaa25*spbb25*spaa35*spaa45)+
(spbb12*(46/3*spaa12*spbb12+31/3*spaa14*spbb14-5*spaa23*spbb23+13*spaa24*spbb24))/(spbb13*spbb25*spaa35)+
(spbb12*(22*spaa12*spbb12+47/2*spaa13*spbb13+227/12*spaa23*spbb23-1/3*spaa24*spbb24))/(spbb14*spbb25*spaa45)+
(+11/4*spaa13*spbb24*spaa45)/(spaa15*spbb25*spaa35)+
(211/6*spaa12*spbb12+217/6*spaa13*spbb13+223/6*spaa14*spbb14)/(spaa25*spbb25)+
(spaa34*(-5/3*spbb23*spaa35-123/4*spbb24*spaa45))/(spbb25*spaa35*spaa45)+
(-87/2),
(-28/9*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(spbb15*spbb23^2*spaa13^3*(11/12*spaa12*spbb15*spbb23+11/12*spaa23*spbb23*spbb35+11/12*spaa25*spbb25*spbb35+11/12*spaa35*spbb35^2))/(spaa12*spaa15*spbb25^3*spab1231^2)+
(spbb12^2*spaa13^2*spbb35^2*(-14/3*spaa12*spbb13*spbb25+2/3*spaa13*spbb13*spbb35+5/12*spaa15*spbb15*spbb35+5/12*spaa25*spbb25*spbb35+5/12*spaa35*spbb35^2))/(spaa12*spbb13*spbb25^3*spab3123^2)+
(-5/4*spbb12*spaa14^3*spbb15^2*spbb24^2)/(spbb25^3*spaa45*spab4154^2)+
(spbb12*spaa13*(11/12*spbb12^2*spbb13^2*spbb35*spbb45^2+31/12*spbb12^2*spbb13*spbb15*spbb34*spbb35*spbb45+19/12*spbb12^2*spbb15^2*spbb34^2*spbb35-11/12*spbb12*spbb13^3*spbb25*spbb45^2-31/12*spbb12*spbb13^2*spbb15*spbb25*spbb34*spbb45-23/6*spbb12*spbb13*spbb15^2*spbb25*spbb34^2+9/4*spbb13^2*spbb15^2*spbb24*spbb25*spbb34))/(spbb13^2*spbb14^2*spbb25^3*spab1231)+
(spbb12*spaa13*(55/6*spaa12^2*spbb12^3*spbb13*spaa14*spbb35-53/3*spaa12^2*spbb12^2*spbb13^2*spaa14*spbb25+7/6*spaa12^2*spbb12^3*spbb23*spaa24*spbb35-113/12*spaa12^2*spbb12^2*spbb13*spbb23*spaa24*spbb25-25/3*spaa12^2*spbb12*spbb13^2*spbb23*spbb25*spaa34-95/12*spaa12*spbb12^2*spaa13*spbb13^2*spaa14*spbb35-1/4*spaa12*spbb12^2*spbb13*spaa14^2*spbb14*spbb35-33/4*spaa12*spbb12*spbb13^2*spaa14^2*spbb14*spbb25-7/6*spaa12*spbb12^3*spaa14*spaa24*spbb34*spbb35+53/6*spaa12*spbb12^2*spbb13*spaa14*spaa24*spbb24*spbb35-97/6*spaa12*spbb12*spbb13^2*spaa14*spaa24*spbb24*spbb25-25/3*spaa12*spbb13^3*spaa14*spbb24*spbb25*spaa34+7/6*spaa12*spbb12^2*spbb23*spaa24^2*spbb24*spbb35-95/12*spaa12*spbb12*spbb13*spbb23*spaa24^2*spbb24*spbb25-25/3*spaa12*spbb13^2*spbb23*spaa24*spbb24*spbb25*spaa34-1/3*spbb12^2*spaa13*spbb13*spaa14*spaa24*spbb34*spbb35))/(spaa12*spbb13^2*spbb25^3*spaa35*spaa45*spab3123)+
(spbb12*spbb45^2*(-3/4*spbb12^2*spaa14*spbb45-3*spbb12*spbb25*spaa45*spbb45+9/4*spbb14*spbb25^2*spaa45))/(spbb14^2*spbb25^3*spab4154)+
(-439/36*spbb12^3*spbb35^3)/(spbb13^3*spbb25^3)+
(spbb12*(-19/12*spaa12^3*spbb12^4*spbb13*spaa15*spaa25*spbb45-5*spaa12^3*spbb12^4*spaa15*spbb15*spaa25*spbb34+25/2*spaa12^3*spbb12^3*spbb13^2*spaa15*spaa35*spbb45-1/3*spaa12^3*spbb12^2*spbb13^2*spbb24*spaa35^2*spbb35-43/6*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb14*spaa15^2*spbb15+121/12*spaa12^2*spbb12^2*spaa13*spbb13^3*spaa15*spaa35*spbb45-2/3*spaa12^2*spbb12*spaa13*spbb13^3*spbb24*spaa35^2*spbb35+113/6*spaa12^2*spbb12^3*spbb13^2*spaa15^2*spaa23*spbb45-59/6*spaa12^2*spbb12^3*spbb13*spaa15^2*spbb15*spaa25*spbb45-10*spaa12^2*spbb12^3*spaa15^2*spbb15^2*spaa25*spbb34+5*spaa12^2*spbb12^4*spaa15*spaa25^2*spbb35*spbb45+131/12*spaa12^2*spbb12^3*spbb13*spaa15*spaa25*spaa35*spbb35*spbb45+29/12*spaa12^2*spbb12^2*spbb13^2*spaa15*spaa35^2*spbb35*spbb45+11/6*spaa12^2*spbb12*spbb13^2*spbb24*spaa35^3*spbb35^2-13/4*spaa12*spbb12*spaa13^2*spbb13^3*spbb14*spaa15^2*spbb15+4/3*spaa12*spbb12*spaa13^2*spbb13^4*spaa15*spaa35*spbb45-1/3*spaa12*spaa13^2*spbb13^4*spbb24*spaa35^2*spbb35-1/3*spaa12*spbb12*spaa13*spbb13^2*spbb14*spaa15^3*spbb15^2+71/6*spaa12*spbb12^2*spaa13*spbb13^3*spaa15^2*spaa23*spbb45-23/12*spaa12*spbb12*spaa13*spbb13^3*spaa15*spaa35^2*spbb35*spbb45+11/12*spaa12*spaa13*spbb13^3*spbb24*spaa35^3*spbb35^2+29/6*spaa12*spbb12^2*spbb13^2*spaa15^3*spbb15*spaa23*spbb45-37/4*spaa12*spbb12^2*spbb13*spaa15^3*spbb15^2*spaa25*spbb45-5*spaa12*spbb12^2*spaa15^3*spbb15^3*spaa25*spbb34+23/2*spaa12*spbb12^3*spbb13*spaa15^2*spaa23*spaa25*spbb35*spbb45+11/4*spaa12*spbb12^2*spbb13^2*spaa15^2*spaa23*spaa35*spbb35*spbb45+71/12*spaa12*spbb12^3*spaa15^2*spbb15*spaa25^2*spbb35*spbb45-5/4*spaa12*spbb12^3*spaa15*spaa25^2*spaa35*spbb35^2*spbb45-17/4*spaa12*spbb12^2*spbb13*spaa15*spaa25*spaa35^2*spbb35^2*spbb45-55/12*spaa12*spbb12*spbb13^2*spaa15*spaa35^3*spbb35^2*spbb45-5/4*spaa13^3*spbb13^4*spbb14*spaa15^2*spbb15+1/3*spaa13^3*spbb13^5*spaa15*spaa35*spbb45-11/12*spaa13^2*spbb13^3*spbb14*spaa15^3*spbb15^2+19/12*spbb12*spaa13^2*spbb13^4*spaa15^2*spaa23*spbb45-7/12*spaa13^2*spbb13^4*spaa15*spaa35^2*spbb35*spbb45+3/4*spbb12*spaa13*spbb13^3*spaa15^3*spbb15*spaa23*spbb45-3/4*spbb12*spaa13*spbb13^3*spaa15^2*spaa23*spaa35*spbb35*spbb45-11/12*spaa13*spbb13^3*spaa15*spaa35^3*spbb35^2*spbb45-3/2*spbb12*spbb13^2*spaa15^4*spbb15^2*spaa23*spbb45-1*spbb12*spbb13*spaa15^4*spbb15^3*spaa25*spbb45+7/6*spbb12^2*spbb13^2*spaa15^3*spaa23^2*spbb35*spbb45+9/4*spbb12^2*spbb13*spaa15^3*spbb15*spaa23*spaa25*spbb35*spbb45+11/12*spbb12^2*spaa15^3*spbb15^2*spaa25^2*spbb35*spbb45-11/12*spbb12^3*spaa15^2*spaa23*spaa25^2*spbb35^2*spbb45-11/4*spbb12^2*spbb13*spaa15^2*spaa23*spaa25*spaa35*spbb35^2*spbb45-11/4*spbb12*spbb13^2*spaa15^2*spaa23*spaa35^2*spbb35^2*spbb45))/(spaa12*spbb13^2*spbb14^2*spaa15*spaa25*spbb25^3*spaa35*spaa45)+
(spbb12*(-5*spaa12^3*spbb12^3*spaa14-367/12*spaa12^2*spbb12^2*spaa13*spbb23*spaa24-5*spaa12^2*spbb12^2*spaa14^2*spbb14-5*spaa12^2*spbb12^2*spaa14*spaa24*spbb24-187/12*spaa12*spbb12*spaa13*spaa14*spbb14*spbb23*spaa24-5*spaa12*spbb12*spaa13*spaa23*spbb23^2*spaa24-53/2*spaa12*spbb12*spaa13*spbb23*spaa24^2*spbb24+5*spaa12*spbb12*spaa14*spaa23^2*spbb23^2+5*spaa12*spbb12*spaa14*spaa23*spbb23*spaa24*spbb24+11/12*spaa13^2*spbb14*spbb23^2*spaa24^2))/(spaa12*spaa13*spbb13^2*spbb25^2*spaa35*spaa45)+
(spbb12^2*(-47/12*spaa12^2*spbb12*spbb24-31/4*spaa12*spbb12*spaa13*spbb34-23/6*spaa12*spaa23*spbb23*spbb24+7/6*spaa12*spaa24*spbb24^2-35/12*spaa13^2*spbb13*spbb34-35/12*spaa13*spaa23*spbb23*spbb34+1/4*spaa13*spaa24*spbb24*spbb34))/(spbb14^2*spaa15*spbb25^2*spaa45)+
(127/12*spaa12^3*spbb12^4*spaa15*spaa25-7/2*spaa12^2*spbb12^3*spaa13*spbb13*spaa15*spaa25-41/6*spaa12^2*spbb12^3*spbb13*spaa15^2*spaa23-137/12*spaa12^2*spbb12^3*spaa15^2*spbb15*spaa25-32/3*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa15*spaa25-61/12*spaa12*spbb12^2*spaa13^2*spbb13*spbb23*spaa25^2-31/12*spaa12*spbb12^2*spaa13*spbb13^2*spaa15^2*spaa23-267/4*spaa12*spbb12^2*spaa13*spbb13*spaa15^2*spbb15*spaa25-163/6*spaa12*spbb12^2*spaa13*spaa15*spbb15*spbb23*spaa25^2+3/2*spaa12*spbb12^2*spbb13*spaa15^3*spbb15*spaa23-22*spaa12*spbb12^2*spaa15^3*spbb15^2*spaa25-19/12*spbb12*spaa13^3*spbb13^3*spaa15*spaa25-1/3*spbb12*spaa13^3*spbb13^2*spbb23*spaa25^2-11/12*spbb12*spaa13^2*spbb13^3*spaa15^2*spaa23-61/2*spbb12*spaa13^2*spbb13^2*spaa15^2*spbb15*spaa25-293/12*spbb12*spaa13^2*spbb13*spaa15*spbb15*spbb23*spaa25^2+17/6*spaa13^2*spbb13^2*spaa15*spbb15*spbb23*spaa25*spaa35+11/6*spaa13^2*spbb13*spbb15*spbb23^2*spaa25^2*spaa35-11/12*spaa13^2*spbb13^2*spbb23*spaa25*spaa35^2*spbb35-68/3*spbb12*spaa13*spbb13*spaa15^3*spbb15^2*spaa25+53/6*spbb12*spaa13*spaa15^2*spbb15^2*spbb23*spaa25^2+179/6*spaa13*spbb13*spaa15^2*spbb15^2*spbb23*spaa25*spaa35+1/4*spaa13*spaa15*spbb15^2*spbb23^2*spaa25^2*spaa35+17/3*spbb12*spaa15^4*spbb15^3*spaa25-19/3*spaa15^3*spbb15^3*spbb23*spaa25*spaa35-2/3*spaa15^2*spbb15^2*spbb23*spaa25*spaa35^2*spbb35)/(spaa12*spbb13*spbb14*spaa15*spaa25*spbb25^2*spaa35*spaa45)+
(-10/3*spbb12*spaa13^2*spbb13^2*spaa25-1*spaa13^2*spbb13^3*spaa35-125/4*spbb12*spaa13*spbb13*spaa15*spbb15*spaa25-86/3*spaa13*spbb13^2*spaa15*spbb15*spaa35-2/3*spbb12*spaa13*spbb15*spbb23*spaa25^2+11/12*spaa13*spbb13^2*spaa25*spbb25*spaa35+11/12*spaa13*spbb13^2*spaa35^2*spbb35+5*spbb12*spaa15^2*spbb15^2*spaa25+17/3*spbb13*spaa15^2*spbb15^2*spaa35-2/3*spbb12*spaa15*spbb15*spaa25^2*spbb25-2/3*spbb13*spaa15*spbb15*spaa25*spbb25*spaa35)/(spaa12*spbb13*spbb14*spbb25*spaa35*spaa45)+
(spbb12*spaa34*spaa15*(-5*spaa14*spbb14-5*spaa23*spbb23-5*spaa24*spbb24-5*spaa34*spbb34))/(spaa13*spbb13*spbb25*spaa35*spaa45)+
(spbb12*(-569/12*spaa12*spbb12-581/12*spaa14*spbb14-79/6*spaa24*spbb24))/(spbb13*spbb25*spaa35)+
(spbb12*(25/3*spaa12*spbb12+25/2*spaa13*spbb13+11/6*spaa23*spbb23))/(spbb14*spbb25*spaa45)+
(-11/12*spaa13*spbb24*spaa45)/(spaa15*spbb25*spaa35)+
(spaa34*(-98/3*spbb23*spaa35+101/6*spbb24*spaa45))/(spbb25*spaa35*spaa45)+
(+452/9),
(spbb45^3*spbb23*spaa34^2*spbb34*(30*spbb23^2*spaa34^2-60*spbb23*spbb25*spaa34*spaa45+30*spbb25^2*spaa45^2))/(spbb25^3*spab4124^4)+
(spbb23*spaa34^2*spaa14*spbb45^2*(20*spbb13*spbb24-20*spbb14*spbb23))/(spbb25^2*spab4124^3)+
(spbb12*spbb23^2*spaa13*(-2*spaa13^2*spbb15^2-4*spaa13*spbb15*spaa23*spbb25-2*spaa23^2*spbb25^2))/(spbb25^3*spaa35*spab3123^2)+
(spbb45^3*spbb23*(10*spbb23^2*spaa34^2-30*spbb23*spbb25*spaa34*spaa45+20*spbb25^2*spaa45^2))/(spbb25^3*spbb34*spab4124^2)+
(spbb12*spaa13*spbb23*(-8*spbb12*spaa13^2*spbb15-8*spbb12*spaa13*spaa23*spbb25-10*spaa13*spbb15*spbb25*spaa35-10*spaa23*spbb25^2*spaa35))/(spbb25^3*spaa35^2*spab3123)+
(spbb45^2*spbb23*(20*spbb23^2*spaa34*spbb45-60*spbb23*spbb25*spaa45*spbb45-40*spbb25^2*spbb34*spaa45))/(spbb25^3*spbb34^2*spab4124)+
(spbb12^3*spbb35^2*(-3/2*spaa12*spbb12-3/2*spaa15*spbb15-3/2*spaa23*spbb23-3/2*spaa25*spbb25))/(spbb13^3*spbb25^3*spaa35)+
(-13/12*spbb12^3*spbb45^3)/(spbb14^3*spbb25^3)+
(71/4*spaa13^2*spbb13^4*spbb14^3*spaa15^2*spbb15*spbb24-8*spaa13^2*spbb13^3*spbb14^4*spaa15^2*spbb15*spbb23+25/2*spaa13^2*spbb13^5*spbb14^2*spaa15*spbb24*spaa35*spbb45+93/2*spaa13^2*spbb13^4*spbb14^3*spaa15*spbb24*spaa45*spbb45-97/2*spaa13^2*spbb13^3*spbb14^4*spaa15*spbb23*spaa45*spbb45+39/2*spaa13^2*spbb13^2*spbb14^5*spaa15*spbb23*spbb35*spaa45-12*spaa13^2*spbb13^4*spbb14^2*spbb24*spbb34*spaa35*spaa45*spbb45-57/2*spaa13^2*spbb13^3*spbb14^3*spbb24*spbb34*spaa45^2*spbb45+47/2*spaa13^2*spbb13^2*spbb14^4*spbb23*spbb34*spaa45^2*spbb45-19/2*spaa13^2*spbb13*spbb14^5*spbb23*spbb34*spbb35*spaa45^2-11/4*spaa13*spbb13^2*spaa14*spbb14^5*spaa15^2*spbb15*spbb23+5*spaa13*spbb13*spaa14*spbb14^6*spaa15*spbb23*spbb35*spaa45-5/2*spaa13*spaa14*spbb14^6*spbb23*spbb34*spbb35*spaa45^2+8*spaa13*spbb13^3*spbb14^3*spaa15^3*spbb15^2*spbb24-4*spaa13*spbb13^2*spbb14^4*spaa15^3*spbb15^2*spbb23-16*spaa13*spbb13^4*spbb14^2*spaa15^2*spbb15*spbb24*spaa35*spbb45-11*spaa13*spbb13^3*spbb14^3*spaa15^2*spbb15*spbb24*spaa45*spbb45-25*spaa13*spbb13^2*spbb14^4*spaa15^2*spbb15*spbb23*spaa45*spbb45+7*spaa13*spbb13*spbb14^5*spaa15^2*spbb15*spbb23*spbb35*spaa45-33*spaa13*spbb13^4*spbb14^2*spaa15*spbb24*spaa35*spaa45*spbb45^2-57/2*spaa13*spbb13^3*spbb14^3*spaa15*spbb24*spaa45^2*spbb45^2-22*spaa13*spbb13^2*spbb14^4*spaa15*spbb23*spaa45^2*spbb45^2+21*spaa13*spbb13*spbb14^5*spaa15*spbb23*spbb35*spaa45^2*spbb45-7/2*spaa13*spbb14^6*spaa15*spbb23*spbb35^2*spaa45^2+33/2*spaa13*spbb13^3*spbb14^2*spbb24*spbb34*spaa35*spaa45^2*spbb45^2+19/2*spaa13*spbb13^2*spbb14^3*spbb24*spbb34*spaa45^3*spbb45^2+21/2*spaa13*spbb13*spbb14^4*spbb23*spbb34*spaa45^3*spbb45^2-7/2*spaa13*spbb14^5*spbb23*spbb34*spbb35*spaa45^3*spbb45+1/4*spbb13^2*spbb14^3*spaa15^4*spbb15^3*spbb24-3/4*spbb13^4*spbb14*spaa15^2*spbb15*spbb24*spaa35^2*spbb45^2-3/2*spbb13^3*spbb14^2*spaa15^2*spbb15*spbb24*spaa35*spaa45*spbb45^2-3/4*spbb13^2*spbb14^3*spaa15^2*spbb15*spbb24*spaa45^2*spbb45^2-1/2*spbb13^5*spaa15*spbb24*spaa35^3*spbb45^3-3/2*spbb13^4*spbb14*spaa15*spbb24*spaa35^2*spaa45*spbb45^3-3/2*spbb13^3*spbb14^2*spaa15*spbb24*spaa35*spaa45^2*spbb45^3-1/2*spbb13^2*spbb14^3*spaa15*spbb24*spaa45^3*spbb45^3)/(spbb13^2*spbb14^2*spaa25^2*spbb25^3*spbb34^2*spaa35^2)+
(spbb12^2*(-13/4*spaa12^2*spbb12^2-7*spaa12*spbb12*spaa14*spbb14-7*spaa12*spbb12*spaa24*spbb24-1/2*spbb12*spaa13*spaa24*spbb34-15/4*spaa14^2*spbb14^2-15/2*spaa14*spbb14*spaa24*spbb24-5/2*spaa23^2*spbb23^2-1/2*spaa23*spbb23*spaa24*spbb24-15/4*spaa24^2*spbb24^2))/(spbb13^2*spbb25^2*spaa35^2)+
(+2*spbb12^2*spbb45^2)/(spbb14^2*spbb25^2)+
(-3/4*spaa12^2*spbb12^2+19/2*spaa12*spbb12*spaa13*spbb13-3/4*spaa12*spbb12*spaa14*spbb14-15/2*spaa13^2*spbb13^2+29/4*spaa13*spbb13*spaa14*spbb14+5*spaa13*spbb13*spaa23*spbb23-1/4*spaa14^2*spbb14^2)/(spaa25^2*spbb25^2)+
(71/2*spaa12^2*spbb12^2*spbb13*spbb14^2*spaa15*spbb24+393/4*spaa12^2*spbb12^2*spbb13*spbb14*spbb24^2*spaa25+59*spaa12*spbb12*spbb13*spaa14*spbb14^3*spaa15*spbb24+383/2*spaa12*spbb12*spbb13*spaa14*spbb14^2*spbb24^2*spaa25+39/2*spaa12*spbb13*spaa14*spbb14^3*spbb24^2*spaa45-69/2*spaa12*spbb12^2*spbb13*spbb14^2*spaa15^2*spbb45-53/2*spaa12*spbb12^2*spbb13*spbb14*spaa15*spbb24*spaa25*spbb45+160*spaa12*spbb12*spbb13*spbb14*spaa24*spbb24^3*spaa25+20*spbb13*spaa14^2*spbb14^4*spaa15*spbb24+165/2*spbb13*spaa14^2*spbb14^3*spbb24^2*spaa25+7/2*spaa14^2*spbb14^4*spbb24*spbb34*spaa45-37/2*spbb12*spbb13*spaa14*spbb14^3*spaa15^2*spbb45+83/4*spbb12*spbb13*spaa14*spbb14^2*spaa15*spbb24*spaa25*spbb45+7/2*spaa14*spbb14^4*spaa15*spbb23*spaa45*spbb45+155*spbb13*spaa14*spbb14^2*spaa24*spbb24^3*spaa25+7/2*spaa14*spbb14^3*spaa24*spbb24^2*spbb34*spaa45+77/2*spbb12*spbb13*spaa14*spbb14*spbb24^2*spaa25^2*spbb45+1*spbb12*spbb13*spbb14^2*spaa15^3*spbb15*spbb45+27/4*spbb12^2*spbb13*spbb14*spaa15^2*spaa25*spbb45^2-3/2*spbb12^2*spbb13*spaa15*spbb24*spaa25^2*spbb45^2+80*spbb13*spbb14*spaa24^2*spbb24^4*spaa25)/(spbb13*spbb14*spaa25*spbb25^2*spbb34^2*spaa35^2)+
(spbb24^2*spaa25*(31*spaa12*spbb12+1/4*spaa14*spbb14+6*spaa23*spbb23-12*spaa24*spbb24))/(spbb25*spbb34^2*spaa35^2)+
(spbb12*spbb14*(12*spaa12*spbb12*spaa15+11*spaa13*spbb23*spaa25+5*spaa15^2*spbb15+5*spaa15*spaa25*spbb25))/(spbb13*spbb25*spbb34*spaa35^2)+
(spbb12*(21/4*spaa12*spbb12+3/4*spaa14*spbb14-7/2*spaa23*spbb23+9/4*spaa24*spbb24))/(spbb13*spbb25*spaa35)+
(-2*spbb12*spbb45)/(spbb14*spbb25)+
(54*spaa12*spbb12-5*spaa13*spbb13+23*spaa14*spbb14+39/2*spaa23*spbb23)/(spaa25*spbb25)+
(55*spaa12*spbb12*spbb24-89/2*spbb12*spaa13*spbb34-361/4*spaa14*spbb14*spbb24+315/2*spaa23*spbb23*spbb24)/(spbb25*spbb34*spaa35)+
(-139*spbb14*spaa15)/(spbb34*spaa35)+
(-287/3),
(+29/9*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(spbb12^2*(60*spaa12^3*spbb12*spbb25^3+150*spaa12^2*spbb12*spaa13*spbb25^2*spbb35+30*spaa12^2*spaa15*spbb15*spbb25^3+30*spaa12^2*spaa25*spbb25^4+120*spaa12*spbb12*spaa13^2*spbb25*spbb35^2+60*spaa12*spaa13*spaa15*spbb15*spbb25^2*spbb35+60*spaa12*spaa13*spaa25*spbb25^3*spbb35+30*spbb12*spaa13^3*spbb35^3+30*spaa13^2*spaa15*spbb15*spbb25*spbb35^2+30*spaa13^2*spaa25*spbb25^2*spbb35^2))/(spbb25^3*spab4124^3)+
(spbb12^2*spaa13^2*spbb35^2*(-5/4*spaa12^2*spbb12^2-15/2*spaa12*spbb12*spaa13*spbb13-5/4*spaa12*spbb12*spaa14*spbb14-5/4*spaa12*spbb12*spaa24*spbb24-25/6*spaa12*spbb13*spbb24*spaa34+2/3*spbb12*spaa13*spaa24*spbb34))/(spaa12*spbb13*spbb25^3*spaa35*spab3123^2)+
(spbb12*spaa14*(-20*spaa12^2*spbb12^2*spbb25^2-35*spaa12*spbb12*spaa14*spbb15*spbb24*spbb25-40*spaa12*spbb12*spaa15*spbb15*spbb25^2-35*spaa12*spbb12*spaa24*spbb24*spbb25^2-40*spaa12*spbb12*spaa25*spbb25^3+15*spaa14^2*spbb15^2*spbb24^2-35*spaa14*spaa15*spbb15^2*spbb24*spbb25+30*spaa14*spbb15*spaa24*spbb24^2*spbb25-35*spaa14*spbb15*spbb24*spaa25*spbb25^2-20*spaa15^2*spbb15^2*spbb25^2-35*spaa15*spbb15*spaa24*spbb24*spbb25^2-40*spaa15*spbb15*spaa25*spbb25^3+15*spaa24^2*spbb24^2*spbb25^2-35*spaa24*spbb24*spaa25*spbb25^3-20*spaa25^2*spbb25^4))/(spbb25^3*spaa45*spab4124^2)+
(spbb12^2*(1/2*spaa12^3*spbb12*spbb25^2+1*spaa12^2*spbb12*spaa13*spbb25*spbb35+1/2*spaa12*spbb12*spaa13^2*spbb35^2+1/2*spaa12*spaa13*spaa15*spbb15*spbb25*spbb35+1/2*spaa13^2*spaa15*spbb15*spbb35^2))/(spaa12*spbb14*spbb25^3*spaa45*spab1231)+
(spbb12*spaa13*spbb35*(19/2*spaa12^4*spbb12^4+7*spaa12^3*spbb12^3*spaa13*spbb13+11*spaa12^3*spbb12^3*spaa14*spbb14+12*spaa12^3*spbb12^3*spaa24*spbb24+27/2*spaa12^3*spbb12^2*spbb13*spbb24*spaa34+6*spaa12^2*spbb12^2*spaa13^2*spbb13^2-1*spaa12^2*spbb12^2*spaa13*spbb13*spaa14*spbb14+15/2*spaa12^2*spbb12^3*spaa13*spaa24*spbb34-2/3*spaa12^2*spbb12*spaa13*spbb13^2*spbb24*spaa34+3/2*spaa12^2*spbb12^2*spaa14^2*spbb14^2+4*spaa12^2*spbb12^2*spaa14*spbb14*spaa24*spbb24+11/2*spaa12^2*spbb12*spbb13*spaa14*spbb14*spbb24*spaa34+5/2*spaa12^2*spbb12^2*spaa24^2*spbb24^2+13/2*spaa12^2*spbb12*spbb13*spaa24*spbb24^2*spaa34+23/3*spaa12^2*spbb13^2*spbb24^2*spaa34^2-1/3*spaa12*spbb12^2*spaa13^2*spbb13*spaa24*spbb34-1/2*spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa24*spbb34+1/2*spaa12*spbb12^2*spaa13*spaa24^2*spbb24*spbb34+1/3*spbb12^2*spaa13^2*spaa24^2*spbb34^2))/(spaa12^2*spbb13^2*spbb25^3*spaa35^2*spab3123)+
(-60*spaa13^3*spbb14*spbb23*spbb34*spbb35^3+60*spaa13^3*spbb15*spbb23*spbb34^2*spbb35^2-140*spaa13^2*spaa14*spbb14*spbb23*spbb34*spbb35^2*spbb45+80*spaa13^2*spaa14*spbb15*spbb23*spbb34^2*spbb35*spbb45+180*spaa13^2*spbb14*spaa15*spbb23*spbb35^3*spbb45-60*spaa13^2*spbb14*spaa15*spbb24*spbb35^4-180*spaa13^2*spaa15*spbb15*spbb23*spbb34*spbb35^2*spbb45+60*spaa13^2*spaa15*spbb15*spbb24*spbb34*spbb35^3-95*spaa13*spaa14^2*spbb14*spbb23*spbb34*spbb35*spbb45^2+15*spaa13*spaa14^2*spbb15*spbb23*spbb34^2*spbb45^2+185*spaa13*spaa14*spbb14*spaa15*spbb23*spbb35^2*spbb45^2-145*spaa13*spaa14*spaa15*spbb15*spbb23*spbb34*spbb35*spbb45^2+120*spbb12*spaa13*spaa15^2*spbb35^3*spbb45^2+120*spaa13*spaa15^2*spbb15*spbb23*spbb35^2*spbb45^2-15*spaa14^3*spbb14*spbb23*spbb34*spbb45^3+65*spaa14^2*spbb14*spaa15*spbb23*spbb35*spbb45^3-15*spaa14^2*spaa15*spbb15*spbb23*spbb34*spbb45^3+60*spbb12*spaa14*spaa15^2*spbb35^2*spbb45^3+65*spaa14*spaa15^2*spbb15*spbb23*spbb35*spbb45^3)/(spaa12^2*spbb25^3*spbb34^2*spab4124)+
(spaa12*spbb12*spaa23*spbb23*(-1/3*spaa12*spbb12-1/3*spaa13*spbb13-1/3*spaa23*spbb23))/(spaa25^3*spbb25^3)+
(109/3*spaa12*spaa13^2*spbb14^5*spbb34^2*spbb35^2*spaa45^4-44/3*spaa12*spaa13*spaa14^2*spbb14^6*spbb34^2*spbb35*spaa45^3-487/3*spaa12*spaa13*spaa14*spbb14^6*spaa15*spbb34*spbb35^2*spaa45^3-112/3*spaa12*spaa13*spaa14*spbb14^5*spaa34*spbb34^3*spbb35*spaa45^3-419/2*spaa12*spaa13*spaa14*spbb14^5*spbb34^2*spaa35*spbb35^2*spaa45^3-5/6*spaa12*spaa13*spbb14^6*spaa15^2*spbb35^3*spaa45^3+134/3*spaa12*spaa13*spbb14^5*spaa15*spbb34*spaa35*spbb35^3*spaa45^3+77/6*spaa12*spaa13*spbb14^5*spaa15*spbb34*spbb35^2*spaa45^4*spbb45-68/3*spaa12*spaa13*spbb14^4*spaa34^2*spbb34^4*spbb35*spaa45^3-299/2*spaa12*spaa13*spbb14^4*spaa34*spbb34^3*spaa35*spbb35^2*spaa45^3-89/3*spaa12*spaa13*spbb14^4*spaa34*spbb34^3*spbb35*spaa45^4*spbb45+26*spaa12*spaa13*spbb14^4*spbb34^2*spaa35^2*spbb35^3*spaa45^3+15/2*spaa12*spaa13*spbb14^4*spbb34^2*spaa35*spbb35^2*spaa45^4*spbb45-7*spaa12*spaa13*spbb14^4*spbb34^2*spbb35*spaa45^5*spbb45^2-7/2*spaa12*spaa14^3*spbb14^7*spaa15*spbb34*spbb35*spaa45^2+67/6*spaa12*spaa14^3*spbb14^6*spbb34^2*spaa35*spbb35*spaa45^2+859/6*spaa12*spaa14^2*spbb14^7*spaa15^2*spbb35^2*spaa45^2+463/2*spaa12*spaa14^2*spbb14^6*spaa15*spbb34*spaa35*spbb35^2*spaa45^2+154/3*spaa12*spaa14^2*spbb14^5*spaa34*spbb34^3*spaa35*spbb35*spaa45^2+595/6*spaa12*spaa14^2*spbb14^5*spbb34^2*spaa35^2*spbb35^2*spaa45^2+21/2*spaa12*spaa14*spbb14^6*spaa15^3*spbb15*spbb35^2*spaa45^2-82/3*spaa12*spaa14*spbb14^5*spaa15*spbb34*spaa35^2*spbb35^3*spaa45^2+179/3*spaa12*spaa14*spbb14^4*spaa34^2*spbb34^4*spaa35*spbb35*spaa45^2+287/3*spaa12*spaa14*spbb14^4*spaa34*spbb34^3*spaa35^2*spbb35^2*spaa45^2-37/6*spaa12*spaa14*spbb14^4*spbb34^2*spaa35^3*spbb35^3*spaa45^2-1*spaa12*spbb14^5*spaa15^4*spbb15^2*spbb35^2*spaa45^2+1*spaa12*spbb14^5*spaa15^3*spbb15*spaa35*spbb35^3*spaa45^2-41/6*spaa12*spbb14^4*spaa15*spbb34*spaa35^3*spbb35^4*spaa45^2-31/2*spaa12*spbb14^4*spaa15*spbb34*spaa35^2*spbb35^3*spaa45^3*spbb45-23/2*spaa12*spbb14^4*spaa15*spbb34*spaa35*spbb35^2*spaa45^4*spbb45^2-17/6*spaa12*spbb14^4*spaa15*spbb34*spbb35*spaa45^5*spbb45^3+23*spaa12*spbb14^3*spaa34^3*spbb34^5*spaa35*spbb35*spaa45^2-5/6*spaa12*spbb14^3*spaa34^3*spbb34^5*spaa45^3*spbb45+509/6*spaa12*spbb14^3*spaa34^2*spbb34^4*spaa35^2*spbb35^2*spaa45^2+167/6*spaa12*spbb14^3*spaa34^2*spbb34^4*spaa35*spbb35*spaa45^3*spbb45-5/2*spaa12*spbb14^3*spaa34^2*spbb34^4*spaa45^4*spbb45^2+32/3*spaa12*spbb14^3*spaa34*spbb34^3*spaa35^3*spbb35^3*spaa45^2-19/6*spaa12*spbb14^3*spaa34*spbb34^3*spaa35^2*spbb35^2*spaa45^3*spbb45+7/3*spaa12*spbb14^3*spaa34*spbb34^3*spaa35*spbb35*spaa45^4*spbb45^2-5/2*spaa12*spbb14^3*spaa34*spbb34^3*spaa45^5*spbb45^3-29/6*spaa12*spbb14^3*spbb34^2*spaa35^4*spbb35^4*spaa45^2-40/3*spaa12*spbb14^3*spbb34^2*spaa35^3*spbb35^3*spaa45^3*spbb45-13*spaa12*spbb14^3*spbb34^2*spaa35^2*spbb35^2*spaa45^4*spbb45^2-16/3*spaa12*spbb14^3*spbb34^2*spaa35*spbb35*spaa45^5*spbb45^3-5/6*spaa12*spbb14^3*spbb34^2*spaa45^6*spbb45^4-7/2*spbb13^2*spaa14^4*spbb14^6*spaa15^2*spaa25*spbb45+7/2*spbb13*spaa14^4*spbb14^7*spaa15^2*spaa25*spbb35+7/2*spbb13*spaa14^4*spbb14^6*spaa15*spaa25*spbb34*spaa35*spbb35+7/2*spaa14^4*spbb14^7*spaa15*spaa25*spbb34*spbb35*spaa45+7/2*spaa14^4*spbb14^6*spaa25*spbb34^2*spaa35*spbb35*spaa45-443/3*spbb13^2*spaa14^3*spbb14^5*spaa15^3*spbb15*spaa25*spbb45+467/3*spbb13*spaa14^3*spbb14^6*spaa15^3*spbb15*spaa25*spbb35-91*spbb13^3*spaa14^3*spbb14^4*spaa15^2*spaa25*spaa35*spbb45^2-316/3*spbb13^2*spaa14^3*spbb14^5*spaa15^2*spaa25*spaa35*spbb35*spbb45+613/3*spbb13*spaa14^3*spbb14^6*spaa15^2*spaa25*spaa35*spbb35^2+8*spaa14^3*spbb14^7*spaa15^2*spaa25*spbb35^2*spaa45+1/3*spbb13^3*spaa14^3*spbb14^3*spaa15*spaa25*spbb34*spaa35^2*spbb45^2+562/3*spbb13^2*spaa14^3*spbb14^4*spaa15*spaa25*spbb34*spaa35^2*spbb35*spbb45-48*spbb13*spaa14^3*spbb14^5*spaa15*spaa25*spbb34*spaa35^2*spbb35^2-1/3*spbb13^2*spaa14^3*spbb14^3*spaa25*spaa34*spbb34^3*spaa35^2*spbb45-44/3*spbb13*spaa14^3*spbb14^4*spaa25*spaa34*spbb34^3*spaa35*spaa45*spbb45+15*spbb13^3*spaa14^3*spbb14^2*spaa25*spbb34^2*spaa35^3*spbb45^2-1/3*spbb13^2*spaa14^3*spbb14^3*spaa25*spbb34^2*spaa35^3*spbb35*spbb45-290/3*spbb13*spaa14^3*spbb14^4*spaa25*spbb34^2*spaa35^3*spbb35^2-8*spaa14^3*spbb14^5*spaa25*spbb34^2*spaa35^2*spbb35^2*spaa45-77/6*spbb13^2*spaa14^2*spbb14^4*spaa15^4*spbb15^2*spaa25*spbb45+490/3*spbb13*spaa14^2*spbb14^5*spaa15^4*spbb15^2*spaa25*spbb35-50*spbb13^3*spaa14^2*spbb14^3*spaa15^3*spbb15*spaa25*spaa35*spbb45^2+263/2*spbb13^2*spaa14^2*spbb14^4*spaa15^3*spbb15*spaa25*spaa35*spbb35*spbb45+1273/6*spbb13*spaa14^2*spbb14^5*spaa15^3*spbb15*spaa25*spaa35*spbb35^2+22/3*spaa14^2*spbb14^6*spaa15^3*spbb15*spaa25*spbb35^2*spaa45-65/3*spbb13^4*spaa14^2*spbb14^2*spaa15^2*spaa25*spaa35^2*spbb45^3+148/3*spbb13^3*spaa14^2*spbb14^3*spaa15^2*spaa25*spaa35^2*spbb35*spbb45^2+231/2*spbb13^2*spaa14^2*spbb14^4*spaa15^2*spaa25*spaa35^2*spbb35^2*spbb45-3/2*spbb13^4*spaa14^2*spbb14*spaa15*spaa25*spbb34*spaa35^3*spbb45^3+539/6*spbb13^3*spaa14^2*spbb14^2*spaa15*spaa25*spbb34*spaa35^3*spbb35*spbb45^2-979/6*spbb13^2*spaa14^2*spbb14^3*spaa15*spaa25*spbb34*spaa35^3*spbb35^2*spbb45-5/6*spbb13^2*spaa14^2*spbb14^2*spaa25*spaa34^2*spbb34^4*spaa35^2*spbb45-79/2*spbb13*spaa14^2*spbb14^3*spaa25*spaa34^2*spbb34^4*spaa35*spaa45*spbb45-1/2*spbb13^3*spaa14^2*spbb14*spaa25*spaa34*spbb34^3*spaa35^3*spbb45^2-70/3*spbb13^2*spaa14^2*spbb14^2*spaa25*spaa34*spbb34^3*spaa35^2*spaa45*spbb45^2+3/2*spbb13^3*spaa14^2*spbb14*spaa25*spbb34^2*spaa35^4*spbb35*spbb45^2-110/3*spbb13^2*spaa14^2*spbb14^2*spaa25*spbb34^2*spaa35^4*spbb35^2*spbb45+293/6*spbb13*spaa14^2*spbb14^3*spaa25*spbb34^2*spaa35^4*spbb35^3+25/3*spaa14^2*spbb14^4*spaa25*spbb34^2*spaa35^3*spbb35^3*spaa45+17/6*spbb13^2*spaa14*spbb14^3*spaa15^5*spbb15^3*spaa25*spbb45+49/6*spbb13*spaa14*spbb14^4*spaa15^5*spbb15^3*spaa25*spbb35-41/3*spbb13^3*spaa14*spbb14^2*spaa15^4*spbb15^2*spaa25*spaa35*spbb45^2+269/6*spbb13^2*spaa14*spbb14^3*spaa15^4*spbb15^2*spaa25*spaa35*spbb35*spbb45+26/3*spbb13*spaa14*spbb14^4*spaa15^4*spbb15^2*spaa25*spaa35*spbb35^2+4/3*spaa14*spbb14^5*spaa15^4*spbb15^2*spaa25*spbb35^2*spaa45-8*spbb13^4*spaa14*spbb14*spaa15^3*spbb15*spaa25*spaa35^2*spbb45^3-193/6*spbb13^3*spaa14*spbb14^2*spaa15^3*spbb15*spaa25*spaa35^2*spbb35*spbb45^2+319/6*spbb13^2*spaa14*spbb14^3*spaa15^3*spbb15*spaa25*spaa35^2*spbb35^2*spbb45+7*spbb13^5*spaa14*spaa15^2*spaa25*spaa35^3*spbb45^4-75/2*spbb13^4*spaa14*spbb14*spaa15^2*spaa25*spaa35^3*spbb35*spbb45^3+89/3*spbb13^3*spaa14*spbb14^2*spaa15^2*spaa25*spaa35^3*spbb35^2*spbb45^2-21/2*spbb13^4*spaa14*spaa15*spaa25*spbb34*spaa35^4*spbb35*spbb45^3+97/3*spbb13^3*spaa14*spbb14*spaa15*spaa25*spbb34*spaa35^4*spbb35^2*spbb45^2-33/2*spbb13^2*spaa14*spbb14^2*spaa15*spaa25*spbb34*spaa35^4*spbb35^3*spbb45-1/2*spbb13^2*spaa14*spbb14*spaa25*spaa34^3*spbb34^5*spaa35^2*spbb45-58/3*spbb13*spaa14*spbb14^2*spaa25*spaa34^3*spbb34^5*spaa35*spaa45*spbb45+1/3*spbb13^2*spaa14*spbb14*spaa25*spaa34^2*spbb34^4*spaa35^2*spaa45*spbb45^2-137/3*spbb13*spaa14*spbb14^2*spaa25*spaa34^2*spbb34^4*spaa35*spaa45^2*spbb45^2+7/2*spbb13^3*spaa14*spaa25*spaa34*spbb34^3*spaa35^3*spaa45*spbb45^3+11/2*spbb13^2*spaa14*spbb14*spaa25*spaa34*spbb34^3*spaa35^2*spaa45^2*spbb45^3-110/3*spbb13*spaa14*spbb14^2*spaa25*spaa34*spbb34^3*spaa35*spaa45^3*spbb45^3+7/2*spbb13^3*spaa14*spaa25*spbb34^2*spaa35^5*spbb35^2*spbb45^2-19/3*spbb13^2*spaa14*spbb14*spaa25*spbb34^2*spaa35^5*spbb35^3*spbb45-1/2*spbb13*spaa14*spbb14^2*spaa25*spbb34^2*spaa35^5*spbb35^4-10/3*spaa14*spbb14^3*spaa25*spbb34^2*spaa35^4*spbb35^4*spaa45-5/6*spbb13^2*spbb14^2*spaa15^6*spbb15^4*spaa25*spbb45-7/6*spbb13*spbb14^3*spaa15^6*spbb15^4*spaa25*spbb35-5/6*spbb13^3*spbb14*spaa15^5*spbb15^3*spaa25*spaa35*spbb45^2-7/6*spbb13*spbb14^3*spaa15^5*spbb15^3*spaa25*spaa35*spbb35^2-1*spbb14^4*spaa15^5*spbb15^3*spaa25*spbb35^2*spaa45+7/6*spbb13^4*spaa15^4*spbb15^2*spaa25*spaa35^2*spbb45^3-19/6*spbb13^3*spbb14*spaa15^4*spbb15^2*spaa25*spaa35^2*spbb35*spbb45^2+3*spbb13^2*spbb14^2*spaa15^4*spbb15^2*spaa25*spaa35^2*spbb35^2*spbb45+7/6*spbb13^4*spaa15^3*spbb15*spaa25*spaa35^3*spbb35*spbb45^3-7/3*spbb13^3*spbb14*spaa15^3*spbb15*spaa25*spaa35^3*spbb35^2*spbb45^2+13/6*spbb13^2*spbb14^2*spaa15^3*spbb15*spaa25*spaa35^3*spbb35^3*spbb45+1/3*spbb13*spbb14*spaa25*spaa34^4*spbb34^6*spaa35*spaa45*spbb45-5/6*spbb14^2*spaa25*spaa34^4*spbb34^6*spaa45^2*spbb45+7/6*spbb13^2*spaa25*spaa34^3*spbb34^5*spaa35^2*spaa45*spbb45^2+11/6*spbb13*spbb14*spaa25*spaa34^3*spbb34^5*spaa35*spaa45^2*spbb45^2-10/3*spbb14^2*spaa25*spaa34^3*spbb34^5*spaa45^3*spbb45^2+7/2*spbb13^2*spaa25*spaa34^2*spbb34^4*spaa35^2*spaa45^2*spbb45^3+7/2*spbb13*spbb14*spaa25*spaa34^2*spbb34^4*spaa35*spaa45^3*spbb45^3-5*spbb14^2*spaa25*spaa34^2*spbb34^4*spaa45^4*spbb45^3+7/2*spbb13^2*spaa25*spaa34*spbb34^3*spaa35^2*spaa45^3*spbb45^4+17/6*spbb13*spbb14*spaa25*spaa34*spbb34^3*spaa35*spaa45^4*spbb45^4-10/3*spbb14^2*spaa25*spaa34*spbb34^3*spaa45^5*spbb45^4)/(spaa12^2*spbb13^2*spbb14^2*spaa25^2*spbb25^3*spbb34^2*spaa35^2*spaa45)+
(5/6*spaa13^4*spbb13^5*spbb14^2*spaa15-5/6*spaa13^4*spbb13^5*spbb14*spbb34*spaa35+25/6*spaa13^3*spbb13^4*spaa14*spbb14^3*spaa15+12*spaa13^3*spbb13^4*spaa14*spbb14^2*spbb34*spaa35-5/6*spaa13^3*spbb13^4*spbb14^2*spaa15*spaa34*spbb34+5/6*spaa13^3*spbb13^4*spbb14*spaa34*spbb34^2*spaa35+7/6*spaa13^3*spbb13^4*spbb15*spbb34^2*spaa35^2+28/3*spaa13^2*spbb13^3*spaa14^2*spbb14^4*spaa15+13/2*spaa13^2*spbb13^3*spaa14^2*spbb14^3*spbb34*spaa35-10/3*spaa13^2*spbb13^3*spaa14*spbb14^3*spaa15*spaa34*spbb34-77/6*spaa13^2*spbb13^3*spaa14*spbb14^2*spaa34*spbb34^2*spaa35+67/6*spaa13^2*spbb13^3*spaa14*spbb14*spbb15*spbb34^2*spaa35^2+5/6*spaa13^2*spbb13^3*spbb14^2*spaa15*spaa34^2*spbb34^2-5/6*spaa13^2*spbb13^3*spbb14*spaa34^2*spbb34^3*spaa35-7/6*spaa13^2*spbb13^3*spbb15*spaa34*spbb34^3*spaa35^2+37/3*spaa13*spbb13^2*spaa14^3*spbb14^5*spaa15-23/3*spaa13*spbb13^2*spaa14^3*spbb14^4*spbb34*spaa35-5*spaa13*spbb13^2*spaa14^2*spbb14^4*spaa15*spaa34*spbb34+19/3*spaa13*spbb13^2*spaa14^2*spbb14^3*spaa34*spbb34^2*spaa35-353/6*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb15*spbb34^2*spaa35^2+5/2*spaa13*spbb13^2*spaa14*spbb14^3*spaa15*spaa34^2*spbb34^2+41/3*spaa13*spbb13^2*spaa14*spbb14^2*spaa34^2*spbb34^3*spaa35-10*spaa13*spbb13^2*spaa14*spbb14*spbb15*spaa34*spbb34^3*spaa35^2-49/6*spaa13*spbb13^2*spaa14*spbb15^2*spbb34^3*spaa35^3-5/6*spaa13*spbb13^2*spbb14^2*spaa15*spaa34^3*spbb34^3+5/6*spaa13*spbb13^2*spbb14*spaa34^3*spbb34^4*spaa35+7/6*spaa13*spbb13^2*spbb15*spaa34^2*spbb34^4*spaa35^2+11/6*spbb13*spaa14^4*spbb14^6*spaa15+8/3*spbb13*spaa14^4*spbb14^5*spbb34*spaa35+1/2*spaa14^4*spbb14^6*spbb34*spaa45-3*spbb13*spaa14^3*spbb14^5*spaa15*spaa34*spbb34+163/6*spbb13*spaa14^3*spbb14^4*spaa34*spbb34^2*spaa35-137/6*spaa14^3*spbb14^5*spaa34*spbb34^2*spaa45-56/3*spbb13*spaa14^3*spbb14^3*spbb15*spbb34^2*spaa35^2-155/6*spaa14^3*spbb14^4*spbb15*spbb34^2*spaa35*spaa45-67/3*spaa14^3*spbb14^5*spbb34*spaa45^2*spbb45+5/2*spbb13*spaa14^2*spbb14^4*spaa15*spaa34^2*spbb34^2+70/3*spbb13*spaa14^2*spbb14^3*spaa34^2*spbb34^3*spaa35-193/6*spaa14^2*spbb14^4*spaa34^2*spbb34^3*spaa45-125/3*spbb13*spaa14^2*spbb14^2*spbb15*spaa34*spbb34^3*spaa35^2+220/3*spaa14^2*spbb14^3*spbb15*spaa34*spbb34^3*spaa35*spaa45-37/2*spaa14^2*spbb14^4*spaa34*spbb34^2*spaa45^2*spbb45-15*spbb13*spaa14^2*spbb14*spbb15^2*spbb34^3*spaa35^3+221/2*spaa14^2*spbb14^2*spbb15^2*spbb34^3*spaa35^2*spaa45+350/3*spaa14^2*spbb14^3*spbb15*spbb34^2*spaa35*spaa45^2*spbb45+29/2*spaa14^2*spbb14^4*spbb34*spaa45^3*spbb45^2-5/3*spbb13*spaa14*spbb14^3*spaa15*spaa34^3*spbb34^3+17/6*spbb13*spaa14*spbb14^2*spaa34^3*spbb34^4*spaa35-53/2*spaa14*spbb14^3*spaa34^3*spbb34^4*spaa45+5/6*spbb13*spaa14*spbb14*spbb15*spaa34^2*spbb34^4*spaa35^2-127/6*spaa14*spbb14^2*spbb15*spaa34^2*spbb34^4*spaa35*spaa45-481/6*spaa14*spbb14^3*spaa34^2*spbb34^3*spaa45^2*spbb45-7/3*spbb13*spaa14*spbb15^2*spaa34*spbb34^4*spaa35^3+115/6*spaa14*spbb14*spbb15^2*spaa34*spbb34^4*spaa35^2*spaa45-107/2*spaa14*spbb14^2*spbb15*spaa34*spbb34^3*spaa35*spaa45^2*spbb45-193/2*spaa14*spbb14^3*spaa34*spbb34^2*spaa45^3*spbb45^2+21/2*spaa14*spbb15^3*spbb34^4*spaa35^3*spaa45+67/6*spaa14*spbb14*spbb15^2*spbb34^3*spaa35^2*spaa45^2*spbb45-149/3*spaa14*spbb14^2*spbb15*spbb34^2*spaa35*spaa45^3*spbb45^2-42*spaa14*spbb14^3*spbb34*spaa45^4*spbb45^3+5/6*spbb13*spbb14^2*spaa15*spaa34^4*spbb34^4-5/6*spbb14^2*spaa34^4*spbb34^5*spaa45-2*spbb14*spbb15*spaa34^3*spbb34^5*spaa35*spaa45-17/6*spbb14^2*spaa34^3*spbb34^4*spaa45^2*spbb45-7/6*spbb15^2*spaa34^2*spbb34^5*spaa35^2*spaa45-15/2*spbb14*spbb15*spaa34^2*spbb34^4*spaa35*spaa45^2*spbb45-3*spbb14^2*spaa34^2*spbb34^3*spaa45^3*spbb45^2-7/2*spbb15^2*spaa34*spbb34^4*spaa35^2*spaa45^2*spbb45-21/2*spbb14*spbb15*spaa34*spbb34^3*spaa35*spaa45^3*spbb45^2+5/6*spbb14^2*spaa34*spbb34^2*spaa45^4*spbb45^3-7/2*spbb15^2*spbb34^3*spaa35^2*spaa45^3*spbb45^2-25/6*spbb14*spbb15*spbb34^2*spaa35*spaa45^4*spbb45^3+8/3*spbb14^2*spbb34*spaa45^5*spbb45^4)/(spaa12^2*spbb13^2*spbb14^2*spbb25^2*spbb34*spaa35^2*spaa45)+
(spbb12*(-409/6*spaa12^3*spbb12^3-29/6*spaa12^2*spbb12^2*spaa14*spbb14-83*spaa12^2*spbb12^2*spaa23*spbb23+98/3*spaa12^2*spbb12^2*spaa24*spbb24-257/3*spaa12*spbb12^2*spaa13*spaa24*spbb34-377/3*spaa12*spbb12*spaa14^2*spbb14^2-631/6*spaa12*spbb12*spaa14*spbb14*spaa24*spbb24-39/2*spaa12*spbb12*spaa23^2*spbb23^2+173/6*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24+205/6*spaa12*spbb12*spaa24^2*spbb24^2+124/3*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34-109/6*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34+136/3*spbb12*spaa13*spaa24^2*spbb24*spbb34-647/6*spaa14^3*spbb14^3-2117/6*spaa14^2*spbb14^2*spaa24*spbb24-403/3*spaa14*spbb14*spaa24^2*spbb24^2-5/6*spaa23^3*spbb23^3+11/3*spaa23^2*spbb23^2*spaa24*spbb24-63*spaa23*spbb23*spaa24^2*spbb24^2-46*spaa24^3*spbb24^3))/(spaa12*spbb13^2*spbb25^2*spaa35^2)+
(spbb12*spbb45*(7/2*spaa12^2*spbb12^2-49/6*spaa12*spbb12*spaa15*spbb15+7/2*spaa12*spbb12*spaa24*spbb24+14*spbb12*spaa14*spaa25*spbb45-77/6*spaa15^2*spbb15^2-14*spaa15*spbb15*spaa25*spbb25-7/2*spaa24^2*spbb24^2-7*spaa24*spbb24*spaa25*spbb25-14/3*spaa25^2*spbb25^2))/(spaa12*spbb14^2*spbb25^2*spaa45)+
(53/3*spaa12*spbb12*spaa13*spbb13+32/3*spaa12*spbb12*spaa14*spbb14+19/3*spaa12*spbb12*spaa23*spbb23+18*spaa12*spbb13*spbb24*spaa34+67/3*spaa13*spbb13*spaa14*spbb14-13/3*spaa13*spbb13*spaa23*spbb23+41/2*spaa14^2*spbb14^2-5/2*spaa23^2*spbb23^2)/(spaa25^2*spbb25^2)+
(247/3*spaa13^2*spbb14^2*spbb15*spbb34^3*spaa45^3-7/2*spaa13*spaa14^2*spbb14^4*spbb34^2*spaa45^2+1333/6*spaa13*spaa14*spbb14^3*spaa15*spbb15*spbb34^2*spaa45^2+188/3*spaa13*spaa14*spbb14^3*spaa34*spbb34^3*spaa45^2+7*spaa13*spaa14*spbb14^3*spbb34^2*spaa45^3*spbb45+329/2*spaa13*spbb14^2*spaa15^2*spbb15^2*spbb34^2*spaa45^2-1985/6*spaa13*spbb14^2*spaa15*spbb15*spaa34*spbb34^3*spaa45^2-55/2*spaa13*spbb14*spaa15*spbb15^2*spbb34^3*spaa35*spaa45^2-669/2*spaa13*spbb14^2*spaa15*spbb15*spbb34^2*spaa45^3*spbb45-241/6*spaa13*spbb14^2*spaa34^2*spbb34^4*spaa45^2-307/2*spaa13*spbb14*spbb15*spaa34*spbb34^4*spaa35*spaa45^2+101/6*spaa13*spbb15^2*spbb34^4*spaa35^2*spaa45^2-145/3*spaa13*spbb14*spbb15*spbb34^3*spaa35*spaa45^3*spbb45-137/6*spaa13*spbb14^2*spbb34^2*spaa45^4*spbb45^2-8*spbb13*spaa14^3*spbb14^5*spaa15^2+1*spaa14^3*spbb14^5*spaa15*spbb34*spaa45-229/3*spbb13*spaa14^2*spbb14^4*spaa15^3*spbb15+2/3*spbb13*spaa14^2*spbb14^4*spaa15^2*spaa34*spbb34+859/3*spbb13*spaa14^2*spbb14^4*spaa15^2*spaa45*spbb45-77*spaa14^2*spbb14^4*spaa15^2*spbb15*spbb34*spaa45+439/6*spaa14^2*spbb14^4*spaa15*spaa34*spbb34^2*spaa45+973/6*spaa14^2*spbb14^4*spaa15*spbb34*spaa45^2*spbb45-22/3*spbb13*spaa14*spbb14^3*spaa15^4*spbb15^2-69*spbb13^2*spaa14*spbb14^3*spaa15^3*spaa34*spbb45+889/3*spbb13*spaa14*spbb14^3*spaa15^3*spbb15*spaa45*spbb45-145/2*spaa14*spbb14^3*spaa15^3*spbb15^2*spbb34*spaa45-8*spbb13*spaa14*spbb14^3*spaa15^2*spaa34^2*spbb34^2-254*spbb13*spaa14*spbb14^3*spaa15^2*spaa34*spbb34*spaa45*spbb45-5/2*spbb13*spaa14*spbb14^3*spaa15^2*spaa45^2*spbb45^2+298*spaa14*spbb14^3*spaa15^2*spbb15*spbb34*spaa45^2*spbb45+137/2*spaa14*spbb14^3*spaa15*spaa34^2*spbb34^3*spaa45+197*spaa14*spbb14^3*spaa15*spbb34*spaa45^3*spbb45^2+13/6*spbb13*spbb14^2*spaa15^5*spbb15^3-859/3*spbb13^2*spbb14^2*spaa15^4*spbb15*spaa34*spbb45+35/2*spbb13^2*spbb14*spaa15^4*spbb15^2*spaa35*spbb45+59/3*spbb13*spbb14*spaa15^4*spbb15^3*spbb34*spaa35+71/3*spbb14^2*spaa15^4*spbb15^3*spbb34*spaa45+83*spbb13^2*spbb14^2*spaa15^3*spaa34^2*spbb34*spbb45-736/3*spbb13^3*spbb14*spaa15^3*spaa34*spaa35*spbb45^2-233/6*spbb13^2*spbb14*spaa15^3*spbb15*spaa34*spbb34*spaa35*spbb45+31/2*spbb13^3*spaa15^3*spbb15*spaa35^2*spbb45^2+109*spbb13^2*spaa15^3*spbb15^2*spbb34*spaa35^2*spbb45+913/6*spbb13*spaa15^3*spbb15^3*spbb34^2*spaa35^2+157/6*spbb14*spaa15^3*spbb15^3*spbb34^2*spaa35*spaa45-127/2*spbb13*spbb14^2*spaa15^2*spaa34^3*spbb34^3-49/6*spbb13^2*spbb14*spaa15^2*spaa34^2*spbb34^2*spaa35*spbb45+1289/6*spbb13*spbb14*spaa15^2*spbb15*spaa34^2*spbb34^3*spaa35+1727/6*spbb13^3*spaa15^2*spaa34*spbb34*spaa35^2*spbb45^2+808/3*spbb13^2*spaa15^2*spbb15*spaa34*spbb34^2*spaa35^2*spbb45-5/6*spbb13^3*spaa15^2*spaa35^3*spbb35*spbb45^2+629/6*spbb13^2*spaa15^2*spbb15*spbb34*spaa35^3*spbb35*spbb45+1135/6*spbb13*spaa15^2*spbb15^2*spbb34^2*spaa35^3*spbb35-133/2*spaa15^2*spbb15^3*spbb34^3*spaa35^2*spaa45-239/6*spbb13*spbb14*spaa15*spaa34^3*spbb34^4*spaa35-125*spbb14^2*spaa15*spaa34^3*spbb34^4*spaa45+1609/6*spbb13^2*spaa15*spaa34^2*spbb34^3*spaa35^2*spbb45+263*spbb13*spaa15*spbb15*spaa34^2*spbb34^4*spaa35^2-34*spbb13^2*spaa15*spaa34*spbb34^2*spaa35^3*spbb35*spbb45+95/3*spbb13^2*spaa15*spbb34*spaa35^4*spbb35^2*spbb45+103/3*spbb13*spaa15*spbb15*spbb34^2*spaa35^4*spbb35^2-36*spaa15*spbb15^2*spbb34^3*spaa35^3*spbb35*spaa45-10/3*spbb13*spaa34^3*spbb34^5*spaa35^2-805/6*spbb14*spaa34^3*spbb34^5*spaa35*spaa45-94/3*spbb13*spaa34^2*spbb34^4*spaa35^3*spbb35-64/3*spbb13*spbb34^2*spaa35^5*spbb35^3+15*spbb15*spbb34^3*spaa35^4*spbb35^2*spaa45)/(spaa12*spbb13*spbb14*spaa25*spbb25^2*spbb34^2*spaa35^2*spaa45)+
(spbb24*spaa25*(5/6*spaa12^2*spbb12^2*spaa15+1577/6*spaa12^2*spbb12*spbb24*spaa45+1567/6*spaa12*spbb12*spaa14*spbb14*spaa15-1133/6*spaa12*spaa14*spbb14*spbb24*spaa45-52/3*spaa12*spbb12*spaa15^2*spbb15+1817/6*spaa12*spaa15*spbb15*spbb24*spaa45-1577/6*spaa12*spbb24*spaa45^2*spbb45-445/6*spaa14^2*spbb14^2*spaa15-11/3*spaa14*spbb14*spaa15^2*spbb15-1/6*spaa15^3*spbb15^2))/(spaa12*spbb25*spbb34^2*spaa35^2*spaa45)+
(spaa15*spbb14*(2305/6*spaa12^2*spbb12^2-1228/3*spaa12*spbb12*spaa13*spbb13+33/2*spaa12*spbb12*spaa15*spbb15+1448/3*spaa12*spbb12*spaa25*spbb25-154*spaa13^2*spbb13^2-588*spaa13*spbb13*spaa15*spbb15-55/6*spaa15^2*spbb15^2+156*spbb12*spaa15*spaa23*spbb35+365/2*spaa15*spbb15*spaa25*spbb25+191/3*spaa25^2*spbb25^2))/(spaa12*spbb13*spbb25*spbb34*spaa35^2)+
(-1/2*spaa13^2*spbb13^3*spbb14*spaa15+379/6*spaa13^2*spbb13^3*spbb34*spaa35-1525/6*spaa13*spbb13^2*spaa14*spbb14^2*spaa15+2449/6*spaa13*spbb13^2*spaa14*spbb14*spbb34*spaa35-71/3*spaa13*spbb13^2*spbb34*spaa35^2*spbb35-149/2*spbb13*spaa14^2*spbb14^3*spaa15+545/6*spbb13*spaa14^2*spbb14^2*spbb34*spaa35+331*spaa14^2*spbb14^3*spbb34*spaa45-593/6*spaa14*spbb14^2*spaa15*spbb15*spbb34*spaa45-2273/6*spbb13*spaa14*spbb14*spbb34*spaa35^2*spbb35-1349/6*spaa14*spbb14^2*spbb34*spaa35*spbb35*spaa45+424*spaa14*spbb14*spbb15*spbb34^2*spaa35*spaa45-1075/6*spaa14*spbb14^2*spbb34*spaa45^2*spbb45-1079/6*spbb14*spaa15^2*spbb15^2*spbb34*spaa45+41/2*spaa15*spbb15^2*spbb34^2*spaa35*spaa45-409/6*spbb14*spaa15*spbb15*spbb34*spaa45^2*spbb45-49*spbb13*spbb34*spaa35^3*spbb35^2+529/3*spbb14*spbb34*spaa35^2*spbb35^2*spaa45+20*spbb15*spbb34^2*spaa35^2*spbb35*spaa45+1637/6*spbb14*spbb34*spaa35*spbb35*spaa45^2*spbb45-8/3*spbb15*spbb34^2*spaa35*spaa45^2*spbb45+136*spbb14*spbb34*spaa45^3*spbb45^2)/(spaa12*spbb13*spbb14*spbb25*spbb34*spaa35*spaa45)+
(spbb12*(-1489/3*spaa12*spbb12-280*spaa14*spbb14-2959/6*spaa23*spbb23-3425/6*spaa24*spbb24))/(spbb13*spbb25*spaa35)+
(spbb12*(359/6*spaa12*spbb12+117*spaa13*spbb13-25/6*spaa23*spbb23+173/6*spaa24*spbb24))/(spbb14*spbb25*spaa45)+
(-1759/2*spaa12*spbb12-2681/6*spaa13*spbb13+1147/2*spaa14*spbb14-1586/3*spaa23*spbb23)/(spaa25*spbb25)+
(1585/3*spaa12*spbb12^2*spaa15+1187/6*spbb12*spaa13*spbb23*spaa25+8527/6*spbb12*spaa15^2*spbb15-943/6*spbb12*spaa15*spaa23*spbb23-8525/6*spaa15*spbb15*spbb23*spaa35+198*spaa23*spbb23^2*spaa35-511*spbb23*spaa35^2*spbb35)/(spbb25*spbb34*spaa35*spaa45)+
(spaa15*(772*spbb12*spaa25+589*spbb13*spaa35))/(spbb34*spaa35*spaa45)+
(-3307/4),
(+278/27*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(spbb12^2*spaa13*(-529/72*spaa12^3*spbb23*spbb25^2-529/36*spaa12^2*spaa13*spbb23*spbb25*spbb35+529/72*spaa12^2*spaa15*spbb25^2*spbb35-529/72*spaa12*spaa13^2*spbb23*spbb35^2+529/36*spaa12*spaa13*spaa15*spbb25*spbb35^2+529/72*spaa13^2*spaa15*spbb35^3))/(spaa12*spaa15*spbb25^3*spab1231^2)+
(spbb35^2*spaa13^2*spbb12^2*(-47/3*spaa13*spbb13*spbb34*spbb35-127/9*spaa14*spbb14*spbb34*spbb35+133/9*spaa14*spbb15*spbb34^2+2/3*spbb14*spaa15*spbb35^2-757/72*spbb34*spbb35*spaa45*spbb45))/(spaa12*spbb13*spbb25^3*spbb34*spab3123^2)+
(spbb35*(75*spaa12^2*spbb12^2*spaa13*spbb25^2+30*spaa12^2*spbb12*spbb25^3*spaa35+60*spaa12*spbb12^2*spaa13^2*spbb25*spbb35+30*spaa12*spbb12*spaa13*spaa15*spbb15*spbb25^2+30*spaa12*spbb12*spaa13*spaa25*spbb25^3+15*spaa12*spaa15*spbb15*spbb25^3*spaa35+15*spaa12*spaa25*spbb25^4*spaa35+15*spbb12^2*spaa13^3*spbb35^2+15*spbb12*spaa13^2*spaa15*spbb15*spbb25*spbb35+15*spbb12*spaa13^2*spaa25*spbb25^2*spbb35))/(spaa12*spbb25^3*spab4124^2)+
(spbb12^2*(1523/72*spaa12^2*spbb12^2*spbb13*spbb15*spbb25*spbb34-1523/72*spaa12^2*spbb12*spbb13^2*spbb15*spbb24*spbb25-487/72*spaa12*spbb12^2*spaa15*spbb15^2*spbb34*spbb35+335/12*spaa12*spbb12*spbb13*spaa15*spbb15^2*spbb25*spbb34-1523/72*spaa12*spbb13^2*spaa15*spbb15^2*spbb24*spbb25+409/36*spaa12*spbb12^3*spaa23*spbb34*spbb35^2-351/8*spaa12*spbb12^2*spbb13*spaa23*spbb25*spbb34*spbb35+2341/72*spaa12*spbb12*spbb13^2*spaa23*spbb25^2*spbb34-2365/72*spaa12*spbb12^2*spbb15*spaa25*spbb25*spbb34*spbb35+3467/72*spaa12*spbb12*spbb13*spbb15*spaa25*spbb25^2*spbb34-1523/72*spaa12*spbb13^2*spbb15*spbb24*spaa25*spbb25^2-421/72*spbb12^2*spaa13*spbb15*spaa25*spbb34*spbb35^2))/(spbb13^2*spbb14^2*spbb25^3*spaa45*spab1231)+
(spbb35*spaa13*spbb12*(22*spaa13^2*spbb13^2*spbb34^2*spbb35^2+733/18*spaa13*spbb13*spaa14*spbb14*spbb34^2*spbb35^2-871/18*spaa13*spbb13*spaa14*spbb15*spbb34^3*spbb35-19/3*spaa13*spbb13*spbb14*spaa15*spbb34*spbb35^3-1925/72*spaa13*spbb13*spaa34*spbb34^3*spbb35^2+247/9*spaa14^2*spbb14^2*spbb34^2*spbb35^2-452/9*spaa14^2*spbb14*spbb15*spbb34^3*spbb35+232/9*spaa14^2*spbb15^2*spbb34^4+22/3*spaa14*spbb14^2*spaa15*spbb34*spbb35^3-1925/36*spaa14*spbb14*spaa34*spbb34^3*spbb35^2+1925/72*spaa14*spbb15*spaa34*spbb34^4*spbb35+161/3*spaa14*spbb14*spbb34^2*spbb35^2*spaa45*spbb45-41*spaa14*spbb15*spbb34^3*spbb35*spaa45*spbb45+13/3*spbb14^2*spaa15^2*spbb35^4-1925/72*spbb14*spaa15*spaa34*spbb34^2*spbb35^3+14*spbb14*spaa15*spbb34*spbb35^3*spaa45*spbb45-1925/72*spaa34*spbb34^3*spbb35^2*spaa45*spbb45+823/36*spbb34^2*spbb35^2*spaa45^2*spbb45^2))/(spaa12^2*spbb13^2*spbb25^3*spbb34^2*spab3123)+
(-10*spaa12^3*spbb12^2*spaa14*spbb25^2+15*spaa12^2*spbb12*spaa14^2*spbb14*spbb25^2-10*spaa12^2*spbb12*spaa14^2*spbb15*spbb24*spbb25-20*spaa12^2*spbb12*spaa14*spaa15*spbb15*spbb25^2+10*spaa12^2*spbb12*spaa14*spaa25*spbb25^3-30*spaa12^2*spbb12*spaa15*spaa24*spbb25^3+10*spaa12*spaa14^3*spbb14^2*spbb25^2-20*spaa12*spaa14^3*spbb14*spbb15*spbb24*spbb25+10*spaa12*spaa14^3*spbb15^2*spbb24^2+10*spaa12*spaa14^2*spbb14*spaa15*spbb15*spbb25^2-5*spaa12*spaa14^2*spaa15*spbb15^2*spbb24*spbb25+10*spaa12*spaa14^2*spbb14*spaa25*spbb25^3-5*spaa12*spaa14^2*spbb15*spbb24*spaa25*spbb25^2-10*spaa12*spaa14*spaa15^2*spbb15^2*spbb25^2-5*spaa12*spaa14*spaa15*spbb15*spaa25*spbb25^3+5*spaa12*spaa14*spaa25^2*spbb25^4-15*spaa12*spaa15^2*spbb15*spaa24*spbb25^3-15*spaa12*spaa15*spaa24*spaa25*spbb25^4+10*spaa14^3*spbb14*spaa15*spbb15*spbb25*spbb45-5*spaa14^3*spaa15*spbb15^2*spbb24*spbb45+5*spaa14^3*spbb14*spaa25*spbb25^2*spbb45-5*spaa14^2*spaa15^2*spbb15^2*spbb25*spbb45-10*spaa14^2*spaa15*spbb15*spaa25*spbb25^2*spbb45-5*spaa14^2*spaa25^2*spbb25^3*spbb45)/(spaa12^2*spbb25^3*spaa45*spab4124)+
(-5/4*spbb12*spaa14^3*spbb15*spbb24^2)/(spaa15*spbb25^3*spaa45*spab4154)+
(spbb35*(-23/18*spaa13^4*spbb13^4*spbb14^2*spaa15*spbb23*spbb34+1/3*spaa13^4*spbb13^4*spbb14*spbb23*spbb34^2*spaa35+23/18*spaa13^4*spbb13^3*spbb14^2*spbb23*spbb34^2*spaa45-20/9*spaa13^3*spbb13^3*spaa14*spbb14^3*spaa15*spbb23*spbb34+17/18*spaa13^3*spbb13^2*spaa14*spbb14^3*spbb23*spbb34^2*spaa45+191/12*spaa13^3*spbb13^4*spbb14^2*spaa15^2*spbb23*spbb45-41/12*spaa13^3*spbb13^4*spbb14*spaa15*spbb23*spbb34*spaa35*spbb45-4475/72*spaa13^3*spbb13^3*spbb14^2*spaa15*spbb23*spbb34*spaa45*spbb45+11/12*spaa13^3*spbb13^4*spbb23*spbb34^2*spaa35^2*spbb45+649/36*spaa13^3*spbb13^3*spbb14*spbb23*spbb34^2*spaa35*spaa45*spbb45+2969/72*spaa13^3*spbb13^2*spbb14^2*spbb23*spbb34^2*spaa45^2*spbb45-17/18*spaa13^2*spbb13^2*spaa14^2*spbb14^4*spaa15*spbb23*spbb34+341/12*spaa13^2*spbb13^3*spaa14*spbb14^3*spaa15^2*spbb23*spbb45-2323/24*spaa13^2*spbb13^2*spaa14*spbb14^3*spaa15*spbb23*spbb34*spaa45*spbb45+577/18*spaa13^2*spbb13*spaa14*spbb14^3*spbb23*spbb34^2*spaa45^2*spbb45-6827/36*spaa13^2*spbb13^3*spbb14^2*spaa15^2*spbb23*spaa45*spbb45^2-5*spaa13^2*spbb13^4*spaa15*spbb23*spbb34*spaa35^2*spbb45^2+3601/36*spaa13^2*spbb13^3*spbb14*spaa15*spbb23*spbb34*spaa35*spaa45*spbb45^2+11897/36*spaa13^2*spbb13^2*spbb14^2*spaa15*spbb23*spbb34*spaa45^2*spbb45^2+45/4*spaa13^2*spbb13^3*spbb23*spbb34^2*spaa35^3*spbb35*spbb45-149/4*spaa13^2*spbb13^3*spbb23*spbb34^2*spaa35^2*spaa45*spbb45^2-1555/12*spaa13^2*spbb13^2*spbb14*spbb23*spbb34^2*spaa35*spaa45^2*spbb45^2-725/6*spaa13^2*spbb13*spbb14^2*spbb23*spbb34^2*spaa45^3*spbb45^2+25/2*spaa13*spbb13^2*spaa14^2*spbb14^4*spaa15^2*spbb23*spbb45-3335/72*spaa13*spbb13*spaa14^2*spbb14^4*spaa15*spbb23*spbb34*spaa45*spbb45+571/72*spaa13*spaa14^2*spbb14^4*spbb23*spbb34^2*spaa45^2*spbb45-3395/12*spaa13*spbb13^2*spaa14*spbb14^3*spaa15^2*spbb23*spaa45*spbb45^2+9571/36*spaa13*spbb13*spaa14*spbb14^3*spaa15*spbb23*spbb34*spaa45^2*spbb45^2-159/4*spaa13*spaa14*spbb14^3*spbb23*spbb34^2*spaa45^3*spbb45^2-13/3*spaa13*spbb13^3*spbb14*spaa15^2*spbb23*spaa35*spaa45*spbb45^3-1453/36*spaa13*spbb13^2*spbb14^2*spaa15^2*spbb23*spaa45^2*spbb45^3+13*spaa13*spbb13^3*spaa15*spbb23*spbb34*spaa35^2*spaa45*spbb45^3+1573/36*spaa13*spbb13^2*spbb14*spaa15*spbb23*spbb34*spaa35*spaa45^2*spbb45^3+1685/36*spaa13*spbb13*spbb14^2*spaa15*spbb23*spbb34*spaa45^3*spbb45^3+43/6*spaa13*spbb13^2*spbb23*spaa34*spbb34^3*spaa35^3*spbb35*spbb45-473/36*spaa13*spbb13^2*spbb23*spbb34^2*spaa35^3*spbb35*spaa45*spbb45^2-193/9*spaa13*spbb13^2*spbb23*spbb34^2*spaa35^2*spaa45^2*spbb45^3-99/4*spaa13*spbb13*spbb14*spbb23*spbb34^2*spaa35*spaa45^3*spbb45^3-148/9*spaa13*spbb14^2*spbb23*spbb34^2*spaa45^4*spbb45^3-595/72*spaa14^3*spbb14^5*spaa15*spbb23*spbb34*spaa45*spbb45-1679/18*spbb13*spaa14^2*spbb14^4*spaa15^2*spbb23*spaa45*spbb45^2+485/12*spaa14^2*spbb14^4*spaa15*spbb23*spbb34*spaa45^2*spbb45^2-1297/36*spbb13*spaa14*spbb14^3*spaa15^2*spbb23*spaa45^2*spbb45^3+145/9*spaa14*spbb14^3*spaa15*spbb23*spbb34*spaa45^3*spbb45^3-409/36*spbb12*spaa34^3*spbb34^6*spaa35^2*spbb35-157/8*spbb12*spaa34^3*spbb34^6*spaa35*spaa45*spbb45+1/3*spbb14*spbb24*spaa34^3*spbb34^5*spaa45^2*spbb45-2941/72*spbb12*spaa34^2*spbb34^5*spaa35^3*spbb35^2-11/12*spbb13*spbb23*spaa34^2*spbb34^4*spaa35^3*spbb35*spbb45-418/9*spbb12*spaa34^2*spbb34^5*spaa35^2*spbb35*spaa45*spbb45-3313/72*spbb12*spaa34^2*spbb34^5*spaa35*spaa45^2*spbb45^2+2/3*spbb14*spbb24*spaa34^2*spbb34^4*spaa45^3*spbb45^2-857/18*spbb12*spaa34*spbb34^4*spaa35^4*spbb35^3-11/12*spbb13*spbb23*spaa34*spbb34^3*spaa35^4*spbb35^2*spbb45-973/8*spbb12*spaa34*spbb34^4*spaa35^3*spbb35^2*spaa45*spbb45-157/18*spbb13*spbb23*spaa34*spbb34^3*spaa35^3*spbb35*spaa45*spbb45^2-2219/18*spbb12*spaa34*spbb34^4*spaa35^2*spbb35*spaa45^2*spbb45^2-2387/72*spbb12*spaa34*spbb34^4*spaa35*spaa45^3*spbb45^3+1/3*spbb14*spbb24*spaa34*spbb34^3*spaa45^4*spbb45^3-145/8*spbb12*spbb34^3*spaa35^5*spbb35^4-2201/36*spbb12*spbb34^3*spaa35^4*spbb35^3*spaa45*spbb45-224/3*spbb12*spbb34^3*spaa35^3*spbb35^2*spaa45^2*spbb45^2-461/12*spbb12*spbb34^3*spaa35^2*spbb35*spaa45^3*spbb45^3-487/72*spbb12*spbb34^3*spaa35*spaa45^4*spbb45^4))/(spaa12^2*spbb13^2*spbb14^2*spaa15*spbb25^3*spbb34^2*spaa35*spaa45)+
(-527/36*spaa13^3*spbb13^4*spaa14*spbb14^2*spaa15+37/12*spaa13^3*spbb13^4*spaa14*spbb14*spbb34*spaa35-49/12*spaa13^3*spbb13^4*spbb34*spaa35^2*spbb35-104/9*spaa13^2*spbb13^3*spaa14^2*spbb14^3*spaa15+18509/72*spaa13^2*spbb13^3*spaa14^2*spbb14^2*spbb34*spaa35+43/6*spaa13^2*spbb13^3*spaa14*spbb14*spbb34*spaa35^2*spbb35+18037/72*spaa13^2*spbb13^3*spbb14^2*spaa15^2*spaa34*spbb35+43/6*spaa13^2*spbb13^3*spbb34*spaa35^3*spbb35^2+1241/9*spaa13*spbb13^2*spaa14^3*spbb14^3*spbb34*spaa35-14827/72*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb34*spaa35^2*spbb35+1286/9*spaa13*spbb13^2*spaa14*spbb14^3*spaa15^2*spaa34*spbb35-14467/72*spaa13*spbb13^2*spbb14^2*spaa15^2*spaa34*spaa35*spbb35^2-595/72*spaa14^4*spbb14^5*spbb34*spaa45-595/72*spaa14^3*spbb14^4*spaa15*spbb15*spbb34*spaa45+15781/72*spaa14^3*spbb14^4*spbb34*spaa35*spbb35*spaa45-23969/72*spaa14^3*spbb14^3*spbb15*spbb34^2*spaa35*spaa45-5875/36*spaa14^3*spbb14^4*spbb34*spaa45^2*spbb45-8663/18*spaa14^2*spbb14^3*spaa15*spbb15*spbb34*spaa45^2*spbb45+409/8*spaa14^2*spbb14^3*spbb34*spaa35^2*spbb35^2*spaa45-6115/72*spaa14^2*spbb14^2*spbb15*spbb34^2*spaa35^2*spbb35*spaa45+86/9*spaa14^2*spbb14*spbb15^2*spbb34^3*spaa35^2*spaa45+1613/72*spaa14^2*spbb14^3*spbb34*spaa35*spbb35*spaa45^2*spbb45+509/9*spaa14^2*spbb14^2*spbb15*spbb34^2*spaa35*spaa45^2*spbb45-611/18*spaa14^2*spbb14^3*spbb34*spaa45^3*spbb45^2+2047/18*spaa14*spbb14*spaa15^2*spbb15^3*spbb34^2*spaa35*spaa45-23497/72*spaa14*spbb14^2*spaa15^2*spbb15^2*spbb34*spaa45^2*spbb45-97/4*spaa14*spaa15*spbb15^3*spbb34^3*spaa35^2*spaa45+773/9*spaa14*spbb14*spaa15*spbb15^2*spbb34^2*spaa35*spaa45^2*spbb45-2665/36*spaa14*spbb14^2*spaa15*spbb15*spbb34*spaa45^3*spbb45^2+539/36*spaa14*spbb14^2*spbb34*spaa35^3*spbb35^3*spaa45-1145/18*spaa14*spbb14*spbb15*spbb34^2*spaa35^3*spbb35^2*spaa45+1751/36*spaa14*spbb15^2*spbb34^3*spaa35^3*spbb35*spaa45+461/36*spaa14*spbb14^2*spbb34*spaa35^2*spbb35^2*spaa45^2*spbb45-815/12*spaa14*spbb14*spbb15*spbb34^2*spaa35^2*spbb35*spaa45^2*spbb45+193/9*spaa14*spbb15^2*spbb34^3*spaa35^2*spaa45^2*spbb45+299/36*spaa14*spbb14^2*spbb34*spaa35*spbb35*spaa45^3*spbb45^2-99/4*spaa14*spbb14*spbb15*spbb34^2*spaa35*spaa45^3*spbb45^2+148/9*spaa14*spbb14^2*spbb34*spaa45^4*spbb45^3-101/3*spbb14*spbb34*spaa35^4*spbb35^4*spaa45+101/3*spbb15*spbb34^2*spaa35^4*spbb35^3*spaa45-2711/36*spbb14*spbb34*spaa35^3*spbb35^3*spaa45^2*spbb45+1511/36*spbb15*spbb34^2*spaa35^3*spbb35^2*spaa45^2*spbb45-448/9*spbb14*spbb34*spaa35^2*spbb35^2*spaa45^3*spbb45^2)/(spaa12^2*spbb13^2*spbb14^2*spaa15*spbb25^2*spaa35*spaa45)+
(-6251/72*spaa12^3*spbb12^3*spbb23+6889/36*spaa12^2*spbb12^3*spaa14*spbb34-9083/72*spaa12^2*spbb12^2*spaa23*spbb23^2-1149/8*spaa12^2*spbb12^2*spbb23*spaa24*spbb24+12691/24*spaa12*spbb12^2*spaa14*spaa23*spbb23*spbb34-7711/72*spaa12*spbb12^2*spaa14*spaa24*spbb24*spbb34-34871/72*spaa12*spbb12^2*spaa14*spaa34*spbb34^2-148/3*spaa12*spbb12*spaa23^2*spbb23^3-8393/72*spaa12*spbb12*spaa23*spbb23^2*spaa24*spbb24-875/12*spaa12*spbb12*spbb23*spaa24^2*spbb24^2-60551/72*spbb12^2*spaa14^2*spaa23*spbb34^2+3611/18*spbb12*spaa14*spaa23^2*spbb23^2*spbb34+8489/18*spbb12*spaa14*spaa23*spbb23*spaa24*spbb24*spbb34-595/72*spbb12*spaa14*spaa24^2*spbb24^2*spbb34-8831/36*spbb12*spaa14*spaa24*spbb24*spaa34*spbb34^2-2111/9*spbb12*spaa14*spaa34^2*spbb34^3-148/9*spaa23^3*spbb23^4-473/12*spaa23*spbb23^2*spaa24^2*spbb24^2)/(spaa12*spbb13^2*spaa15*spbb25^2*spaa35)+
(611/4*spaa12^3*spbb12^3*spbb24+1167/8*spaa12^2*spbb12^3*spaa13*spbb34+1905/8*spaa12^2*spbb12^2*spaa23*spbb23*spbb24+7961/36*spaa12^2*spbb12^2*spaa24*spbb24^2+1087/9*spaa12*spbb12^2*spaa13*spaa23*spbb23*spbb34+644/3*spaa12*spbb12^2*spaa13*spaa24*spbb24*spbb34-1403/18*spaa12*spbb12^2*spaa13*spaa34*spbb34^2+1235/9*spaa12*spbb12*spaa23^2*spbb23^2*spbb24+1069/4*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24^2+6337/72*spaa12*spbb12*spaa24^2*spbb24^3+1403/18*spbb12^2*spaa13^2*spaa24*spbb34^2+193/9*spbb12*spaa13*spaa23^2*spbb23^2*spbb34+322/3*spbb12*spaa13*spaa23*spbb23*spaa24*spbb24*spbb34-1645/36*spbb12*spaa13*spaa23*spbb23*spaa34*spbb34^2+1061/12*spbb12*spaa13*spaa24^2*spbb24^2*spbb34+193/9*spaa23^3*spbb23^3*spbb24+841/12*spaa23^2*spbb23^2*spaa24*spbb24^2+493/6*spaa23*spbb23*spaa24^2*spbb24^3)/(spaa12*spbb14^2*spaa15*spbb25^2*spaa45)+
(spbb23*(-6779/18*spaa23^3*spbb23^3*spbb24*spaa25*spbb34-24923/24*spaa23^3*spbb23^3*spbb34^2*spaa35-4981/9*spaa23^2*spbb23^2*spaa24*spbb24^2*spaa25*spbb34-100267/72*spaa23^2*spbb23^2*spaa24*spbb24*spbb34^2*spaa35-4643/36*spaa23^2*spbb23^2*spbb24^2*spaa25^2*spbb35-15037/24*spaa23^2*spbb23^2*spbb24*spaa25*spaa34*spbb34^2-17249/18*spaa23^2*spbb23^2*spbb24*spaa25*spbb34*spaa35*spbb35-165479/72*spaa23^2*spbb23^2*spaa34*spbb34^3*spaa35-113123/72*spaa23^2*spbb23^2*spbb34^2*spaa35^2*spbb35-5675/36*spaa23*spbb23*spaa24^2*spbb24^3*spaa25*spbb34-9413/18*spaa23*spbb23*spaa24^2*spbb24^2*spbb34^2*spaa35-2021/12*spaa23*spbb23*spaa24*spbb24^3*spaa25^2*spbb35-24053/72*spaa23*spbb23*spaa24*spbb24^2*spaa25*spaa34*spbb34^2-4315/4*spaa23*spbb23*spaa24*spbb24^2*spaa25*spbb34*spaa35*spbb35-9419/8*spaa23*spbb23*spaa24*spbb24*spaa34*spbb34^3*spaa35-32479/18*spaa23*spbb23*spaa24*spbb24*spbb34^2*spaa35^2*spbb35-4643/18*spaa23*spbb23*spbb24^2*spaa25^2*spaa35*spbb35^2-35195/36*spaa23*spbb23*spbb24*spaa25*spaa34^2*spbb34^3-14341/18*spaa23*spbb23*spbb24*spaa25*spbb34*spaa35^2*spbb35^2-68737/36*spaa23*spbb23*spaa34^2*spbb34^4*spaa35-2169*spaa23*spbb23*spaa34*spbb34^3*spaa35^2*spbb35-41125/72*spaa23*spbb23*spbb34^2*spaa35^3*spbb35^2+145/9*spaa24^3*spbb24^4*spaa25*spbb34+1507/36*spaa24^3*spbb24^3*spbb34^2*spaa35-1297/36*spaa24^2*spbb24^4*spaa25^2*spbb35+4271/72*spaa24^2*spbb24^3*spaa25*spaa34*spbb34^2-8269/36*spaa24^2*spbb24^3*spaa25*spbb34*spaa35*spbb35+3815/36*spaa24^2*spbb24^2*spaa34*spbb34^3*spaa35-39871/72*spaa24^2*spbb24^2*spbb34^2*spaa35^2*spbb35-2021/12*spaa24*spbb24^3*spaa25^2*spaa35*spbb35^2-8345/18*spaa24*spbb24^2*spaa25*spaa34^2*spbb34^3-18911/36*spaa24*spbb24^2*spaa25*spbb34*spaa35^2*spbb35^2-3629/9*spaa24*spbb24*spaa34^2*spbb34^4*spaa35-69989/72*spaa24*spbb24*spaa34*spbb34^3*spaa35^2*spbb35-7751/24*spaa24*spbb24*spbb34^2*spaa35^3*spbb35^2-4643/36*spbb24^2*spaa25^2*spaa35^2*spbb35^3-2075/3*spbb24*spaa25*spaa34^3*spbb34^4-3871/18*spbb24*spaa25*spbb34*spaa35^3*spbb35^3-1299/2*spaa34^3*spbb34^5*spaa35-3146/3*spaa34^2*spbb34^4*spaa35^2*spbb35-8425/18*spaa34*spbb34^3*spaa35^3*spbb35^2-620/9*spbb34^2*spaa35^4*spbb35^3))/(spaa12*spbb13*spbb14*spaa15*spbb25^2*spbb34^2*spaa35*spaa45)+
(spbb23*spbb14*(229/4*spaa12*spbb12*spaa15-191/9*spaa12*spbb23*spaa35-3919/36*spaa13*spbb13*spaa15+1297/36*spaa15^2*spbb15))/(spbb25*spbb34^2*spaa35*spaa45)+
(-1241/4*spaa13^2*spbb13^3*spbb14*spaa15^2+46331/72*spaa13^2*spbb13^3*spaa15*spbb34*spaa35+37421/72*spaa13^2*spbb13^2*spbb14*spaa15*spbb34*spaa45-26147/72*spaa13^2*spbb13^2*spbb34^2*spaa35*spaa45-88565/72*spaa13^2*spbb13*spbb14*spbb34^2*spaa45^2-56131/72*spaa13*spbb13^2*spaa14*spbb34^2*spaa35^2+4793/36*spaa13*spbb13^2*spbb14*spaa15^3*spbb15-4085/24*spaa13*spbb13^2*spbb14*spaa15^2*spaa35*spbb35-383/18*spaa13*spbb13*spbb14^2*spaa15^2*spbb35*spaa45-22211/18*spaa13*spbb13*spbb14*spaa15*spbb34*spaa35*spbb35*spaa45-401*spaa13*spbb14^2*spaa15*spbb34*spbb35*spaa45^2+30887/72*spaa13*spbb13*spaa34*spbb34^3*spaa35*spaa45-11477/72*spaa13*spbb14*spaa34*spbb34^3*spaa45^2-41531/72*spaa13*spbb13*spbb34^2*spaa35^2*spbb35*spaa45+4189/9*spaa13*spbb14*spbb34^2*spaa35*spbb35*spaa45^2-2873/36*spbb13*spaa14*spaa34*spbb34^3*spaa35^2+1877/36*spbb13*spbb14*spaa15^4*spbb15^2-145/24*spbb13*spbb14*spaa15^3*spbb15*spaa35*spbb35-4349/72*spbb14^2*spaa15^3*spbb15*spbb35*spaa45-8729/24*spbb13*spbb14*spaa15^2*spaa35^2*spbb35^2+16811/72*spbb14^2*spaa15^2*spaa35*spbb35^2*spaa45+8267/24*spbb14*spaa15*spbb34*spaa35^2*spbb35^2*spaa45+1459/24*spaa34^2*spbb34^4*spaa35*spaa45+557/72*spaa34*spbb34^3*spaa35^2*spbb35*spaa45+107/4*spbb34^2*spaa35^3*spbb35^2*spaa45)/(spaa12*spbb13*spbb14*spaa15*spbb25*spbb34*spaa35*spaa45)+
(51445/72*spaa12*spbb12^2*spaa15+1381/12*spbb12*spaa13*spbb23*spaa25+42227/72*spbb12*spaa15^2*spbb15-5041/18*spbb12*spaa15*spaa23*spbb23+4761/8*spbb12*spaa15*spaa25*spbb25+33349/72*spaa23*spbb23^2*spaa35+43871/72*spbb23*spaa25*spbb25*spaa35)/(spbb13*spaa15*spbb25*spaa35)+
(-4/9*spaa12*spbb12^2*spaa15-70211/72*spbb12*spaa13*spbb23*spaa25+439/6*spbb12*spaa15^2*spbb15-8569/36*spbb12*spaa15*spaa23*spbb23+12841/72*spbb12*spaa15*spaa25*spbb25-24521/72*spaa23*spbb23^2*spaa35-23749/72*spbb23*spaa25*spbb25*spaa35)/(spbb14*spaa15*spbb25*spaa45)+
(-3431/18*spaa13*spbb24*spaa45)/(spaa15*spbb25*spaa35)+
(-16855/36*spaa12*spbb12^2*spaa15+4661/12*spbb12*spaa13*spbb23*spaa25-24649/72*spbb12*spaa15^2*spbb15-5413/9*spbb12*spaa15*spaa23*spbb23+72767/72*spaa15*spbb15*spbb23*spaa35+10601/72*spaa23*spbb23^2*spaa35+70763/72*spbb23*spaa35^2*spbb35)/(spbb25*spbb34*spaa35*spaa45)+
(spaa15*(-3485/8*spbb12*spaa25-4735/6*spbb13*spaa35))/(spbb34*spaa35*spaa45)+
(-5*spaa13*spbb13-5*spaa23*spbb23)/(spaa35*spbb35)+
(+106267/216),
(-20/9*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(spbb12*spbb15*spbb23^2*spaa13^2*(-11/24*spaa12*spbb15*spbb23-11/24*spaa23*spbb23*spbb35-11/24*spaa25*spbb25*spbb35-11/24*spaa35*spbb35^2))/(spbb13*spaa15*spbb25^3*spab1231^2)+
(spbb12^2*spaa13^2*spbb35^2*(19/12*spaa12*spbb12^2+2*spbb12*spaa13*spbb13+19/12*spbb12*spaa14*spbb14+19/12*spbb12*spaa24*spbb24+7/2*spbb13*spbb24*spaa34))/(spbb13*spbb25^3*spaa35*spab3123^2)+
(spbb12*spaa13*(41/6*spaa12*spbb12^2*spbb13^2*spbb15*spbb25*spbb34-41/6*spaa12*spbb12*spbb13^3*spbb15*spbb24*spbb25-41/12*spbb12^2*spbb13*spaa15*spbb15^2*spbb34*spbb35+41/4*spbb12*spbb13^2*spaa15*spbb15^2*spbb25*spbb34-41/6*spbb13^3*spaa15*spbb15^2*spbb24*spbb25+53/12*spbb12^3*spbb13*spaa23*spbb34*spbb35^2+11/24*spbb12^2*spbb13^2*spaa23*spbb23*spbb35*spbb45-47/3*spbb12^2*spbb13^2*spaa23*spbb25*spbb34*spbb35-11/24*spbb12*spbb13^3*spaa23*spbb23*spbb25*spbb45+45/4*spbb12*spbb13^3*spaa23*spbb25^2*spbb34+19/6*spbb12^3*spbb15*spaa25*spbb34*spbb35^2-79/6*spbb12^2*spbb13*spbb15*spaa25*spbb25*spbb34*spbb35+101/6*spbb12*spbb13^2*spbb15*spaa25*spbb25^2*spbb34-41/6*spbb13^3*spbb15*spbb24*spaa25*spbb25^2))/(spbb13^2*spbb14^2*spbb25^3*spaa45*spab1231)+
(spaa13*(-65/12*spaa12*spbb12*spbb13^3*spbb23^2*spbb25*spbb45+11/2*spaa12*spbb12*spbb13^2*spbb15*spbb23^3*spbb45+211/12*spaa12*spbb13^4*spbb23*spbb24*spbb25^2-427/12*spaa12*spbb13^3*spbb15*spbb23^2*spbb24*spbb25+217/12*spaa12*spbb13^2*spbb15^2*spbb23^3*spbb24-1/12*spaa12*spbb13*spbb14*spbb15^2*spbb23^4-1*spaa13*spbb13^4*spbb23^2*spbb25*spbb45+1*spaa13*spbb13^4*spbb23*spbb24*spbb25*spbb35+1*spaa13*spbb13^3*spbb15*spbb23^3*spbb45-6*spaa13*spbb13^3*spbb15*spbb23^2*spbb24*spbb35+5*spaa13*spbb13^2*spbb14*spbb15*spbb23^3*spbb35-14/3*spbb13^4*spaa15*spbb24*spbb25^2*spbb35+29/3*spbb13^3*spaa15*spbb15*spbb23*spbb24*spbb25*spbb35-9*spbb13^2*spaa15*spbb15^2*spbb23^2*spbb24*spbb35+23/3*spbb13*spbb14*spaa15*spbb15^2*spbb23^3*spbb35+11/3*spbb14*spbb15^2*spbb23^4*spaa25*spbb35+11/3*spbb13^3*spbb23*spbb24*spbb25*spaa35*spbb35^2-3*spbb13^2*spbb15*spbb23^2*spbb24*spaa35*spbb35^2+3*spbb13*spbb14*spbb15*spbb23^3*spaa35*spbb35^2))/(spbb13^2*spbb25^3*spbb34^2*spaa45*spab3123)+
(spaa14*spbb24^2*spbb15*(1/4*spaa12*spbb12*spbb14*spbb25-1/4*spaa12*spbb12*spbb15*spbb24-1/4*spaa14*spbb14^2*spbb25+1/4*spaa14*spbb14*spbb15*spbb24+1/4*spbb14*spaa24*spbb24*spbb25-1/4*spbb15*spaa24*spbb24^2+1/4*spbb14*spaa25*spbb25^2-1/4*spbb15*spbb24*spaa25*spbb25))/(spbb14^2*spaa15*spbb25^3*spab4154)+
(+439/72*spbb12^3*spbb35^3)/(spbb13^3*spbb25^3)+
(-421/72*spbb12^3*spbb45^3)/(spbb14^3*spbb25^3)+
(-1/4*spaa12^3*spbb12^2*spbb13^4*spbb24^3*spaa35+4/3*spaa12^3*spbb12^2*spbb13^3*spbb14*spbb23*spbb24^2*spaa35-9/4*spaa12^3*spbb12^2*spbb13^2*spbb14^2*spbb23^2*spbb24*spaa35+3/2*spaa12^3*spbb12^2*spbb13*spbb14^3*spbb23^3*spaa35-1/4*spaa12^2*spbb12^2*spaa13*spbb13^4*spbb14*spaa15*spbb24^2+9/4*spaa12^2*spbb12^2*spaa13*spbb13^3*spbb14^2*spaa15*spbb23*spbb24-9*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb14^3*spaa15*spbb23^2-3/4*spaa12^2*spbb12*spaa13*spbb13^5*spbb24^3*spaa35+45/4*spaa12^2*spbb12*spaa13*spbb13^4*spbb14*spbb23*spbb24^2*spaa35-215/6*spaa12^2*spbb12*spaa13*spbb13^3*spbb14^2*spbb23^2*spbb24*spaa35+637/12*spaa12^2*spbb12*spaa13*spbb13^2*spbb14^3*spbb23^3*spaa35+7*spaa12^2*spbb12*spaa13*spbb13*spbb14^4*spbb23^3*spaa45-5/6*spaa12^2*spbb12*spbb13^4*spaa23*spbb23*spbb24^3*spaa35+41/12*spaa12^2*spbb12*spbb13^3*spbb14*spaa23*spbb23^2*spbb24^2*spaa35-5*spaa12^2*spbb12*spbb13^2*spbb14^2*spaa23*spbb23^3*spbb24*spaa35+37/12*spaa12^2*spbb12*spbb13*spbb14^3*spaa23*spbb23^4*spaa35+1/3*spaa12^2*spbb12*spbb14^4*spaa23*spbb23^4*spaa45-1/2*spaa12*spbb12*spaa13^2*spbb13^5*spbb14*spaa15*spbb24^2+19/4*spaa12*spbb12*spaa13^2*spbb13^4*spbb14^2*spaa15*spbb23*spbb24-20*spaa12*spbb12*spaa13^2*spbb13^3*spbb14^3*spaa15*spbb23^2-3/4*spaa12*spaa13^2*spbb13^6*spbb24^3*spaa35+38/3*spaa12*spaa13^2*spbb13^5*spbb14*spbb23*spbb24^2*spaa35-1259/24*spaa12*spaa13^2*spbb13^4*spbb14^2*spbb23^2*spbb24*spaa35+1379/24*spaa12*spaa13^2*spbb13^3*spbb14^3*spbb23^3*spaa35+1/2*spaa12*spaa13^2*spbb13^2*spbb14^4*spbb23^3*spaa45-57/4*spaa12*spbb12*spaa13*spbb13^2*spaa14*spbb14^4*spaa15*spbb23^2-227/12*spaa12*spaa13*spbb13*spaa14*spbb14^5*spbb23^3*spaa45-15/2*spaa12*spaa13*spbb13^5*spaa23*spbb23*spbb24^3*spaa35+259/8*spaa12*spaa13*spbb13^4*spbb14*spaa23*spbb23^2*spbb24^2*spaa35-389/6*spaa12*spaa13*spbb13^3*spbb14^2*spaa23*spbb23^3*spbb24*spaa35+1277/24*spaa12*spaa13*spbb13^2*spbb14^3*spaa23*spbb23^4*spaa35+185/12*spaa12*spaa13*spbb13*spbb14^4*spaa23*spbb23^4*spaa45+13/6*spaa12*spaa13*spbb14^5*spbb23^4*spaa24*spaa45-5/2*spaa12*spbb12*spbb13*spaa14^2*spbb14^5*spaa15*spbb23^2-5/2*spaa12*spaa14^2*spbb14^6*spbb23^3*spaa45-7/12*spaa12*spbb13^4*spaa23^2*spbb23^2*spbb24^3*spaa35+25/12*spaa12*spbb13^3*spbb14*spaa23^2*spbb23^3*spbb24^2*spaa35-11/4*spaa12*spbb13^2*spbb14^2*spaa23^2*spbb23^4*spbb24*spaa35+19/12*spaa12*spbb13*spbb14^3*spaa23^2*spbb23^5*spaa35+1/3*spaa12*spbb14^4*spaa23^2*spbb23^5*spaa45-1/4*spaa13^3*spbb13^6*spbb14*spaa15*spbb24^2+5/2*spaa13^3*spbb13^5*spbb14^2*spaa15*spbb23*spbb24-799/24*spaa13^3*spbb13^4*spbb14^3*spaa15*spbb23^2-1/4*spaa13^3*spbb13^6*spbb24^2*spbb34*spaa35+5/2*spaa13^3*spbb13^5*spbb14*spbb23*spbb24*spbb34*spaa35-11*spaa13^3*spbb13^4*spbb14^2*spbb23^2*spbb34*spaa35+535/24*spaa13^3*spbb13^3*spbb14^3*spbb23^2*spbb34*spaa45-997/24*spaa13^2*spbb13^3*spaa14*spbb14^4*spaa15*spbb23^2+997/24*spaa13^2*spbb13^2*spaa14*spbb14^4*spbb23^2*spbb34*spaa45-20/3*spaa13^2*spbb13^5*spaa23*spbb23*spbb24^2*spbb34*spaa35+647/24*spaa13^2*spbb13^4*spbb14*spaa23*spbb23^2*spbb24*spbb34*spaa35-209/4*spaa13^2*spbb13^3*spbb14^2*spaa23*spbb23^3*spbb34*spaa35-967/24*spaa13^2*spbb13^2*spbb14^3*spaa23*spbb23^3*spbb34*spaa45-21/2*spaa13^2*spbb13*spbb14^4*spbb23^3*spaa24*spbb34*spaa45-13*spaa13*spbb13^2*spaa14^2*spbb14^5*spaa15*spbb23^2+13*spaa13*spbb13*spaa14^2*spbb14^5*spbb23^2*spbb34*spaa45-13/6*spaa13*spaa14*spbb14^5*spbb23^3*spaa24*spbb34*spaa45-31/24*spaa13*spbb13^4*spaa23^2*spbb23^2*spbb24^2*spbb34*spaa35+53/12*spaa13*spbb13^3*spbb14*spaa23^2*spbb23^3*spbb24*spbb34*spaa35-127/24*spaa13*spbb13^2*spbb14^2*spaa23^2*spbb23^4*spbb34*spaa35-5/2*spaa13*spbb13*spbb14^3*spaa23^2*spbb23^4*spbb34*spaa45-1/3*spaa13*spbb14^4*spaa23*spbb23^4*spaa24*spbb34*spaa45-5/2*spbb13*spaa14^3*spbb14^6*spaa15*spbb23^2+5/2*spaa14^3*spbb14^6*spbb23^2*spbb34*spaa45)/(spbb13^2*spbb14^2*spaa15*spaa25*spbb25^3*spbb34^2*spaa35*spaa45)+
(spbb12^2*(5/2*spaa12*spbb12*spaa14^2*spbb14*spaa15-101/12*spaa12*spbb12*spaa14^2*spbb24*spaa25-143/12*spaa12*spbb12*spaa14*spaa15*spaa24*spbb24-161/12*spaa12*spbb12*spaa14*spaa15*spaa25*spbb25-143/12*spaa12*spbb12*spaa15^2*spaa24*spbb25-35/4*spaa14^3*spbb14*spbb24*spaa25-35/4*spaa14^2*spbb14*spaa15*spaa25*spbb25+1/3*spaa14^2*spaa24*spbb24^2*spaa25+1/3*spaa14^2*spbb24*spaa25^2*spbb25-143/12*spaa14*spaa15*spaa24^2*spbb24^2-1/3*spaa14*spaa15*spaa24*spbb24*spaa25*spbb25-13/6*spaa14*spaa15*spaa25^2*spbb25^2-143/12*spaa15^2*spaa24^2*spbb24*spbb25+11/6*spaa15^2*spaa24*spaa25*spbb25^2))/(spaa13*spbb13^2*spaa15*spbb25^2*spaa35*spaa45)+
(+21/2*spbb12^2*spbb45^2)/(spbb14^2*spbb25^2)+
(-553/24*spaa13^2*spbb13^4*spbb14*spaa15^2*spbb24+133/3*spaa13^2*spbb13^4*spaa15*spbb24*spbb34*spaa35+2143/24*spaa13^2*spbb13^3*spbb14*spaa15*spbb24*spbb34*spaa45-1525/24*spaa13^2*spbb13^3*spbb23*spbb34^2*spaa35^2-2017/12*spaa13^2*spbb13^3*spbb24*spbb34^2*spaa35*spaa45-2753/24*spaa13^2*spbb13^2*spbb14*spbb24*spbb34^2*spaa45^2+1/4*spaa13*spbb13^3*spbb14*spaa15^3*spbb15*spbb24-151/6*spaa13*spbb13^4*spaa15^2*spbb24*spaa35*spbb45+119/6*spaa13*spbb13^3*spbb14*spaa15^2*spbb24*spaa35*spbb35-301/12*spaa13*spbb13^2*spbb14^2*spaa15^2*spbb24*spbb35*spaa45+59*spaa13*spbb13^3*spaa15*spbb23*spbb34*spaa35^2*spbb45+248/3*spaa13*spbb13^2*spbb14*spaa15*spbb24*spbb34*spaa35*spbb35*spaa45+32*spaa13*spbb13*spbb14^2*spaa15*spbb24*spbb34*spbb35*spaa45^2-67/8*spaa13*spbb13^2*spbb23*spaa34*spbb34^3*spaa35^2-1173/8*spaa13*spbb13^2*spbb24*spaa34*spbb34^3*spaa35*spaa45-1289/24*spaa13*spbb13*spbb14*spbb24*spaa34*spbb34^3*spaa45^2-325/24*spaa13*spbb13^2*spbb23*spbb34^2*spaa35^3*spbb35-503/24*spaa13*spbb13^2*spbb23*spbb34^2*spaa35^2*spaa45*spbb45-35/2*spaa13*spbb13*spbb14*spbb24*spbb34^2*spaa35*spbb35*spaa45^2-125/12*spaa13*spbb14^2*spbb24*spbb34^2*spbb35*spaa45^3-5/4*spbb13^2*spbb14*spaa15^3*spbb15*spbb24*spaa35*spbb35+5/4*spbb13^3*spaa15^2*spbb23*spaa35^2*spbb45^2-5/2*spbb13^2*spbb14*spaa15^2*spbb24*spaa35^2*spbb35^2-45/4*spbb13*spbb14^2*spaa15^2*spbb24*spaa35*spbb35^2*spaa45-5/4*spbb13^2*spaa15*spbb23*spbb34*spaa35^3*spbb35*spbb45-25/2*spbb13*spbb14*spaa15*spbb24*spbb34*spaa35^2*spbb35^2*spaa45-5/4*spbb14^2*spaa15*spbb24*spbb34*spaa35*spbb35^2*spaa45^2+65/6*spbb13*spbb23*spaa34^2*spbb34^4*spaa35^2-40/3*spbb12*spaa34^2*spbb34^5*spaa35*spaa45-229/24*spbb13*spbb24*spaa34^2*spbb34^4*spaa35*spaa45-21/4*spbb14*spbb24*spaa34^2*spbb34^4*spaa45^2+91/3*spbb13*spbb23*spaa34*spbb34^3*spaa35^3*spbb35-197/6*spbb12*spaa34*spbb34^4*spaa35^2*spbb35*spaa45+779/24*spbb13*spbb23*spaa34*spbb34^3*spaa35^2*spaa45*spbb45-299/12*spbb12*spaa34*spbb34^4*spaa35*spaa45^2*spbb45)/(spbb13*spbb14*spaa15*spaa25*spbb25^2*spbb34^2*spaa35*spaa45)+
(spbb13*spbb14*spaa15^2*(5*spaa12*spbb12+9*spaa13*spbb13+5/2*spaa14*spbb14+5/4*spaa23*spbb23))/(spaa25*spbb25*spbb34^2*spaa35*spaa45)+
(-5/2*spaa12*spbb12^2*spaa14)/(spaa13*spbb13*spbb25*spaa45)+
(49/2*spaa12*spbb12^2*spaa15-71/12*spbb12*spaa13*spbb23*spaa25+32*spbb12*spaa15^2*spbb15+83/3*spbb12*spaa15*spaa23*spbb23+27*spbb12*spaa15*spaa25*spbb25+95/12*spaa23*spbb23^2*spaa35+57/4*spbb23*spaa25*spbb25*spaa35)/(spbb13*spaa15*spbb25*spaa35)+
(-3209/24*spaa12*spbb12^2*spaa15+3541/24*spbb12*spaa13*spbb23*spaa25-1253/8*spbb12*spaa15^2*spbb15+1169/24*spbb12*spaa15*spaa23*spbb23-239/24*spbb12*spaa15*spaa25*spbb25+139/24*spaa23*spbb23^2*spaa35+707/24*spbb23*spaa25*spbb25*spaa35)/(spbb14*spaa15*spbb25*spaa45)+
(+2575/24*spaa14*spbb34*spaa35)/(spaa15*spaa25*spbb25)+
(86/3*spaa12*spbb12+419/12*spaa13*spbb13+505/4*spaa14*spbb14-13/8*spaa23*spbb23)/(spaa25*spbb25)+
(-107/4*spaa12*spbb12^2*spaa15-4267/24*spbb12*spaa13*spbb23*spaa25-157/4*spbb12*spaa15^2*spbb15+4511/24*spbb12*spaa15*spaa23*spbb23-4121/24*spaa15*spbb15*spbb23*spaa35-373/12*spaa23*spbb23^2*spaa35-313/12*spbb23*spaa35^2*spbb35)/(spbb25*spbb34*spaa35*spaa45)+
(spaa15*(-127/4*spbb12*spaa25+4151/24*spbb13*spaa35))/(spbb34*spaa35*spaa45)+
(-3181/18),
(+8*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(spbb35*(300*spaa12^3*spbb12^3*spaa13*spbb25^2+120*spaa12^3*spbb12^2*spbb25^3*spaa35+240*spaa12^2*spbb12^3*spaa13^2*spbb25*spbb35+270*spaa12^2*spbb12^2*spaa13*spaa15*spbb15*spbb25^2+270*spaa12^2*spbb12^2*spaa13*spaa25*spbb25^3+120*spaa12^2*spbb12*spaa15*spbb15*spbb25^3*spaa35+120*spaa12^2*spbb12*spaa25*spbb25^4*spaa35+60*spaa12*spbb12^3*spaa13^3*spbb35^2+180*spaa12*spbb12^2*spaa13^2*spaa15*spbb15*spbb25*spbb35+180*spaa12*spbb12^2*spaa13^2*spaa25*spbb25^2*spbb35+60*spaa12*spbb12*spaa13*spaa15^2*spbb15^2*spbb25^2+120*spaa12*spbb12*spaa13*spaa15*spbb15*spaa25*spbb25^3+60*spaa12*spbb12*spaa13*spaa25^2*spbb25^4+30*spaa12*spaa15^2*spbb15^2*spbb25^3*spaa35+60*spaa12*spaa15*spbb15*spaa25*spbb25^4*spaa35+30*spaa12*spaa25^2*spbb25^5*spaa35+30*spbb12^2*spaa13^3*spaa15*spbb15*spbb35^2+30*spbb12^2*spaa13^3*spaa25*spbb25*spbb35^2+30*spbb12*spaa13^2*spaa15^2*spbb15^2*spbb25*spbb35+60*spbb12*spaa13^2*spaa15*spbb15*spaa25*spbb25^2*spbb35+30*spbb12*spaa13^2*spaa25^2*spbb25^3*spbb35))/(spaa12*spbb25^3*spab4124^3)+
(-70*spaa12^2*spbb12^5*spaa13^2*spaa14-50*spaa12*spbb12^4*spaa13^3*spbb13*spaa14-50*spaa12*spbb12^4*spaa13^2*spaa14*spaa23*spbb23-30*spaa12*spbb12^4*spaa13^2*spaa14*spaa24*spbb24+90*spaa12*spbb12^4*spaa13*spaa14^2*spaa23*spbb24-10*spbb12^3*spaa13^4*spbb13^2*spaa14+30*spbb12^2*spaa13^4*spbb13^2*spbb23*spaa34-20*spbb12^3*spaa13^3*spbb13*spaa14*spaa23*spbb23-140*spbb12^3*spaa13^3*spbb13*spaa14*spaa24*spbb24-80*spbb12^2*spaa13^3*spbb13^2*spaa14*spbb24*spaa34+60*spbb12^2*spaa13^3*spbb13*spaa23*spbb23^2*spaa34-70*spbb12^3*spaa13^3*spbb23*spaa24^2*spbb24+40*spbb12*spaa13^3*spbb13^2*spbb23*spbb24*spaa34^2+200*spbb12^3*spaa13^2*spbb13*spaa14^2*spaa23*spbb24-10*spbb12^3*spaa13^2*spaa14*spaa23^2*spbb23^2-160*spbb12^2*spaa13^2*spbb13*spaa14*spaa23*spbb23*spbb24*spaa34-60*spbb12^2*spaa13^2*spbb13*spaa14*spaa24*spbb24^2*spaa34-70*spbb12*spaa13^2*spbb13^2*spaa14*spbb24^2*spaa34^2+30*spbb12^2*spaa13^2*spaa23^2*spbb23^3*spaa34+80*spbb12*spaa13^2*spbb13*spaa23*spbb23^2*spbb24*spaa34^2+25*spaa13^2*spbb13^2*spbb23*spbb24^2*spaa34^3+130*spbb12^3*spaa13*spaa14^2*spaa23^2*spbb23*spbb24+120*spbb12^2*spaa13*spbb13*spaa14^2*spaa23*spbb24^2*spaa34-80*spbb12^2*spaa13*spaa14*spaa23^2*spbb23^2*spbb24*spaa34-140*spbb12*spaa13*spbb13*spaa14*spaa23*spbb23*spbb24^2*spaa34^2+40*spbb12*spaa13*spaa23^2*spbb23^3*spbb24*spaa34^2+50*spaa13*spbb13*spaa23*spbb23^2*spbb24^2*spaa34^3+60*spbb12^2*spaa14^2*spaa23^2*spbb23*spbb24^2*spaa34-70*spbb12*spaa14*spaa23^2*spbb23^2*spbb24^2*spaa34^2+25*spaa23^2*spbb23^3*spbb24^2*spaa34^3)/(spbb25^3*spaa35^2*spaa45*spab4124^2)+
(+439/36*spbb12^3*spbb35^3)/(spbb13^3*spbb25^3)+
(spbb12^2*spaa13^2*spbb35^2*(-11/3*spbb13*spbb23*spbb45+127/12*spbb13*spbb25*spbb34+17/12*spbb15*spbb23*spbb34))/(spbb13*spbb25^3*spbb34*spab3123^2)+
(spbb12*spaa13*(-1/2*spaa12*spbb12^3*spbb13*spbb35^2+1*spaa12*spbb12^2*spbb13^2*spbb25*spbb35-1/2*spaa12*spbb12*spbb13^3*spbb25^2-1*spbb12^2*spbb13*spaa15*spbb15*spbb35^2+3/2*spbb12*spbb13^2*spaa15*spbb15*spbb25*spbb35-1/2*spbb13^3*spaa15*spbb15*spbb25^2+1/2*spbb12^3*spaa25*spbb35^3-3/2*spbb12^2*spbb13*spaa25*spbb25*spbb35^2+3/2*spbb12*spbb13^2*spaa25*spbb25^2*spbb35-1/2*spbb13^3*spaa25*spbb25^3))/(spbb13^2*spbb14*spbb25^3*spaa45*spab1231)+
(spbb12*spaa13*spbb35*(29/6*spaa12^3*spbb12^4+7*spaa12^2*spbb12^3*spaa13*spbb13+8/3*spaa12^2*spbb12^3*spaa14*spbb14+8/3*spaa12^2*spbb12^3*spaa24*spbb24+25/2*spaa12^2*spbb12^2*spbb13*spbb24*spaa34-4/3*spaa12*spbb12^2*spaa13^2*spbb13^2+5*spaa12*spbb12^3*spaa13*spaa24*spbb34-38/3*spaa12*spbb12*spaa13*spbb13^2*spbb24*spaa34-13/6*spaa12*spbb12^2*spaa14^2*spbb14^2-13/3*spaa12*spbb12^2*spaa14*spbb14*spaa24*spbb24+11/2*spaa12*spbb12*spbb13*spaa14*spbb14*spbb24*spaa34-13/6*spaa12*spbb12^2*spaa24^2*spbb24^2+11/2*spaa12*spbb12*spbb13*spaa24*spbb24^2*spaa34+4*spaa12*spbb13^2*spbb24^2*spaa34^2-2*spbb12^2*spaa13^2*spbb13*spaa24*spbb34-2*spbb12^2*spaa13*spaa14*spbb14*spaa24*spbb34-2*spbb12^2*spaa13*spaa24^2*spbb24*spbb34))/(spaa12*spbb13^2*spbb25^3*spaa35^2*spab3123)+
(-1/3*spaa23^2*spbb23^3*spaa24^2*spbb24^2*spaa34*spaa35-1/3*spaa23^2*spbb23^3*spaa24^2*spbb24*spbb25*spaa35^2-1/3*spaa23*spbb23^2*spaa24^3*spbb24^3*spaa34*spaa35-1/3*spaa23*spbb23^2*spaa24^3*spbb24^2*spbb25*spaa35^2+7*spaa23*spbb23^2*spaa24^2*spbb24^3*spaa25*spaa34^2-1/3*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa34^2*spbb34*spaa35-127/6*spaa23*spbb23^2*spaa24^2*spbb24*spbb25*spaa34*spbb34*spaa35^2-125/6*spaa23*spbb23^2*spaa24^2*spbb25^2*spbb34*spaa35^3+5*spaa23*spbb23^2*spaa24*spbb24*spaa34^3*spbb34^2*spaa35-1/3*spbb23*spaa24^3*spbb24^3*spaa34^2*spbb34*spaa35-15/2*spbb23*spaa24^3*spbb24^2*spbb25*spaa34*spbb34*spaa35^2-85/6*spbb23*spaa24^3*spbb24*spbb25^2*spbb34*spaa35^3+3*spbb23*spaa24^2*spbb24^2*spaa34^3*spbb34^2*spaa35-14*spbb23*spaa24^2*spbb24*spbb25*spaa34^2*spbb34^2*spaa35^2-12*spaa24^2*spbb24^2*spbb25*spaa34^2*spbb34^2*spaa35*spaa45-7*spaa24^2*spbb24^3*spaa34^2*spbb34*spaa45^2*spbb45-7*spbb23*spaa24^2*spbb25^2*spaa34*spbb34^2*spaa35^3-143/6*spaa24^2*spbb24*spbb25^2*spaa34*spbb34^2*spaa35^2*spaa45-14*spaa24^2*spbb24^2*spbb25*spaa34*spbb34*spaa35*spaa45^2*spbb45-113/6*spaa24^2*spbb25^3*spbb34^2*spaa35^3*spaa45-7*spaa24^2*spbb24*spbb25^2*spbb34*spaa35^2*spaa45^2*spbb45+5*spbb23*spaa24*spbb25*spaa34^3*spbb34^3*spaa35^2+10*spaa24*spbb24*spbb25*spaa34^3*spbb34^3*spaa35*spaa45+5*spaa24*spbb24*spbb25*spaa34^2*spbb34^2*spaa35*spaa45^2*spbb45+5*spaa24*spbb25^2*spaa34*spbb34^2*spaa35^2*spaa45^2*spbb45-5*spbb25*spaa34^4*spbb34^4*spaa35*spaa45-10*spbb25*spaa34^3*spbb34^3*spaa35*spaa45^2*spbb45-5*spbb25*spaa34^2*spbb34^2*spaa35*spaa45^3*spbb45^2)/(spaa12*spaa13*spbb13^2*spaa25*spbb25^3*spaa35^2*spaa45)+
(spbb12^2*spbb45^2*(7/3*spaa12*spbb12+7/6*spaa15*spbb15+7/6*spaa24*spbb24+7/6*spaa25*spbb25))/(spbb14^2*spaa25*spbb25^3)+
(spbb24*spaa12*spbb35*(-20*spbb12^2*spaa14*spbb24*spaa25+20*spbb12*spbb14*spaa15*spbb25*spaa45+20*spbb12*spaa24*spbb24^2*spaa45+20*spbb12*spbb24*spaa45^2*spbb45-20*spbb14*spbb24*spbb25*spaa45^2))/(spaa25*spbb25^3*spbb34^2*spaa35*spaa45)+
(spaa34*spbb34*(5*spaa13*spbb13+5*spaa23*spbb23))/(spaa35^2*spbb35^2)+
(spbb24*(-49/3*spaa12^3*spbb12^4*spaa13^2*spbb13-20*spaa12^3*spbb12^4*spaa13*spaa23*spbb23-98/3*spaa12^2*spbb12^3*spaa13^3*spbb13^2-248/3*spaa12^2*spbb12^3*spaa13^2*spbb13*spaa23*spbb23-60*spaa12^2*spbb12^3*spaa13*spaa23^2*spbb23^2-49/3*spaa12*spbb12^2*spaa13^4*spbb13^3-218/3*spaa12*spbb12^2*spaa13^3*spbb13^2*spaa23*spbb23+10*spaa12*spbb12^2*spaa13^3*spbb13^2*spaa24*spbb24-20*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa14*spaa23*spbb24-424/3*spaa12*spbb12^2*spaa13^2*spbb13*spaa23^2*spbb23^2+10*spaa12*spbb12^2*spaa13^2*spbb13*spaa24^2*spbb24^2-10*spaa12*spbb12^2*spaa13*spbb13*spaa14*spaa23^2*spbb23*spbb24-20*spaa12*spbb12^2*spaa13*spbb13*spaa14*spaa23*spaa24*spbb24^2-80*spaa12*spbb12^2*spaa13*spaa23^3*spbb23^3+10*spaa12*spbb12^2*spbb13*spaa14^2*spaa23^2*spbb24^2-20*spaa12*spbb12^2*spaa14*spaa23^3*spbb23^2*spbb24-10*spbb12*spaa13^4*spbb13^3*spaa23*spbb23+10*spbb12*spaa13^4*spbb13^3*spaa24*spbb24-20*spbb12*spaa13^3*spbb13^3*spaa14*spaa23*spbb24-65*spbb12*spaa13^3*spbb13^2*spaa23^2*spbb23^2-10*spaa13^3*spbb13^3*spaa23*spbb23*spbb24*spaa34+20*spbb12*spaa13^3*spbb13^2*spaa24^2*spbb24^2+15*spaa13^3*spbb13^3*spaa24*spbb24^2*spaa34-45*spbb12*spaa13^2*spbb13^2*spaa14*spaa23^2*spbb23*spbb24-60*spbb12*spaa13^2*spbb13^2*spaa14*spaa23*spaa24*spbb24^2-45*spaa13^2*spbb13^3*spaa14*spaa23*spbb24^2*spaa34-95*spbb12*spaa13^2*spbb13*spaa23^3*spbb23^3+15*spaa13^2*spbb13^2*spaa23^2*spbb23^2*spbb24*spaa34+60*spbb12*spaa13*spbb13^2*spaa14^2*spaa23^2*spbb24^2-75*spbb12*spaa13*spbb13*spaa14*spaa23^3*spbb23^2*spbb24-45*spaa13*spbb13^2*spaa14*spaa23^2*spbb23*spbb24^2*spaa34-40*spbb12*spaa13*spaa23^4*spbb23^4+45*spaa13*spbb13*spaa23^3*spbb23^3*spbb24*spaa34+20*spbb12*spbb13*spaa14^2*spaa23^3*spbb23*spbb24^2-40*spbb12*spaa14*spaa23^4*spbb23^3*spbb24-15*spbb13*spaa14*spaa23^3*spbb23^2*spbb24^2*spaa34+20*spaa23^4*spbb23^4*spbb24*spaa34))/(spaa12*spbb14*spbb25^3*spbb34*spaa35^2*spaa45*spab4124)+
(-10*spaa12^2*spbb12^2*spaa14*spaa24*spbb24+5*spaa12^2*spbb12*spaa14*spbb14*spbb23*spaa34+10*spaa12^2*spbb12*spbb23*spaa24*spbb24*spaa34+5*spaa12^2*spbb12*spbb23*spaa34^2*spbb34-5*spaa12^2*spbb14*spbb23^2*spaa34^2-5*spaa12*spbb12*spaa14^3*spbb14^2-30*spaa12*spbb12*spaa14^2*spbb14*spaa24*spbb24+10*spaa12*spaa14^2*spbb14^2*spbb23*spaa34-32*spaa12*spbb12*spaa14*spaa24^2*spbb24^2+25*spaa12*spaa14*spbb14*spbb23*spaa24*spbb24*spaa34+29*spaa12*spbb23*spaa24^2*spbb24^2*spaa34-15*spaa12*spbb23*spaa24*spbb24*spaa34^2*spbb34-5*spaa14^4*spbb14^3-25*spaa14^3*spbb14^2*spaa24*spbb24-42*spaa14^2*spbb14*spaa24^2*spbb24^2-22*spaa14*spaa24^3*spbb24^3)/(spaa12*spaa13*spbb13*spaa25*spbb25^2*spaa45)+
(-15/2*spaa12^3*spbb12^4*spaa13*spbb13-5/3*spaa12^3*spbb12^4*spaa23*spbb23+7/6*spaa12^3*spbb12^3*spbb13*spbb24*spaa34-71/3*spaa12^2*spbb12^3*spaa13^2*spbb13^2-8*spaa12^2*spbb12^3*spaa13*spbb13*spaa14*spbb14-127/2*spaa12^2*spbb12^3*spaa13*spbb13*spaa23*spbb23-29*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb24*spaa34-5*spaa12^2*spbb12^3*spaa14^2*spbb14^2-5*spaa12^2*spbb12^2*spbb13*spaa14*spbb14*spbb24*spaa34-5/2*spaa12^2*spbb12^3*spaa23^2*spbb23^2-74/3*spaa12^2*spbb12^2*spbb13*spaa23*spbb23*spbb24*spaa34-91/6*spaa12^2*spbb12*spbb13^2*spbb24^2*spaa34^2-157/6*spaa12*spbb12^2*spaa13^3*spbb13^3-67/6*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa14*spbb14-493/6*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa23*spbb23-45*spaa12*spbb12*spaa13^2*spbb13^3*spbb24*spaa34-5*spaa12*spbb12^2*spaa13*spbb13*spaa14^2*spbb14^2+35*spaa12*spbb12*spaa13*spbb13^2*spaa14*spbb14*spbb24*spaa34-170/3*spaa12*spbb12^2*spaa13*spbb13*spaa23^2*spbb23^2-93*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb23*spbb24*spaa34-20*spaa12*spaa13*spbb13^3*spbb24^2*spaa34^2-5*spaa12*spbb12*spbb13*spaa14^2*spbb14^2*spbb24*spaa34+45*spaa12*spbb13^2*spaa14*spbb14*spbb24^2*spaa34^2-5/6*spaa12*spbb12^2*spaa23^3*spbb23^3-22/3*spaa12*spbb12*spbb13*spaa23^2*spbb23^2*spbb24*spaa34-39*spaa12*spbb13^2*spaa23*spbb23*spbb24^2*spaa34^2-25*spbb12*spaa13^3*spbb13^3*spaa23*spbb23+5*spbb12*spaa13^2*spbb13^2*spaa14^2*spbb14^2-42*spbb12*spaa13^2*spbb13^2*spaa23^2*spbb23^2-25*spaa13^2*spbb13^3*spaa23*spbb23*spbb24*spaa34+10*spbb12*spaa13*spbb13*spaa14^3*spbb14^3+5*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb24*spaa34-22*spbb12*spaa13*spbb13*spaa23^3*spbb23^3-22*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb24*spaa34+10*spbb13*spaa14^3*spbb14^3*spbb24*spaa34-2*spbb13*spaa23^3*spbb23^3*spbb24*spaa34)/(spaa12*spbb13*spbb14*spaa25*spbb25^3*spaa35*spaa45)+
(spaa12*spbb25*(5*spaa12*spbb12^2*spaa23*spbb23-5*spaa12*spbb12^2*spaa25*spbb25+5*spaa12*spbb12*spbb13*spbb25*spaa35-5*spbb12*spaa15*spbb15*spaa25*spbb25+10*spbb13*spaa15*spbb15*spbb25*spaa35-5*spbb12*spaa25^2*spbb25^2+10*spbb13*spaa25*spbb25^2*spaa35))/(spaa12*spbb13*spbb25^2*spaa35^2*spbb35)+
(spbb12*(2*spaa12^3*spbb12^3*spbb24*spaa34-97/3*spaa12^2*spbb12^3*spaa13*spaa23*spbb23-251/6*spaa12^2*spbb12^3*spaa13*spaa34*spbb34+7*spaa12^2*spbb12^3*spaa14*spaa23*spbb24-5/3*spaa12^2*spbb12^2*spaa23*spbb23*spbb24*spaa34-10*spaa12^2*spbb12^2*spaa24*spbb24^2*spaa34-67/2*spaa12^2*spbb12^2*spbb24*spaa34^2*spbb34-5/6*spaa12*spbb12^3*spaa13*spaa14*spaa23*spbb34-203/6*spaa12*spbb12^2*spaa13*spaa23^2*spbb23^2-364/3*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa34*spbb34-21*spaa12*spbb12^2*spaa13*spaa34^2*spbb34^2-116/3*spaa12*spbb12^2*spaa14*spaa23*spbb24*spaa34*spbb34+113/6*spaa12*spbb12*spaa23^2*spbb23^2*spbb24*spaa34-143/3*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24^2*spaa34-5*spaa12*spbb12*spaa24^2*spbb24^3*spaa34+14/3*spaa12*spbb12*spaa24*spbb24^2*spaa34^2*spbb34+68/3*spaa12*spbb12*spbb24*spaa34^3*spbb34^2+215/6*spbb12^2*spaa13*spaa14*spaa23^2*spbb23*spbb34+191/2*spbb12^2*spaa13*spaa14*spaa23*spaa34*spbb34^2-22*spbb12*spaa13*spaa23^3*spbb23^3-326/3*spbb12*spaa13*spaa23^2*spbb23^2*spaa34*spbb34-275/3*spbb12*spaa13*spaa23*spbb23*spaa34^2*spbb34^2-5*spbb12*spaa13*spaa34^3*spbb34^3+9/2*spbb12^2*spaa14^2*spaa23^2*spbb24*spbb34+505/6*spbb12*spaa14*spaa23*spaa24*spbb24^2*spaa34*spbb34+149/3*spbb12*spaa14*spaa23*spbb24*spaa34^2*spbb34^2-5*spaa23^3*spbb23^3*spbb24*spaa34-323/6*spaa23^2*spbb23^2*spaa24*spbb24^2*spaa34-425/6*spaa23*spbb23*spaa24^2*spbb24^3*spaa34-43/6*spaa24^2*spbb24^3*spaa34^2*spbb34+263/6*spaa24*spbb24^2*spaa34^3*spbb34^2-5*spbb24*spaa34^4*spbb34^3))/(spaa12*spbb13*spbb14*spbb25^3*spaa35^2*spaa45)+
(spaa13^2*(3*spaa12^3*spbb12^5+68/3*spaa12^2*spbb12^4*spaa13*spbb13+218/3*spaa12^2*spbb12^4*spaa23*spbb23+34/3*spaa12*spbb12^3*spaa13^2*spbb13^2+254/3*spaa12*spbb12^3*spaa13*spbb13*spaa23*spbb23-287/6*spaa12*spbb12^3*spaa13*spbb14*spbb23*spaa24+356/3*spaa12*spbb12^3*spaa23^2*spbb23^2+20*spbb12^2*spaa13^2*spbb13^2*spaa23*spbb23-139/3*spbb12^2*spaa13^2*spbb13*spbb14*spbb23*spaa24-20*spbb12*spaa13^2*spbb13^2*spbb14*spbb23*spaa34+62*spbb12^2*spaa13*spbb13*spaa23^2*spbb23^2-59/3*spbb12^2*spaa13*spbb14*spaa23*spbb23^2*spaa24+13/3*spbb12*spaa13*spbb13*spbb14*spaa23*spbb23^2*spaa34-103/6*spbb12*spaa13*spbb14^2*spbb23^2*spaa24*spaa34-22*spaa13*spbb13*spbb14^2*spbb23^2*spaa34^2+54*spbb12^2*spaa23^3*spbb23^3-52/3*spbb12*spbb14*spaa23^2*spbb23^3*spaa34-11/6*spbb14^2*spaa23*spbb23^3*spaa34^2-2*spbb14^2*spbb23^2*spaa34^3*spbb34))/(spaa12*spbb14*spbb25^3*spaa35^2*spaa45*spab4124)+
(spaa13*(1718/3*spaa12*spbb15^2*spbb23^2*spaa35^3-338/3*spbb12*spaa13^3*spbb13^3*spaa35+821/3*spbb12^2*spaa13^2*spbb13^2*spaa15*spaa23-1885/6*spbb12*spaa13^2*spbb13^2*spaa15*spbb15*spaa35-1909/6*spbb12*spaa13^2*spbb13^2*spaa23*spbb23*spaa35-1261/2*spbb12*spaa13^2*spbb13^2*spaa35^2*spbb35+1193/3*spbb12^2*spaa13*spbb13*spaa15^2*spbb15*spaa23-736/3*spbb12*spaa13*spbb13*spaa15^2*spbb15^2*spaa35+314*spbb12^2*spaa13*spbb13*spaa15*spaa23^2*spbb23+3560/3*spbb12^2*spaa13*spbb13*spaa15*spaa23*spaa35*spbb35-3085/3*spbb12*spaa13*spbb13*spaa15*spbb15*spaa35^2*spbb35-225*spbb12*spaa13*spbb13*spaa23^2*spbb23^2*spaa35-5699/6*spbb12*spaa13*spbb13*spaa23*spbb23*spaa35^2*spbb35-2525/6*spbb12*spaa13*spbb13*spaa35^3*spbb35^2+144*spbb12^2*spaa15^3*spbb15^2*spaa23-263/6*spbb12*spaa15^3*spbb15^3*spaa35-218*spbb12^3*spaa15^2*spaa23^2*spbb35+3419/6*spbb12^2*spaa15^2*spbb15*spaa23*spaa35*spbb35-2087/6*spbb12*spaa15^2*spbb15^2*spaa35^2*spbb35+425/6*spbb12^2*spaa15*spaa23^3*spbb23^2+612*spbb12^2*spaa15*spaa23^2*spbb23*spaa35*spbb35+1047*spbb12^2*spaa15*spaa23*spaa35^2*spbb35^2-239*spbb12*spaa15*spbb15*spaa35^3*spbb35^2-41*spbb12*spaa23^3*spbb23^3*spaa35-386*spbb12*spaa23^2*spbb23^2*spaa35^2*spbb35-376/3*spbb12*spaa23*spbb23*spaa35^3*spbb35^2))/(spaa12*spbb14*spbb25^2*spaa35^2*spaa45*spab4124)+
(spaa45*spaa13^2*spbb14*(2303/6*spaa13*spbb13+37/6*spaa14*spbb14+901/6*spaa15*spbb15-74*spaa34*spbb34))/(spaa12*spbb25*spaa35^2*spab4124)+
(1145*spaa12*spaa13*spbb13^2*spbb25*spaa35^2-240*spaa12*spbb13*spaa15*spbb15*spbb25*spaa35^2-80*spaa12*spbb13*spaa23*spbb23*spbb25*spaa35^2+20*spaa12*spbb13*spaa25*spbb25^2*spaa35^2-17705/12*spbb12*spaa13^3*spbb13^2*spaa25-3431/6*spaa13^3*spbb13^3*spaa35-4543/6*spbb12*spaa13^2*spbb13*spaa15*spbb15*spaa25-2083*spaa13^2*spbb13^2*spaa15*spbb15*spaa35-980/3*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa25-632/3*spaa13^2*spbb13^2*spaa23*spbb23*spaa35+367/2*spbb12^2*spaa13^2*spaa25^2*spbb35-137/12*spbb12*spaa13^2*spbb13*spaa25^2*spbb25-10847/6*spaa13^2*spbb13^2*spaa25*spbb25*spaa35-2515/12*spbb12*spaa13*spaa15^2*spbb15^2*spaa25-4969/3*spaa13*spbb13*spaa15^2*spbb15^2*spaa35-663/4*spbb12*spaa13*spaa15*spbb15*spaa25^2*spbb25-2987/3*spbb12*spaa13*spaa15*spbb15*spaa25*spaa35*spbb35-4969/3*spaa13*spbb13*spaa15*spbb15*spaa25*spbb25*spaa35-22453/6*spaa13*spbb13*spaa15*spbb15*spaa35^2*spbb35+1097/12*spbb12*spaa13*spaa23^2*spbb23^2*spaa25+307/6*spaa13*spbb13*spaa23^2*spbb23^2*spaa35+2549/12*spbb12*spaa13*spaa23*spbb23*spaa25^2*spbb25+431/3*spaa13*spbb13*spaa23*spbb23*spaa25*spbb25*spaa35+285/2*spaa15^3*spbb15^3*spaa35+25*spaa15^2*spbb15^2*spaa25*spbb25*spaa35+170*spaa15^2*spbb15^2*spaa35^2*spbb35-235/2*spaa15*spbb15*spaa25^2*spbb25^2*spaa35-350*spaa15*spbb15*spaa25*spbb25*spaa35^2*spbb35+65/2*spaa23^3*spbb23^3*spaa35+25/2*spaa23^2*spbb23^2*spaa25*spbb25*spaa35)/(spaa12*spbb14*spbb25*spaa35*spaa45*spab4124)+
(-3793/12*spbb12*spaa13^2*spbb13*spaa25+1897/6*spaa13^2*spbb13^2*spaa35-1759/12*spbb12*spaa13*spaa15*spbb15*spaa25-5440/3*spaa13*spbb13*spaa15*spbb15*spaa35+4217/12*spbb12*spaa13*spaa23*spbb23*spaa25+463/3*spaa13*spbb13*spaa23*spbb23*spaa35+1223/6*spbb12*spaa13*spaa25^2*spbb25+205/2*spaa13*spbb13*spaa25*spbb25*spaa35+165/2*spaa15^2*spbb15^2*spaa35-277/2*spaa15*spbb15*spaa25*spbb25*spaa35+165/2*spaa23^2*spbb23^2*spaa35+129*spaa23*spbb23*spaa25*spbb25*spaa35+56*spaa25^2*spbb25^2*spaa35)/(spaa12*spbb14*spbb25*spaa35*spaa45)+
(spbb12*(-1031/6*spaa12*spbb12-295/3*spaa13*spbb13-322/3*spaa23*spbb23-374/3*spaa24*spbb24))/(spbb14*spbb25*spaa45)+
(spaa34*(10/3*spbb23*spaa35+475/3*spbb24*spaa45))/(spbb25*spaa35*spaa45)+
(+501/2),
(+2/9*spaa12^2*spbb12*spbb23*spaa35^2*spbb35)/(spaa15*spab5125^3)+
(spaa23*spaa15*(1/6*spaa12*spbb12*spbb35-1/6*spaa12*spbb13*spbb25+1/6*spaa23*spbb23*spbb35))/(spaa12*spab2152^2)+
(+17/9*spbb12^2*spaa13^2*spbb23*spaa34*spbb35^2)/(spbb25^3*spaa45*spab3123^2)+
(spbb35*(-75*spaa12^2*spbb12^2*spaa13*spbb25^2-30*spaa12^2*spbb12*spbb25^3*spaa35-60*spaa12*spbb12^2*spaa13^2*spbb25*spbb35-30*spaa12*spbb12*spaa13*spaa15*spbb15*spbb25^2-30*spaa12*spbb12*spaa13*spaa25*spbb25^3-15*spaa12*spaa15*spbb15*spbb25^3*spaa35-15*spaa12*spaa25*spbb25^4*spaa35-15*spbb12^2*spaa13^3*spbb35^2-15*spbb12*spaa13^2*spaa15*spbb15*spbb25*spbb35-15*spbb12*spaa13^2*spaa25*spbb25^2*spbb35))/(spaa12*spbb25^3*spab4124^2)+
(spbb12^3*(11/6*spaa12^2*spbb12*spbb25*spbb35-11/12*spaa12^2*spbb13*spbb25^2+11/12*spaa12*spbb12*spaa13*spbb35^2+11/12*spaa12*spaa15*spbb15*spbb25*spbb35+11/12*spaa13*spaa15*spbb15*spbb35^2))/(spbb13*spbb14*spbb25^3*spaa45*spab1231)+
(spbb25*(-1/6*spaa12*spbb12^2*spaa13*spbb35-1/6*spaa12*spbb12*spaa15*spbb15*spbb25+1/2*spaa12*spbb12*spaa23*spbb23*spbb25-1/6*spaa12*spbb13*spbb25^2*spaa35+1/2*spbb12*spaa13*spaa23*spbb23*spbb35+1/6*spaa23*spbb23*spbb25*spaa35*spbb35))/(spaa25*spbb25^3*spab2152)+
(spbb35^2*spbb12*spaa13*(79/18*spaa12*spbb12*spaa13*spbb13*spbb23-35/36*spaa12*spbb12*spbb23*spaa35*spbb35-17/9*spaa12*spbb15*spbb23^2*spaa35+17/18*spbb12*spaa13*spbb13*spaa15*spbb35))/(spaa12*spbb13*spbb25^3*spbb34*spaa45*spab3123)+
(spbb12*spbb23^2*spaa13^2*(5*spaa13*spbb15+5*spaa23*spbb25))/(spaa15*spbb25^3*spaa35*spab3153)+
(-10*spaa12^3*spbb12^2*spbb24*spbb25^2+5*spaa12^2*spbb12^2*spaa14*spbb24*spbb25*spbb45+15*spaa12^2*spbb12^2*spaa15*spbb25^2*spbb45+15*spaa12^2*spbb12*spbb14*spaa15*spbb25^3+15*spaa12^2*spbb12*spbb24*spaa25*spbb25^3+15*spaa12*spbb12^2*spaa14^2*spbb24*spbb45^2+5*spaa12*spbb12*spaa15^2*spbb15*spbb25^2*spbb45+10*spaa12*spbb14*spaa15^2*spbb15*spbb25^3-5*spaa12*spbb12*spaa15*spaa25*spbb25^3*spbb45+20*spaa12*spbb14*spaa15*spaa25*spbb25^4+10*spaa12*spbb24*spaa25^2*spbb25^4-5*spbb12^2*spaa14^2*spaa15*spbb45^3+5*spbb12*spaa14*spaa15^2*spbb15*spbb25*spbb45^2+5*spbb12*spaa14*spaa15*spaa25*spbb25^2*spbb45^2)/(spaa12*spbb25^3*spbb34*spaa35*spab4124)+
(spbb24^2*spbb15*spaa14*(-5/4*spaa14*spbb15*spbb24-5/4*spbb25*spaa45*spbb45))/(spbb14*spaa15*spbb25^3*spab4154)+
(spbb35*spaa25*spbb24*(-1/36*spaa23^2*spbb23^3*spaa24*spbb24*spaa35-11/12*spaa23^2*spbb23^3*spaa35^2*spbb35+2/9*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa35+2/3*spaa23*spbb23^2*spaa24*spbb24^2*spaa25*spaa34+5/2*spaa23*spbb23^2*spaa24*spbb24*spaa35^2*spbb35+17/18*spaa23*spbb23^2*spbb24*spaa25*spaa34*spaa35*spbb35-11/12*spaa23*spbb23^2*spaa35^3*spbb35^2-1/12*spbb23*spaa24^3*spbb24^3*spaa35-1/3*spaa24^3*spbb24^4*spaa45+1*spbb23*spaa24^2*spbb24^3*spaa25*spaa34+107/12*spbb23*spaa24^2*spbb24^2*spaa35^2*spbb35+29/6*spaa24^2*spbb24^3*spaa35*spbb35*spaa45-2/3*spaa24^2*spbb24^3*spaa45^2*spbb45-149/18*spbb23*spaa24*spbb24^2*spaa25*spaa34*spaa35*spbb35-11/3*spaa24*spbb24^3*spaa25*spaa34*spbb35*spaa45+83/12*spbb23*spaa24*spbb24*spaa35^3*spbb35^2+217/12*spaa24*spbb24^2*spaa35^2*spbb35^2*spaa45+119/12*spaa24*spbb24^2*spaa35*spbb35*spaa45^2*spbb45-1/3*spaa24*spbb24^2*spaa45^3*spbb45^2-2/3*spbb23*spbb24^2*spaa25^2*spaa34^2*spbb35-31/9*spbb23*spbb24*spaa25*spaa34*spaa35^2*spbb35^2-347/36*spbb24^2*spaa25*spaa34*spaa35*spbb35^2*spaa45-14/3*spbb24^2*spaa25*spaa34*spbb35*spaa45^2*spbb45+79/18*spbb24*spaa35^3*spbb35^3*spaa45+169/18*spbb24*spaa35^2*spbb35^2*spaa45^2*spbb45+5*spbb24*spaa35*spbb35*spaa45^3*spbb45^2))/(spaa12*spbb13*spbb14*spaa15*spaa25*spbb25^3*spbb34*spaa35*spaa45)+
(spbb15^2*(-1/3*spaa12^3*spbb12^3*spbb13*spbb14*spaa15^3*spaa25-1/3*spaa12^3*spbb12^4*spaa15^2*spaa25^2*spbb34-23/12*spaa12^3*spbb12^3*spbb14*spaa15^2*spbb23*spaa25^2-5/4*spaa12^3*spbb12^3*spaa15*spbb23*spbb24*spaa25^3-1/3*spaa12^2*spbb12^2*spbb13*spbb14*spaa15^4*spbb15*spaa25-1*spaa12^2*spbb12^2*spbb13*spbb14*spaa15^3*spaa23*spbb23*spaa25-1/3*spaa12^2*spbb12^3*spaa15^3*spbb15*spaa25^2*spbb34-85/6*spaa12^2*spbb12^2*spbb14*spaa15^3*spbb15*spbb23*spaa25^2-139/36*spaa12^2*spbb12^2*spbb14*spaa15^2*spaa23*spbb23^2*spaa25^2+5/3*spaa12^2*spbb12^2*spaa15^2*spbb15*spbb23*spbb24*spaa25^3-115/36*spaa12^2*spbb12^2*spaa15*spaa23*spbb23^2*spbb24*spaa25^3-11/18*spaa12*spbb12*spaa13*spaa15*spbb15*spbb23^2*spbb24*spaa25^4+2/3*spaa12*spbb12*spaa13*spaa23*spbb23^3*spbb24*spaa25^4-1/3*spaa12*spbb12*spbb13^2*spbb14*spaa15^4*spaa23^2*spbb23-3/2*spaa12*spbb12*spbb13*spbb14*spaa15^4*spbb15*spaa23*spbb23*spaa25-101/12*spaa12*spbb12*spbb14*spaa15^4*spbb15^2*spbb23*spaa25^2-1*spaa12*spbb12*spbb13*spbb14*spaa15^3*spaa23^2*spbb23^2*spaa25-1271/36*spaa12*spbb12*spbb14*spaa15^3*spbb15*spaa23*spbb23^2*spaa25^2+23/12*spaa12*spbb12*spaa15^3*spbb15^2*spbb23*spbb24*spaa25^3-47/18*spaa12*spbb12*spbb14*spaa15^2*spaa23^2*spbb23^3*spaa25^2-667/36*spaa12*spbb12*spaa15^2*spbb15*spaa23*spbb23^2*spbb24*spaa25^3-53/18*spaa12*spbb12*spaa15*spaa23^2*spbb23^3*spbb24*spaa25^3-2/3*spaa13^2*spbb15*spbb23^3*spbb24*spaa25^5+58/9*spaa13*spaa15^2*spbb15^2*spbb23^2*spbb24*spaa25^4+65/36*spaa13*spaa15*spbb15*spaa23*spbb23^3*spbb24*spaa25^4-115/18*spaa13*spaa15*spbb15*spbb23^2*spbb24*spaa25^4*spaa35*spbb35+2/3*spaa13*spaa23^2*spbb23^4*spbb24*spaa25^4+4/3*spaa13*spaa23*spbb23^3*spbb24*spaa25^4*spaa35*spbb35+2/3*spaa13*spbb23^2*spbb24*spaa25^4*spaa35^2*spbb35^2-1/3*spbb13^2*spbb14*spaa15^5*spbb15*spaa23^2*spbb23-1/2*spbb13*spbb14*spaa15^5*spbb15^2*spaa23*spbb23*spaa25+29/6*spbb14*spaa15^5*spbb15^3*spbb23*spaa25^2-1/3*spbb13^2*spbb14*spaa15^4*spaa23^3*spbb23^2-5/3*spbb13*spbb14*spaa15^4*spbb15*spaa23^2*spbb23^2*spaa25-1/3*spbb13^2*spbb14*spaa15^4*spaa23^2*spbb23*spaa35*spbb35-32/9*spbb14*spaa15^4*spbb15^2*spaa23*spbb23^2*spaa25^2-2/3*spbb13*spbb14*spaa15^4*spbb15*spaa23*spbb23*spaa25*spaa35*spbb35+59/3*spbb14*spaa15^4*spbb15^2*spbb23*spaa25^2*spaa35*spbb35-1/3*spbb13*spbb14*spaa15^3*spaa23^3*spbb23^3*spaa25-713/36*spbb14*spaa15^3*spbb15*spaa23^2*spbb23^3*spaa25^2-1/2*spbb13*spbb14*spaa15^3*spaa23^2*spbb23^2*spaa25*spaa35*spbb35-19/2*spaa15^3*spbb15^2*spaa23*spbb23^2*spbb24*spaa25^3+151/9*spbb14*spaa15^3*spbb15*spaa23*spbb23^2*spaa25^2*spaa35*spbb35-1/6*spbb13*spbb14*spaa15^3*spaa23*spbb23*spaa25*spaa35^2*spbb35^2-43/18*spaa15^3*spbb15^2*spbb23*spbb24*spaa25^3*spaa35*spbb35+139/9*spbb14*spaa15^3*spbb15*spbb23*spaa25^2*spaa35^2*spbb35^2-1/3*spbb14*spaa15^2*spaa23^3*spbb23^4*spaa25^2-365/18*spaa15^2*spbb15*spaa23^2*spbb23^3*spbb24*spaa25^3-1/6*spbb14*spaa15^2*spaa23^2*spbb23^3*spaa25^2*spaa35*spbb35+41/36*spaa15^2*spbb15*spaa23*spbb23^2*spbb24*spaa25^3*spaa35*spbb35+121/12*spbb14*spaa15^2*spaa23*spbb23^2*spaa25^2*spaa35^2*spbb35^2-1/18*spaa15^2*spbb15*spbb23*spbb24*spaa25^3*spaa35^2*spbb35^2+11/18*spbb14*spaa15^2*spbb23*spaa25^2*spaa35^3*spbb35^3-1*spaa15*spaa23^3*spbb23^4*spbb24*spaa25^3-25/18*spaa15*spaa23^2*spbb23^3*spbb24*spaa25^3*spaa35*spbb35+341/36*spaa15*spaa23*spbb23^2*spbb24*spaa25^3*spaa35^2*spbb35^2+5/9*spaa15*spbb23*spbb24*spaa25^3*spaa35^3*spbb35^3))/(spaa12*spbb13*spbb14*spaa25^2*spbb25^2*spbb34*spaa35*spaa45*spab5125^2)+
(613/36*spaa23^3*spbb23^4*spbb24*spaa25^3*spaa35*spbb35-613/36*spaa23^3*spbb23^4*spaa25^3*spbb25*spbb34*spaa35+613/36*spaa23^3*spbb23^4*spaa25^2*spbb34*spaa35^2*spbb35-1/3*spaa23^2*spbb23^3*spaa24*spbb24^2*spaa25^4*spbb25+629/36*spaa23^2*spbb23^3*spaa24*spbb24^2*spaa25^3*spaa35*spbb35-113/6*spaa23^2*spbb23^3*spaa24*spbb24*spaa25^3*spbb25*spbb34*spaa35+1997/36*spaa23^2*spbb23^3*spaa24*spbb24*spaa25^2*spbb34*spaa35^2*spbb35-217/4*spaa23^2*spbb23^3*spaa24*spaa25^2*spbb25*spbb34^2*spaa35^2+75/2*spaa23^2*spbb23^3*spaa24*spaa25*spbb34^2*spaa35^3*spbb35-1/3*spaa23^2*spbb23^3*spbb24*spaa25^5*spbb25^2-35/9*spaa23^2*spbb23^3*spbb24*spaa25^4*spbb25*spaa35*spbb35-39/2*spaa23^2*spbb23^3*spbb24*spaa25^3*spaa35^2*spbb35^2+19/18*spaa23^2*spbb23^3*spaa25^3*spbb25*spbb34*spaa35^2*spbb35-20*spaa23^2*spbb23^3*spaa25^2*spbb34*spaa35^3*spbb35^2-2/3*spaa23*spbb23^2*spaa24^2*spbb24^3*spaa25^4*spbb25+137/36*spaa23*spbb23^2*spaa24^2*spbb24^3*spaa25^3*spaa35*spbb35-47/12*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa25^3*spbb25*spbb34*spaa35+189/4*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa25^2*spbb34*spaa35^2*spbb35-131/3*spaa23*spbb23^2*spaa24^2*spbb24*spaa25^2*spbb25*spbb34^2*spaa35^2+550/9*spaa23*spbb23^2*spaa24^2*spbb24*spaa25*spbb34^2*spaa35^3*spbb35-500/9*spaa23*spbb23^2*spaa24^2*spaa25*spbb25*spbb34^3*spaa35^3+109/6*spaa23*spbb23^2*spaa24^2*spbb34^3*spaa35^4*spbb35+41/3*spaa23*spbb23^2*spaa24*spbb24^2*spaa25^5*spbb25^2-263/36*spaa23*spbb23^2*spaa24*spbb24^2*spaa25^4*spbb25*spaa35*spbb35-136/3*spaa23*spbb23^2*spaa24*spbb24^2*spaa25^3*spaa35^2*spbb35^2+529/9*spaa23*spbb23^2*spaa24*spbb24*spaa25^3*spbb25*spbb34*spaa35^2*spbb35-1183/18*spaa23*spbb23^2*spaa24*spbb24*spaa25^2*spbb34*spaa35^3*spbb35^2+415/18*spaa23*spbb23^2*spaa24*spaa25^2*spbb25*spbb34^2*spaa35^3*spbb35-367/18*spaa23*spbb23^2*spaa24*spaa25*spbb34^2*spaa35^4*spbb35^2+145/6*spaa23*spbb23^2*spbb24*spaa25^6*spbb25^3-217/12*spaa23*spbb23^2*spbb24*spaa25^5*spbb25^2*spaa35*spbb35+125/18*spaa23*spbb23^2*spbb24*spaa25^4*spbb25*spaa35^2*spbb35^2-44/3*spaa23*spbb23^2*spbb24*spaa25^3*spaa35^3*spbb35^3+1679/36*spaa23*spbb23^2*spaa25^3*spbb25*spbb34*spaa35^3*spbb35^2-91/6*spaa23*spbb23^2*spaa25^2*spbb34*spaa35^4*spbb35^3-1/3*spbb23*spaa24^3*spbb24^4*spaa25^4*spbb25+121/36*spbb23*spaa24^3*spbb24^4*spaa25^3*spaa35*spbb35-19/9*spbb23*spaa24^3*spbb24^3*spaa25^3*spbb25*spbb34*spaa35+329/36*spbb23*spaa24^3*spbb24^3*spaa25^2*spbb34*spaa35^2*spbb35-277/36*spbb23*spaa24^3*spbb24^2*spaa25^2*spbb25*spbb34^2*spaa35^2+1/3*spaa24^3*spbb24^4*spaa25^2*spbb34*spaa35*spbb35*spaa45+425/18*spbb23*spaa24^3*spbb24^2*spaa25*spbb34^2*spaa35^3*spbb35-70/3*spbb23*spaa24^3*spbb24*spaa25*spbb25*spbb34^3*spaa35^3+109/6*spbb23*spaa24^3*spbb24*spbb34^3*spaa35^4*spbb35-55/3*spbb23*spaa24^3*spbb25*spbb34^4*spaa35^4+40/3*spbb23*spaa24^2*spbb24^3*spaa25^5*spbb25^2+191/12*spbb23*spaa24^2*spbb24^3*spaa25^4*spbb25*spaa35*spbb35-49/2*spbb23*spaa24^2*spbb24^3*spaa25^3*spaa35^2*spbb35^2+85/3*spbb23*spaa24^2*spbb24^2*spaa25^3*spbb25*spbb34*spaa35^2*spbb35+4/3*spaa24^2*spbb24^4*spaa25^3*spaa35*spbb35^2*spaa45-823/18*spbb23*spaa24^2*spbb24^2*spaa25^2*spbb34*spaa35^3*spbb35^2+410/9*spbb23*spaa24^2*spbb24*spaa25^2*spbb25*spbb34^2*spaa35^3*spbb35-367/18*spbb23*spaa24^2*spbb24*spaa25*spbb34^2*spaa35^4*spbb35^2+179/9*spbb23*spaa24^2*spaa25*spbb25*spbb34^3*spaa35^4*spbb35+75/2*spbb23*spaa24*spbb24^2*spaa25^6*spbb25^3+37*spbb23*spaa24*spbb24^2*spaa25^5*spbb25^2*spaa35*spbb35+7/2*spbb23*spaa24*spbb24^2*spaa25^4*spbb25*spaa35^2*spbb35^2+5/3*spaa24*spbb24^3*spaa25^4*spbb25*spaa35*spbb35^2*spaa45-44/3*spbb23*spaa24*spbb24^2*spaa25^3*spaa35^3*spbb35^3+89/6*spbb23*spaa24*spbb24*spaa25^3*spbb25*spbb34*spaa35^3*spbb35^2-91/6*spbb23*spaa24*spbb24*spaa25^2*spbb34*spaa35^4*spbb35^3+91/6*spbb23*spaa24*spaa25^2*spbb25*spbb34^2*spaa35^4*spbb35^2+19*spbb23*spbb24*spaa25^7*spbb25^4+721/18*spbb23*spbb24*spaa25^6*spbb25^3*spaa35*spbb35+52/9*spbb23*spbb24*spaa25^5*spbb25^2*spaa35^2*spbb35^2+2/3*spbb24^2*spaa25^5*spbb25^2*spaa35*spbb35^2*spaa45-275/18*spbb23*spbb24*spaa25^4*spbb25*spaa35^3*spbb35^3+7/9*spbb23*spaa25^3*spbb25*spbb34*spaa35^4*spbb35^3)/(spaa12*spbb13*spbb14*spaa15*spaa25*spbb25*spbb34*spaa35*spaa45*spab5125^2)+
(-613/36*spaa23^3*spbb23^4*spaa25^3*spbb34*spaa35-1/3*spaa23^2*spbb23^3*spaa24*spbb24^2*spaa25^4+11/6*spaa23^2*spbb23^3*spaa24*spbb24*spaa25^3*spbb34*spaa35-199/6*spaa23^2*spbb23^3*spaa24*spaa25^2*spbb34^2*spaa35^2-2/3*spaa23^2*spbb23^3*spbb24*spaa25^5*spbb25-11*spaa23^2*spbb23^3*spbb24*spaa25^4*spaa35*spbb35+467/18*spaa23^2*spbb23^3*spaa25^4*spbb25*spbb34*spaa35-203/36*spaa23^2*spbb23^3*spaa25^3*spbb34*spaa35^2*spbb35-1/3*spaa23*spbb23^2*spaa24^2*spbb24^3*spaa25^4+89/12*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa25^3*spbb34*spaa35+35/9*spaa23*spbb23^2*spaa24^2*spbb24*spaa25^2*spbb34^2*spaa35^2-109/6*spaa23*spbb23^2*spaa24^2*spaa25*spbb34^3*spaa35^3+130/3*spaa23*spbb23^2*spaa24*spbb24^2*spaa25^5*spbb25+1259/36*spaa23*spbb23^2*spaa24*spbb24^2*spaa25^4*spaa35*spbb35-889/18*spaa23*spbb23^2*spaa24*spbb24*spaa25^4*spbb25*spbb34*spaa35+3143/36*spaa23*spbb23^2*spaa24*spbb24*spaa25^3*spbb34*spaa35^2*spbb35+1049/36*spaa23*spbb23^2*spaa24*spaa25^3*spbb25*spbb34^2*spaa35^2+185/18*spaa23*spbb23^2*spaa24*spaa25^2*spbb34^2*spaa35^3*spbb35+499/6*spaa23*spbb23^2*spbb24*spaa25^6*spbb25^2-343/6*spaa23*spbb23^2*spbb24*spaa25^5*spbb25*spaa35*spbb35+506/9*spaa23*spbb23^2*spbb24*spaa25^4*spaa35^2*spbb35^2-467/6*spaa23*spbb23^2*spaa25^4*spbb25*spbb34*spaa35^2*spbb35+1813/18*spaa23*spbb23^2*spaa25^3*spbb34*spaa35^3*spbb35^2+17/2*spbb23*spaa24^3*spbb24^3*spaa25^3*spbb34*spaa35+1/3*spaa24^3*spbb24^4*spaa25^3*spbb34*spaa45+17/2*spbb23*spaa24^3*spbb24^2*spaa25^2*spbb34^2*spaa35^2+4/3*spaa24^3*spbb24^3*spaa25^2*spbb34^2*spaa35*spaa45+11/6*spbb23*spaa24^3*spbb24*spaa25*spbb34^3*spaa35^3+1/3*spaa24^3*spbb24^2*spaa25*spbb34^3*spaa35^2*spaa45+1/3*spbb23*spaa24^3*spbb34^4*spaa35^4+128/3*spbb23*spaa24^2*spbb24^3*spaa25^5*spbb25+2317/36*spbb23*spaa24^2*spbb24^3*spaa25^4*spaa35*spbb35-109/36*spbb23*spaa24^2*spbb24^2*spaa25^4*spbb25*spbb34*spaa35+1*spaa24^2*spbb24^4*spaa25^4*spbb35*spaa45+1123/18*spbb23*spaa24^2*spbb24^2*spaa25^3*spbb34*spaa35^2*spbb35-715/18*spbb23*spaa24^2*spbb24*spaa25^3*spbb25*spbb34^2*spaa35^2+14/3*spaa24^2*spbb24^3*spaa25^3*spbb34*spaa35*spbb35*spaa45+65/9*spbb23*spaa24^2*spbb24*spaa25^2*spbb34^2*spaa35^3*spbb35-127/18*spbb23*spaa24^2*spaa25^2*spbb25*spbb34^3*spaa35^3+2/3*spaa24^2*spbb24^2*spaa25^2*spbb34^2*spaa35^2*spbb35*spaa45-2/3*spbb23*spaa24^2*spaa25*spbb34^3*spaa35^4*spbb35+743/6*spbb23*spaa24*spbb24^2*spaa25^6*spbb25^2+261/2*spbb23*spaa24*spbb24^2*spaa25^5*spbb25*spaa35*spbb35+1*spaa24*spbb24^3*spaa25^5*spbb25*spbb35*spaa45+173/3*spbb23*spaa24*spbb24^2*spaa25^4*spaa35^2*spbb35^2-35*spbb23*spaa24*spbb24*spaa25^4*spbb25*spbb34*spaa35^2*spbb35+16/3*spaa24*spbb24^3*spaa25^4*spaa35*spbb35^2*spaa45+85/2*spbb23*spaa24*spbb24*spaa25^3*spbb34*spaa35^3*spbb35^2-133/3*spbb23*spaa24*spaa25^3*spbb25*spbb34^2*spaa35^3*spbb35+1/3*spaa24*spbb24^2*spaa25^3*spbb34*spaa35^2*spbb35^2*spaa45+113/2*spbb23*spbb24*spaa25^7*spbb25^3+1289/9*spbb23*spbb24*spaa25^6*spbb25^2*spaa35*spbb35+1/3*spbb24^2*spaa25^6*spbb25^2*spbb35*spaa45+241/6*spbb23*spbb24*spaa25^5*spbb25*spaa35^2*spbb35^2+2*spbb24^2*spaa25^5*spbb25*spaa35*spbb35^2*spaa45-143/9*spbb23*spbb24*spaa25^4*spaa35^3*spbb35^3-94/3*spbb23*spaa25^4*spbb25*spbb34*spaa35^3*spbb35^2+17/9*spbb23*spaa25^3*spbb34*spaa35^4*spbb35^3)/(spaa12*spbb13*spbb14*spaa15*spaa25^2*spbb25*spbb34*spaa35*spaa45*spab5125)+
(-2*spaa13^2*spbb13^3*spbb14*spaa15^2-913/12*spaa13^2*spbb13^3*spaa15*spbb34*spaa35+109*spaa13^2*spbb13^2*spbb14*spaa15*spbb34*spaa45+1772/9*spaa13^2*spbb13^2*spbb34^2*spaa35*spaa45-491/6*spaa13^2*spbb13*spbb14*spbb34^2*spaa45^2-148/9*spaa13*spbb13^2*spaa14*spbb34^2*spaa35^2+5/3*spaa13*spbb13^2*spbb14*spaa15^3*spbb15+743/9*spaa13*spbb13^2*spbb14*spaa15^2*spaa35*spbb35-104*spaa13*spbb13*spbb14^2*spaa15^2*spbb35*spaa45-891/2*spaa13*spbb13*spbb14*spaa15*spbb34*spaa35*spbb35*spaa45+170/3*spaa13*spbb14^2*spaa15*spbb34*spbb35*spaa45^2+2023/12*spaa13*spbb13*spaa34*spbb34^3*spaa35*spaa45-131/6*spaa13*spbb14*spaa34*spbb34^3*spaa45^2+416/3*spaa13*spbb13*spbb34^2*spaa35^2*spbb35*spaa45+5983/36*spaa13*spbb14*spbb34^2*spaa35*spbb35*spaa45^2-161/12*spbb13*spaa14*spaa34*spbb34^3*spaa35^2-151/3*spbb13*spbb14*spaa15^4*spbb15^2-2263/12*spbb13*spbb14*spaa15^3*spbb15*spaa35*spbb35+152/3*spbb14^2*spaa15^3*spbb15*spbb35*spaa45-1655/12*spbb13*spbb14*spaa15^2*spaa35^2*spbb35^2+2261/12*spbb14^2*spaa15^2*spaa35*spbb35^2*spaa45+4613/36*spbb14*spaa15*spbb34*spaa35^2*spbb35^2*spaa45+430/9*spaa34^2*spbb34^4*spaa35*spaa45+208/3*spaa34*spbb34^3*spaa35^2*spbb35*spaa45+767/36*spbb34^2*spaa35^3*spbb35^2*spaa45)/(spaa12*spbb13*spbb14*spaa15*spbb25*spbb34*spaa35*spaa45)+
(3583/36*spaa12*spbb12^2*spaa15+12229/36*spbb12*spaa13*spbb23*spaa25+4663/36*spbb12*spaa15^2*spbb15-656/3*spbb12*spaa15*spaa23*spbb23+4933/36*spbb12*spaa15*spaa25*spbb25+10669/36*spaa23*spbb23^2*spaa35+10879/36*spbb23*spaa25*spbb25*spaa35)/(spbb13*spaa15*spbb25*spaa35)+
(17/12*spaa12*spbb12^2*spaa15+449/6*spbb12*spaa13*spbb23*spaa25+23/12*spbb12*spaa15^2*spbb15-601/36*spbb12*spaa15*spaa23*spbb23-82/9*spbb12*spaa15*spaa25*spbb25+179/4*spaa23*spbb23^2*spaa35+79/12*spbb23*spaa25*spbb25*spaa35)/(spbb14*spaa15*spbb25*spaa45)+
(+13753/36*spaa14*spbb23*spaa35)/(spaa15*spbb25*spaa45)+
(-1/6*spaa12*spbb12+5/6*spaa23*spbb23)/(spaa25*spbb25)+
(70*spaa12^2*spbb12^2*spbb23+18989/36*spaa12*spbb12*spaa13*spbb13*spbb23+4589/18*spaa12*spbb12^2*spaa14*spbb34+16733/36*spaa12*spbb12*spaa23*spbb23^2+2149/4*spaa13^2*spbb13^2*spbb23+30589/36*spbb12*spaa13*spbb13*spaa14*spbb34+9296/9*spaa13*spbb13*spaa23*spbb23^2+3483/4*spbb12*spaa14*spaa23*spbb23*spbb34+18359/36*spbb12*spaa14*spaa34*spbb34^2+17843/36*spaa23^2*spbb23^3)/(spbb25*spbb34*spaa35*spbb35*spaa45)+
(spaa15*(257/6*spbb12*spaa25+1337/9*spbb13*spaa35))/(spbb34*spaa35*spaa45)+
(5849/18*spaa12*spbb12+2169/4*spaa13*spbb13+18023/36*spaa23*spbb23)/(spaa35*spbb35)+
(-24553/36),
(spbb24*spbb23*spbb35*spaa45*(-5*spaa12*spaa13^2*spbb15^2*spbb25-10*spaa12*spaa13*spbb15*spaa23*spbb25^2-5*spaa12*spaa23^2*spbb25^3-5*spaa13^3*spbb15^2*spbb35-10*spaa13^2*spbb15*spaa23*spbb25*spbb35-5*spaa13*spaa23^2*spbb25^2*spbb35))/(spaa12*spbb25^3*spab4124^3)+
(-5/9*spbb12^2*spaa13^3*spaa34*spbb34*spbb35^2)/(spaa12*spbb25^3*spaa35*spab3123^2)+
(spbb12*spaa23*spbb23^3*spaa13^2*(5/3*spaa13*spbb15+5/3*spaa23*spbb25))/(spaa15*spbb25^3*spaa35*spab3153^2)+
(spaa34^3*spbb45*spbb24*spbb23*(10/3*spaa23*spbb23*spaa24*spbb24+5/3*spaa23*spbb23*spaa34*spbb34+10/3*spaa24^2*spbb24^2+10/3*spaa24*spbb24*spaa25*spbb25-5/2*spaa24*spbb24*spaa34*spbb34-5/3*spbb23*spaa25*spaa34*spbb45))/(spaa24*spbb25^3*spaa35^2*spab4124^2)+
(spbb23*spbb12*spaa13*(-5/12*spaa12*spbb12*spbb15*spbb23^2*spaa24-1/3*spbb12^2*spaa14*spaa24*spbb34*spbb35-1/3*spbb12*spbb13*spaa14*spaa34*spbb34*spbb35+5/12*spbb12*spaa23*spbb23^2*spaa24*spbb35+5/12*spbb12*spbb23*spaa24^2*spbb24*spbb35+1/2*spbb12*spbb23*spaa24*spaa34*spbb34*spbb35+1/12*spbb15*spbb23^2*spaa24*spaa34*spbb34+1/12*spbb13*spbb23*spaa34^2*spbb34*spbb35))/(spbb13^2*spaa15*spbb25^3*spaa45*spab1231)+
(spaa34*spaa13*spbb23^2*(-5/3*spaa13^2*spbb13*spaa14*spbb14*spbb15-5/6*spaa13^2*spbb13*spbb14*spaa34*spbb35+5/6*spaa13^2*spbb13*spbb15*spaa34*spbb34+5/6*spaa13*spaa14*spbb14^2*spaa34*spbb35-5/6*spaa13*spaa14*spbb14*spbb15*spaa34*spbb34-5/3*spaa13*spaa14*spbb15^2*spbb34*spaa35-5/6*spbb14*spaa15*spaa34^2*spbb35*spbb45))/(spaa15*spaa24*spbb25^3*spaa35^2*spbb35*spab3153)+
(spbb12*spbb45*(-1/12*spaa12*spbb12^2*spaa14*spaa15*spbb15*spbb45+1/6*spaa12*spbb12^2*spaa14*spaa45*spbb45^2+1/12*spaa12*spbb12*spaa15^2*spbb15^2*spbb25+1/6*spaa12*spbb12*spaa15*spbb15*spbb25*spaa45*spbb45-1/12*spaa12*spbb14*spaa15*spbb15*spbb25^2*spaa45+1/3*spaa12*spbb12*spbb25*spaa45^2*spbb45^2-1/6*spaa12*spbb14*spbb25^2*spaa45^2*spbb45-1/12*spbb12*spaa14*spaa15^2*spbb15^2*spbb45-1/6*spbb12*spaa14*spaa15*spbb15*spaa25*spbb25*spbb45+1/12*spbb12*spaa14*spaa15*spbb15*spaa45*spbb45^2+1/12*spaa15^3*spbb15^3*spbb25+1/12*spaa15^2*spbb15^2*spaa25*spbb25^2+1/12*spaa15^2*spbb15^2*spbb25*spaa45*spbb45+1/12*spaa15*spbb15*spbb25*spaa45^2*spbb45^2))/(spbb14^2*spaa15*spaa24*spbb25^3*spab4154)+
(-439/216*spbb12^3*spbb35^3)/(spbb13^3*spbb25^3)+
(spaa13*spbb35*(2/3*spaa12^2*spbb12*spbb13^3*spbb23*spbb24*spbb25-2*spaa12^2*spbb12*spbb13^2*spbb14*spbb23^2*spbb25+2/3*spaa12^2*spbb12*spbb13*spbb14*spbb15*spbb23^3+5/36*spaa12*spbb12*spaa13*spbb13^3*spbb23^2*spbb45+5/9*spaa12*spaa13*spbb13^4*spbb23*spbb24*spbb25-61/36*spaa12*spaa13*spbb13^3*spbb14*spbb23^2*spbb25+41/36*spaa12*spaa13*spbb13^2*spbb14*spbb15*spbb23^3-1/3*spaa12*spbb13^4*spaa14*spbb24^2*spbb25+4/3*spaa12*spbb13^3*spaa14*spbb14*spbb23*spbb24*spbb25-2*spaa12*spbb13^2*spaa14*spbb14^2*spbb23^2*spbb25+4/3*spaa12*spbb13*spaa14*spbb14^2*spbb15*spbb23^3+1/3*spaa12*spbb14^2*spbb15*spbb23^4*spaa24-1/3*spaa13^2*spbb13^4*spbb23*spbb25*spbb34+1/3*spaa13^2*spbb13^3*spbb15*spbb23^2*spbb34-5/12*spaa13*spbb13^4*spaa14*spbb24*spbb25*spbb34+1/12*spaa13*spbb13^3*spaa14*spbb14*spbb23*spbb25*spbb34+17/12*spaa13*spbb13^2*spaa14*spbb14*spbb15*spbb23^2*spbb34+13/12*spaa13*spbb13*spbb14*spbb15*spbb23^3*spaa24*spbb34+5/36*spaa13*spbb13^3*spbb23*spbb25*spaa34*spbb34^2+11/18*spaa13*spbb13^2*spbb15*spbb23^2*spaa34*spbb34^2))/(spaa12*spbb13^2*spbb25^3*spbb34^2*spaa45*spab3123)+
(-421/216*spbb12^3*spbb45^3)/(spbb14^3*spbb25^3)+
(spbb12^2*(-5/6*spaa12^3*spbb12^2*spaa13*spbb23^2+5/6*spaa12^3*spbb12*spbb23^2*spbb24*spaa34+5/3*spaa12^2*spbb12^2*spaa13*spaa14*spbb23*spbb34-29/18*spaa12^2*spbb12*spaa13*spaa23*spbb23^3-29/18*spaa12^2*spbb12*spaa13*spbb23^2*spaa34*spbb34-5/6*spaa12^2*spbb12*spaa14*spbb23*spaa24*spbb24^2+5/6*spaa12^2*spaa23*spbb23^3*spbb24*spaa34+5/3*spaa12^2*spbb23^2*spaa24*spbb24^2*spaa34-5/6*spaa12*spbb12^2*spaa13*spaa14^2*spbb34^2+223/36*spaa12*spbb12*spaa13*spaa14*spaa23*spbb23^2*spbb34+223/36*spaa12*spbb12*spaa13*spaa14*spbb23*spaa34*spbb34^2-11/18*spaa12*spaa13*spaa23^2*spbb23^4-52/9*spaa12*spaa13*spaa23*spbb23^3*spaa34*spbb34-6*spaa12*spaa13*spbb23^2*spaa34^2*spbb34^2+5/6*spaa12*spbb12*spaa14^2*spaa24*spbb24^2*spbb34-5/6*spaa12*spbb12*spaa14^2*spbb24*spaa34*spbb34^2-5/6*spaa12*spaa14*spbb23*spaa24^2*spbb24^3-55/12*spbb12*spaa13*spaa14^2*spaa23*spbb23*spbb34^2-55/12*spbb12*spaa13*spaa14^2*spaa34*spbb34^3-11/36*spaa13*spaa14*spaa23^2*spbb23^3*spbb34+28/9*spaa13*spaa14*spaa23*spbb23^2*spaa34*spbb34^2+41/12*spaa13*spaa14*spbb23*spaa34^2*spbb34^3))/(spaa13*spbb13^2*spaa15*spbb25^3*spbb34*spaa35*spaa45)+
(spbb12^2*spbb45^2*(1/9*spaa12^2*spbb12^2*spaa15-11/36*spaa12^2*spbb12*spbb23*spaa35-5/18*spaa12*spbb12*spaa13*spbb13*spaa15-17/36*spaa12*spaa13*spbb13*spbb23*spaa35+41/9*spaa12*spbb12*spaa15*spaa25*spbb25+1/3*spaa12*spbb23*spaa25*spbb25*spaa35+4/9*spaa13*spbb13*spaa15*spaa35*spbb35-1/12*spaa15^2*spbb15*spaa25*spbb25-1/12*spaa15*spaa25^2*spbb25^2-55/12*spaa15*spaa25*spbb25*spaa35*spbb35+7/36*spaa15*spaa35^2*spbb35^2))/(spbb14^2*spaa15*spaa24*spbb25^3*spbb34*spaa35)+
(spbb13*spbb24*spaa15*spbb35*(-1/3*spaa12*spbb12^2*spaa13-10/3*spaa12*spbb12*spbb24*spaa34+1/3*spbb12*spaa13*spaa23*spbb23-11/3*spaa13*spbb13*spbb24*spaa34-10/3*spaa23*spbb23*spbb24*spaa34))/(spaa25*spbb25^3*spbb34^2*spaa35*spaa45)+
(+5/6*spaa12*spbb13*spaa34^2*spbb34)/(spaa24*spaa35^2*spbb35^2)+
(5/6*spaa12^3*spbb12^3*spaa13*spaa15^3*spbb15^2+5/3*spaa12^3*spbb12^3*spaa13*spaa15^2*spbb15*spaa23*spbb23-5/6*spaa12^3*spbb12^3*spaa13*spaa15*spaa23^2*spbb23^2-5*spaa12^2*spbb12^2*spaa13^2*spaa15^2*spbb15^2*spbb23*spaa25-5/6*spaa12^2*spbb12^2*spaa13^2*spaa15*spbb15*spaa23*spbb23^2*spaa25+5/3*spaa12^2*spbb12^2*spaa13*spaa15^4*spbb15^3+35/3*spaa12^2*spbb12^2*spaa13*spaa15^3*spbb15^2*spaa23*spbb23+25/6*spaa12^2*spbb12^2*spaa13*spaa15^2*spbb15*spaa23^2*spbb23^2-5/6*spaa12^2*spbb12^2*spaa13*spaa15*spaa23^3*spbb23^3+5/6*spaa12^2*spbb12^2*spaa15^4*spbb15^2*spaa23*spbb25+5/3*spaa12^2*spbb12^2*spaa15^3*spbb15*spaa23^2*spbb23*spbb25+20/3*spaa12*spbb12*spaa13^3*spaa15*spbb15^2*spbb23^2*spaa25^2-25/3*spaa12*spbb12*spaa13^2*spaa15^3*spbb15^3*spbb23*spaa25-763/36*spaa12*spbb12*spaa13^2*spaa15^2*spbb15^2*spaa23*spbb23^2*spaa25-5/3*spaa12*spbb12*spaa13^2*spaa15*spbb15*spaa23^2*spbb23^3*spaa25+5/6*spaa12*spbb12*spaa13*spaa15^5*spbb15^4+95/6*spaa12*spbb12*spaa13*spaa15^4*spbb15^3*spaa23*spbb23+853/36*spaa12*spbb12*spaa13*spaa15^3*spbb15^2*spaa23^2*spbb23^2+10/3*spaa12*spbb12*spaa13*spaa15^2*spbb15*spaa23^3*spbb23^3+5/6*spaa12*spbb12*spaa15^5*spbb15^3*spaa23*spbb25+25/6*spaa12*spbb12*spaa15^4*spbb15^2*spaa23^2*spbb23*spbb25+5/3*spaa12*spbb12*spaa15^3*spbb15*spaa23^3*spbb23^2*spbb25-1/3*spaa13^4*spbb15^2*spbb23^3*spaa25^3+419/36*spaa13^3*spaa15^2*spbb15^3*spbb23^2*spaa25^2+67/9*spaa13^3*spaa15*spbb15^2*spaa23*spbb23^3*spaa25^2+9/2*spaa13^3*spaa15*spbb15^2*spbb23^2*spaa25^2*spaa35*spbb35+1/6*spaa13^3*spbb15*spaa23*spbb23^3*spaa25^2*spaa35*spbb35+1/12*spaa13^3*spbb15*spbb23^2*spaa25^2*spaa35^2*spbb35^2-10/3*spaa13^2*spaa15^4*spbb15^4*spbb23*spaa25-1093/36*spaa13^2*spaa15^3*spbb15^3*spaa23*spbb23^2*spaa25-23/12*spaa13^2*spaa15^3*spbb15^3*spbb23*spaa25*spaa35*spbb35-91/6*spaa13^2*spaa15^2*spbb15^2*spaa23^2*spbb23^3*spaa25-95/18*spaa13^2*spaa15^2*spbb15^2*spaa23*spbb23^2*spaa25*spaa35*spbb35+2*spaa13^2*spaa15^2*spbb15^2*spbb23*spaa25*spaa35^2*spbb35^2-5/6*spaa13^2*spaa15*spbb15*spaa23^3*spbb23^4*spaa25+41/36*spaa13^2*spaa15*spbb15*spaa23^2*spbb23^3*spaa25*spaa35*spbb35+151/36*spaa13^2*spaa15*spbb15*spaa23*spbb23^2*spaa25*spaa35^2*spbb35^2+13/6*spaa13^2*spaa15*spbb15*spbb23*spaa25*spaa35^3*spbb35^3+35/6*spaa13*spaa15^5*spbb15^4*spaa23*spbb23+221/9*spaa13*spaa15^4*spbb15^3*spaa23^2*spbb23^2+73/12*spaa13*spaa15^4*spbb15^3*spaa23*spbb23*spaa35*spbb35+205/18*spaa13*spaa15^3*spbb15^2*spaa23^3*spbb23^3+52/9*spaa13*spaa15^3*spbb15^2*spaa23^2*spbb23^2*spaa35*spbb35-17/12*spaa13*spaa15^3*spbb15^2*spaa23*spbb23*spaa35^2*spbb35^2+5/6*spaa13*spaa15^2*spbb15*spaa23^4*spbb23^4-47/36*spaa13*spaa15^2*spbb15*spaa23^3*spbb23^3*spaa35*spbb35-77/18*spaa13*spaa15^2*spbb15*spaa23^2*spbb23^2*spaa35^2*spbb35^2-13/6*spaa13*spaa15^2*spbb15*spaa23*spbb23*spaa35^3*spbb35^3+5/2*spaa15^5*spbb15^3*spaa23^2*spbb23*spbb25+10/3*spaa15^4*spbb15^2*spaa23^3*spbb23^2*spbb25+5/3*spaa15^4*spbb15^2*spaa23^2*spbb23*spbb25*spaa35*spbb35)/(spaa12*spaa13*spbb13*spaa15*spaa25^2*spbb25^3*spaa35^2*spbb35)+
(spaa25*(-1/9*spaa12^3*spbb12^3*spaa15*spbb15+1/9*spaa12^3*spbb12^3*spaa23*spbb23-1/18*spaa12^3*spbb12^3*spaa25*spbb25-1/18*spaa12^2*spbb12^3*spaa13*spaa25*spbb35-1/18*spaa12^2*spbb12^2*spaa15^2*spbb15^2-1/36*spaa12^2*spbb12^2*spaa15*spbb15*spaa25*spbb25+1/18*spaa12^2*spbb12^2*spaa23^2*spbb23^2-55/18*spaa12^2*spbb12^2*spaa23*spbb23*spaa25*spbb25-19/6*spaa12^2*spbb12^2*spaa25^2*spbb25^2+17/36*spaa12*spbb12^2*spaa13*spaa15*spbb15*spaa25*spbb35-5/9*spaa12*spbb12^2*spaa13*spaa23*spbb23*spaa25*spbb35-23/6*spaa12*spbb12^2*spaa13*spaa25^2*spbb25*spbb35+1/36*spaa12*spbb12*spaa15^3*spbb15^3-149/36*spaa12*spbb12*spaa15^2*spbb15^2*spaa25*spbb25-493/72*spaa12*spbb12*spaa15*spbb15*spaa25^2*spbb25^2-1/36*spaa12*spbb12*spaa23^3*spbb23^3+13/18*spaa12*spbb12*spaa23^2*spbb23^2*spaa25*spbb25+287/72*spaa12*spbb12*spaa23*spbb23*spaa25^2*spbb25^2+245/72*spaa12*spbb12*spaa25^3*spbb25^3-2/3*spbb12^2*spaa13^2*spaa25^2*spbb35^2-11/36*spbb12*spaa13*spaa15^2*spbb15^2*spaa25*spbb35-11/18*spbb12*spaa13*spaa15*spbb15*spaa25^2*spbb25*spbb35-1/9*spbb12*spaa13*spaa23^2*spbb23^2*spaa25*spbb35+3/4*spbb12*spaa13*spaa23*spbb23*spaa25^2*spbb25*spbb35+245/72*spbb12*spaa13*spaa25^3*spbb25^2*spbb35+1/12*spaa15^3*spbb15^3*spaa25*spbb25+1/6*spaa15^2*spbb15^2*spaa25^2*spbb25^2+1/12*spaa15*spbb15*spaa25^3*spbb25^3))/(spbb14*spaa15*spaa24*spaa25^3*spbb25^3)+
(5/6*spaa12^7*spbb12^5*spaa13*spbb13*spaa15*spaa35*spaa45+5/6*spaa12^7*spbb12^6*spaa15^2*spaa24*spaa35+5*spaa12^7*spbb12^5*spaa15^2*spbb15*spaa35*spaa45-5/6*spaa12^7*spbb12^5*spaa15*spaa25*spbb25*spaa35*spaa45-149/36*spaa12^7*spbb12^5*spaa15*spaa35^2*spbb35*spaa45-25/3*spaa12^7*spbb12^4*spaa15*spbb15*spbb23*spaa35^2*spaa45+5/6*spaa12^7*spbb12^4*spbb23*spaa25*spbb25*spaa35^2*spaa45+89/36*spaa12^7*spbb12^4*spbb23*spaa35^3*spbb35*spaa45+10/3*spaa12^7*spbb12^3*spbb15*spbb23^2*spaa35^3*spaa45+5/3*spaa12^6*spbb12^4*spaa13^2*spbb13^2*spaa15*spaa35*spaa45+5/2*spaa12^6*spbb12^5*spaa13*spbb13*spaa15^2*spaa24*spaa35+35/2*spaa12^6*spbb12^4*spaa13*spbb13*spaa15^2*spbb15*spaa35*spaa45-23/4*spaa12^6*spbb12^4*spaa13*spbb13*spaa15*spaa35^2*spbb35*spaa45-25/2*spaa12^6*spbb12^3*spaa13*spbb13*spaa15*spbb15*spbb23*spaa35^2*spaa45+61/36*spaa12^6*spbb12^3*spaa13*spbb13*spbb23*spaa35^3*spbb35*spaa45+5/3*spaa12^6*spbb12^2*spaa13*spbb13*spbb15*spbb23^2*spaa35^3*spaa45+5/6*spaa12^6*spbb12^6*spaa15^3*spaa23*spaa24+35/6*spaa12^6*spbb12^5*spaa15^3*spbb15*spaa24*spaa35-5/3*spaa12^6*spbb12^5*spaa15^3*spbb15*spaa25*spaa34+145/6*spaa12^6*spbb12^4*spaa15^3*spbb15^2*spaa35*spaa45-5/6*spaa12^6*spbb12^5*spaa15^2*spaa24*spaa25*spbb25*spaa35-29/12*spaa12^6*spbb12^5*spaa15^2*spaa24*spaa35^2*spbb35+50/3*spaa12^6*spbb12^4*spaa15^2*spbb15*spaa25*spbb25*spaa35*spaa45+577/9*spaa12^6*spbb12^4*spaa15^2*spbb15*spaa35^2*spbb35*spaa45+1489/36*spaa12^6*spbb12^3*spaa15^2*spbb15^2*spbb23*spaa35^2*spaa45-5/2*spaa12^6*spbb12^4*spaa15*spaa25^2*spbb25^2*spaa35*spaa45-667/36*spaa12^6*spbb12^4*spaa15*spaa25*spbb25*spaa35^2*spbb35*spaa45-115/6*spaa12^6*spbb12^3*spaa15*spbb15*spbb23*spaa25*spbb25*spaa35^2*spaa45-509/36*spaa12^6*spbb12^4*spaa15*spaa35^3*spbb35^2*spaa45-86/3*spaa12^6*spbb12^3*spaa15*spbb15*spbb23*spaa35^3*spbb35*spaa45-130/9*spaa12^6*spbb12^2*spaa15*spbb15^2*spbb23^2*spaa35^3*spaa45+5/3*spaa12^6*spbb12^3*spbb23*spaa25^2*spbb25^2*spaa35^2*spaa45+139/18*spaa12^6*spbb12^3*spbb23*spaa25*spbb25*spaa35^3*spbb35*spaa45+10/3*spaa12^6*spbb12^2*spbb15*spbb23^2*spaa25*spbb25*spaa35^3*spaa45+7/4*spaa12^6*spbb12^3*spbb23*spaa35^4*spbb35^2*spaa45+5/12*spaa12^6*spbb12^2*spbb15*spbb23^2*spaa35^4*spbb35*spaa45+4/3*spaa12^6*spbb12*spbb15^2*spbb23^3*spaa35^4*spaa45+5/6*spaa12^5*spbb12^3*spaa13^3*spbb13^3*spaa15*spaa35*spaa45+5/2*spaa12^5*spbb12^4*spaa13^2*spbb13^2*spaa15^2*spaa24*spaa35+85/6*spaa12^5*spbb12^3*spaa13^2*spbb13^2*spaa15^2*spbb15*spaa35*spaa45-29/9*spaa12^5*spbb12^3*spaa13^2*spbb13^2*spaa15*spaa35^2*spbb35*spaa45-25/6*spaa12^5*spbb12^2*spaa13^2*spbb13^2*spaa15*spbb15*spbb23*spaa35^2*spaa45+1/36*spaa12^5*spbb12^2*spaa13^2*spbb13^2*spbb23*spaa35^3*spbb35*spaa45+5/3*spaa12^5*spbb12^5*spaa13*spbb13*spaa15^3*spaa23*spaa24+55/6*spaa12^5*spbb12^4*spaa13*spbb13*spaa15^3*spbb15*spaa24*spaa35-377/9*spaa12^5*spbb12^3*spaa13*spbb13*spaa15^3*spbb15^2*spaa35*spaa45-47/12*spaa12^5*spbb12^4*spaa13*spbb13*spaa15^2*spaa24*spaa35^2*spbb35+1285/36*spaa12^5*spbb12^3*spaa13*spbb13*spaa15^2*spbb15*spaa35^2*spbb35*spaa45+1045/36*spaa12^5*spbb12^2*spaa13*spbb13*spaa15^2*spbb15^2*spbb23*spaa35^2*spaa45+1*spaa12^5*spbb12^3*spaa13*spbb13*spaa15*spaa35^3*spbb35^2*spaa45+115/36*spaa12^5*spbb12^2*spaa13*spbb13*spaa15*spbb15*spbb23*spaa35^3*spbb35*spaa45-155/18*spaa12^5*spbb12*spaa13*spbb13*spaa15*spbb15^2*spbb23^2*spaa35^3*spaa45-35/18*spaa12^5*spbb12^2*spaa13*spbb13*spbb23*spaa35^4*spbb35^2*spaa45-11/6*spaa12^5*spbb12*spaa13*spbb13*spbb15*spbb23^2*spaa35^4*spbb35*spaa45+35/6*spaa12^5*spbb12^5*spaa15^4*spbb15*spaa23*spaa24+233/4*spaa12^5*spbb12^4*spaa15^4*spbb15^2*spaa24*spaa35-25/6*spaa12^5*spbb12^4*spaa15^4*spbb15^2*spaa25*spaa34-52*spaa12^5*spbb12^3*spaa15^4*spbb15^3*spaa35*spaa45+5/6*spaa12^5*spbb12^5*spaa15^3*spaa23*spaa24*spaa25*spbb25-3/4*spaa12^5*spbb12^5*spaa15^3*spaa23*spaa24*spaa35*spbb35+739/12*spaa12^5*spbb12^4*spaa15^3*spbb15*spaa24*spaa25*spbb25*spaa35+271/4*spaa12^5*spbb12^4*spaa15^3*spbb15*spaa24*spaa35^2*spbb35-15/2*spaa12^5*spbb12^4*spaa15^3*spbb15*spaa25^2*spbb25*spaa34+238/9*spaa12^5*spbb12^3*spaa15^3*spbb15^2*spaa25*spbb25*spaa35*spaa45-355/4*spaa12^5*spbb12^3*spaa15^3*spbb15^2*spaa35^2*spbb35*spaa45-287/12*spaa12^5*spbb12^2*spaa15^3*spbb15^3*spbb23*spaa35^2*spaa45-15/2*spaa12^5*spbb12^4*spaa15^2*spaa24*spaa25^2*spbb25^2*spaa35-77/6*spaa12^5*spbb12^4*spaa15^2*spaa24*spaa25*spbb25*spaa35^2*spbb35+145/12*spaa12^5*spbb12^4*spaa15^2*spaa24*spaa35^3*spbb35^2+493/18*spaa12^5*spbb12^3*spaa15^2*spbb15*spaa25^2*spbb25^2*spaa35*spaa45+823/9*spaa12^5*spbb12^3*spaa15^2*spbb15*spaa25*spbb25*spaa35^2*spbb35*spaa45+1105/36*spaa12^5*spbb12^2*spaa15^2*spbb15^2*spbb23*spaa25*spbb25*spaa35^2*spaa45-5903/72*spaa12^5*spbb12^3*spaa15^2*spbb15*spaa35^3*spbb35^2*spaa45-3197/72*spaa12^5*spbb12^2*spaa15^2*spbb15^2*spbb23*spaa35^3*spbb35*spaa45+571/36*spaa12^5*spbb12*spaa15^2*spbb15^3*spbb23^2*spaa35^3*spaa45-5/3*spaa12^5*spbb12^3*spaa15*spaa25^3*spbb25^3*spaa35*spaa45-269/24*spaa12^5*spbb12^3*spaa15*spaa25^2*spbb25^2*spaa35^2*spbb35*spaa45-65/6*spaa12^5*spbb12^2*spaa15*spbb15*spbb23*spaa25^2*spbb25^2*spaa35^2*spaa45+3097/72*spaa12^5*spbb12^3*spaa15*spaa25*spbb25*spaa35^3*spbb35^2*spaa45+2179/72*spaa12^5*spbb12^2*spaa15*spbb15*spbb23*spaa25*spbb25*spaa35^3*spbb35*spaa45-155/18*spaa12^5*spbb12*spaa15*spbb15^2*spbb23^2*spaa25*spbb25*spaa35^3*spaa45+1075/18*spaa12^5*spbb12^3*spaa15*spaa35^4*spbb35^3*spaa45+2875/36*spaa12^5*spbb12^2*spaa15*spbb15*spbb23*spaa35^4*spbb35^2*spaa45+32/3*spaa12^5*spbb12*spaa15*spbb15^2*spbb23^2*spaa35^4*spbb35*spaa45+5/6*spaa12^5*spbb12^2*spbb23*spaa25^3*spbb25^3*spaa35^2*spaa45-13/8*spaa12^5*spbb12^2*spbb23*spaa25^2*spbb25^2*spaa35^3*spbb35*spaa45-115/18*spaa12^5*spbb12^2*spbb23*spaa25*spbb25*spaa35^4*spbb35^2*spaa45-23/6*spaa12^5*spbb12*spbb15*spbb23^2*spaa25*spbb25*spaa35^4*spbb35*spaa45-55/12*spaa12^5*spbb12^2*spbb23*spaa35^5*spbb35^3*spaa45-4*spaa12^5*spbb12*spbb15*spbb23^2*spaa35^5*spbb35^2*spaa45-4/3*spaa12^5*spbb15^2*spbb23^3*spaa35^5*spbb35*spaa45+5/6*spaa12^4*spbb12^3*spaa13^3*spbb13^3*spaa15^2*spaa24*spaa35+5/3*spaa12^4*spbb12^2*spaa13^3*spbb13^3*spaa15^2*spbb15*spaa35*spaa45-31/36*spaa12^4*spbb12^2*spaa13^3*spbb13^3*spaa15*spaa35^2*spbb35*spaa45+5/6*spaa12^4*spbb12*spaa13^3*spbb13^3*spaa15*spbb15*spbb23*spaa35^2*spaa45+5/6*spaa12^4*spbb12^4*spaa13^2*spbb13^2*spaa15^3*spaa23*spaa24+25/6*spaa12^4*spbb12^3*spaa13^2*spbb13^2*spaa15^3*spbb15*spaa24*spaa35-355/36*spaa12^4*spbb12^2*spaa13^2*spbb13^2*spaa15^3*spbb15^2*spaa35*spaa45-37/12*spaa12^4*spbb12^3*spaa13^2*spbb13^2*spaa15^2*spaa24*spaa35^2*spbb35-43/3*spaa12^4*spbb12^2*spaa13^2*spbb13^2*spaa15^2*spbb15*spaa35^2*spbb35*spaa45+41/6*spaa12^4*spbb12*spaa13^2*spbb13^2*spaa15^2*spbb15^2*spbb23*spaa35^2*spaa45+83/36*spaa12^4*spbb12^2*spaa13^2*spbb13^2*spaa15*spaa35^3*spbb35^2*spaa45+329/36*spaa12^4*spbb12*spaa13^2*spbb13^2*spaa15*spbb15*spbb23*spaa35^3*spbb35*spaa45-1/36*spaa12^4*spbb12*spaa13^2*spbb13^2*spbb23*spaa35^4*spbb35^2*spaa45+25/6*spaa12^4*spbb12^4*spaa13*spbb13*spaa15^4*spbb15*spaa23*spaa24-10*spaa12^4*spbb12^3*spaa13*spbb13*spaa15^4*spbb15^2*spaa24*spaa35+137/6*spaa12^4*spbb12^2*spaa13*spbb13*spaa15^4*spbb15^3*spaa35*spaa45-19/6*spaa12^4*spbb12^4*spaa13*spbb13*spaa15^3*spaa23*spaa24*spaa35*spbb35+5/12*spaa12^4*spbb12^3*spaa13*spbb13*spaa15^3*spbb15*spaa24*spaa35^2*spbb35+1673/24*spaa12^4*spbb12^2*spaa13*spbb13*spaa15^3*spbb15^2*spaa35^2*spbb35*spaa45-223/18*spaa12^4*spbb12*spaa13*spbb13*spaa15^3*spbb15^3*spbb23*spaa35^2*spaa45+128/9*spaa12^4*spbb12^3*spaa13*spbb13*spaa15^2*spaa24*spaa35^3*spbb35^2-7511/36*spaa12^4*spbb12^2*spaa13*spbb13*spaa15^2*spbb15*spaa35^3*spbb35^2*spaa45-218/9*spaa12^4*spbb12*spaa13*spbb13*spaa15^2*spbb15^2*spbb23*spaa35^3*spbb35*spaa45+21*spaa12^4*spbb12^2*spaa13*spbb13*spaa15*spaa35^4*spbb35^3*spaa45+565/36*spaa12^4*spbb12*spaa13*spbb13*spaa15*spbb15*spbb23*spaa35^4*spbb35^2*spaa45+155/18*spaa12^4*spaa13*spbb13*spaa15*spbb15^2*spbb23^2*spaa35^4*spbb35*spaa45+1/4*spaa12^4*spbb12*spaa13*spbb13*spbb23*spaa35^5*spbb35^3*spaa45+1/6*spaa12^4*spaa13*spbb13*spbb15*spbb23^2*spaa35^5*spbb35^2*spaa45+15/2*spaa12^4*spbb12^4*spaa15^5*spbb15^2*spaa23*spaa24-353/12*spaa12^4*spbb12^3*spaa15^5*spbb15^3*spaa24*spaa35-5/2*spaa12^4*spbb12^3*spaa15^5*spbb15^3*spaa25*spaa34+133/4*spaa12^4*spbb12^2*spaa15^5*spbb15^4*spaa35*spaa45+15*spaa12^4*spbb12^4*spaa15^4*spbb15*spaa23*spaa24*spaa25*spbb25+649/18*spaa12^4*spbb12^4*spaa15^4*spbb15*spaa23*spaa24*spaa35*spbb35+397/12*spaa12^4*spbb12^3*spaa15^4*spbb15^2*spaa24*spaa25*spbb25*spaa35-10879/72*spaa12^4*spbb12^3*spaa15^4*spbb15^2*spaa24*spaa35^2*spbb35-40/3*spaa12^4*spbb12^3*spaa15^4*spbb15^2*spaa25^2*spbb25*spaa34+14/9*spaa12^4*spbb12^2*spaa15^4*spbb15^3*spaa25*spbb25*spaa35*spaa45+10183/72*spaa12^4*spbb12^2*spaa15^4*spbb15^3*spaa35^2*spbb35*spaa45-115/18*spaa12^4*spbb12*spaa15^4*spbb15^4*spbb23*spaa35^2*spaa45+55/6*spaa12^4*spbb12^4*spaa15^3*spaa23*spaa24*spaa25*spbb25*spaa35*spbb35+1619/36*spaa12^4*spbb12^4*spaa15^3*spaa23*spaa24*spaa35^2*spbb35^2+1363/18*spaa12^4*spbb12^3*spaa15^3*spbb15*spaa24*spaa25^2*spbb25^2*spaa35+589/12*spaa12^4*spbb12^3*spaa15^3*spbb15*spaa24*spaa25*spbb25*spaa35^2*spbb35-9079/72*spaa12^4*spbb12^3*spaa15^3*spbb15*spaa24*spaa35^3*spbb35^2-25/2*spaa12^4*spbb12^3*spaa15^3*spbb15*spaa25^3*spbb25^2*spaa34+193/9*spaa12^4*spbb12^2*spaa15^3*spbb15^2*spaa25^2*spbb25^2*spaa35*spaa45-713/9*spaa12^4*spbb12^2*spaa15^3*spbb15^2*spaa25*spbb25*spaa35^2*spbb35*spaa45-223/18*spaa12^4*spbb12*spaa15^3*spbb15^3*spbb23*spaa25*spbb25*spaa35^2*spaa45-3641/216*spaa12^4*spbb12^2*spaa15^3*spbb15^2*spaa35^3*spbb35^2*spaa45+2591/108*spaa12^4*spbb12*spaa15^3*spbb15^3*spbb23*spaa35^3*spbb35*spaa45+14/9*spaa12^4*spbb12^3*spaa15^2*spaa24*spaa25^3*spbb25^3*spaa35+7481/72*spaa12^4*spbb12^3*spaa15^2*spaa24*spaa25^2*spbb25^2*spaa35^2*spbb35+2175/8*spaa12^4*spbb12^3*spaa15^2*spaa24*spaa25*spbb25*spaa35^3*spbb35^2+6865/36*spaa12^4*spbb12^3*spaa15^2*spaa24*spaa35^4*spbb35^3-5/6*spaa12^4*spbb12^3*spaa15^2*spaa25^4*spbb25^3*spaa34+353/18*spaa12^4*spbb12^2*spaa15^2*spbb15*spaa25^3*spbb25^3*spaa35*spaa45+3025/72*spaa12^4*spbb12^2*spaa15^2*spbb15*spaa25^2*spbb25^2*spaa35^2*spbb35*spaa45+41/6*spaa12^4*spbb12*spaa15^2*spbb15^2*spbb23*spaa25^2*spbb25^2*spaa35^2*spaa45-38365/216*spaa12^4*spbb12^2*spaa15^2*spbb15*spaa25*spbb25*spaa35^3*spbb35^2*spaa45-4277/108*spaa12^4*spbb12*spaa15^2*spbb15^2*spbb23*spaa25*spbb25*spaa35^3*spbb35*spaa45-20059/72*spaa12^4*spbb12^2*spaa15^2*spbb15*spaa35^4*spbb35^3*spaa45-11525/72*spaa12^4*spbb12*spaa15^2*spbb15^2*spbb23*spaa35^4*spbb35^2*spaa45-571/36*spaa12^4*spaa15^2*spbb15^3*spbb23^2*spaa35^4*spbb35*spaa45+5/6*spaa12^4*spbb12^2*spaa15*spaa25^4*spbb25^4*spaa35*spaa45+209/72*spaa12^4*spbb12^2*spaa15*spaa25^3*spbb25^3*spaa35^2*spbb35*spaa45-5/6*spaa12^4*spbb12*spaa15*spbb15*spbb23*spaa25^3*spbb25^3*spaa35^2*spaa45+19297/216*spaa12^4*spbb12^2*spaa15*spaa25^2*spbb25^2*spaa35^3*spbb35^2*spaa45+941/27*spaa12^4*spbb12*spaa15*spbb15*spbb23*spaa25^2*spbb25^2*spaa35^3*spbb35*spaa45+7097/72*spaa12^4*spbb12^2*spaa15*spaa25*spbb25*spaa35^4*spbb35^3*spaa45+4877/72*spaa12^4*spbb12*spaa15*spbb15*spbb23*spaa25*spbb25*spaa35^4*spbb35^2*spaa45+155/18*spaa12^4*spaa15*spbb15^2*spbb23^2*spaa25*spbb25*spaa35^4*spbb35*spaa45+481/18*spaa12^4*spbb12^2*spaa15*spaa35^5*spbb35^4*spaa45+115/12*spaa12^4*spbb12*spaa15*spbb15*spbb23*spaa35^5*spbb35^3*spaa45+34/9*spaa12^4*spaa15*spbb15^2*spbb23^2*spaa35^5*spbb35^2*spaa45-5/6*spaa12^4*spbb12*spbb23*spaa25^3*spbb25^3*spaa35^3*spbb35*spaa45-5/24*spaa12^4*spbb12*spbb23*spaa25^2*spbb25^2*spaa35^4*spbb35^2*spaa45-9/4*spaa12^4*spbb12*spbb23*spaa25*spbb25*spaa35^5*spbb35^3*spaa45+1/2*spaa12^4*spbb15*spbb23^2*spaa25*spbb25*spaa35^5*spbb35^2*spaa45+13/36*spaa12^4*spbb12*spbb23*spaa35^6*spbb35^4*spaa45+1/4*spaa12^4*spbb15*spbb23^2*spaa35^6*spbb35^3*spaa45-5/6*spaa12^3*spbb12*spaa13^4*spbb13^4*spaa15^2*spbb15*spaa35*spaa45-67/18*spaa12^3*spbb12*spaa13^3*spbb13^3*spaa15^3*spbb15^2*spaa35*spaa45-5/6*spaa12^3*spbb12^2*spaa13^3*spbb13^3*spaa15^2*spaa24*spaa35^2*spbb35-293/36*spaa12^3*spbb12*spaa13^3*spbb13^3*spaa15^2*spbb15*spaa35^2*spbb35*spaa45+1/36*spaa12^3*spbb12*spaa13^3*spbb13^3*spaa15*spaa35^3*spbb35^2*spaa45-5/6*spaa12^3*spaa13^3*spbb13^3*spaa15*spbb15*spbb23*spaa35^3*spbb35*spaa45-35/6*spaa12^3*spbb12^2*spaa13^2*spbb13^2*spaa15^4*spbb15^2*spaa24*spaa35+35/4*spaa12^3*spbb12*spaa13^2*spbb13^2*spaa15^4*spbb15^3*spaa35*spaa45-19/12*spaa12^3*spbb12^3*spaa13^2*spbb13^2*spaa15^3*spaa23*spaa24*spaa35*spbb35-125/18*spaa12^3*spbb12^2*spaa13^2*spbb13^2*spaa15^3*spbb15*spaa24*spaa35^2*spbb35+97/36*spaa12^3*spbb12*spaa13^2*spbb13^2*spaa15^3*spbb15^2*spaa35^2*spbb35*spaa45+4/3*spaa12^3*spbb12^2*spaa13^2*spbb13^2*spaa15^2*spaa24*spaa35^3*spbb35^2-69/4*spaa12^3*spbb12*spaa13^2*spbb13^2*spaa15^2*spbb15*spaa35^3*spbb35^2*spaa45-41/6*spaa12^3*spaa13^2*spbb13^2*spaa15^2*spbb15^2*spbb23*spaa35^3*spbb35*spaa45-3/4*spaa12^3*spbb12*spaa13^2*spbb13^2*spaa15*spaa35^4*spbb35^3*spaa45-179/36*spaa12^3*spaa13^2*spbb13^2*spaa15*spbb15*spbb23*spaa35^4*spbb35^2*spaa45-5/2*spaa12^3*spbb12^3*spaa13*spbb13*spaa15^5*spbb15^2*spaa23*spaa24+50/3*spaa12^3*spbb12^2*spaa13*spbb13*spaa15^5*spbb15^3*spaa24*spaa35-85/6*spaa12^3*spbb12*spaa13*spbb13*spaa15^5*spbb15^4*spaa35*spaa45-5/6*spaa12^3*spbb12^4*spaa13*spbb13*spaa15^4*spaa23^2*spaa24*spbb35-143/18*spaa12^3*spbb12^3*spaa13*spbb13*spaa15^4*spbb15*spaa23*spaa24*spaa35*spbb35+133/36*spaa12^3*spbb12^2*spaa13*spbb13*spaa15^4*spbb15^2*spaa24*spaa35^2*spbb35-116/27*spaa12^3*spbb12*spaa13*spbb13*spaa15^4*spbb15^3*spaa35^2*spbb35*spaa45+221/12*spaa12^3*spbb12^3*spaa13*spbb13*spaa15^3*spaa23*spaa24*spaa35^2*spbb35^2-6035/36*spaa12^3*spbb12^2*spaa13*spbb13*spaa15^3*spbb15*spaa24*spaa35^3*spbb35^2+1703/8*spaa12^3*spbb12*spaa13*spbb13*spaa15^3*spbb15^2*spaa35^3*spbb35^2*spaa45+223/18*spaa12^3*spaa13*spbb13*spaa15^3*spbb15^3*spbb23*spaa35^3*spbb35*spaa45+94/3*spaa12^3*spbb12^2*spaa13*spbb13*spaa15^2*spaa24*spaa35^4*spbb35^3-73/9*spaa12^3*spbb12*spaa13*spbb13*spaa15^2*spbb15*spaa35^4*spbb35^3*spaa45-173/36*spaa12^3*spaa13*spbb13*spaa15^2*spbb15^2*spbb23*spaa35^4*spbb35^2*spaa45-65/12*spaa12^3*spbb12*spaa13*spbb13*spaa15*spaa35^5*spbb35^4*spaa45-115/18*spaa12^3*spaa13*spbb13*spaa15*spbb15*spbb23*spaa35^5*spbb35^3*spaa45+65/6*spaa12^3*spbb12^3*spaa15^6*spbb15^3*spaa23*spaa24+293/9*spaa12^3*spbb12^2*spaa15^6*spbb15^4*spaa24*spaa35-929/36*spaa12^3*spbb12*spaa15^6*spbb15^5*spaa35*spaa45+179/36*spaa12^3*spbb12^4*spaa15^5*spbb15*spaa23^2*spaa24*spbb35+15*spaa12^3*spbb12^3*spaa15^5*spbb15^2*spaa23*spaa24*spaa25*spbb25-527/18*spaa12^3*spbb12^3*spaa15^5*spbb15^2*spaa23*spaa24*spaa35*spbb35+593/18*spaa12^3*spbb12^2*spaa15^5*spbb15^3*spaa24*spaa25*spbb25*spaa35+3509/27*spaa12^3*spbb12^2*spaa15^5*spbb15^3*spaa24*spaa35^2*spbb35-5*spaa12^3*spbb12^2*spaa15^5*spbb15^3*spaa25^2*spbb25*spaa34-19/12*spaa12^3*spbb12*spaa15^5*spbb15^4*spaa25*spbb25*spaa35*spaa45-2935/54*spaa12^3*spbb12*spaa15^5*spbb15^4*spaa35^2*spbb35*spaa45+55/12*spaa12^3*spbb12^4*spaa15^4*spaa23^2*spaa24*spaa25*spbb25*spbb35+1049/36*spaa12^3*spbb12^4*spaa15^4*spaa23^2*spaa24*spaa35*spbb35^2+35/2*spaa12^3*spbb12^3*spaa15^4*spbb15*spaa23*spaa24*spaa25^2*spbb25^2+2279/36*spaa12^3*spbb12^3*spaa15^4*spbb15*spaa23*spaa24*spaa25*spbb25*spaa35*spbb35-637/9*spaa12^3*spbb12^3*spaa15^4*spbb15*spaa23*spaa24*spaa35^2*spbb35^2+1141/36*spaa12^3*spbb12^2*spaa15^4*spbb15^2*spaa24*spaa25^2*spbb25^2*spaa35-1121/36*spaa12^3*spbb12^2*spaa15^4*spbb15^2*spaa24*spaa25*spbb25*spaa35^2*spbb35-40007/216*spaa12^3*spbb12^2*spaa15^4*spbb15^2*spaa24*spaa35^3*spbb35^2-85/6*spaa12^3*spbb12^2*spaa15^4*spbb15^2*spaa25^3*spbb25^2*spaa34+43/12*spaa12^3*spbb12*spaa15^4*spbb15^3*spaa25^2*spbb25^2*spaa35*spaa45+559/36*spaa12^3*spbb12*spaa15^4*spbb15^3*spaa25*spbb25*spaa35^2*spbb35*spaa45+36659/216*spaa12^3*spbb12*spaa15^4*spbb15^3*spaa35^3*spbb35^2*spaa45+115/18*spaa12^3*spaa15^4*spbb15^4*spbb23*spaa35^3*spbb35*spaa45+5/2*spaa12^3*spbb12^3*spaa15^3*spaa23*spaa24*spaa25^3*spbb25^3+485/6*spaa12^3*spbb12^3*spaa15^3*spaa23*spaa24*spaa25^2*spbb25^2*spaa35*spbb35+513/2*spaa12^3*spbb12^3*spaa15^3*spaa23*spaa24*spaa25*spbb25*spaa35^2*spbb35^2+8039/36*spaa12^3*spbb12^3*spaa15^3*spaa23*spaa24*spaa35^3*spbb35^3+551/12*spaa12^3*spbb12^2*spaa15^3*spbb15*spaa24*spaa25^3*spbb25^3*spaa35+6895/72*spaa12^3*spbb12^2*spaa15^3*spbb15*spaa24*spaa25^2*spbb25^2*spaa35^2*spbb35-5225/27*spaa12^3*spbb12^2*spaa15^3*spbb15*spaa24*spaa25*spbb25*spaa35^3*spbb35^2-6467/24*spaa12^3*spbb12^2*spaa15^3*spbb15*spaa24*spaa35^4*spbb35^3-65/6*spaa12^3*spbb12^2*spaa15^3*spbb15*spaa25^4*spbb25^3*spaa34+173/12*spaa12^3*spbb12*spaa15^3*spbb15^2*spaa25^3*spbb25^3*spaa35*spaa45-43/12*spaa12^3*spbb12*spaa15^3*spbb15^2*spaa25^2*spbb25^2*spaa35^2*spbb35*spaa45+2810/27*spaa12^3*spbb12*spaa15^3*spbb15^2*spaa25*spbb25*spaa35^3*spbb35^2*spaa45+223/18*spaa12^3*spaa15^3*spbb15^3*spbb23*spaa25*spbb25*spaa35^3*spbb35*spaa45+50927/216*spaa12^3*spbb12*spaa15^3*spbb15^2*spaa35^4*spbb35^3*spaa45+1258/27*spaa12^3*spaa15^3*spbb15^3*spbb23*spaa35^4*spbb35^2*spaa45+79/9*spaa12^3*spbb12^2*spaa15^2*spaa24*spaa25^4*spbb25^4*spaa35+35755/216*spaa12^3*spbb12^2*spaa15^2*spaa24*spaa25^3*spbb25^3*spaa35^2*spbb35+41477/108*spaa12^3*spbb12^2*spaa15^2*spaa24*spaa25^2*spbb25^2*spaa35^3*spbb35^2+19685/72*spaa12^3*spbb12^2*spaa15^2*spaa24*spaa25*spbb25*spaa35^4*spbb35^3+275/6*spaa12^3*spbb12^2*spaa15^2*spaa24*spaa35^5*spbb35^4-5/3*spaa12^3*spbb12^2*spaa15^2*spaa25^5*spbb25^4*spaa34+121/12*spaa12^3*spbb12*spaa15^2*spbb15*spaa25^4*spbb25^4*spaa35*spaa45+719/36*spaa12^3*spbb12*spaa15^2*spbb15*spaa25^3*spbb25^3*spaa35^2*spbb35*spaa45-13021/216*spaa12^3*spbb12*spaa15^2*spbb15*spaa25^2*spbb25^2*spaa35^3*spbb35^2*spaa45-41/6*spaa12^3*spaa15^2*spbb15^2*spbb23*spaa25^2*spbb25^2*spaa35^3*spbb35*spaa45-23513/216*spaa12^3*spbb12*spaa15^2*spbb15*spaa25*spbb25*spaa35^4*spbb35^3*spaa45-2039/54*spaa12^3*spaa15^2*spbb15^2*spbb23*spaa25*spbb25*spaa35^4*spbb35^2*spaa45+649/36*spaa12^3*spbb12*spaa15^2*spbb15*spaa35^5*spbb35^4*spaa45+208/9*spaa12^3*spaa15^2*spbb15^2*spbb23*spaa35^5*spbb35^3*spaa45+5/6*spaa12^3*spbb12*spaa15*spaa25^5*spbb25^5*spaa35*spaa45+71/12*spaa12^3*spbb12*spaa15*spaa25^4*spbb25^4*spaa35^2*spbb35*spaa45+12001/216*spaa12^3*spbb12*spaa15*spaa25^3*spbb25^3*spaa35^3*spbb35^2*spaa45+25/2*spaa12^3*spaa15*spbb15*spbb23*spaa25^3*spbb25^3*spaa35^3*spbb35*spaa45+3233/54*spaa12^3*spbb12*spaa15*spaa25^2*spbb25^2*spaa35^4*spbb35^3*spaa45+1223/54*spaa12^3*spaa15*spbb15*spbb23*spaa25^2*spbb25^2*spaa35^4*spbb35^2*spaa45+227/36*spaa12^3*spbb12*spaa15*spaa25*spbb25*spaa35^5*spbb35^4*spaa45-53/6*spaa12^3*spaa15*spbb15*spbb23*spaa25*spbb25*spaa35^5*spbb35^3*spaa45-49/6*spaa12^3*spbb12*spaa15*spaa35^6*spbb35^5*spaa45-52/9*spaa12^3*spaa15*spbb15*spbb23*spaa35^6*spbb35^4*spaa45+1/6*spaa12^3*spbb23*spaa25^2*spbb25^2*spaa35^5*spbb35^3*spaa45+1/12*spaa12^3*spbb23*spaa25*spbb25*spaa35^6*spbb35^4*spaa45+5/6*spaa12^2*spaa13^4*spbb13^4*spaa15^2*spbb15*spaa35^2*spbb35*spaa45-10/3*spaa12^2*spbb12*spaa13^3*spbb13^3*spaa15^4*spbb15^2*spaa24*spaa35-5/6*spaa12^2*spbb12*spaa13^3*spbb13^3*spaa15^3*spbb15*spaa24*spaa35^2*spbb35+67/18*spaa12^2*spaa13^3*spbb13^3*spaa15^3*spbb15^2*spaa35^2*spbb35*spaa45+233/36*spaa12^2*spaa13^3*spbb13^3*spaa15^2*spbb15*spaa35^3*spbb35^2*spaa45-10/3*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spaa15^5*spbb15^2*spaa23*spaa24+35/6*spaa12^2*spbb12*spaa13^2*spbb13^2*spaa15^5*spbb15^3*spaa24*spaa35-5/6*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spaa15^4*spbb15*spaa23*spaa24*spaa35*spbb35-97/18*spaa12^2*spbb12*spaa13^2*spbb13^2*spaa15^4*spbb15^2*spaa24*spaa35^2*spbb35-35/4*spaa12^2*spaa13^2*spbb13^2*spaa15^4*spbb15^3*spaa35^2*spbb35*spaa45+37/36*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spaa15^3*spaa23*spaa24*spaa35^2*spbb35^2-89/18*spaa12^2*spbb12*spaa13^2*spbb13^2*spaa15^3*spbb15*spaa24*spaa35^3*spbb35^2+43/6*spaa12^2*spaa13^2*spbb13^2*spaa15^3*spbb15^2*spaa35^3*spbb35^2*spaa45-3/4*spaa12^2*spbb12*spaa13^2*spbb13^2*spaa15^2*spaa24*spaa35^4*spbb35^3+209/12*spaa12^2*spaa13^2*spbb13^2*spaa15^2*spbb15*spaa35^4*spbb35^3*spaa45+35/6*spaa12^2*spbb12^2*spaa13*spbb13*spaa15^6*spbb15^3*spaa23*spaa24-35/6*spaa12^2*spbb12*spaa13*spbb13*spaa15^6*spbb15^4*spaa24*spaa35-191/9*spaa12^2*spbb12^2*spaa13*spbb13*spaa15^5*spbb15^2*spaa23*spaa24*spaa35*spbb35+539/36*spaa12^2*spbb12*spaa13*spbb13*spaa15^5*spbb15^3*spaa24*spaa35^2*spbb35+85/6*spaa12^2*spaa13*spbb13*spaa15^5*spbb15^4*spaa35^2*spbb35*spaa45+239/36*spaa12^2*spbb12^3*spaa13*spbb13*spaa15^4*spaa23^2*spaa24*spaa35*spbb35^2-187/4*spaa12^2*spbb12^2*spaa13*spbb13*spaa15^4*spbb15*spaa23*spaa24*spaa35^2*spbb35^2+307/4*spaa12^2*spbb12*spaa13*spbb13*spaa15^4*spbb15^2*spaa24*spaa35^3*spbb35^2-3521/54*spaa12^2*spaa13*spbb13*spaa15^4*spbb15^3*spaa35^3*spbb35^2*spaa45+91/4*spaa12^2*spbb12^2*spaa13*spbb13*spaa15^3*spaa23*spaa24*spaa35^3*spbb35^3+23/6*spaa12^2*spbb12*spaa13*spbb13*spaa15^3*spbb15*spaa24*spaa35^4*spbb35^3-1105/36*spaa12^2*spaa13*spbb13*spaa15^3*spbb15^2*spaa35^4*spbb35^3*spaa45-329/36*spaa12^2*spbb12*spaa13*spbb13*spaa15^2*spaa24*spaa35^5*spbb35^4+212/9*spaa12^2*spaa13*spbb13*spaa15^2*spbb15*spaa35^5*spbb35^4*spaa45+25/3*spaa12^2*spbb12^2*spaa15^7*spbb15^4*spaa23*spaa24-15*spaa12^2*spbb12*spaa15^7*spbb15^5*spaa24*spaa35-241/36*spaa12^2*spbb12^3*spaa15^6*spbb15^2*spaa23^2*spaa24*spbb35+40/3*spaa12^2*spbb12^2*spaa15^6*spbb15^3*spaa23*spaa24*spaa25*spbb25+695/36*spaa12^2*spbb12^2*spaa15^6*spbb15^3*spaa23*spaa24*spaa35*spbb35-59/12*spaa12^2*spbb12*spaa15^6*spbb15^4*spaa24*spaa25*spbb25*spaa35-679/36*spaa12^2*spbb12*spaa15^6*spbb15^4*spaa24*spaa35^2*spbb35+929/36*spaa12^2*spaa15^6*spbb15^5*spaa35^2*spbb35*spaa45+37/6*spaa12^2*spbb12^4*spaa15^5*spaa23^3*spaa24*spbb35^2+397/18*spaa12^2*spbb12^3*spaa15^5*spbb15*spaa23^2*spaa24*spaa25*spbb25*spbb35+343/9*spaa12^2*spbb12^3*spaa15^5*spbb15*spaa23^2*spaa24*spaa35*spbb35^2+25/3*spaa12^2*spbb12^2*spaa15^5*spbb15^2*spaa23*spaa24*spaa25^2*spbb25^2+193/36*spaa12^2*spbb12^2*spaa15^5*spbb15^2*spaa23*spaa24*spaa25*spbb25*spaa35*spbb35-395/9*spaa12^2*spbb12^2*spaa15^5*spbb15^2*spaa23*spaa24*spaa35^2*spbb35^2+53/4*spaa12^2*spbb12*spaa15^5*spbb15^3*spaa24*spaa25^2*spbb25^2*spaa35+229/18*spaa12^2*spbb12*spaa15^5*spbb15^3*spaa24*spaa25*spbb25*spaa35^2*spbb35+3467/54*spaa12^2*spbb12*spaa15^5*spbb15^3*spaa24*spaa35^3*spbb35^2-5/2*spaa12^2*spbb12*spaa15^5*spbb15^3*spaa25^3*spbb25^2*spaa34-5/6*spaa12^2*spaa15^5*spbb15^4*spaa25^2*spbb25^2*spaa35*spaa45-1/12*spaa12^2*spaa15^5*spbb15^4*spaa25*spbb25*spaa35^2*spbb35*spaa45-2851/108*spaa12^2*spaa15^5*spbb15^4*spaa35^3*spbb35^2*spaa45+235/12*spaa12^2*spbb12^3*spaa15^4*spaa23^2*spaa24*spaa25^2*spbb25^2*spbb35+1787/18*spaa12^2*spbb12^3*spaa15^4*spaa23^2*spaa24*spaa25*spbb25*spaa35*spbb35^2+958/9*spaa12^2*spbb12^3*spaa15^4*spaa23^2*spaa24*spaa35^2*spbb35^3+40/3*spaa12^2*spbb12^2*spaa15^4*spbb15*spaa23*spaa24*spaa25^3*spbb25^3+805/6*spaa12^2*spbb12^2*spaa15^4*spbb15*spaa23*spaa24*spaa25^2*spbb25^2*spaa35*spbb35+4517/36*spaa12^2*spbb12^2*spaa15^4*spbb15*spaa23*spaa24*spaa25*spbb25*spaa35^2*spbb35^2-427/9*spaa12^2*spbb12^2*spaa15^4*spbb15*spaa23*spaa24*spaa35^3*spbb35^3+737/36*spaa12^2*spbb12*spaa15^4*spbb15^2*spaa24*spaa25^3*spbb25^3*spaa35+89/2*spaa12^2*spbb12*spaa15^4*spbb15^2*spaa24*spaa25^2*spbb25^2*spaa35^2*spbb35+653/9*spaa12^2*spbb12*spaa15^4*spbb15^2*spaa24*spaa25*spbb25*spaa35^3*spbb35^2+15133/108*spaa12^2*spbb12*spaa15^4*spbb15^2*spaa24*spaa35^4*spbb35^3-35/6*spaa12^2*spbb12*spaa15^4*spbb15^2*spaa25^4*spbb25^3*spaa34-5/6*spaa12^2*spaa15^4*spbb15^3*spaa25^3*spbb25^3*spaa35*spaa45-13/12*spaa12^2*spaa15^4*spbb15^3*spaa25^2*spbb25^2*spaa35^2*spbb35*spaa45-145/12*spaa12^2*spaa15^4*spbb15^3*spaa25*spbb25*spaa35^3*spbb35^2*spaa45-5039/54*spaa12^2*spaa15^4*spbb15^3*spaa35^4*spbb35^3*spaa45+25/6*spaa12^2*spbb12^2*spaa15^3*spaa23*spaa24*spaa25^4*spbb25^4+3653/36*spaa12^2*spbb12^2*spaa15^3*spaa23*spaa24*spaa25^3*spbb25^3*spaa35*spbb35+290*spaa12^2*spbb12^2*spaa15^3*spaa23*spaa24*spaa25^2*spbb25^2*spaa35^2*spbb35^2+1453/6*spaa12^2*spbb12^2*spaa15^3*spaa23*spaa24*spaa25*spbb25*spaa35^3*spbb35^3+1421/36*spaa12^2*spbb12^2*spaa15^3*spaa23*spaa24*spaa35^4*spbb35^4+224/9*spaa12^2*spbb12*spaa15^3*spbb15*spaa24*spaa25^4*spbb25^4*spaa35+14669/108*spaa12^2*spbb12*spaa15^3*spbb15*spaa24*spaa25^3*spbb25^3*spaa35^2*spbb35+2555/24*spaa12^2*spbb12*spaa15^3*spbb15*spaa24*spaa25^2*spbb25^2*spaa35^3*spbb35^2+149/27*spaa12^2*spbb12*spaa15^3*spbb15*spaa24*spaa25*spbb25*spaa35^4*spbb35^3+1247/36*spaa12^2*spbb12*spaa15^3*spbb15*spaa24*spaa35^5*spbb35^4-25/6*spaa12^2*spbb12*spaa15^3*spbb15*spaa25^5*spbb25^4*spaa34+5/6*spaa12^2*spaa15^3*spbb15^2*spaa25^4*spbb25^4*spaa35*spaa45-1/4*spaa12^2*spaa15^3*spbb15^2*spaa25^3*spbb25^3*spaa35^2*spbb35*spaa45+527/36*spaa12^2*spaa15^3*spbb15^2*spaa25^2*spbb25^2*spaa35^3*spbb35^2*spaa45+1235/54*spaa12^2*spaa15^3*spbb15^2*spaa25*spbb25*spaa35^4*spbb35^3*spaa45-88/3*spaa12^2*spaa15^3*spbb15^2*spaa35^5*spbb35^4*spaa45+91/12*spaa12^2*spbb12*spaa15^2*spaa24*spaa25^5*spbb25^5*spaa35+10487/108*spaa12^2*spbb12*spaa15^2*spaa24*spaa25^4*spbb25^4*spaa35^2*spbb35+5075/24*spaa12^2*spbb12*spaa15^2*spaa24*spaa25^3*spbb25^3*spaa35^3*spbb35^2+29141/216*spaa12^2*spbb12*spaa15^2*spaa24*spaa25^2*spbb25^2*spaa35^4*spbb35^3+1/6*spaa12^2*spbb12*spaa15^2*spaa24*spaa25*spbb25*spaa35^5*spbb35^4-553/36*spaa12^2*spbb12*spaa15^2*spaa24*spaa35^6*spbb35^5-5/6*spaa12^2*spbb12*spaa15^2*spaa25^6*spbb25^5*spaa34+5/6*spaa12^2*spaa15^2*spbb15*spaa25^5*spbb25^5*spaa35*spaa45+19/12*spaa12^2*spaa15^2*spbb15*spaa25^4*spbb25^4*spaa35^2*spbb35*spaa45-15/4*spaa12^2*spaa15^2*spbb15*spaa25^3*spbb25^3*spaa35^3*spbb35^2*spaa45-985/108*spaa12^2*spaa15^2*spbb15*spaa25^2*spbb25^2*spaa35^4*spbb35^3*spaa45+721/36*spaa12^2*spaa15^2*spbb15*spaa25*spbb25*spaa35^5*spbb35^4*spaa45+106/9*spaa12^2*spaa15^2*spbb15*spaa35^6*spbb35^5*spaa45+5/6*spaa12^2*spaa15*spaa25^5*spbb25^5*spaa35^2*spbb35*spaa45+53/4*spaa12^2*spaa15*spaa25^4*spbb25^4*spaa35^3*spbb35^2*spaa45+983/54*spaa12^2*spaa15*spaa25^3*spbb25^3*spaa35^4*spbb35^3*spaa45-13/6*spaa12^2*spaa15*spaa25^2*spbb25^2*spaa35^5*spbb35^4*spaa45-127/36*spaa12^2*spaa15*spaa25*spbb25*spaa35^6*spbb35^5*spaa45+10/3*spaa12*spaa13^3*spbb13^3*spaa15^4*spbb15^2*spaa24*spaa35^2*spbb35+5/6*spaa12*spaa13^3*spbb13^3*spaa15^3*spbb15*spaa24*spaa35^3*spbb35^2-35/6*spaa12*spaa13^2*spbb13^2*spaa15^5*spbb15^3*spaa24*spaa35^2*spbb35-1/4*spaa12*spbb12*spaa13^2*spbb13^2*spaa15^4*spbb15*spaa23*spaa24*spaa35^2*spbb35^2+101/9*spaa12*spaa13^2*spbb13^2*spaa15^4*spbb15^2*spaa24*spaa35^3*spbb35^2-5/18*spaa12*spbb12*spaa13^2*spbb13^2*spaa15^3*spaa23*spaa24*spaa35^3*spbb35^3+139/18*spaa12*spaa13^2*spbb13^2*spaa15^3*spbb15*spaa24*spaa35^4*spbb35^3-10/3*spaa12*spbb12^2*spaa13*spbb13*spaa15^6*spbb15^2*spaa23^2*spaa24*spbb35+35/6*spaa12*spaa13*spbb13*spaa15^6*spbb15^4*spaa24*spaa35^2*spbb35+331/18*spaa12*spbb12*spaa13*spbb13*spaa15^5*spbb15^2*spaa23*spaa24*spaa35^2*spbb35^2-1139/36*spaa12*spaa13*spbb13*spaa15^5*spbb15^3*spaa24*spaa35^3*spbb35^2+221/36*spaa12*spbb12^2*spaa13*spbb13*spaa15^4*spaa23^2*spaa24*spaa35^2*spbb35^3+61/36*spaa12*spbb12*spaa13*spbb13*spaa15^4*spbb15*spaa23*spaa24*spaa35^3*spbb35^3-4/9*spaa12*spaa13*spbb13*spaa15^4*spbb15^2*spaa24*spaa35^4*spbb35^3-14/3*spaa12*spbb12*spaa13*spbb13*spaa15^3*spaa23*spaa24*spaa35^4*spbb35^4+128/9*spaa12*spaa13*spbb13*spaa15^3*spbb15*spaa24*spaa35^5*spbb35^4-5/6*spaa12*spbb12^2*spaa15^7*spbb15^3*spaa23^2*spaa24*spbb35+5/2*spaa12*spbb12*spaa15^7*spbb15^4*spaa23*spaa24*spaa25*spbb25+5/6*spaa12*spbb12*spaa15^7*spbb15^4*spaa23*spaa24*spaa35*spbb35+15*spaa12*spaa15^7*spbb15^5*spaa24*spaa35^2*spbb35+35/3*spaa12*spbb12^3*spaa15^6*spbb15*spaa23^3*spaa24*spbb35^2+10*spaa12*spbb12^2*spaa15^6*spbb15^2*spaa23^2*spaa24*spaa25*spbb25*spbb35+241/36*spaa12*spbb12^2*spaa15^6*spbb15^2*spaa23^2*spaa24*spaa35*spbb35^2+5/6*spaa12*spbb12*spaa15^6*spbb15^3*spaa23*spaa24*spaa25^2*spbb25^2+10/3*spaa12*spbb12*spaa15^6*spbb15^3*spaa23*spaa24*spaa25*spbb25*spaa35*spbb35-182/9*spaa12*spbb12*spaa15^6*spbb15^3*spaa23*spaa24*spaa35^2*spbb35^2-5/6*spaa12*spaa15^6*spbb15^4*spaa24*spaa25^2*spbb25^2*spaa35+13/4*spaa12*spaa15^6*spbb15^4*spaa24*spaa25*spbb25*spaa35^2*spbb35-523/36*spaa12*spaa15^6*spbb15^4*spaa24*spaa35^3*spbb35^2+35/3*spaa12*spbb12^3*spaa15^5*spaa23^3*spaa24*spaa25*spbb25*spbb35^2+305/18*spaa12*spbb12^3*spaa15^5*spaa23^3*spaa24*spaa35*spbb35^3+100/3*spaa12*spbb12^2*spaa15^5*spbb15*spaa23^2*spaa24*spaa25^2*spbb25^2*spbb35+1529/18*spaa12*spbb12^2*spaa15^5*spbb15*spaa23^2*spaa24*spaa25*spbb25*spaa35*spbb35^2+527/18*spaa12*spbb12^2*spaa15^5*spbb15*spaa23^2*spaa24*spaa35^2*spbb35^3+5/3*spaa12*spbb12*spaa15^5*spbb15^2*spaa23*spaa24*spaa25^3*spbb25^3+50*spaa12*spbb12*spaa15^5*spbb15^2*spaa23*spaa24*spaa25^2*spbb25^2*spaa35*spbb35+497/9*spaa12*spbb12*spaa15^5*spbb15^2*spaa23*spaa24*spaa25*spbb25*spaa35^2*spbb35^2+106/3*spaa12*spbb12*spaa15^5*spbb15^2*spaa23*spaa24*spaa35^3*spbb35^3-5/3*spaa12*spaa15^5*spbb15^3*spaa24*spaa25^3*spbb25^3*spaa35-23/4*spaa12*spaa15^5*spbb15^3*spaa24*spaa25^2*spbb25^2*spaa35^2*spbb35-209/6*spaa12*spaa15^5*spbb15^3*spaa24*spaa25*spbb25*spaa35^3*spbb35^2-527/12*spaa12*spaa15^5*spbb15^3*spaa24*spaa35^4*spbb35^3+50/3*spaa12*spbb12^2*spaa15^4*spaa23^2*spaa24*spaa25^3*spbb25^3*spbb35+303/4*spaa12*spbb12^2*spaa15^4*spaa23^2*spaa24*spaa25^2*spbb25^2*spaa35*spbb35^2+1529/18*spaa12*spbb12^2*spaa15^4*spaa23^2*spaa24*spaa25*spbb25*spaa35^2*spbb35^3+769/36*spaa12*spbb12^2*spaa15^4*spaa23^2*spaa24*spaa35^3*spbb35^4+5*spaa12*spbb12*spaa15^4*spbb15*spaa23*spaa24*spaa25^4*spbb25^4+90*spaa12*spbb12*spaa15^4*spbb15*spaa23*spaa24*spaa25^3*spbb25^3*spaa35*spbb35+889/6*spaa12*spbb12*spaa15^4*spbb15*spaa23*spaa24*spaa25^2*spbb25^2*spaa35^2*spbb35^2+2039/36*spaa12*spbb12*spaa15^4*spbb15*spaa23*spaa24*spaa25*spbb25*spaa35^3*spbb35^3+223/12*spaa12*spbb12*spaa15^4*spbb15*spaa23*spaa24*spaa35^4*spbb35^4+943/36*spaa12*spaa15^4*spbb15^2*spaa24*spaa25^3*spbb25^3*spaa35^2*spbb35+1067/36*spaa12*spaa15^4*spbb15^2*spaa24*spaa25^2*spbb25^2*spaa35^3*spbb35^2+23/6*spaa12*spaa15^4*spbb15^2*spaa24*spaa25*spbb25*spaa35^4*spbb35^3-127/18*spaa12*spaa15^4*spbb15^2*spaa24*spaa35^5*spbb35^4+5/3*spaa12*spbb12*spaa15^3*spaa23*spaa24*spaa25^5*spbb25^5+85/2*spaa12*spbb12*spaa15^3*spaa23*spaa24*spaa25^4*spbb25^4*spaa35*spbb35+4177/36*spaa12*spbb12*spaa15^3*spaa23*spaa24*spaa25^3*spbb25^3*spaa35^2*spbb35^2+575/6*spaa12*spbb12*spaa15^3*spaa23*spaa24*spaa25^2*spbb25^2*spaa35^3*spbb35^3+13*spaa12*spbb12*spaa15^3*spaa23*spaa24*spaa25*spbb25*spaa35^4*spbb35^4-47/6*spaa12*spbb12*spaa15^3*spaa23*spaa24*spaa35^5*spbb35^5+5/3*spaa12*spaa15^3*spbb15*spaa24*spaa25^5*spbb25^5*spaa35+707/18*spaa12*spaa15^3*spbb15*spaa24*spaa25^4*spbb25^4*spaa35^2*spbb35+1753/27*spaa12*spaa15^3*spbb15*spaa24*spaa25^3*spbb25^3*spaa35^3*spbb35^2+281/9*spaa12*spaa15^3*spbb15*spaa24*spaa25^2*spbb25^2*spaa35^4*spbb35^3+47/3*spaa12*spaa15^3*spbb15*spaa24*spaa25*spbb25*spaa35^5*spbb35^4+22/3*spaa12*spaa15^3*spbb15*spaa24*spaa35^6*spbb35^5+5/6*spaa12*spaa15^2*spaa24*spaa25^6*spbb25^6*spaa35+229/12*spaa12*spaa15^2*spaa24*spaa25^5*spbb25^5*spaa35^2*spbb35+5035/108*spaa12*spaa15^2*spaa24*spaa25^4*spbb25^4*spaa35^3*spbb35^2+3397/108*spaa12*spaa15^2*spaa24*spaa25^3*spbb25^3*spaa35^4*spbb35^3-13/36*spaa12*spaa15^2*spaa24*spaa25^2*spbb25^2*spaa35^5*spbb35^4-31/9*spaa12*spaa15^2*spaa24*spaa25*spbb25*spaa35^6*spbb35^5+10/3*spaa13^2*spbb13^2*spaa15^5*spbb15^2*spaa23*spaa24*spaa35^2*spbb35^2+13/12*spaa13^2*spbb13^2*spaa15^4*spbb15*spaa23*spaa24*spaa35^3*spbb35^3+10/3*spbb12*spaa13*spbb13*spaa15^6*spbb15^2*spaa23^2*spaa24*spaa35*spbb35^2-35/6*spaa13*spbb13*spaa15^6*spbb15^3*spaa23*spaa24*spaa35^2*spbb35^2+16/3*spaa13*spbb13*spaa15^5*spbb15^2*spaa23*spaa24*spaa35^3*spbb35^3-5/18*spbb12*spaa13*spbb13*spaa15^4*spaa23^2*spaa24*spaa35^3*spbb35^4+13/6*spaa13*spbb13*spaa15^4*spbb15*spaa23*spaa24*spaa35^4*spbb35^4+10/3*spbb12^2*spaa15^7*spbb15^2*spaa23^3*spaa24*spbb35^2+10/3*spbb12*spaa15^7*spbb15^3*spaa23^2*spaa24*spaa25*spbb25*spbb35+5/6*spbb12*spaa15^7*spbb15^3*spaa23^2*spaa24*spaa35*spbb35^2-5/2*spaa15^7*spbb15^4*spaa23*spaa24*spaa25*spbb25*spaa35*spbb35-55/6*spaa15^7*spbb15^4*spaa23*spaa24*spaa35^2*spbb35^2+20/3*spbb12^2*spaa15^6*spbb15*spaa23^3*spaa24*spaa25*spbb25*spbb35^2+25/3*spbb12^2*spaa15^6*spbb15*spaa23^3*spaa24*spaa35*spbb35^3+10*spbb12*spaa15^6*spbb15^2*spaa23^2*spaa24*spaa25^2*spbb25^2*spbb35+70/3*spbb12*spaa15^6*spbb15^2*spaa23^2*spaa24*spaa25*spbb25*spaa35*spbb35^2+35/3*spbb12*spaa15^6*spbb15^2*spaa23^2*spaa24*spaa35^2*spbb35^3+35/6*spaa15^6*spbb15^3*spaa23*spaa24*spaa25^2*spbb25^2*spaa35*spbb35-20/3*spaa15^6*spbb15^3*spaa23*spaa24*spaa25*spbb25*spaa35^2*spbb35^2-33/4*spaa15^6*spbb15^3*spaa23*spaa24*spaa35^3*spbb35^3+10/3*spbb12^2*spaa15^5*spaa23^3*spaa24*spaa25^2*spbb25^2*spbb35^2+25/3*spbb12^2*spaa15^5*spaa23^3*spaa24*spaa25*spbb25*spaa35*spbb35^3+47/9*spbb12^2*spaa15^5*spaa23^3*spaa24*spaa35^2*spbb35^4+10*spbb12*spaa15^5*spbb15*spaa23^2*spaa24*spaa25^3*spbb25^3*spbb35+100/3*spbb12*spaa15^5*spbb15*spaa23^2*spaa24*spaa25^2*spbb25^2*spaa35*spbb35^2+23*spbb12*spaa15^5*spbb15*spaa23^2*spaa24*spaa25*spbb25*spaa35^2*spbb35^3+95/36*spbb12*spaa15^5*spbb15*spaa23^2*spaa24*spaa35^3*spbb35^4+55/3*spaa15^5*spbb15^2*spaa23*spaa24*spaa25^3*spbb25^3*spaa35*spbb35+70/3*spaa15^5*spbb15^2*spaa23*spaa24*spaa25^2*spbb25^2*spaa35^2*spbb35^2+31/4*spaa15^5*spbb15^2*spaa23*spaa24*spaa25*spbb25*spaa35^3*spbb35^3+2*spaa15^5*spbb15^2*spaa23*spaa24*spaa35^4*spbb35^4+10/3*spbb12*spaa15^4*spaa23^2*spaa24*spaa25^4*spbb25^4*spbb35+50/3*spbb12*spaa15^4*spaa23^2*spaa24*spaa25^3*spbb25^3*spaa35*spbb35^2+23*spbb12*spaa15^4*spaa23^2*spaa24*spaa25^2*spbb25^2*spaa35^2*spbb35^3+343/36*spbb12*spaa15^4*spaa23^2*spaa24*spaa25*spbb25*spaa35^3*spbb35^4-5/18*spbb12*spaa15^4*spaa23^2*spaa24*spaa35^4*spbb35^5+15*spaa15^4*spbb15*spaa23*spaa24*spaa25^4*spbb25^4*spaa35*spbb35+30*spaa15^4*spbb15*spaa23*spaa24*spaa25^3*spbb25^3*spaa35^2*spbb35^2+101/6*spaa15^4*spbb15*spaa23*spaa24*spaa25^2*spbb25^2*spaa35^3*spbb35^3+35/12*spaa15^4*spbb15*spaa23*spaa24*spaa25*spbb25*spaa35^4*spbb35^4+13/12*spaa15^4*spbb15*spaa23*spaa24*spaa35^5*spbb35^5+5*spaa15^3*spaa23*spaa24*spaa25^5*spbb25^5*spaa35*spbb35+15*spaa15^3*spaa23*spaa24*spaa25^4*spbb25^4*spaa35^2*spbb35^2+15*spaa15^3*spaa23*spaa24*spaa25^3*spbb25^3*spaa35^3*spbb35^3+5*spaa15^3*spaa23*spaa24*spaa25^2*spbb25^2*spaa35^4*spbb35^4)/(spaa12*spaa13*spaa15*spaa24*spaa25^3*spbb25^3*spbb34*spaa35^2*spbb35*spaa45*spab4124)}

==> anc/TwoLoopSpinorRemainders/uubggg_pmppm_Nf1.txt <==
rationalSpinorBasis["uubggg","pmppm","Nf1"]=
{(-1/2),
(-671/360*spbb23^3*spbb45^3)/(spbb25^3*spbb34^3)+
(-61/30*spbb23^2*spbb45^2)/(spbb25^2*spbb34^2)+
(-61/120*spbb23*spbb45)/(spbb25*spbb34),
(+2/3*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(+1*spbb12^2*spaa13^2*spbb35^2)/(spbb25^2*spab3123^2)+
(+1*spbb12*spaa13*spbb35)/(spbb25*spab3123)+
(+7/6),
(+1*spbb12^2*spbb15*spbb24*spbb45^2)/(spbb14^3*spbb25^3)+
(+1*spbb15^2*spbb24^2)/(spbb14^2*spbb25^2),
(-1/2*spbb15^3*spbb24^3)/(spbb14^3*spbb25^3),
(-1/36*spbb12^3*spbb35^3)/(spbb13^3*spbb25^3)+
(-5/36*spbb12^3*spbb45^3)/(spbb14^3*spbb25^3)+
(+1/12*spbb12^2*spbb35^2)/(spbb13^2*spbb25^2)+
(+5/12*spbb12^2*spbb45^2)/(spbb14^2*spbb25^2)+
(-1/12*spbb12*spbb35)/(spbb13*spbb25)+
(-5/12*spbb12*spbb45)/(spbb14*spbb25)+
(+1/9),
(-4*spbb12*spaa13^2*spbb15*spaa23*spbb23^3*spaa34*spbb45)/(spbb25^3*spaa35*spab3153^3)+
(spbb12^3*spaa13*spbb35^2*(1/2*spaa14*spbb14+1/2*spaa23*spbb23))/(spbb13^2*spbb25^3*spaa35*spab3153)+
(spaa13^2*spbb12^3*spbb35*(-1/2*spaa13*spbb13-1*spaa14*spbb14))/(spbb13*spbb25^3*spaa35^2*spab3153)+
(-2*spbb12^3*spaa13^2*spaa14*spbb14*spbb35^2)/(spbb13*spbb25^3*spaa35*spab3153^2)+
(+1/2*spbb12^2*spaa13*spbb35^2)/(spbb13*spbb25^2*spab3153)+
(-1/2*spbb12^2*spaa13*spaa14*spbb14*spbb35)/(spbb13*spbb25^2*spaa35*spab3153)+
(+1*spaa12*spbb12^3*spaa13*spbb35)/(spbb13*spbb25^2*spaa35*spab3153)+
(spbb12^2*spbb35*(1/2*spaa12*spbb12*spaa14*spbb14+1*spbb12*spaa13*spaa24*spbb34-1/2*spaa23^2*spbb23^2))/(spbb13^2*spbb25^2*spaa35*spab3153)+
(spbb12^2*spaa13*(-2*spaa12*spbb12*spaa13*spbb13-1*spaa12*spbb12*spaa14*spbb14+1/2*spaa13^2*spbb13^2+1/2*spaa13*spbb13*spaa14*spbb14-2*spbb12*spaa13*spaa24*spbb34))/(spbb13*spbb25^2*spaa35^2*spab3153)+
(spbb12^2*spaa13*spaa14*spbb35*(2*spaa12*spbb12*spbb14+4*spaa13*spbb13*spbb14-4*spbb12*spaa23*spbb34))/(spbb13*spbb25^2*spaa35*spab3153^2)+
(spbb12*spaa13*(4*spaa12*spbb12*spaa13*spbb13+2*spaa13^2*spbb13^2-2*spaa13*spbb13*spaa23*spbb23+6*spbb12*spaa13*spaa24*spbb34-4*spaa23^2*spbb23^2))/(spbb25*spaa35*spab3153^2)+
(+2*spbb12^2*spaa13^2*spaa25*spab5125)/(spbb25*spaa35^2*spab3153^2)+
(spbb12^2*spaa25*(1/2*spaa12*spbb12-1/2*spaa23*spbb23))/(spbb13^2*spbb25*spaa35^2)+
(spbb12^2*spaa13*spaa25*(7/2*spaa12*spbb12+1/2*spaa13*spbb13+1/2*spaa23*spbb23))/(spbb13*spbb25*spaa35^2*spab3153)+
(spbb12*spaa13*(-3/2*spaa12*spbb12*spbb13+3*spaa13*spbb13^2+3*spbb13*spaa23*spbb23-1*spbb12*spaa24*spbb34))/(spbb13*spbb25*spaa35*spab3153)+
(-1/2*spbb12*spab2132)/(spbb13*spbb25*spaa35)+
(-1/2*spbb24*spaa34)/(spbb25*spaa35),
(-2*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(-3*spbb12^2*spaa13^2*spaa35*spbb35^2)/(spbb25^2*spaa35*spab3123^2)+
(+5/2*spbb12^3*spaa13^3*spbb35^2)/(spbb25^3*spaa35*spab3123^2)+
(-3/2*spbb12^2*spaa13^2*spbb35)/(spbb25^2*spaa35*spab3123)+
(-3*spbb12*spaa13*spbb35)/(spbb25*spab3123)+
(-17/2*spbb12^3*spaa13^3*spbb35)/(spbb25^3*spaa35^2*spab3123)+
(+22*spbb24^3*spaa34*spbb35^2)/(spbb25^3*spbb34^2*spaa35)+
(-11*spbb23*spbb24^2*spaa34^2*spbb45)/(spbb25^3*spbb34*spaa35^2)+
(+42*spbb12*spaa13*spbb24*spbb35)/(spbb25^2*spbb34*spaa35)+
(-17/2*spbb12*spaa13*spbb24*spab1251)/(spbb25^2*spbb34*spaa35^2)+
(+17/2*spaa23*spbb24^2*spaa45)/(spbb25*spbb34*spaa35^2)+
(spbb24*(17/2*spaa12*spbb12-31/2*spaa13*spbb13+53/2*spaa14*spbb14-67/2*spaa23*spbb23))/(spbb25*spbb34*spaa35)+
(+53/2*spbb14*spaa15)/(spbb34*spaa35)+
(+64/3),
(+2*spbb12^3*spaa13^2*spbb35^3)/(spbb13*spbb25^3*spab3123^2)+
(+2/3*spbb12^3*spbb35^2*spab3153)/(spbb13^3*spbb25^3*spaa35)+
(-2*spbb12^3*spaa13*spaa25*spbb35^2)/(spbb13^2*spbb25^2*spaa35*spab3123)+
(-3*spbb12^2*spaa23*spbb23*spbb35^2)/(spbb13^2*spbb25^2*spab3123)+
(+1*spbb12^2*spaa23^2*spbb23^2*spbb35)/(spbb13^2*spbb25^2*spaa35*spab3123)+
(spbb12^2*(-11/3*spaa12^2*spbb12^3*spaa13*spbb35-5/3*spaa12*spbb12^2*spaa13*spaa15*spbb15*spbb35-11/3*spaa12*spbb12^2*spaa13*spaa25*spbb25*spbb35-17/3*spbb12^2*spaa13^2*spaa25*spbb35^2+2*spbb12*spaa13*spaa15^2*spbb15^2*spbb35+2*spbb12*spaa13*spaa15*spbb15*spaa25*spbb25*spbb35+5/3*spbb12*spaa13*spaa23^2*spbb23^2*spbb35+11/3*spbb12*spaa13*spaa23*spbb23*spaa25*spbb25*spbb35+2*spaa23^3*spbb23^3*spbb25))/(spbb13^2*spbb25^3*spaa35^2*spab3123)+
(-13/3*spbb12^3*spaa13^2*spbb35^2)/(spbb13*spbb25^3*spaa35*spab3123)+
(spbb12^3*spaa13^2*spbb35*(-17/3*spaa12*spbb12-3*spaa13*spbb13-4/3*spaa14*spbb14))/(spbb13*spbb25^3*spaa35^2*spab3123)+
(-3*spbb12^2*spaa13*spbb35^2)/(spbb13*spbb25^2*spab3123)+
(-17/3*spaa12*spbb12^3*spaa13*spbb35)/(spbb13*spbb25^2*spaa35*spab3123)+
(-4*spbb12^2*spaa13*spaa23*spbb23*spbb35)/(spbb13*spbb25^2*spaa35*spab3123)+
(+1*spbb12^2*spaa13^2*spbb35)/(spbb25^2*spaa35*spab3123)+
(spbb12^2*spaa13*(-10*spaa12*spbb12*spaa13*spbb13-5*spaa12*spbb12*spaa14*spbb14+1*spaa13^2*spbb13^2-1*spaa13*spbb13*spaa14*spbb14-10*spbb12*spaa13*spaa24*spbb34))/(spbb13*spbb25^2*spaa35^2*spab3123)+
(+5*spaa12*spbb12^2*spaa13)/(spbb25*spaa35*spab3123)+
(spbb12^2*spaa13*spaa25*(5*spaa12*spbb12+1*spaa13*spbb13))/(spbb13*spbb25*spaa35^2*spab3123)+
(+5*spbb12^2*spaa13*spaa25)/(spbb13*spbb25*spaa35^2)+
(spbb12*(-3*spaa12*spbb12-3*spaa14*spbb14-1*spaa23*spbb23-3*spaa24*spbb24))/(spbb13*spbb25*spaa35)+
(-1*spbb12*spaa13)/(spbb25*spaa35)+
(+4/3),
(+1/3*spbb12^3*spbb45^3)/(spbb14^3*spbb25^3)+
(-1/2*spbb12^2*spbb45^2)/(spbb14^2*spbb25^2)+
(+1/2*spbb12*spbb45)/(spbb14*spbb25)+
(-1/2*spbb12^2*spaa23*spbb23*spbb35)/(spbb13^2*spbb25^2*spaa35)+
(spbb12^2*spbb23*(1*spbb12*spaa13*spaa23*spbb35-1/2*spaa13*spbb15*spaa35*spbb35-1*spaa23^2*spbb23*spbb25))/(spbb13^2*spbb25^3*spaa35^2)+
(+1/2*spbb12^3*spaa13^2*spbb35)/(spbb13*spbb25^3*spaa35^2)+
(+2*spbb12^2*spaa13*spbb35)/(spbb13*spbb25^2*spaa35)+
(spaa13*spbb12^2*(-1/2*spaa13*spbb13-3/2*spaa14*spbb14))/(spbb13*spbb25^2*spaa35^2)+
(+3/2*spbb12^2*spaa13*spaa25)/(spbb13*spbb25*spaa35^2)+
(-1/2*spbb12*spaa23*spbb23)/(spbb13*spbb25*spaa35)+
(-1/2*spbb12*spaa13)/(spbb25*spaa35)+
(+2/3),
(-1/3*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(-1/2*spbb12^2*spaa13^2*spbb13*spbb35^2)/(spbb13*spbb25^2*spab3123^2)+
(-1*spbb12^3*spaa13^2*spbb35^3)/(spbb13*spbb25^3*spab3123^2)+
(-1*spbb12^3*spaa13*spbb35^3)/(spbb13^2*spbb25^3*spab3123)+
(-1/2*spbb12*spaa13*spbb35)/(spbb25*spab3123)+
(+1/12*spbb12^3*spbb35^2*spab3153)/(spbb13^3*spbb25^3*spaa35)+
(-3/4*spbb12^2*spbb35^2)/(spbb13^2*spbb25^2)+
(+1/2*spbb12^2*spaa23*spbb23*spbb35)/(spbb13^2*spbb25^2*spaa35)+
(spbb12^2*spbb23*(-1*spbb12*spaa13*spaa23*spbb35+5/12*spaa13*spbb15*spaa35*spbb35+1*spaa23^2*spbb23*spbb25))/(spbb13^2*spbb25^3*spaa35^2)+
(-1/2*spbb12^3*spaa13^2*spbb35)/(spbb13*spbb25^3*spaa35^2)+
(-23/12*spbb12^2*spaa13*spbb35)/(spbb13*spbb25^2*spaa35)+
(spaa13*spbb12^2*(1/2*spaa13*spbb13+3/2*spaa14*spbb14))/(spbb13*spbb25^2*spaa35^2)+
(-3/2*spbb12^2*spaa13*spaa25)/(spbb13*spbb25*spaa35^2)+
(spbb12*(3/4*spaa12*spbb12+3/4*spaa14*spbb14+1/2*spaa23*spbb23+3/4*spaa24*spbb24))/(spbb13*spbb25*spaa35)+
(+1/2*spbb12*spaa13)/(spbb25*spaa35)+
(-2/3),
(-4*spbb12*spaa13*spaa23*spbb23^3*spaa24*spbb45)/(spbb13*spaa15*spbb25^2*spab3153^2)+
(+4*spaa12*spbb12*spaa13*spbb15*spbb23^3*spaa34*spbb45)/(spbb13*spaa15*spbb25^3*spab3153^2)+
(spbb12*spaa13*spbb23^2*spbb45*(2*spaa23*spaa45+4*spaa24*spaa35))/(spbb13*spaa15*spbb25^2*spaa35*spab3153)+
(-2*spaa12*spbb12*spaa13*spbb15*spbb23^2*spaa34*spaa45*spbb45)/(spbb13*spaa15*spaa24*spbb25^3*spaa35*spab3153)+
(-1/3*spaa12*spbb12*spaa23*spbb23*spaa45*spbb45)/(spaa25^3*spbb25^3)+
(spbb12*spbb45*(-2/3*spbb12*spaa14^3*spbb14^2*spaa25-10/3*spaa14^3*spbb14^3*spaa45-1/3*spbb12*spaa14^2*spbb14*spaa15*spbb15*spaa25-13/3*spaa14^2*spbb14^2*spaa15*spbb15*spaa45+4/3*spbb12*spaa14^2*spbb14*spaa24*spbb24*spaa25-8/3*spaa14^2*spbb14^2*spaa24*spbb24*spaa45-4/3*spbb12^2*spaa14^2*spaa25^2*spbb45-1/3*spbb12*spaa14^2*spbb14*spaa25*spaa45*spbb45-7/3*spaa14^2*spbb14^2*spaa45^2*spbb45+1/3*spbb12*spaa14*spaa15^2*spbb15^2*spaa25-2/3*spaa14*spbb14*spaa15^2*spbb15^2*spaa45-1*spbb12*spaa14*spaa15*spbb15*spaa25*spaa45*spbb45+1/3*spaa14*spbb14*spaa15*spbb15*spaa45^2*spbb45+1*spbb12*spaa14*spaa24^2*spbb24^2*spaa25-1/3*spbb12*spaa14*spaa24*spbb24*spaa25*spaa45*spbb45+1*spaa14*spbb14*spaa24*spbb24*spaa45^2*spbb45-5/3*spbb12*spaa14*spaa25*spaa45^2*spbb45^2+2/3*spaa14*spbb14*spaa45^3*spbb45^2+1/3*spaa15^3*spbb15^3*spaa45+2/3*spaa15^2*spbb15^2*spaa45^2*spbb45+1/3*spaa24^3*spbb24^3*spaa45+2/3*spaa24^2*spbb24^2*spaa45^2*spbb45-1/3*spaa45^4*spbb45^3))/(spbb13*spbb14*spaa15*spaa24*spaa25*spbb25^3*spaa35)+
(+2/3*spaa12*spbb12^3*spbb45*spab1231*spab2132)/(spbb13*spbb14^2*spaa15*spaa24*spbb25^3*spaa35)+
(spaa12*spbb12*spaa45^2*spbb45*(-1/3*spaa12^2*spbb12^2-1*spaa12*spbb12*spaa14*spbb14-2/3*spaa13*spbb13*spaa23*spbb23))/(spbb13*spaa15*spaa24*spaa25^2*spbb25^3*spaa35)+
(+2/3*spbb12^2*spaa23*spaa25*spbb45)/(spbb14^2*spaa24*spbb25*spaa35)+
(spbb12^2*spaa23*spbb45*(4/3*spaa12*spbb12+2/3*spaa23*spbb23))/(spbb14^2*spaa24*spbb25^2*spaa35)+
(-1*spaa12*spbb12*spaa45*spbb45)/(spaa25^2*spbb25^2)+
(spbb12*spbb45*(-2*spaa12^2*spbb12^2*spaa25*spaa45-8/3*spaa12^2*spbb12*spbb14*spaa45^2-2/3*spaa12*spbb12^2*spaa14*spaa25^2-14/3*spaa12*spbb12*spaa15*spbb15*spaa25*spaa45-5/3*spaa12*spbb14*spaa15*spbb15*spaa45^2-20/3*spaa12*spbb12*spaa24*spbb24*spaa25*spaa45-7/3*spaa12*spbb14*spaa24*spbb24*spaa45^2-15*spaa12*spbb12*spaa25*spaa45^2*spbb45-8/3*spaa12*spbb14*spaa45^3*spbb45-1/3*spbb12*spaa14*spaa15*spbb15*spaa25^2-1/3*spbb12*spaa14*spaa24*spbb24*spaa25^2+19/3*spbb12*spaa14*spaa25^2*spaa45*spbb45-8/3*spaa15^2*spbb15^2*spaa25*spaa45-8*spaa15*spbb15*spaa25*spaa45^2*spbb45-16/3*spaa24^2*spbb24^2*spaa25*spaa45-32/3*spaa24*spbb24*spaa25*spaa45^2*spbb45-17/3*spaa25*spaa45^3*spbb45^2))/(spbb13*spbb14*spaa15*spaa24*spaa25*spbb25^2*spaa35)+
(spbb12*spaa25*spaa45*spbb45*(-20/3*spaa12*spbb12+1/3*spaa14*spbb14-16/3*spaa23*spbb23-17/3*spaa24*spbb24))/(spbb13*spbb14*spaa15*spaa24*spbb25*spaa35)+
(spbb12*spbb45*(-14/3*spaa14*spaa25*spaa35+3*spaa15*spaa24*spaa35+7/3*spaa15*spaa25*spaa34))/(spbb14*spaa15*spaa24*spbb25*spaa35),
(+5/9*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(+1*spbb12^2*spaa13^2*spbb35^2)/(spbb25^2*spab3123^2)+
(spbb12^2*spaa13^2*spbb23*spbb35^2*(-2/3*spbb13*spbb45-1/6*spbb14*spbb35))/(spbb13*spbb25^3*spbb34*spab3123^2)+
(spbb12*spaa13*spbb23^2*spbb35*(23/6*spbb13^2*spbb45^2-1/3*spbb13*spbb14*spbb35*spbb45+1/6*spbb14^2*spbb35^2))/(spbb13^2*spbb25^3*spbb34^2*spab3123)+
(+1*spbb12*spaa13*spbb35)/(spbb25*spab3123)+
(spbb12*spaa13*spbb23*spbb35*(5/3*spbb13*spbb45-1/3*spbb14*spbb35))/(spbb13*spbb25^2*spbb34*spab3123)+
(+11/3*spbb12^2*spaa13*spbb23*spbb35*spbb45)/(spbb13*spbb25^3*spbb34*spaa35)+
(spbb12*spbb23*spbb45*(-11/3*spaa12*spbb12*spaa14*spbb14*spbb24-5/6*spbb12*spaa13*spaa14*spbb14*spbb34-5/6*spbb12*spaa13*spaa34*spbb34^2-11/3*spaa14^2*spbb14^2*spbb24-11/3*spaa14*spbb14*spaa24*spbb24^2))/(spbb13*spbb25^3*spbb34^2*spaa35^2)+
(+1/9*spbb12^3*spaa13^3)/(spbb25^3*spaa35^3)+
(-1/3*spbb12^2*spbb35*spab3153)/(spbb13^2*spbb25^2*spaa35)+
(-22/3*spbb12*spaa23*spbb23^2*spbb45)/(spbb13*spbb25^2*spbb34*spaa35)+
(+13/3*spbb14*spbb23^2*spaa34*spbb45)/(spbb13*spbb25^2*spbb34*spaa35)+
(spbb14*spbb23^2*spbb45*(-11/3*spaa12*spbb12-22/3*spaa13*spbb13-22/3*spaa23*spbb23))/(spbb13*spbb25^2*spbb34^2*spaa35)+
(-1*spbb12^2*spaa13*spbb35)/(spbb13*spbb25^2*spaa35)+
(spbb12^2*spaa13*(-5/6*spaa12*spbb13*spbb24+1/6*spaa13*spbb13*spbb34-5/6*spaa24*spbb24*spbb34))/(spbb13*spbb25^2*spbb34*spaa35^2)+
(-5/6*spbb12^2*spaa13*spaa25)/(spbb13*spbb25*spaa35^2)+
(spbb12*(10/3*spaa12*spbb12-1/3*spaa14*spbb14+13/3*spaa23*spbb23-1/3*spaa24*spbb24))/(spbb13*spbb25*spaa35)+
(-11/3*spaa12*spbb12*spbb24+5/6*spbb12*spaa13*spbb34+26/3*spaa14*spbb14*spbb24-26/3*spaa23*spbb23*spbb24)/(spbb25*spbb34*spaa35)+
(+26/3*spbb14*spaa15)/(spbb34*spaa35)+
(+5/9),
(-2*spbb12*spbb23*spaa34^2*spbb35^2*spbb45*spab2152)/(spbb13*spaa24*spbb25^3*spab3153^2)+
(+1/4*spbb12*spbb23^2*spaa34^2*spbb45^3)/(spbb14*spbb25^3*spab4154^2)+
(spbb12*spbb23*spaa34*spbb35*spbb45*spab2152*(1*spaa13*spaa45-2*spaa14*spaa35))/(spbb13*spaa15*spaa24*spbb25^3*spaa35*spab3153)+
(-1/2*spbb12^2*spaa14*spaa25^2*spbb45)/(spbb13*spbb14*spaa15*spaa24*spbb25*spaa35)+
(+1*spaa12^2*spbb12^3*spaa25)/(spbb13*spbb14*spaa15*spaa24*spbb25*spaa35)+
(+1/2*spaa12*spbb12^2*spaa25*spab4154)/(spbb13*spbb14*spaa15*spaa24*spbb25*spaa35)+
(spbb12^2*(-1/2*spaa12^2*spbb12*spaa14*spbb14^2+1/2*spaa12^2*spbb12^2*spaa23*spbb34-1*spaa12*spbb12*spaa13*spbb14*spaa24*spbb34+1/2*spaa13*spaa14*spbb14^2*spaa24*spbb34))/(spbb13*spbb14^2*spaa15*spaa24*spbb25^2*spaa35)+
(spaa12*spbb12^3*spaa13*spbb35*(1/2*spaa12*spbb12-1/2*spaa14*spbb14))/(spbb13*spbb14*spaa15*spaa24*spbb25^3*spaa35)+
(-1*spaa12*spbb12*spaa13*spbb23*spaa34^2*spbb34*spbb35)/(spaa15*spaa24*spaa25*spbb25^3*spab4154)+
(spbb12*(1/2*spaa12^5*spbb12^4*spbb14-1/6*spaa12^4*spbb12^3*spaa14*spbb14^2-7/6*spaa12^4*spbb12^4*spaa23*spbb34+5/6*spaa12^4*spbb12^3*spbb13*spaa23*spbb24-1/6*spaa12^4*spbb12^3*spbb14*spaa34*spbb34+1/6*spaa12^3*spbb12^3*spaa13*spbb14*spaa24*spbb34-1/3*spaa12^3*spbb12^2*spaa14^2*spbb14^3-1/3*spaa12^3*spbb12^2*spaa14*spbb14^2*spaa24*spbb24+1/6*spaa12^3*spbb12^2*spaa14*spbb14^2*spaa34*spbb34-5/6*spaa12^3*spbb12^3*spaa23^2*spbb23*spbb34+1/6*spaa12^3*spbb12^2*spbb13*spaa23^2*spbb23*spbb24+1/2*spaa12^3*spbb12^2*spbb14*spaa34^2*spbb34^2-1/3*spaa12^2*spbb12^2*spaa13*spaa14*spbb14^2*spaa24*spbb34+2/3*spaa12^2*spbb12^3*spaa13*spaa23*spaa24*spbb34^2+1*spaa12^2*spbb12^2*spaa13*spbb14*spaa24^2*spbb24*spbb34-1*spaa12^2*spbb12^2*spaa13*spbb14*spaa24*spaa34*spbb34^2-1/6*spaa12^2*spbb12*spaa14^3*spbb14^4-5/6*spaa12^2*spbb12*spaa14^2*spbb14^3*spaa24*spbb24+1/3*spaa12^2*spbb12*spaa14^2*spbb14^3*spaa34*spbb34+1/2*spaa12^2*spbb12*spaa14*spbb14^2*spaa24^2*spbb24^2+1/2*spaa12^2*spbb12*spaa14*spbb14^2*spaa34^2*spbb34^2-1/6*spaa12^2*spbb12^2*spaa23^3*spbb23^2*spbb34-1/6*spaa12^2*spbb12*spbb13*spaa23^3*spbb23^2*spbb24+1*spaa12*spbb12^2*spaa13^2*spbb14*spaa24^2*spbb34^2+1/2*spaa12*spbb12*spaa13*spaa14*spbb14^2*spaa24^2*spbb24*spbb34+5/6*spaa12*spbb12^2*spaa13*spaa23^2*spbb23*spaa24*spbb34^2+1/6*spaa12*spbb12^2*spaa13*spaa23*spaa24*spaa34*spbb34^3+1/2*spaa12*spaa14*spbb14^2*spaa24^3*spbb24^3-1/2*spbb12*spaa13^2*spaa14*spbb14^2*spaa24^2*spbb34^2-1/2*spbb12^2*spaa13^2*spaa23*spaa24^2*spbb34^3+1/2*spaa13*spaa14*spbb14^2*spaa24^3*spbb24^2*spbb34))/(spbb14^2*spaa15*spaa24*spaa25^2*spbb25^3*spab4154)+
(spaa12^2*spbb12*spbb13*spaa35^2*spbb35*(1/6*spaa12^2*spbb12^2+1/6*spaa12*spbb12*spaa13*spbb13+1/3*spaa12*spbb12*spaa23*spbb23+1/6*spaa23^2*spbb23^2))/(spbb14*spaa15*spaa24*spaa25^3*spbb25^3*spab4154)+
(spaa12^2*spbb12*spbb14*spaa45*(1/6*spaa12*spbb12+1/6*spaa13*spbb13+1/3*spaa23*spbb23))/(spaa25^3*spbb25^2*spab4154)+
(-1/3*spaa12*spbb12^2*spaa25*spbb45)/(spbb14^2*spaa15*spaa24*spbb25)+
(+1/3*spaa12^2*spbb12^3*spaa25*spbb45)/(spbb14^2*spaa15*spaa24*spbb25*spab4154)+
(-1/3*spbb12^2*spaa14*spaa25^2*spbb45^2)/(spbb14^2*spaa15*spaa24*spbb25*spab4154)+
(spbb12^2*spbb45^2*(-1*spaa12^2*spbb12*spaa45+1/2*spaa12*spbb12*spaa14*spaa25+1/3*spaa12*spaa15*spbb15*spaa45+1/3*spaa12*spaa24*spbb24*spaa45-1/3*spaa14*spaa15*spbb15*spaa25-1/3*spaa14*spaa24*spbb24*spaa25))/(spbb14^2*spaa15*spaa24*spbb25^2*spab4154)+
(-1/3*spaa12^2*spbb12*spbb13*spaa35)/(spaa25^2*spbb25*spab4154)+
(spaa12*spbb12*(1/6*spaa12^2*spbb12^2+1/6*spaa12*spbb12*spaa13*spbb13-1/3*spaa12*spbb12*spaa14*spbb14+1/3*spaa12*spbb12*spaa23*spbb23-1/2*spaa13*spbb13*spaa14*spbb14+1/3*spaa13*spbb13*spaa23*spbb23))/(spaa25^2*spbb25^2*spab4154)+
(+7/6*spaa12^3*spbb12^3)/(spbb14*spaa15*spaa24*spbb25*spab4154)+
(+1/6*spaa12^2*spbb12^2*spaa13*spbb13)/(spbb14*spaa15*spaa24*spbb25*spab4154)+
(-5/3*spaa12^3*spbb12^2*spbb13*spaa35)/(spbb14*spaa15*spaa24*spaa25*spbb25*spab4154)+
(-4/3*spaa12*spbb12^2*spaa14*spaa25*spbb45)/(spbb14*spaa15*spaa24*spbb25*spab4154)+
(+5/2*spaa12^2*spbb12^2*spbb15)/(spbb14*spaa24*spbb25*spab4154)+
(+1/3*spaa12*spbb12*spaa13^2*spbb13^2)/(spbb14*spaa15*spaa24*spbb25*spab4154)+
(-1*spbb12*spaa13*spbb13*spaa14*spaa25*spbb45)/(spbb14*spaa15*spaa24*spbb25*spab4154)+
(-1*spaa12^2*spbb12*spaa13*spbb13^2*spaa35)/(spbb14*spaa15*spaa24*spaa25*spbb25*spab4154)+
(+4*spaa12*spbb12*spbb13*spaa14*spaa35*spbb45)/(spbb14*spaa15*spaa24*spbb25*spab4154)+
(+2*spaa12*spbb12*spbb13*spaa14*spaa23*spbb24)/(spbb14*spaa15*spaa24*spbb25*spab4154)+
(+11/6*spaa12^2*spbb12*spbb13*spaa14*spaa35)/(spaa15*spaa24*spaa25*spbb25*spab4154)+
(spbb12*(1/6*spaa12^4*spbb12^3-1/2*spaa12^3*spbb12^2*spaa13*spbb13+1/3*spaa12^3*spbb12^2*spaa14*spbb14+7/6*spaa12^2*spbb12*spaa13^2*spbb13^2+1*spaa12^2*spbb12*spaa13*spbb13*spaa14*spbb14+13/6*spaa12^2*spbb12^2*spaa13*spaa24*spbb34+1*spaa12^2*spbb13*spaa24*spbb24^2*spaa34-1/3*spaa12*spaa13^3*spbb13^3-1/3*spaa12*spaa13^2*spbb13^2*spaa14*spbb14+13/3*spaa12*spbb12*spaa13^2*spbb13*spaa24*spbb34+1/2*spaa12*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34+2*spaa12*spaa14*spbb14*spaa24^2*spbb24^2+1*spaa13^3*spbb13^2*spaa24*spbb34+1/2*spaa13^2*spbb13*spaa14*spbb14*spaa24*spbb34+1*spbb12*spaa13^2*spaa24^2*spbb34^2+2*spaa13*spaa14*spbb14*spaa24^2*spbb24*spbb34))/(spbb14*spaa15*spaa24*spaa25*spbb25^2*spab4154)+
(spbb12*(1/3*spaa12^3*spbb12^2*spaa35-3/2*spaa12^2*spbb12^2*spaa13*spaa25-1/6*spaa12^2*spbb12*spaa13*spbb13*spaa35+7/6*spaa12^2*spbb12*spaa15*spbb15*spaa35-5/6*spaa12^2*spbb12*spaa23*spbb23*spaa35+1/2*spaa12*spbb12*spaa13^2*spbb13*spaa25-5/6*spaa12*spaa13^2*spbb13^2*spaa35-1/2*spaa12*spbb12*spaa13*spaa15*spbb15*spaa25+1/2*spaa12*spaa13*spbb13*spaa15*spbb15*spaa35-3/2*spaa12*spaa13*spbb13*spaa23*spbb23*spaa35+1*spaa13^3*spbb13^2*spaa25+1*spaa13^2*spbb13*spaa15*spbb15*spaa25+1*spaa13^2*spbb13*spaa23*spbb23*spaa25))/(spbb14*spaa15*spaa24*spaa25*spbb25^2*spaa35)+
(-7/2*spaa12^2*spbb12^2-7/2*spaa12*spbb12*spaa13*spbb13-1*spaa12*spbb12*spaa23*spbb23-5/12*spaa12*spbb12*spaa24*spbb24-1*spaa13^2*spbb13^2-5/12*spbb12*spaa13*spaa24*spbb34)/(spbb14*spaa15*spaa24*spbb25)+
(spaa14*(-5/2*spaa12*spbb12-1*spaa13*spbb13))/(spaa15*spaa24*spbb25)+
(+1*spaa13*spbb13*spaa34)/(spaa24*spbb25*spaa35)+
(+5/2*spaa12*spbb12)/(spaa25*spbb25)+
(-41/36),
(+37/9*spbb12^3*spbb15*spbb34*spbb35^2)/(spbb13^3*spbb14*spbb25^3)+
(+28/9*spbb12^4*spaa23*spbb34*spbb45^2)/(spbb13*spbb14^3*spbb25^3*spaa35)+
(-19/3*spbb12^3*spaa23*spbb34*spbb45)/(spbb13*spbb14^2*spbb25^2*spaa35)+
(spbb12^3*spbb45^2*(28/9*spaa13*spbb13+34/9*spaa23*spbb23))/(spbb13*spbb14^2*spbb25^3*spaa35)+
(-2*spaa12*spbb12^4*spaa14*spaa23^2*spbb23*spaa34*spbb34^2)/(spaa13*spbb13^2*spbb14*spbb25^2*spaa35*spaa45*spab1231*spab3123)+
(-10*spaa12*spbb12^4*spaa23*spbb23*spaa25*spaa34*spbb34*spbb35)/(spbb13^2*spbb14*spbb25^2*spaa35*spaa45*spab1231*spab3123)+
(-97/9*spaa12*spbb12^4*spaa23^2*spbb23^2*spaa25*spbb35)/(spbb13^2*spbb14*spbb25^2*spaa35*spaa45*spab1231*spab3123)+
(spaa12*spbb12^4*spbb23*spbb35*(-34/9*spaa12*spbb12*spaa23^2*spbb23-25/9*spaa12*spbb12*spaa23*spaa34*spbb34+1*spaa12*spbb14*spaa34^2*spbb34-25/9*spbb12*spaa14*spaa23^2*spbb34-34/9*spaa23^3*spbb23^2+1*spaa23*spaa34^2*spbb34^2))/(spbb13^2*spbb14*spbb25^3*spaa35*spaa45*spab1231*spab3123)+
(spbb12*spaa13*(2*spaa12*spbb12^2*spbb13*spaa15*spbb15*spaa25+2*spaa12*spbb12^2*spbb13*spaa25^2*spbb25+4*spaa12*spbb12^2*spbb15*spbb23*spaa25^2-1*spaa13*spbb13^3*spaa15*spbb15*spaa35-4*spaa13*spbb13^3*spaa25*spbb25*spaa35-1*spaa13*spbb13^2*spbb15*spbb23*spaa25*spaa35-2*spaa13*spbb13^3*spaa35^2*spbb35-2*spbb12*spbb13*spaa15^2*spbb15^2*spaa25+1*spbb13^3*spaa15*spaa23*spbb25*spaa35-1*spbb13^2*spaa15*spbb15*spaa25*spbb25*spaa35+2*spbb12*spbb13*spaa25^3*spbb25^2+3*spbb13^2*spaa25^2*spbb25^2*spaa35-4*spbb13*spbb15*spbb23*spaa25^2*spbb25*spaa35+1*spbb13^2*spaa25*spbb25*spaa35^2*spbb35-2*spbb13*spbb15*spbb23*spaa25*spaa35^2*spbb35))/(spbb13*spbb14*spbb25*spaa35*spaa45*spab1231*spab3123)+
(-2*spbb12^3*spaa13*spaa23^2*spbb23^2*spaa24*spbb34)/(spbb13*spbb14*spbb25^2*spaa35*spaa45*spab1231*spab3123)+
(-9*spbb12^3*spaa13*spaa23*spbb23*spaa25*spaa34*spbb34*spbb35)/(spbb13*spbb14*spbb25^2*spaa35*spaa45*spab1231*spab3123)+
(-124/9*spbb12^3*spaa13*spaa23^2*spbb23^2*spaa25*spbb35)/(spbb13*spbb14*spbb25^2*spaa35*spaa45*spab1231*spab3123)+
(-3*spbb12^3*spaa13*spaa15*spaa23^2*spbb23*spbb35)/(spbb14*spbb25^2*spaa35*spaa45*spab1231*spab3123)+
(spbb12^3*spbb23*spaa13*spbb35*(-34/9*spaa12*spbb12*spaa23^2*spbb23-25/9*spaa12*spbb12*spaa23*spaa34*spbb34+1*spaa12*spbb14*spaa34^2*spbb34-25/9*spbb12*spaa14*spaa23^2*spbb34-34/9*spaa23^3*spbb23^2+1*spaa23*spaa34^2*spbb34^2))/(spbb13*spbb14*spbb25^3*spaa35*spaa45*spab1231*spab3123)+
(spbb12*(-2*spaa12^2*spbb12^3*spaa25-2*spaa12*spbb12^2*spbb13*spaa15*spaa23-2*spaa12*spbb12^2*spaa15*spbb15*spaa25-2*spaa12*spbb12^2*spaa25^2*spbb25+6*spbb12*spaa13*spbb13*spaa15*spbb15*spaa25-2*spbb12*spaa13*spbb13*spaa25^2*spbb25+6*spbb12*spaa13*spbb15*spbb23*spaa25^2-3*spaa13*spbb13^2*spaa25*spbb25*spaa35-2*spbb12*spbb13*spaa15^2*spbb15*spaa23))/(spbb13*spbb14*spbb25*spaa35*spaa45*spab3123)+
(spaa34*spbb12^2*spbb23*spbb34*(10*spaa12*spbb14*spaa34-2*spaa13*spbb13*spaa23-8*spaa23*spaa34*spbb34))/(spbb13*spbb14*spbb25^2*spaa35*spaa45*spab3123)+
(+97/9*spbb12^3*spaa13*spaa23*spbb23*spaa25*spbb35)/(spbb13*spbb14*spbb25^2*spaa35*spaa45*spab3123)+
(spbb12^3*spaa13*spbb23*spbb35*(59/9*spaa12*spbb12*spaa23-25/9*spaa12*spbb14*spaa34-34/9*spaa13*spbb13*spaa23+16/9*spaa23*spaa34*spbb34))/(spbb13*spbb14*spbb25^3*spaa35*spaa45*spab3123)+
(spbb12^3*spaa13*spbb35*(-1/3*spaa12*spbb12-1/3*spaa13*spbb13+25/9*spaa14*spbb14-32/3*spaa23*spbb23))/(spbb13*spbb14*spbb25^3*spaa35*spaa45)+
(spbb12^2*(160/9*spaa12*spbb12*spaa13*spbb13+160/9*spaa12*spbb12*spaa14*spbb14-97/9*spaa12*spbb12*spaa23*spbb23-6*spaa13^2*spbb13^2+4*spaa13*spbb13*spaa14*spbb14+214/9*spbb12*spaa13*spaa24*spbb34+10*spaa14^2*spbb14^2))/(spbb13*spbb14*spbb25^2*spaa35*spaa45)+
(+2*spaa12*spbb12^2*spaa34*spbb34)/(spaa13*spbb13*spbb14*spbb25*spaa45)+
(spbb12*(151/9*spbb12*spaa14*spaa25-313/9*spaa15*spbb15*spaa45+17*spaa24*spbb24*spaa45+11*spaa25*spbb25*spaa45))/(spbb13*spbb25*spaa35*spaa45)+
(spbb12*(205/9*spbb12*spaa13*spaa25-7/9*spaa15*spbb15*spaa35-17*spaa23*spbb23*spaa35-1*spaa25*spbb25*spaa35))/(spbb14*spbb25*spaa35*spaa45)+
(spbb12*(-27*spaa13*spaa45+29*spaa14*spaa35))/(spbb25*spaa35*spaa45),
(-4*spbb12*spaa13*spaa23*spbb23^3*spaa24*spbb45)/(spbb13*spaa15*spbb25^2*spab3153^2)+
(spbb12*spaa13*spbb23^3*spaa34*spbb45*(4*spaa12*spbb15-8*spaa23*spbb35))/(spbb13*spaa15*spbb25^3*spab3153^2)+
(+2/3*spbb12*spaa14*spaa45*spbb45^2)/(spbb25*spab4154^2)+
(spbb12^2*spaa14*spbb45^2*(2/3*spaa12*spbb12+4/3*spaa14*spbb14))/(spbb14*spbb25^2*spab4154^2)+
(+2/3*spbb12^3*spaa13*spaa14*spbb35*spbb45^2)/(spbb14*spbb25^3*spab4154^2)+
(-2*spbb12*spaa13*spaa23*spbb23^2*spaa45*spbb45)/(spbb13*spaa15*spbb25^2*spaa35*spab3153)+
(-4*spbb12*spaa13*spbb23^2*spaa24*spbb45)/(spbb13*spaa15*spbb25^2*spab3153)+
(spbb12*spaa13*spbb23^2*spbb45*(10*spaa12*spbb12*spaa24*spaa34+2*spaa12*spbb13*spaa34^2-12*spbb12*spaa13*spaa24^2+8*spaa14*spbb14*spaa24*spaa34))/(spbb13*spaa15*spaa24*spbb25^3*spaa35*spab3153)+
(-28/9*spbb12^3*spaa23*spbb24*spbb45^2)/(spbb14^3*spbb25^3*spaa35)+
(spbb12^2*spaa45*spbb45*(-1*spaa12*spbb24-5*spaa13*spbb34))/(spbb13*spbb14*spaa15*spbb25^2*spaa35)+
(+2*spbb12^2*spaa14*spaa23*spbb23*spaa25*spbb45)/(spbb13*spbb14*spaa15*spaa24*spbb25^2*spaa35)+
(+1*spbb12^2*spaa14*spaa25*spbb45*spab1251)/(spbb13*spbb14*spaa15*spaa24*spbb25^2*spaa35)+
(spbb12^2*spaa14*spbb45*(1*spaa12^2*spbb12^2+1*spaa12*spbb12*spaa14*spbb14+1*spaa12*spbb12*spaa23*spbb23-5*spbb12*spaa13*spaa24*spbb34-1*spaa14^2*spbb14^2))/(spbb13*spbb14*spaa15*spaa24*spbb25^3*spaa35)+
(-4*spbb12*spaa13*spaa25*spaa45*spbb45)/(spbb14*spaa15*spaa24*spbb25*spaa35)+
(spbb12*spaa13*spaa45*spbb45*(-7*spaa12*spbb12-1*spaa13*spbb13-2*spaa23*spbb23))/(spbb14*spaa15*spaa24*spbb25^2*spaa35)+
(-4*spbb12^2*spaa13^2*spbb23*spbb45)/(spbb14*spaa15*spbb25^3*spaa35)+
(+23/3*spbb12^2*spaa23*spbb24*spbb45)/(spbb14^2*spbb25^2*spaa35)+
(+28/9*spbb12^2*spaa13*spbb15*spbb24*spbb45)/(spbb14^2*spbb25^3*spaa35)+
(+4/3*spbb12^3*spaa14*spbb45^3)/(spbb14^2*spbb25^3*spab4154)+
(-4/3*spbb12*spaa45*spbb45^2)/(spbb14*spbb25*spab4154)+
(-2*spbb12^2*spaa14*spbb45^2)/(spbb14*spbb25^2*spab4154)+
(spbb12*spbb45*(-22/9*spbb12*spaa13*spaa24-1*spaa13*spbb13*spaa34+1*spaa14*spbb14*spaa34+3*spaa23*spbb23*spaa34))/(spbb14*spaa24*spbb25^2*spaa35)+
(spbb12*spbb45*(-1*spaa23*spaa45+13/3*spaa24*spaa35))/(spbb14*spaa24*spbb25*spaa35),
(+7/9*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(+7/6*spbb12^2*spaa13^2*spbb35^2)/(spbb25^2*spab3123^2)+
(spbb12^2*spaa13^2*spbb35^3*(1/12*spaa12*spbb12+2/3*spaa13*spbb13))/(spaa12*spbb13*spbb25^3*spab3123^2)+
(+1/3*spbb12*spaa14^3*spbb15^2*spbb24^2)/(spbb25^3*spaa45*spab4154^2)+
(-1/6*spbb12^3*spaa13*spbb35^3)/(spbb13^2*spbb25^3*spab3123)+
(-1/6*spbb12*spaa13*spaa25*spbb35^2)/(spaa12*spbb13*spbb25*spab3123)+
(spbb12*spaa13*spaa25^2*spbb35*(7/12*spbb12*spaa14-1/6*spbb23*spaa34))/(spaa12*spbb13*spbb25*spaa35*spaa45*spab3123)+
(-4/3*spbb12*spaa13^2*spaa25*spbb35)/(spaa12*spbb25*spaa35*spab3123)+
(+1/2*spbb12*spaa13*spbb14*spbb35*spaa45)/(spbb13*spbb25*spaa35*spab3123)+
(spbb12*spaa13*spbb35*(5/12*spbb12*spaa14^2*spbb14*spaa25-1/6*spaa14^2*spbb14^2*spaa45+5/12*spbb12*spaa14*spaa15*spbb15*spaa25+4/3*spaa14*spbb14*spaa15*spbb15*spaa45+5/12*spbb12*spaa14*spaa24*spbb24*spaa25-1/6*spaa14*spbb14*spaa24*spbb24*spaa45+3/2*spaa15^2*spbb15^2*spaa45+5/2*spaa15*spbb15*spaa45^2*spbb45))/(spaa12*spbb13*spbb25^2*spaa35*spaa45*spab3123)+
(spbb12^3*spaa13*spaa14*spbb35*(-1*spaa12^2*spbb12-1/3*spaa12*spaa13*spbb13-1/3*spaa12*spaa14*spbb14-1/3*spaa13*spaa24*spbb34))/(spaa12*spbb13*spbb25^3*spaa35*spaa45*spab3123)+
(+2/3*spbb12^4*spaa15*spaa24*spbb45^2)/(spbb13*spbb14^2*spbb25^3*spaa35*spaa45)+
(+1/3*spbb12^2*spaa14^2*spbb15*spbb24*spbb45)/(spbb14*spbb25^3*spaa45*spab4154)+
(spbb12*spbb15*spbb24*(-4/3*spaa12^3*spbb12^2*spaa45+4/3*spaa12^2*spbb12^2*spaa14*spaa25-5/3*spaa12^2*spbb12*spaa14*spbb14*spaa45-2/3*spaa12^2*spbb12*spaa15*spbb15*spaa45-1*spaa12^2*spbb12*spaa24*spbb24*spaa45+5/3*spaa12*spbb12*spaa14^2*spbb14*spaa25+2*spaa12*spaa14^2*spbb14^2*spaa45+1*spaa12*spbb12*spaa14*spaa15*spbb15*spaa25+1*spaa12*spaa14*spbb14*spaa15*spbb15*spaa45+4/3*spaa12*spbb12*spaa14*spaa24*spbb24*spaa25+2/3*spaa12*spaa14*spbb14*spaa24*spbb24*spaa45-1/3*spaa14^3*spbb14^2*spaa25-1*spaa14^2*spbb14*spaa15*spbb15*spaa25-1/3*spaa14^2*spbb14*spaa24*spbb24*spaa25+1/3*spbb12*spaa14^2*spaa25^2*spbb45-1/3*spaa14*spaa15^2*spbb15^2*spaa25))/(spaa12*spbb13*spbb14*spaa25*spbb25^3*spaa35*spaa45)+
(spaa12*spbb12*spbb15*spbb24*spaa45*(-1/3*spaa12*spbb12-1*spaa14*spbb14+1/3*spaa23*spbb23))/(spbb13*spaa25^2*spbb25^3*spaa35)+
(-1/3*spbb13*spaa15^2*spbb15*spaa23^3*spbb23*spbb24)/(spaa12*spbb14*spaa25^3*spbb25^3*spaa35)+
(+1/3*spaa12*spbb13*spaa23*spbb23*spaa35)/(spaa25^3*spbb25^2)+
(2*spaa12^3*spbb12^4*spaa25+4*spaa12^2*spbb12^3*spaa13*spbb13*spaa25-5/3*spaa12^2*spbb12^3*spbb13*spaa15*spaa23+7/3*spaa12^2*spbb12^3*spaa15*spbb15*spaa25+7/3*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa25-2*spaa12*spbb12^2*spaa13*spbb13^2*spaa15*spaa23+5/2*spaa12*spbb12^2*spaa13*spbb13*spaa15*spbb15*spaa25-13/12*spaa12*spbb12^2*spaa13*spbb15*spbb23*spaa25^2-2*spaa12*spbb12^2*spbb13*spaa15^2*spbb15*spaa23+2/3*spaa12*spbb12^2*spaa15^2*spbb15^2*spaa25-1/3*spaa13^3*spbb13^4*spaa35+1/3*spbb12*spaa13^2*spbb13^3*spaa15*spaa23-7/6*spbb12*spaa13^2*spbb13^2*spaa15*spbb15*spaa25-1/3*spaa13^2*spbb13^3*spaa15*spbb15*spaa35-11/12*spbb12*spaa13^2*spbb13*spbb15*spbb23*spaa25^2+1/6*spaa13^2*spbb13^2*spbb15*spbb23*spaa25*spaa35-1/3*spaa13^2*spbb13^3*spaa35^2*spbb35+4/3*spbb12*spaa13*spbb13^2*spaa15^2*spbb15*spaa23-1/6*spbb12*spaa13*spbb13*spaa15^2*spbb15^2*spaa25+4/3*spaa13*spbb13^2*spaa15^2*spbb15^2*spaa35+11/12*spbb12*spaa13*spaa15*spbb15^2*spbb23*spaa25^2+11/3*spaa13*spbb13*spaa15*spbb15^2*spbb23*spaa25*spaa35-1*spbb12*spbb13*spaa15^3*spbb15^2*spaa23-1/3*spbb12*spaa15^3*spbb15^3*spaa25+4/3*spbb13*spaa15^3*spbb15^3*spaa35+2/3*spaa15^2*spbb15^3*spbb23*spaa25*spaa35+4/3*spbb13*spaa15^2*spbb15^2*spaa35^2*spbb35)/(spaa12*spbb13*spbb14*spaa25*spbb25^2*spaa35*spaa45)+
(spaa15*spbb13*spaa23^2*(1/3*spaa12*spbb12^2*spaa15-1*spbb12*spaa15^2*spbb15+2/3*spaa15*spbb15*spbb23*spaa35+2/3*spaa23*spbb23^2*spaa35+2/3*spbb23*spaa35^2*spbb35))/(spaa12*spbb14*spaa25^2*spbb25^2*spaa35*spaa45)+
(-11/12*spbb12*spaa13^2*spbb13^2*spaa25-7/6*spaa13^2*spbb13^3*spaa35-15/4*spbb12*spaa13*spbb13*spaa15*spbb15*spaa25-3*spaa13*spbb13^2*spaa15*spbb15*spaa35-1/6*spbb12*spaa13*spbb13*spaa25^2*spbb25+1/6*spbb12*spaa13*spbb15*spbb23*spaa25^2-5/6*spaa13*spbb13^2*spaa25*spbb25*spaa35+1/6*spaa13*spbb13*spbb15*spbb23*spaa25*spaa35-2/3*spaa13*spbb13^2*spaa35^2*spbb35-1*spbb12*spaa15^2*spbb15^2*spaa25+2/3*spbb13*spaa15^2*spbb15^2*spaa35)/(spaa12*spbb13*spbb14*spbb25*spaa35*spaa45)+
(spbb12*(-7/3*spaa12*spbb12-1/3*spaa14*spbb14))/(spbb13*spbb25*spaa35)+
(spbb12*(-3*spaa12*spbb12-35/12*spaa13*spbb13+2/3*spaa23*spbb23))/(spbb14*spbb25*spaa45)+
(-3*spaa12*spbb12-4/3*spaa13*spbb13-4/3*spaa14*spbb14+2/3*spaa23*spbb23)/(spaa25*spbb25)+
(spaa34*(13/12*spbb12*spaa15-41/12*spbb23*spaa35))/(spbb25*spaa35*spaa45)+
(+55/18),
(-1/6*spaa15*spaa23*spbb23*spaa24*spbb45)/(spaa12*spab2152^2)+
(-5/9*spbb12^2*spaa13^2*spbb23*spaa34*spbb35^2)/(spbb25^3*spaa45*spab3123^2)+
(+25/18*spbb12*spaa14^3*spbb15^2*spbb24^2)/(spbb25^3*spaa45*spab4154^2)+
(-1/12*spbb12^2*spaa13*spaa14^3*spbb34*spbb45)/(spaa12*spaa15*spbb25^3*spaa45*spab1231)+
(-5/18*spbb12*spaa13*spbb23*spaa34*spbb35)/(spbb25^2*spaa45*spab3123)+
(spbb12*spaa13*spbb23*spaa34*spbb35^2*(1/12*spaa12*spbb12+5/18*spaa13*spbb13))/(spaa12*spbb13*spbb25^3*spaa45*spab3123)+
(-34/9*spbb12^3*spaa14*spbb45^2)/(spbb14^2*spbb25^3*spaa45)+
(spbb23*spbb45*(2/3*spaa23*spaa45-5/6*spaa24*spaa35))/(spaa25*spbb25*spab2152)+
(-1/2*spbb12*spaa13*spbb23*spaa24*spbb45)/(spaa25*spbb25^2*spab2152)+
(-7/9*spbb12*spaa14^2*spbb15*spbb24)/(spbb25^2*spaa45*spab4154)+
(spbb12*spaa14^2*spbb15*spbb24^2*(43/18*spaa12*spbb12+43/18*spaa13*spbb13+89/36*spaa14*spbb14))/(spbb14*spaa15*spbb25^3*spaa45*spab4154)+
(spbb12*spaa13*spbb23*spbb35*(-1/12*spaa12*spbb12*spaa13*spbb13-1/12*spaa12*spbb12*spaa14*spbb14+19/36*spaa13*spbb13*spaa14*spbb14-1/12*spaa14^2*spbb14^2))/(spaa12*spbb13*spbb14*spaa15*spbb25^3*spaa45)+
(spbb24*(-1/3*spaa12^3*spbb12^2*spaa45+3/4*spaa12^2*spbb12^2*spaa14*spaa25-1/6*spaa12^2*spbb12*spaa14*spbb14*spaa45+1/3*spaa12^2*spbb12*spaa15*spbb15*spaa45-1/3*spaa12^2*spbb12*spaa24*spbb24*spaa45-1/36*spaa12*spbb12*spaa14^2*spbb14*spaa25+1/6*spaa12*spaa14^2*spbb14^2*spaa45-97/12*spaa12*spbb12*spaa14*spaa15*spbb15*spaa25+5/6*spaa12*spaa14*spbb14*spaa15*spbb15*spaa45+2/3*spaa12*spbb12*spaa14*spaa24*spbb24*spaa25+1/6*spaa12*spaa14*spbb14*spaa24*spbb24*spaa45-1/6*spaa14^3*spbb14^2*spaa25+1/12*spaa14^2*spbb14*spaa15*spbb15*spaa25-1/6*spaa14^2*spbb14*spaa24*spbb24*spaa25+1/3*spbb12*spaa14^2*spaa25^2*spbb45))/(spaa12*spbb14*spaa15*spaa25*spbb25^2*spaa45)+
(-1/3*spbb13*spaa15*spaa23*spaa24*spbb24*spaa35*spbb35)/(spaa12*spbb14*spaa25^2*spbb25^2*spaa45)+
(+1/3*spbb14*spaa15^2*spaa24^2)/(spaa12*spaa25^2*spbb25*spaa45)+
(spaa14*(-1/6*spaa13*spbb13-7/12*spaa14*spbb14-1/6*spaa23*spbb23-1/6*spaa24*spbb24))/(spaa12*spbb25*spaa45)+
(spbb12*(-1/4*spaa12*spbb12*spaa15-1/3*spaa12*spbb23*spaa35+2/3*spaa15*spaa35*spbb35))/(spbb14*spaa15*spbb25*spaa45)+
(-5/6*spaa12*spbb12-1/2*spaa13*spbb13-1/3*spaa14*spbb14-1/2*spaa23*spbb23)/(spaa25*spbb25)+
(+5/2*spbb12*spaa14)/(spbb25*spaa45)+
(+14/9),
(spbb35*(-165/2*spaa12^2*spbb12^2*spaa13*spaa15*spbb15*spbb25^2-165/2*spaa12^2*spbb12^2*spaa13*spaa25*spbb25^3-33*spaa12^2*spbb12*spaa15*spbb15*spbb25^3*spaa35-33*spaa12^2*spbb12*spaa25*spbb25^4*spaa35-66*spaa12*spbb12^2*spaa13^2*spaa15*spbb15*spbb25*spbb35-66*spaa12*spbb12^2*spaa13^2*spaa25*spbb25^2*spbb35-33*spaa12*spbb12*spaa13*spaa15^2*spbb15^2*spbb25^2-66*spaa12*spbb12*spaa13*spaa15*spbb15*spaa25*spbb25^3-33*spaa12*spbb12*spaa13*spaa25^2*spbb25^4-33/2*spaa12*spaa15^2*spbb15^2*spbb25^3*spaa35-33*spaa12*spaa15*spbb15*spaa25*spbb25^4*spaa35-33/2*spaa12*spaa25^2*spbb25^5*spaa35-33/2*spbb12^2*spaa13^3*spaa15*spbb15*spbb35^2-33/2*spbb12^2*spaa13^3*spaa25*spbb25*spbb35^2-33/2*spbb12*spaa13^2*spaa15^2*spbb15^2*spbb25*spbb35-33*spbb12*spaa13^2*spaa15*spbb15*spaa25*spbb25^2*spbb35-33/2*spbb12*spaa13^2*spaa25^2*spbb25^3*spbb35))/(spaa12*spbb25^3*spab4124^3)+
(-33/2*spaa23^3*spbb23^3*spbb24*spbb25^2*spaa35-55/2*spaa23^2*spbb23^2*spaa24*spbb24^3*spbb25*spaa34-99/2*spaa23^2*spbb23^2*spaa24*spbb24^2*spbb25^2*spaa35-77/2*spaa23^2*spbb23*spaa24*spbb24^3*spbb25^2*spaa45-99/2*spaa23^2*spbb23^2*spbb24*spaa25*spbb25^3*spaa35-99/4*spaa23^2*spbb23^2*spbb24^3*spaa34^2*spbb35+77/4*spaa23^2*spbb23*spbb24^3*spbb25*spaa34*spbb35*spaa45-33/2*spaa23^2*spbb23^3*spbb25^2*spaa35^2*spbb45-33*spaa23^2*spbb24^3*spbb25^2*spbb35*spaa45^2+22*spaa23*spbb23*spaa24^2*spbb24^4*spbb25*spaa34-44*spaa23*spbb23*spaa24^2*spbb24^3*spbb25^2*spaa35-231/2*spaa23*spaa24^2*spbb24^4*spbb25^2*spaa45-99*spaa23*spbb23*spaa24*spbb24^2*spaa25*spbb25^3*spaa35-66*spaa23*spaa24*spbb24^3*spaa25*spbb25^3*spaa45-77/2*spaa23*spbb23^2*spaa24*spbb24^3*spaa34^2*spbb45+22*spaa23*spbb23*spaa24*spbb24^4*spaa34^2*spbb35-77/2*spaa23*spbb23^2*spaa24*spbb24^2*spbb25*spaa34*spaa35*spbb45+99/2*spaa23*spaa24*spbb24^4*spbb25*spaa34*spbb35*spaa45-33*spaa23*spbb23^2*spaa24*spbb24*spbb25^2*spaa35^2*spbb45-99/2*spaa23*spbb23*spbb24*spaa25^2*spbb25^4*spaa35-33*spaa23*spbb23^2*spaa25*spbb25^3*spaa35^2*spbb45+11/2*spaa23*spbb23*spbb24^3*spaa34^3*spbb34*spbb35+33/2*spaa23*spbb24^4*spaa34^2*spbb35^2*spaa45+99/2*spaa24^3*spbb24^5*spbb25*spaa34+66*spaa24^3*spbb24^4*spbb25^2*spaa35-33/2*spaa24^2*spbb24^3*spaa25*spbb25^3*spaa35+99/4*spbb23*spaa24^2*spbb24^4*spaa34^2*spbb45-33/2*spaa24^2*spbb24^5*spaa34^2*spbb35+143/2*spbb23*spaa24^2*spbb24^3*spbb25*spaa34*spaa35*spbb45+121/4*spbb23*spaa24^2*spbb24^2*spbb25^2*spaa35^2*spbb45-99/2*spaa24*spbb24^2*spaa25^2*spbb25^4*spaa35-33*spbb23*spaa24*spbb24*spaa25*spbb25^3*spaa35^2*spbb45+11/2*spbb23*spaa24*spbb24^3*spaa34^3*spbb34*spbb45-33/2*spaa24*spbb24^4*spaa34^3*spbb34*spbb35+33*spbb23^2*spaa24*spbb24^2*spaa34^2*spaa35*spbb45^2+77/2*spbb23^2*spaa24*spbb24*spbb25*spaa34*spaa35^2*spbb45^2-33/2*spbb24*spaa25^3*spbb25^5*spaa35-33/2*spbb23*spaa25^2*spbb25^4*spaa35^2*spbb45+33/4*spbb23*spbb24^2*spaa34^4*spbb34^2*spbb45-11*spbb23^2*spbb24*spaa34^3*spbb34*spaa35*spbb45^2+33/2*spbb23^3*spaa34^2*spaa35^2*spbb45^3)/(spbb25^3*spbb34*spaa35^2*spab4124^2)+
(spbb35*(-15/2*spaa12^2*spbb12*spbb24^2*spbb25*spbb35+25/4*spaa12^2*spbb12*spbb24*spbb25^2*spbb34-35/4*spaa12*spaa14*spbb14*spbb24^2*spbb25*spbb35+35/4*spaa12*spaa14*spbb14*spbb24*spbb25^2*spbb34+5/2*spaa12*spaa14*spbb15*spbb24^3*spbb35+5/2*spaa12*spbb14*spaa15*spbb25^3*spbb34-25/4*spaa12*spaa24*spbb24^3*spbb25*spbb35+35/4*spaa12*spaa24*spbb24^2*spbb25^2*spbb34+5/2*spaa12*spbb24*spaa25*spbb25^3*spbb34-5/4*spaa14^2*spbb14*spbb24^2*spbb35*spbb45+5/2*spaa14^2*spbb14*spbb24*spbb25*spbb34*spbb45+5/4*spaa14*spbb14*spaa15*spbb25^2*spbb34*spbb45-5/4*spaa14*spaa24*spbb24^3*spbb35*spbb45+5/2*spaa14*spaa24*spbb24^2*spbb25*spbb34*spbb45+5/4*spaa14*spbb24*spaa25*spbb25^2*spbb34*spbb45))/(spaa12*spbb25^3*spbb34^2*spab3123)+
(spaa12*spbb12*spaa23*spbb23*(-1/6*spaa12*spbb12-1/6*spaa13*spbb13-1/6*spaa23*spbb23))/(spaa25^3*spbb25^3)+
(spbb45^2*spbb12^3*(1/3*spaa15*spbb15+1/3*spaa25*spbb25))/(spbb13*spbb14^2*spbb25^3*spaa35)+
(spbb23^2*spbb45^2*(-39/4*spaa23^3*spbb23^2*spbb24-39/2*spaa23^2*spbb23*spaa24*spbb24^2-39/2*spaa23^2*spbb23*spbb24*spaa25*spbb25-39/4*spaa23^2*spbb23^2*spaa35*spbb45-39/4*spaa23*spaa24^2*spbb24^3-39/2*spaa23*spaa24*spbb24^2*spaa25*spbb25-73/4*spaa23*spbb23*spaa24*spbb24*spaa35*spbb45-39/4*spaa23*spbb24*spaa25^2*spbb25^2-39/4*spaa23*spbb23*spaa25*spbb25*spaa35*spbb45-5/4*spaa23*spbb23*spaa35*spaa45*spbb45^2-17/2*spaa24^2*spbb24^2*spaa35*spbb45-17/2*spaa24*spbb24*spaa25*spbb25*spaa35*spbb45+5/2*spbb23*spaa24*spaa35^2*spbb45^2-15/2*spaa25*spbb25*spaa35*spaa45*spbb45^2-5/4*spaa35*spaa45^2*spbb45^3))/(spaa12*spbb14*spbb25^3*spbb34^2*spaa35*spab4124)+
(11/4*spaa13^2*spbb13^2+11/2*spaa13*spbb13*spaa23*spbb23+11/4*spaa23^2*spbb23^2)/(spaa35^2*spbb35^2)+
(spbb45*(-17/12*spbb12^2*spaa14^2*spaa25^2*spbb45^2-13/12*spbb12*spaa14*spaa15^2*spbb15^2*spaa25*spbb45+11*spbb12*spaa14*spaa15*spbb15*spaa25^2*spbb25*spbb45-5*spbb12*spaa14*spaa15*spbb15*spaa25*spaa45*spbb45^2-1/6*spbb12*spaa14*spaa24*spbb24*spaa25^2*spbb25*spbb45-1/2*spbb12*spaa14*spaa25^3*spbb25^2*spbb45+53/6*spbb12*spaa14*spaa25^2*spbb25*spaa45*spbb45^2-49/12*spbb12*spaa14*spaa25*spaa45^2*spbb45^3-39/4*spaa15^3*spbb15^3*spaa25*spbb25+1/6*spaa15^3*spbb15^3*spaa45*spbb45-39/4*spaa15^2*spbb15^2*spaa25^2*spbb25^2-71/6*spaa15^2*spbb15^2*spaa25*spbb25*spaa45*spbb45+1/3*spaa15^2*spbb15^2*spaa45^2*spbb45^2-9*spaa15*spbb15*spaa25^2*spbb25^2*spaa45*spbb45+41/12*spaa15*spbb15*spaa25*spbb25*spaa45^2*spbb45^2+1/3*spaa24^2*spbb24^2*spaa25^2*spbb25^2-1/2*spaa24^2*spbb24^2*spaa25*spbb25*spaa45*spbb45+1/6*spaa24^2*spbb24^2*spaa45^2*spbb45^2+1/3*spaa24*spbb24*spaa25^3*spbb25^3-2/3*spaa24*spbb24*spaa25^2*spbb25^2*spaa45*spbb45+1/6*spaa24*spbb24*spaa25*spbb25*spaa45^2*spbb45^2-1/2*spaa25^3*spbb25^3*spaa45*spbb45+16/3*spaa25*spbb25*spaa45^3*spbb45^3-1/6*spaa45^4*spbb45^4))/(spaa12*spbb14*spaa25^2*spbb25^3*spab4124)+
(2/3*spaa12^4*spbb12^4*spaa13*spbb34+2/3*spaa12^4*spbb12^3*spaa13*spbb14*spbb23+2/3*spaa12^4*spbb12^3*spaa14*spbb14*spbb24-5/6*spaa12^4*spbb12^2*spbb14*spbb23*spbb24*spaa34+1/2*spaa12^3*spbb12^3*spaa13^2*spbb13*spbb34+1/3*spaa12^3*spbb12^2*spaa13^2*spbb13*spbb14*spbb23+1/2*spaa12^3*spbb12^3*spaa13*spaa14*spbb14*spbb34+1/3*spaa12^3*spbb12^2*spaa13*spaa14*spbb14^2*spbb23+1/3*spaa12^3*spbb12*spaa13*spbb14^2*spbb23^2*spaa34+1/3*spaa12^3*spbb12^2*spaa14^2*spbb14^2*spbb24+2/3*spaa12^3*spbb12^2*spaa14*spbb14*spaa24*spbb24^2+1/3*spaa12^3*spbb12^2*spaa24^2*spbb24^3+1/6*spaa12^3*spbb12*spbb14*spbb23*spaa24*spbb24^2*spaa34-5/6*spaa12^3*spbb14^2*spbb23^2*spbb24*spaa34^2+1/6*spaa12^2*spbb12^2*spaa13^3*spbb13^2*spbb34-1/3*spaa12^2*spbb12*spaa13^3*spbb13^2*spbb14*spbb23+1*spaa12^2*spbb12^2*spaa13^2*spbb13*spaa14*spbb14*spbb34+19/6*spaa12^2*spbb12*spaa13^2*spbb13*spaa14*spbb14^2*spbb23+2/3*spaa12^2*spaa13^2*spbb13*spbb14^2*spbb23^2*spaa34-1/2*spaa12^2*spbb12^2*spaa13*spaa14^2*spbb14^2*spbb34+13/6*spaa12^2*spbb12*spaa13*spaa14^2*spbb14^3*spbb23-13/6*spaa12^2*spaa13*spaa14*spbb14^3*spbb23^2*spaa34-5/3*spaa12^2*spbb12*spaa14^3*spbb14^3*spbb24-2/3*spaa12^2*spbb12*spaa14^2*spbb14^2*spaa24*spbb24^2+5/3*spaa12^2*spaa14^2*spbb14^3*spbb23*spbb24*spaa34-1/3*spaa12^2*spbb12*spaa14*spbb14*spaa24^2*spbb24^3+7/3*spaa12^2*spaa14*spbb14^2*spbb23*spaa24*spbb24^2*spaa34+1/3*spaa12^2*spbb14*spbb23*spaa24^2*spbb24^3*spaa34-1/6*spaa12*spaa13^4*spbb13^3*spbb14*spbb23+2/3*spaa12*spbb12*spaa13^3*spbb13^2*spaa14*spbb14*spbb34+1*spaa12*spaa13^3*spbb13^2*spaa14*spbb14^2*spbb23-1/2*spaa12*spbb12*spaa13^2*spbb13*spaa14^2*spbb14^2*spbb34-1/3*spaa12*spbb12*spaa13*spaa14^3*spbb14^3*spbb34-1/3*spaa12*spaa13*spaa14^3*spbb14^4*spbb23-3/2*spaa12*spaa14^3*spbb14^3*spaa24*spbb24^2-7/6*spaa12*spaa14^2*spbb14^2*spaa24^2*spbb24^3-1/3*spaa12*spaa14*spbb14*spaa24^3*spbb24^4+1/6*spaa13^4*spbb13^3*spaa14*spbb14*spbb34-1/6*spaa13^3*spbb13^2*spaa14^2*spbb14^2*spbb34-1/6*spaa13^2*spbb13*spaa14^3*spbb14^3*spbb34)/(spaa12*spaa25^2*spbb25^3*spbb34*spaa35*spab4124)+
(31/6*spaa12^3*spbb12^4*spbb24*spbb35-16/3*spaa12^2*spbb12^4*spaa13*spbb34*spbb35+25/6*spaa12^2*spbb12^3*spaa14*spbb14*spbb24*spbb35+7/6*spaa12^2*spbb12^3*spaa23*spbb23*spbb24*spbb35+14/3*spaa12^2*spbb12^3*spaa24*spbb24^2*spbb35-31/6*spaa12*spbb12^3*spaa13*spaa14*spbb14*spbb34*spbb35-5/2*spaa12*spbb12^3*spaa13*spaa23*spbb23*spbb34*spbb35+7*spaa12*spaa13*spbb14^2*spbb15*spbb23^3*spaa34-1*spaa12*spbb12^2*spaa14^2*spbb14^2*spbb24*spbb35-3/2*spaa12*spbb12^2*spaa14*spbb14*spaa24*spbb24^2*spbb35+1*spaa12*spbb12^2*spaa23^2*spbb23^3*spbb45-41/6*spaa12*spbb12^2*spaa23^2*spbb23^2*spbb24*spbb35-14/3*spaa12*spbb12^2*spaa23*spbb23*spaa24*spbb24^2*spbb35-1/2*spaa12*spbb12^2*spaa24^2*spbb24^3*spbb35+1/2*spbb12^2*spaa13*spaa14^2*spbb14^2*spbb34*spbb35-7/3*spbb12^3*spaa13*spaa14*spaa23*spbb34^2*spbb35+17/6*spbb12^2*spaa13*spaa23^2*spbb23^2*spbb34*spbb35+3/2*spbb12^2*spaa14^2*spbb14*spaa23*spbb24*spbb34*spbb35+14/3*spbb12^2*spaa14*spaa23^2*spbb23*spbb24*spbb34*spbb35+3/2*spbb12^2*spaa14*spaa23*spaa24*spbb24^2*spbb34*spbb35+1*spbb12*spaa23^3*spbb23^4*spbb45-17/6*spbb12*spaa23^3*spbb23^3*spbb24*spbb35-7/3*spbb12*spaa23^2*spbb23^2*spaa24*spbb24^2*spbb35-1/2*spbb12*spaa23*spbb23*spaa24^2*spbb24^3*spbb35)/(spbb13*spaa25*spbb25^3*spbb34*spaa35^2*spbb35)+
(spbb12*(-16/3*spaa12^5*spbb12^3*spbb24*spbb25-16/3*spaa12^4*spbb12^3*spaa14*spbb24*spbb45-17/2*spaa12^4*spbb12^2*spaa14*spbb14*spbb24*spbb25-1/6*spaa12^4*spbb12^3*spaa15*spbb25*spbb45-595/12*spaa12^4*spbb12^2*spbb14*spaa15*spbb25^2-17/2*spaa12^3*spbb12^2*spaa14^2*spbb14*spbb24*spbb45+8*spaa12^3*spbb12*spaa14^2*spbb14^2*spbb24*spbb25-1/6*spaa12^3*spbb12^3*spaa14*spaa15*spbb45^2-85/4*spaa12^3*spbb12^2*spaa14*spbb14*spaa15*spbb25*spbb45-853/6*spaa12^3*spbb12*spaa14*spbb14^2*spaa15*spbb25^2-1/6*spaa12^3*spbb12^2*spaa15^2*spbb15*spbb25*spbb45-799/6*spaa12^3*spbb12*spbb14*spaa15^2*spbb15*spbb25^2+1511/12*spaa12^3*spbb12^2*spaa15*spaa25*spbb25^2*spbb45+361/12*spaa12^2*spbb12^2*spaa14^2*spbb14*spaa15*spbb45^2-329/3*spaa12^2*spbb12*spaa14^2*spbb14^2*spaa15*spbb25*spbb45-561/4*spaa12^2*spaa14^2*spbb14^3*spaa15*spbb25^2-1/6*spaa12^2*spbb12^2*spaa14*spaa15^2*spbb15*spbb45^2-3269/12*spaa12^2*spbb12*spaa14*spbb14*spaa15^2*spbb15*spbb25*spbb45-781/4*spaa12^2*spaa14*spbb14^2*spaa15^2*spbb15*spbb25^2+884/3*spaa12^2*spbb12^2*spaa14*spaa15*spaa25*spbb25*spbb45^2-77/2*spaa12^2*spbb14*spaa15^3*spbb15^2*spbb25^2+95/4*spaa12^2*spbb12*spaa15^2*spbb15*spaa25*spbb25^2*spbb45-85/4*spaa12^2*spbb12*spaa15*spaa25^2*spbb25^3*spbb45+99/2*spaa12*spbb12*spaa14^3*spbb14^2*spaa15*spbb45^2-561/4*spaa12*spaa14^3*spbb14^3*spaa15*spbb25*spbb45-517/4*spaa12*spbb12*spaa14^2*spbb14*spaa15^2*spbb15*spbb45^2-781/4*spaa12*spaa14^2*spbb14^2*spaa15^2*spbb15*spbb25*spbb45+649/4*spaa12*spbb12^2*spaa14^2*spaa15*spaa25*spbb45^3-77/2*spaa12*spaa14*spbb14*spaa15^3*spbb15^2*spbb25*spbb45+33*spaa12*spbb12*spaa14*spaa15^2*spbb15*spaa25*spbb25*spbb45^2-11*spaa12*spbb12*spaa14*spaa15*spaa25^2*spbb25^2*spbb45^2-11*spaa12*spaa15^3*spbb15^2*spaa25*spbb25^2*spbb45-22*spaa12*spaa15^2*spbb15*spaa25^2*spbb25^3*spbb45-11*spaa12*spaa15*spaa25^3*spbb25^4*spbb45+11*spbb12*spaa14^2*spaa15^2*spbb15*spaa25*spbb45^3+11*spbb12*spaa14^2*spaa15*spaa25^2*spbb25*spbb45^3-11*spaa14*spaa15^3*spbb15^2*spaa25*spbb25*spbb45^2-22*spaa14*spaa15^2*spbb15*spaa25^2*spbb25^2*spbb45^2-11*spaa14*spaa15*spaa25^3*spbb25^3*spbb45^2))/(spaa12*spaa25*spbb25^3*spbb34*spaa35^2*spbb35*spab4124)+
(1087/12*spaa12^4*spbb12^3*spbb24*spbb25-173/4*spaa12^3*spbb12^3*spaa14*spbb24*spbb45+413/6*spaa12^3*spbb12^2*spaa14*spbb14*spbb24*spbb25-1727/4*spaa12^3*spbb12^3*spaa15*spbb25*spbb45+653/2*spaa12^3*spbb12^2*spbb14*spaa15*spbb25^2+135*spaa12^3*spbb12^2*spbb24*spaa25*spbb25^2+704/3*spaa12^3*spbb12*spbb14*spbb24*spbb25^2*spaa45+58*spaa12^2*spbb12^2*spaa14^2*spbb14*spbb24*spbb45-1739/12*spaa12^2*spbb12*spaa14^2*spbb14^2*spbb24*spbb25+695/4*spaa12^2*spbb12^3*spaa14*spaa15*spbb45^2+787/12*spaa12^2*spbb12^2*spaa14*spbb14*spaa15*spbb25*spbb45-2723/12*spaa12^2*spbb12*spaa14*spbb14^2*spaa15*spbb25^2-377/3*spaa12^2*spaa14*spbb14^2*spbb24*spbb25^2*spaa45-1263/4*spaa12^2*spbb12^2*spaa15^2*spbb15*spbb25*spbb45+1715/6*spaa12^2*spbb12*spbb14*spaa15^2*spbb15*spbb25^2-3823/6*spaa12^2*spbb12^2*spaa15*spaa25*spbb25^2*spbb45+2011/6*spaa12^2*spbb12*spbb14*spaa15*spaa25*spbb25^3-448/3*spaa12^2*spbb14^2*spaa15*spbb25^3*spaa45+371/6*spaa12^2*spbb12*spbb24*spaa25^2*spbb25^3+175*spaa12^2*spbb14*spbb24*spaa25*spbb25^3*spaa45+11/6*spaa12*spbb12*spaa14^3*spbb14^2*spbb24*spbb45-8/3*spaa12*spaa14^3*spbb14^3*spbb24*spbb25-257/2*spaa12*spbb12^2*spaa14^2*spbb14*spaa15*spbb45^2+4367/12*spaa12*spbb12*spaa14^2*spbb14^2*spaa15*spbb25*spbb45+739/6*spaa12*spaa14^2*spbb14^3*spaa15*spbb25^2+1529/12*spaa12*spbb12^2*spaa14*spaa15^2*spbb15*spbb45^2+8161/12*spaa12*spbb12*spaa14*spbb14*spaa15^2*spbb15*spbb25*spbb45+147*spaa12*spaa14*spbb14^2*spaa15^2*spbb15*spbb25^2-2503/6*spaa12*spbb12^2*spaa14*spaa15*spaa25*spbb25*spbb45^2+239/6*spaa12*spbb12*spaa15^3*spbb15^2*spbb25*spbb45-1129/12*spaa12*spbb12*spaa15^2*spbb15*spaa25*spbb25^2*spbb45+479/12*spaa12*spbb14*spaa15^2*spbb15*spaa25*spbb25^3-509/6*spaa12*spbb12*spaa15*spaa25^2*spbb25^3*spbb45+445/6*spaa12*spbb14*spaa15*spaa25^2*spbb25^4-49/12*spaa12*spbb24*spaa25^3*spbb25^4-1/6*spaa14^4*spbb14^3*spbb24*spbb45+2/3*spbb12*spaa14^3*spbb14^2*spaa15*spbb45^2-2/3*spaa14^3*spbb14^3*spaa15*spbb25*spbb45+2/3*spbb12*spaa14^2*spbb14*spaa15^2*spbb15*spbb45^2-2/3*spaa14^2*spbb14^2*spaa15^2*spbb15*spbb25*spbb45+1/6*spbb12*spaa14*spaa15^3*spbb15^2*spbb45^2-1/6*spaa14*spbb14*spaa15^3*spbb15^2*spbb25*spbb45+11/2*spbb12*spaa14*spaa15^2*spbb15*spaa25*spbb25*spbb45^2+11/2*spbb12*spaa14*spaa15*spaa25^2*spbb25^2*spbb45^2)/(spaa12*spaa25*spbb25^3*spbb34*spaa35*spab4124)+
(spaa13*spbb35*(485/6*spaa12*spbb12^2*spaa13*spaa15*spbb34-9/4*spaa12*spbb12^2*spaa15^2*spbb45+5/3*spbb12*spaa13^2*spbb13*spaa15*spbb34-1/6*spaa13^2*spbb13^2*spaa15*spbb24-1/6*spbb12*spaa13^2*spbb23*spaa25*spbb34+5/4*spbb12*spaa13*spbb13*spaa15^2*spbb45+11/12*spbb12*spaa13*spaa15^2*spbb15*spbb34+1/3*spbb12*spaa13*spaa15*spaa23*spbb23*spbb34+1/2*spaa13*spbb13*spaa15*spbb23*spaa35*spbb45+37/12*spbb12*spaa15^2*spaa23*spbb23*spbb45+1/3*spaa15*spaa23*spbb23^2*spaa35*spbb45))/(spaa12*spaa15*spaa25*spbb25^3*spbb34*spaa35)+
(-879/4*spaa12^3*spbb12^2*spaa15*spbb24-641/3*spaa12^2*spbb12*spaa14*spbb14*spaa15*spbb24-1/6*spaa12^2*spbb12*spaa14*spbb24^2*spaa25-4211/6*spaa12^2*spbb12*spaa15^2*spbb15*spbb24+5/3*spaa12*spaa14^2*spbb14^2*spaa15*spbb24-867/4*spaa12*spaa14*spbb14*spaa15^2*spbb15*spbb24+69/2*spaa12*spaa14*spaa15*spbb15*spbb24^2*spaa25-5963/12*spaa12*spaa15^3*spbb15^2*spbb24-7/6*spaa14^2*spbb14^2*spaa15^2*spbb45-3/2*spaa14^2*spbb14*spaa15*spbb24*spaa25*spbb45+35/12*spaa14*spbb14*spaa15^3*spbb15*spbb45+17/12*spaa14*spaa15^2*spbb15*spbb24*spaa25*spbb45-17/6*spaa14*spbb14*spaa15^2*spaa45*spbb45^2-41/4*spaa14*spaa15*spbb24*spaa25*spaa45*spbb45^2-17/3*spaa15^4*spbb15^2*spbb45+1/2*spaa15^3*spbb15*spaa45*spbb45^2+5*spaa15^2*spaa45^2*spbb45^3)/(spaa12*spaa15*spaa25*spbb25^2*spbb34*spaa35)+
(spaa13*(-73/6*spaa13*spbb13+41/6*spaa14*spbb14-55/3*spaa23*spbb23))/(spaa12*spbb25*spaa35)+
(-33/4*spaa12^2*spbb12^2+3443/12*spaa12*spbb12*spaa13*spbb13+2426/3*spaa12*spbb12*spaa14*spbb14-2047/4*spaa12*spbb12*spaa23*spbb23+3563/12*spaa12*spbb13*spbb24*spaa34+1951/3*spaa13*spbb13*spaa14*spbb14-4157/12*spaa13*spbb13*spaa23*spbb23+1807/6*spaa14^2*spbb14^2-17/4*spaa23^2*spbb23^2)/(spaa25*spbb25*spaa35*spbb35)+
(1499/4*spaa12*spbb12*spbb24+830/3*spbb12*spaa13*spbb34-6049/12*spaa14*spbb14*spbb24-328/3*spaa23*spbb23*spbb24)/(spbb25*spbb34*spaa35)+
(-10117/12*spbb14*spaa15)/(spbb34*spaa35)+
(-9707/12*spaa12*spbb12-1028/3*spaa13*spbb13-1807/6*spaa14*spbb14-1/2*spaa23*spbb23)/(spaa35*spbb35)+
(-56/3),
(+397/27*spbb12^2*spaa13^2*spbb23*spaa34*spbb35^2)/(spbb25^3*spaa45*spab3123^2)+
(spaa12*spaa45*(8/9*spaa12*spbb12*spbb24+4/9*spbb12*spaa13*spbb34+4/9*spaa14*spbb14*spbb24+4/9*spaa24*spbb24^2))/(spaa15*spab5125^2)+
(-37/18*spaa12^2*spbb12^3)/(spbb14*spbb25*spaa45*spab1231)+
(spaa12*spbb12^3*spbb35*(37/9*spaa12*spbb12-37/18*spaa14*spbb14))/(spbb13*spbb14*spbb25^2*spaa45*spab1231)+
(-37/18*spbb12^3*spaa13*spbb35^2*spab1251)/(spbb13*spbb14*spbb25^3*spaa45*spab1231)+
(-37/18*spbb12^2*spaa13*spbb23*spaa25*spbb35^2)/(spbb13*spbb25^2*spbb34*spaa45*spab3123)+
(-397/54*spbb12*spaa13^2*spbb23*spaa25*spbb35^2)/(spaa12*spbb25^2*spbb34*spaa45*spab3123)+
(-397/54*spbb12*spaa13*spbb23*spaa35*spbb35^2)/(spbb25^2*spbb34*spaa45*spab3123)+
(spbb12*spaa13*spbb23*spbb35^2*(68/9*spaa12*spbb12*spaa13*spbb13+37/18*spaa12*spbb12*spaa14*spbb14+397/54*spaa13^2*spbb13^2+397/54*spaa13*spbb13*spaa14*spbb14))/(spaa12*spbb13*spbb25^3*spbb34*spaa45*spab3123)+
(-11/2*spbb12*spaa14^2*spbb23*spaa34*spbb45^2)/(spaa12*spbb25^3*spaa45*spab4124)+
(+37/18*spbb12*spaa14^2*spbb15*spbb24^2*spbb45)/(spbb14*spaa15*spbb25^3*spab4154)+
(spbb12*spaa13^2*spbb23*spbb35*(-37/18*spaa12*spbb12-397/54*spaa14*spbb14))/(spaa12*spbb14*spaa15*spbb25^3*spaa45)+
(-1/6*spaa23*spbb23^2*spbb45)/(spbb25*spbb34*spab2152)+
(-1/18*spaa12*spaa13*spbb13^2*spbb24+2/9*spaa12*spbb13*spaa14*spbb14*spbb24-1/18*spaa12*spbb13*spaa23*spbb23*spbb24+2/9*spaa12*spbb13*spaa24*spbb24^2+1/12*spaa13^2*spbb13^2*spbb34+5/12*spaa13*spbb13*spaa14*spbb14*spbb34-1/36*spaa13*spbb13*spaa23*spbb23*spbb34+2/9*spbb12*spaa13*spaa24*spbb34^2-5/36*spaa13*spbb13*spaa24*spbb24*spbb34+1/3*spaa14^2*spbb14^2*spbb34+1/3*spaa14*spbb14*spaa24*spbb24*spbb34+2/9*spaa14*spbb14*spaa34*spbb34^2-1/9*spaa23^2*spbb23^2*spbb34-5/9*spaa23*spbb23*spaa24*spbb24*spbb34)/(spaa25*spbb25*spbb34*spab5125)+
(-1/2*spaa12*spbb15*spbb23^2*spaa35*spbb45)/(spaa25*spbb25^2*spbb34*spab5125)+
(spbb23*(-37/18*spaa13^2*spbb13^3*spbb14*spaa15-37/18*spaa13^2*spbb13^3*spbb34*spaa35+175/54*spaa13*spbb13^2*spaa14*spbb14^2*spaa15+175/54*spaa13*spbb13^2*spaa14*spbb14*spbb34*spaa35-74/9*spaa13*spbb13^2*spbb14*spaa15^2*spbb15-872/27*spaa13*spbb13^2*spbb14*spaa15*spaa35*spbb35-74/9*spaa13*spbb13^2*spaa15*spbb15*spbb34*spaa35+143/27*spbb13*spaa14^2*spbb14^3*spaa15+143/27*spbb13*spaa14^2*spbb14^2*spbb34*spaa35-1771/54*spbb13*spaa14*spbb14^2*spaa15^2*spbb15-1040/27*spbb13*spaa14*spbb14^2*spaa15*spaa35*spbb35-37/6*spaa14*spbb14^3*spaa15*spbb35*spaa45+4/9*spbb13*spaa14*spbb14*spbb34*spaa35^2*spbb35-37/9*spbb13*spbb14*spaa15^3*spbb15^2-65/18*spbb13*spbb14*spaa15^2*spbb15*spaa35*spbb35-37/9*spbb13*spaa15^2*spbb15^2*spbb34*spaa35-37/9*spbb14^2*spaa15^2*spbb15*spbb35*spaa45+1/2*spbb13*spbb14*spaa15*spaa35^2*spbb35^2))/(spbb13*spbb14*spaa15*spaa25*spbb25^2*spbb34*spaa45)+
(spbb12*(37/18*spaa12*spbb12-37/18*spaa13*spbb13))/(spbb14*spbb25*spaa45)+
(2/9*spaa12*spbb12-1/12*spaa13*spbb13-1/9*spaa14*spbb14+875/27*spaa23*spbb23)/(spaa25*spbb25)+
(spbb23*(-614/27*spaa12*spbb12-1040/27*spaa13*spbb13-1721/54*spaa14*spbb14-2083/54*spaa23*spbb23))/(spbb25*spbb34*spaa45)+
(+19/9*spbb13*spaa15)/(spbb34*spaa45)+
(+2813/648),
(-37/18*spbb12^2*spaa13*spaa14^3*spbb34*spbb45^2)/(spaa12*spaa15*spbb25^3*spab1231^2)+
(-17/9*spbb12^2*spaa13^2*spbb23*spaa34*spbb35^2)/(spbb25^3*spaa45*spab3123^2)+
(-25/18*spbb12*spaa14^3*spbb15^2*spbb24^2)/(spbb25^3*spaa45*spab4154^2)+
(-17/18*spbb12*spaa13*spbb23*spaa34*spbb35)/(spbb25^2*spaa45*spab3123)+
(spbb12*spaa13*spbb23*spaa34*spbb35^2*(-23/12*spaa12*spbb12+17/18*spaa13*spbb13))/(spaa12*spbb13*spbb25^3*spaa45*spab3123)+
(-2*spbb12*spaa13*spbb23^2*spaa34*spbb35*spbb45)/(spbb13*spaa15*spbb25^3*spab3153)+
(-37/9*spbb12^2*spaa13*spbb35^3)/(spaa12*spbb13^2*spbb25^3)+
(-34/9*spbb12^2*spaa14*spaa23*spbb23*spbb24*spbb45)/(spbb14^2*spaa15*spbb25^3*spaa45)+
(spbb12^2*spaa14^2*spbb34*spbb45*(8*spbb12*spaa25+107/18*spbb13*spaa35))/(spbb13*spbb14*spaa15*spbb25^2*spaa45*spab1231)+
(spbb12^3*spaa14^2*spbb34*spbb45*(37/18*spaa12^2*spbb12-59/36*spaa12*spaa14*spbb14+34/9*spaa12*spaa23*spbb23-37/18*spaa13*spaa24*spbb34))/(spaa12*spbb13*spbb14*spaa15*spbb25^3*spaa45*spab1231)+
(+25/36*spbb12*spaa14^2*spbb15*spbb24)/(spbb25^2*spaa45*spab4154)+
(spbb12*spaa14^2*spbb15*spbb23*spbb24*(-1/12*spaa13*spbb14+43/18*spaa23*spbb24))/(spbb14*spaa15*spbb25^3*spaa45*spab4154)+
(spaa13*spbb15*spbb23^2*(-1/3*spaa12^2*spbb12^2+1/12*spaa12*spbb12*spaa13*spbb13-7/36*spaa12*spbb12*spaa14*spbb14-1/3*spaa12*spbb12*spaa23*spbb23+10/9*spaa13*spbb13*spaa14*spbb14+37/18*spbb12*spaa13*spaa24*spbb34+31/18*spaa14^2*spbb14^2))/(spaa12*spbb13*spbb14*spaa15*spbb25^3*spaa45)+
(spaa14*(23/6*spaa12^2*spbb12^3*spbb34-70/9*spaa12^2*spbb12^2*spbb13*spbb24+15/4*spaa12*spbb12^2*spaa13*spbb13*spbb34-203/36*spaa12*spbb12*spaa13*spbb13^2*spbb24+131/36*spaa12*spbb12^2*spaa14*spbb14*spbb34+19/9*spaa12*spbb12^2*spaa23*spbb23*spbb34-7/3*spaa12*spbb12*spbb13*spaa23*spbb23*spbb24-11/18*spbb12*spaa13^2*spbb13^2*spbb34+11/18*spaa13^2*spbb13^3*spbb24+34/9*spbb12*spaa13*spbb13*spaa14*spbb14*spbb34-37/18*spbb12*spaa13*spbb13*spaa23*spbb23*spbb34+37/18*spbb12^2*spaa13*spaa24*spbb34^2))/(spaa12*spbb13*spbb14*spaa15*spbb25^2*spaa45)+
(+31/18*spaa13*spbb13*spaa14)/(spaa12*spbb25*spaa45)+
(spbb12*(-53/9*spaa12*spbb23+10*spaa14*spbb34))/(spbb13*spaa15*spbb25)+
(spbb12*(-71/36*spaa12*spbb12*spaa15+37/18*spaa12*spbb23*spaa35-71/36*spaa13*spbb13*spaa15+43/18*spaa15*spaa25*spbb25+1/3*spaa15*spaa35*spbb35))/(spbb14*spaa15*spbb25*spaa45)+
(-23/36*spbb12*spaa14)/(spbb25*spaa45)+
(+14/9),
(+29/9*spaa13^2*spbb13^2*spaa23*spbb23*spbb25)/(spbb25*spab3123^3)+
(+29/3*spbb12*spaa13^3*spbb13*spbb15*spbb23*spbb35)/(spbb25^2*spab3123^3)+
(+29/9*spaa13^3*spbb15^3*spbb23^3)/(spbb25^3*spab3123^3)+
(-1/3*spbb12*spaa14*spbb23^2*spaa34^2*spbb45^2)/(spbb25^3*spaa45*spab4154^2)+
(+37/9*spbb12^2*spbb15*spbb23*spbb35^2)/(spbb13^3*spbb25^3)+
(spaa13*spaa23*spbb23*(-91/36*spbb12*spbb13*spaa14-77/12*spbb12*spbb23*spaa24-29/9*spbb13*spbb23*spaa34))/(spbb25*spaa45*spab3123^2)+
(-11/12*spaa12*spbb12*spaa13*spbb15*spbb23)/(spbb25*spab3123^2)+
(spbb12*spaa13*spbb15*spbb23^2*(11/12*spaa12*spbb12*spaa24-29/6*spaa12*spbb13*spaa34+2/3*spaa23*spbb23*spaa24))/(spbb13*spbb25^2*spaa45*spab3123^2)+
(spbb12^2*spaa13*spaa14*spbb15*spbb23*spbb35*(-11/12*spaa12*spbb12+2/3*spaa13*spbb13))/(spbb13*spbb25^3*spaa45*spab3123^2)+
(-2*spbb12^3*spaa14*spaa23^2*spbb23*spaa34*spbb34^2)/(spaa13*spbb13^2*spbb14*spbb25^2*spaa35*spaa45*spab3123)+
(-109/18*spbb12^3*spaa23*spbb23*spaa25*spaa34*spbb34*spbb35)/(spbb13^2*spbb14*spbb25^2*spaa35*spaa45*spab3123)+
(-23/9*spbb12^3*spaa23^2*spbb23^2*spaa25*spbb35)/(spbb13^2*spbb14*spbb25^2*spaa35*spaa45*spab3123)+
(spbb12^3*spbb23*spbb35*(1/3*spaa12*spbb12*spaa23^2*spbb23+3/2*spaa12*spbb12*spaa23*spaa34*spbb34+5/6*spaa12*spbb14*spaa34^2*spbb34+3/2*spbb12*spaa14*spaa23^2*spbb34+1/3*spaa23^3*spbb23^2+7/6*spaa23*spaa34^2*spbb34^2))/(spbb13^2*spbb14*spbb25^3*spaa35*spaa45*spab3123)+
(spaa23^2*spbb23*spaa34*spbb34*(-2*spaa12*spbb12^2*spaa15+10/9*spbb12*spaa13*spbb23*spaa25-25/18*spbb12*spaa15*spaa23*spbb23-29/9*spaa23*spbb23^2*spaa35))/(spaa12*spaa13*spbb13*spbb14*spbb25*spaa35*spaa45*spab3123)+
(+13/36*spbb12*spaa23*spbb23*spaa25*spaa34^2*spbb34^2)/(spaa12*spbb13*spbb14*spbb25*spaa35*spaa45*spab3123)+
(spbb12*spaa23*spbb23*spaa34*(55/12*spaa12*spaa13*spbb13^2*spbb24+35/9*spaa12*spbb13*spaa14*spbb14*spbb24-13/36*spaa12*spbb13*spaa24*spbb24^2+139/36*spaa12*spbb13*spbb24*spaa34*spbb34-74/9*spaa13^2*spbb13^2*spbb34-71/9*spaa13*spbb13*spaa14*spbb14*spbb34+139/36*spbb12*spaa13*spaa24*spbb34^2-161/36*spaa14^2*spbb14^2*spbb34-29/6*spaa14*spbb14*spaa24*spbb24*spbb34-161/36*spaa14*spbb14*spaa34*spbb34^2-13/36*spaa24^2*spbb24^2*spbb34))/(spaa12*spbb13*spbb14*spbb25^2*spaa35*spaa45*spab3123)+
(+85/18*spbb12*spaa13*spbb15*spbb23^2*spaa25^2*spaa34*spbb45)/(spaa12*spbb13*spbb14*spbb25^2*spaa35*spaa45*spab3123)+
(+227/36*spbb12^2*spaa13*spbb15*spaa23*spbb23^2*spaa25)/(spbb13*spbb14*spbb25^2*spaa35*spaa45*spab3123)+
(-1/3*spbb12*spaa13*spaa14*spbb15*spaa23*spbb23^2*spaa25)/(spaa12*spbb13*spbb25^2*spaa35*spaa45*spab3123)+
(+335/36*spbb12*spaa13*spbb15*spaa23*spbb23^2)/(spbb14*spbb25^2*spaa45*spab3123)+
(-1/2*spaa12*spbb12^3*spaa13*spbb15*spbb23*spaa25)/(spbb13*spbb14*spbb25^2*spaa35*spaa45*spab3123)+
(-3/4*spbb12^2*spaa13*spaa14*spbb15*spbb23*spaa25)/(spbb13*spbb25^2*spaa35*spaa45*spab3123)+
(+4/3*spaa12*spbb12^2*spaa13*spbb15*spbb23)/(spbb14*spbb25^2*spaa45*spab3123)+
(spbb12*spaa13*spbb15*spbb23*(11/6*spaa12^2*spbb12^2*spaa13*spbb13+1/2*spaa12^2*spbb12^2*spaa14*spbb14-3*spaa12*spbb12*spaa13^2*spbb13^2-23/12*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14+3/4*spaa12*spbb12*spaa14^2*spbb14^2-1/3*spaa13^2*spbb13^2*spaa14*spbb14-1/3*spaa13*spbb13*spaa14^2*spbb14^2))/(spaa12*spbb13*spbb14*spbb25^3*spaa35*spaa45*spab3123)+
(-2/3*spbb12^3*spbb23*spaa24*spbb45^2)/(spbb13*spbb14^2*spbb25^3*spaa45)+
(-2/3*spbb12*spaa14*spbb14*spbb23*spaa34*spbb45)/(spbb14*spbb25^2*spaa45*spab4154)+
(+1/3*spbb12^2*spaa14*spbb23*spaa34*spbb45^2)/(spbb14*spbb25^3*spaa45*spab4154)+
(spbb12*spaa13*spbb23*(-11/6*spaa12^3*spbb12^3+10/3*spaa12^2*spbb12^2*spaa13*spbb13+31/12*spaa12^2*spbb12^2*spaa14*spbb14-13/6*spaa12^2*spbb12^2*spaa23*spbb23+10/3*spaa12*spbb12*spaa13^2*spbb13^2+71/12*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14+13/6*spaa12*spbb12^2*spaa13*spaa24*spbb34+9/4*spaa12*spbb12*spaa14^2*spbb14^2+1/3*spaa13^2*spbb13^2*spaa14*spbb14+1/3*spaa13^2*spbb13^2*spaa23*spbb23+1/3*spbb12*spaa13^2*spbb13*spaa24*spbb34+2/3*spaa13*spbb13*spaa14^2*spbb14^2))/(spaa12*spbb13*spbb14*spaa15*spbb25^3*spaa35*spaa45)+
(spbb12*spbb23*(26/9*spaa12^3*spbb12^2*spaa35-169/36*spaa12^2*spbb12^2*spaa13*spaa25+59/36*spaa12^2*spbb12*spaa13*spbb13*spaa35+5/3*spaa12^2*spbb12*spaa15*spbb15*spaa35+17/9*spaa12^2*spbb12*spaa23*spbb23*spaa35-29/18*spaa12*spbb12*spaa13^2*spbb13*spaa25-1*spaa12*spaa13^2*spbb13^2*spaa35+38/9*spaa12*spbb12*spaa13*spaa15*spbb15*spaa25+17/3*spaa12*spaa13*spbb13*spaa15*spbb15*spaa35-55/36*spaa12*spbb12*spaa13*spaa23*spbb23*spaa25-17/9*spaa12*spaa15^2*spbb15^2*spaa35+1*spaa13^3*spbb13^2*spaa25-125/36*spaa13^2*spbb13*spaa15*spbb15*spaa25+13/36*spbb12*spaa13^2*spaa25^2*spbb35+49/12*spaa13*spaa15^2*spbb15^2*spaa25))/(spaa12*spbb13*spbb14*spaa15*spbb25^2*spaa35*spaa45)+
(spbb23*spaa23^2*(5/4*spbb12*spaa13*spbb23*spaa25+157/36*spbb12*spaa15^2*spbb15+11/18*spbb12*spaa15*spaa25*spbb25+29/6*spbb13*spaa15*spbb25*spaa35-29/6*spaa15*spbb15*spbb23*spaa35-29/9*spbb23*spaa25*spbb25*spaa35))/(spaa12*spaa13*spbb13*spbb14*spbb25*spaa35*spaa45)+
(spaa23*spbb23*(-19/4*spaa12*spbb12^2-149/36*spbb12*spaa14*spbb14-47/9*spbb12*spaa23*spbb23-7/18*spbb12*spaa24*spbb24-29/9*spbb13*spbb24*spaa34))/(spaa13*spbb13*spbb14*spbb25*spaa45)+
(spbb23*(61/18*spbb12*spaa13*spaa25+52/9*spaa15*spbb15*spaa35+15/4*spaa23*spbb23*spaa35+15/4*spaa25*spbb25*spaa35+15/4*spaa35^2*spbb35))/(spbb13*spaa15*spbb25*spaa35)+
(spbb12*spbb23*(295/36*spaa12*spaa35-77/9*spaa13*spaa25))/(spbb14*spaa15*spbb25*spaa45)+
(+15/4*spaa13*spbb23)/(spaa15*spbb25)+
(+5/6*spbb23*spaa34)/(spbb25*spaa45),
(-1/4*spbb12*spaa13^2*spaa14*spbb15^2*spbb23^2*spbb34)/(spbb13*spaa15*spbb25^3*spab1231^2)+
(+2*spbb12*spaa13^2*spbb23^2*spaa34*spbb45*spab4154)/(spaa15*spbb25^3*spaa35*spab3153^2)+
(-14/9*spbb12^3*spbb45^3)/(spbb14^3*spbb25^3)+
(+1/12*spbb12*spbb23^2*spaa34^2*spbb45^3)/(spbb14*spbb25^3*spab4154^2)+
(-1/2*spbb12^3*spaa13*spbb35^3)/(spbb13^2*spbb25^3*spab1231)+
(spbb12*spaa13*spbb23*spaa34*spbb45*spab4154*(-1*spbb13*spaa14+1*spbb23*spaa24))/(spbb13*spaa15*spaa24*spbb25^3*spaa35*spab3153)+
(-23/6*spbb12^2*spaa45*spbb45^3)/(spbb14^2*spbb25^2*spab4154)+
(spbb12^2*spaa14*spbb45^3*(-2/3*spbb12*spaa15+1/2*spbb23*spaa35))/(spbb14^2*spaa15*spbb25^3*spab4154)+
(spaa12*spbb12^2*spbb34*(-1/4*spaa12*spbb12-1*spaa14*spbb14))/(spbb13*spbb14*spaa15*spbb25*spab1231)+
(spbb12^2*spaa13*spbb35*(1/2*spaa12*spbb13*spbb24+3/4*spaa13*spbb13*spbb34-7/4*spaa14*spbb14*spbb34))/(spbb13*spbb14*spaa15*spbb25^2*spab1231)+
(spbb12^2*spaa13*spbb15*spbb24*spbb35*(-1/2*spaa12*spbb23+1/4*spaa14*spbb34))/(spbb13*spbb14*spaa15*spbb25^3*spab1231)+
(+1/2*spbb12*spaa14*spbb45)/(spbb25*spab4154)+
(spbb12*spaa14*spbb45^2*(-11/3*spbb12*spaa15-1/2*spbb23*spaa35))/(spbb14*spaa15*spbb25^2*spab4154)+
(+1/2*spbb12*spaa14^2*spbb15*spbb24^2*spbb45)/(spbb14*spaa15*spbb25^3*spab4154)+
(spbb12^2*spaa13*spbb35*(1/2*spaa12^2*spbb12^2+3/2*spaa12*spbb12*spaa13*spbb13+1/2*spaa12*spbb12*spaa14*spbb14+1*spaa12*spbb12*spaa23*spbb23-1*spaa13*spbb13*spaa14*spbb14+3/2*spaa13*spbb13*spaa23*spbb23+1*spbb12*spaa13*spaa24*spbb34-1/2*spaa14^2*spbb14^2+1/2*spaa23^2*spbb23^2))/(spbb13*spbb14*spaa15*spaa24*spbb25^3*spaa35)+
(spbb12*(1/2*spaa12^2*spbb12^2*spaa13*spbb13+1/2*spaa12^2*spbb12^2*spaa14*spbb14-1/2*spaa12^2*spbb12^2*spaa23*spbb23-7/2*spaa12*spbb12*spaa13^2*spbb13^2-5/2*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-1*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+1*spaa12*spbb12^2*spaa13*spaa24*spbb34-1/2*spaa12*spbb12*spaa14^2*spbb14^2-1/2*spaa12*spbb12*spaa23^2*spbb23^2+1*spaa13^2*spbb13^2*spaa14*spbb14-2*spaa13^2*spbb13^2*spaa23*spbb23-3*spbb12*spaa13^2*spbb13*spaa24*spbb34+1/2*spaa13*spbb13*spaa14^2*spbb14^2+7/4*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34-3/2*spaa13*spbb13*spaa23^2*spbb23^2-13/4*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34))/(spbb13*spbb14*spaa15*spaa24*spbb25^2*spaa35)+
(spbb12*(3/4*spaa12^2*spbb12*spaa45+7/4*spaa12*spbb12*spaa14*spaa25+1/4*spaa12*spaa24*spbb24*spaa45+11/4*spaa12*spaa25*spbb25*spaa45+1*spaa14^2*spbb14*spaa25-5/4*spaa14*spaa24*spbb24*spaa25-9/4*spaa14*spaa25^2*spbb25))/(spbb13*spaa15*spaa24*spbb25*spaa35)+
(-1*spaa12*spbb12*spaa13*spbb13+1/2*spaa12*spbb12*spaa23*spbb23-29/12*spaa12*spbb12*spaa24*spbb24+2*spaa13^2*spbb13^2+3/2*spaa13*spbb13*spaa23*spbb23-7/6*spbb12*spaa13*spaa24*spbb34)/(spbb14*spaa15*spaa24*spbb25)+
(spaa14*(-3/2*spaa12*spbb12+2*spaa13*spbb13+3/2*spaa23*spbb23))/(spaa15*spaa24*spbb25)+
(spaa34*(3*spaa12*spbb12-2*spaa13*spbb13-3/2*spaa23*spbb23))/(spaa24*spbb25*spaa35)+
(+7/4*spbb12*spaa13)/(spbb25*spaa35)+
(-41/36),
(+2/3*spbb12^2*spaa13^2*spbb23*spaa34*spbb35^2)/(spbb25^3*spaa45*spab3123^2)+
(-4*spbb12*spbb23*spaa34^3*spbb34*spbb35^2*spbb45)/(spbb13*spaa24*spbb25^3*spab3153^2)+
(-1/2*spbb12*spaa14^3*spbb15^2*spbb24^2)/(spbb25^3*spaa45*spab4154^2)+
(+1/3*spaa12*spbb12*spaa13*spbb23*spaa34*spbb35)/(spaa12*spbb25^2*spaa45*spab3123)+
(-1/3*spbb12*spaa13^2*spbb23*spaa34*spbb35^2)/(spaa12*spbb25^3*spaa45*spab3123)+
(-2*spbb12*spbb23*spaa25*spaa34^2*spbb35*spbb45)/(spbb13*spaa24*spbb25^2*spaa35*spab3153)+
(spbb12*spbb23*spaa34^2*spbb35*spbb45*(-2*spaa12*spbb12*spaa15-2*spaa12*spbb23*spaa35-4*spaa13*spbb13*spaa15-2*spaa15^2*spbb15))/(spbb13*spaa15*spaa24*spbb25^3*spaa35*spab3153)+
(+2/3*spbb12^2*spaa45*spbb45^2)/(spbb14^2*spbb25^2*spaa45)+
(+1*spbb12^3*spaa14*spbb45^2)/(spbb14^2*spbb25^3*spaa45)+
(+1/2*spbb12*spaa14^2*spbb15^2*spbb24^2)/(spbb14*spbb25^3*spaa45*spab4154)+
(spaa14*spbb12*spaa13*spbb35*(2*spaa14^2*spbb14^2*spaa45+5*spaa14*spbb14*spaa15*spbb15*spaa45-1/3*spbb12*spaa14*spaa24*spbb24*spaa25+8/3*spaa14*spbb14*spaa24*spbb24*spaa45-4*spbb12*spaa14*spaa25*spaa45*spbb45-1*spaa14*spbb14*spaa45^2*spbb45+3*spaa15^2*spbb15^2*spaa45+1*spaa24^2*spbb24^2*spaa45-2*spaa24*spbb24*spaa45^2*spbb45-3*spaa45^3*spbb45^2))/(spaa12*spbb13*spaa15*spaa24*spbb25^3*spaa35*spaa45)+
(spbb12*spaa14*(-1*spaa12^3*spbb12^3*spaa25-1*spaa12^3*spbb12^2*spbb13*spaa35-2*spaa12^2*spbb12^2*spaa15*spbb15*spaa25-4*spaa12^2*spbb12*spbb13*spaa15*spbb15*spaa35+1*spaa12^2*spbb12^2*spaa23*spbb23*spaa25+2/3*spaa12^2*spbb12*spbb13*spaa23*spbb23*spaa35+5/3*spaa12^2*spbb12^2*spaa25*spaa35*spbb35-2/3*spaa12^2*spbb12*spbb13*spaa35^2*spbb35-2*spaa12*spbb12^2*spaa13*spaa25^2*spbb35+2*spaa12*spbb12*spaa15^2*spbb15^2*spaa25+2*spaa12*spbb13*spaa15^2*spbb15^2*spaa35+38/3*spaa12*spbb12*spaa15*spbb15*spaa25*spaa35*spbb35+20/3*spaa12*spbb13*spaa15*spbb15*spaa35^2*spbb35-1/3*spaa12*spbb13*spaa23^2*spbb23^2*spaa35+28/3*spaa12*spbb12*spaa23*spbb23*spaa25*spaa35*spbb35+13/3*spaa12*spbb13*spaa23*spbb23*spaa35^2*spbb35+24*spaa12*spbb12*spaa25*spaa35^2*spbb35^2+14/3*spaa12*spbb13*spaa35^3*spbb35^2-6*spbb12*spaa13*spaa15*spbb15*spaa25^2*spbb35-5*spbb12*spaa13*spaa23*spbb23*spaa25^2*spbb35-59/3*spbb12*spaa13*spaa25^2*spaa35*spbb35^2+6*spaa15^2*spbb15^2*spaa25*spaa35*spbb35+44/3*spaa15*spbb15*spaa25*spaa35^2*spbb35^2+14/3*spaa23^2*spbb23^2*spaa25*spaa35*spbb35+40/3*spaa23*spbb23*spaa25*spaa35^2*spbb35^2+26/3*spaa25*spaa35^3*spbb35^3))/(spaa12*spbb13*spbb14*spaa15*spaa24*spbb25^2*spaa35*spaa45)+
(spbb12*spaa24*(17/3*spaa14*spbb14^2*spaa15+3*spbb14*spaa15^2*spbb15+29/3*spbb14*spaa15*spaa24*spbb24+10/3*spbb12*spaa15*spaa25*spbb45-5/3*spaa15*spbb15*spbb24*spaa25+4*spaa24*spbb24^2*spaa25-14/3*spbb24*spaa25^2*spbb25))/(spaa12*spbb13*spbb14*spbb25*spaa35*spaa45)+
(spaa45*(1*spaa12^2*spbb12^2+1*spaa12*spbb12*spaa14*spbb14-2*spaa12*spbb12*spaa23*spbb23-55/3*spaa12*spbb12*spaa24*spbb24-7/3*spbb12*spaa13*spaa24*spbb34+1*spaa14^2*spbb14^2-58/3*spaa14*spbb14*spaa24*spbb24-14/3*spaa23*spbb23*spaa24*spbb24-26/3*spaa24^2*spbb24^2))/(spbb13*spaa15*spaa24*spbb25*spaa35)+
(26/3*spbb12*spaa14*spaa15*spbb15*spaa25-11/3*spbb12*spaa14*spaa24*spbb24*spaa25+26/3*spbb12*spaa14*spaa25^2*spbb25-2*spbb12*spaa14*spaa25*spaa45*spbb45-17/3*spaa15*spbb15*spaa45^2*spbb45-4*spaa24^2*spbb24^2*spaa45+14/3*spaa24*spbb24*spaa25*spbb25*spaa45-17/3*spaa24*spbb24*spaa45^2*spbb45-17/3*spaa25*spbb25*spaa45^2*spbb45-17/3*spaa45^3*spbb45^2)/(spbb14*spaa15*spaa24*spbb25*spaa45)+
(-16*spaa12*spbb12*spaa14+17/3*spaa12*spbb23*spaa34-20/3*spaa13*spbb13*spaa14-41/3*spaa14*spaa24*spbb24)/(spaa15*spaa24*spbb25)+
(spaa34*(9*spaa12*spbb12+1*spaa14*spbb14))/(spaa24*spbb25*spaa35)+
(spaa34*(35/3*spbb12*spaa15-49/3*spbb23*spaa35))/(spbb25*spaa35*spaa45)+
(+721/36),
(+22/9*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(-37/18*spbb12^3*spbb35^3)/(spbb13^3*spbb25^3)+
(-1/3*spbb12*spaa13^2*spbb15^3*spbb23^2*spbb34)/(spbb13*spbb14*spbb25^3*spab1231^2)+
(spbb12^2*spaa13^2*spbb35^2*(1/3*spbb12*spaa25+23/6*spbb13*spaa35))/(spbb13*spbb25^2*spaa35*spab3123^2)+
(spaa13^2*spbb12^3*spbb35^2*(7/6*spaa13*spbb13-1/3*spaa14*spbb14))/(spbb13*spbb25^3*spaa35*spab3123^2)+
(+14/9*spbb12^3*spbb45^3)/(spbb14^3*spbb25^3)+
(-5/2*spbb12^2*spaa15*spbb15*spbb45^2)/(spbb14^2*spbb25^2*spab1231)+
(spbb12^2*spbb15*spbb23*spbb45^2*(1/3*spaa12*spbb24+1*spaa13*spbb34))/(spbb14^2*spbb25^3*spbb34*spab1231)+
(+11*spbb13*spbb24^3*spaa34*spbb35^2)/(spbb13*spbb25^3*spbb34^2*spaa35)+
(-1*spbb12^2*spaa14^2*spbb14*spaa23^3*spbb23^3)/(spaa13*spbb13^2*spbb25^2*spaa35*spaa45*spab1231*spab3123)+
(-10/3*spaa12*spbb12^3*spbb15*spaa23^2*spbb23^3*spaa25)/(spbb13^2*spbb14*spbb25^2*spaa35*spaa45*spab1231*spab3123)+
(-16/3*spbb12^2*spbb15*spaa23^2*spbb23^3*spaa25^2)/(spbb13^2*spbb14*spbb25*spaa35*spaa45*spab1231*spab3123)+
(+6*spbb12^2*spbb15*spaa23^2*spbb23^3*spaa25*spaa34*spbb34)/(spbb13^2*spbb14*spbb25^2*spaa35*spaa45*spab1231*spab3123)+
(-13/3*spbb12^2*spaa13*spbb15^2*spaa23*spbb23^3*spaa25^2)/(spbb13^2*spbb14*spbb25^2*spaa35*spaa45*spab1231*spab3123)+
(spbb12^2*spbb15*spbb23^3*(1/6*spaa12^2*spbb12^2*spaa23^2-7/6*spaa12^2*spbb14^2*spaa34^2+1/6*spaa12*spbb12*spaa23^3*spbb23-2/3*spaa12*spbb12*spaa23^2*spaa34*spbb34+5/6*spaa12*spbb14*spaa23*spaa34^2*spbb34-2/3*spbb12*spaa14*spaa23^3*spbb34-2/3*spaa23^2*spaa34^2*spbb34^2))/(spbb13^2*spbb14*spbb25^3*spaa35*spaa45*spab1231*spab3123)+
(+1*spaa13*spbb13*spbb15*spbb23*spaa35*spbb45)/(spbb14*spbb25*spab1231*spab3123)+
(+1/3*spbb12^2*spaa13*spbb13*spaa15^2*spbb15*spaa25*spbb45)/(spbb14*spbb25*spbb34*spaa35*spaa45*spab1231*spab3123)+
(+1*spbb12*spaa13*spbb13^2*spaa15^2*spbb15*spbb45)/(spbb14*spbb25*spbb34*spaa45*spab1231*spab3123)+
(+5/3*spbb12*spaa13*spbb13*spaa15*spbb15*spbb23*spaa25*spbb45)/(spbb14*spbb25*spbb34*spaa45*spab1231*spab3123)+
(spbb12*spaa13*spbb13*spaa15*spbb15*spbb45*(-23/6*spbb12*spaa13*spbb23*spaa25+1/3*spbb12*spaa15^2*spbb15+25/6*spbb12*spaa15*spaa23*spbb23+25/6*spaa23*spbb23^2*spaa35))/(spbb14*spbb25^2*spbb34*spaa35*spaa45*spab1231*spab3123)+
(-13/3*spbb12^2*spaa13*spbb15*spbb23^2*spaa25^2*spaa34*spbb45)/(spbb13*spbb14*spbb25^2*spaa35*spaa45*spab1231*spab3123)+
(+3*spbb12*spaa13*spbb15*spbb23^2*spbb24*spaa25^2*spaa34*spbb45)/(spbb14*spbb25^2*spbb34*spaa35*spaa45*spab1231*spab3123)+
(+11/3*spbb12*spaa13*spaa15*spbb15*spbb23^2*spaa25*spaa34*spbb45)/(spbb25^2*spbb34*spaa35*spaa45*spab1231*spab3123)+
(-23/3*spbb12^2*spaa13*spbb15*spbb23^2*spaa25^2*spbb45^2)/(spbb13*spbb14*spbb25^2*spbb34*spaa35*spab1231*spab3123)+
(-14/3*spbb12*spaa13*spbb15*spbb23^2*spaa25*spaa45*spbb45^2)/(spbb13*spbb25^2*spbb34*spaa35*spab1231*spab3123)+
(+1/6*spaa12*spbb12^2*spaa13*spbb15*spbb23^2*spaa25*spbb45)/(spbb13*spbb25^2*spbb34*spaa35*spab1231*spab3123)+
(+16/3*spaa12*spbb12^3*spaa13*spbb15*spbb23^2*spaa25^2*spbb45)/(spbb13*spbb14*spbb25^2*spbb34*spaa35*spaa45*spab1231*spab3123)+
(-1*spbb12^2*spaa13*spaa15*spbb15^2*spbb23^2*spaa25^2*spbb45)/(spbb13*spbb14*spbb25^2*spbb34*spaa35*spaa45*spab1231*spab3123)+
(spbb12*spaa13*spbb15*spbb23^2*spbb45*(-3/2*spaa12*spbb12^2*spbb13*spaa15*spaa23+13/6*spaa12*spbb12^2*spaa15*spbb15*spaa25-11/6*spaa13*spbb13^2*spaa15*spbb15*spaa35-5/3*spbb12*spaa13*spbb15*spbb23*spaa25^2-1/3*spaa13*spbb13*spbb15*spbb23*spaa25*spaa35+1/6*spaa13*spbb13^2*spaa35^2*spbb35-1*spbb12*spaa15^2*spbb15^2*spaa25+1/2*spbb15*spbb23*spaa25*spaa35^2*spbb35-1/3*spbb13*spaa35^3*spbb35^2))/(spbb13*spbb14*spbb25^3*spbb34*spaa35*spaa45*spab1231*spab3123)+
(-29/6*spbb12*spaa13*spaa34*spbb34)/(spbb25*spaa35*spab3123)+
(+85/6*spbb12^2*spaa13*spaa23*spbb34)/(spbb14*spbb25*spaa35*spab3123)+
(+10/3*spbb12^2*spaa13*spaa25*spbb45)/(spbb14*spbb25*spaa35*spab3123)+
(+7/6*spbb12^2*spaa13*spaa25*spaa34*spbb34)/(spbb14*spbb25*spaa35*spaa45*spab3123)+
(-6*spbb12^2*spaa13*spaa23*spbb23*spaa25)/(spbb14*spbb25*spaa35*spaa45*spab3123)+
(-4/3*spaa12*spbb12^2*spaa13*spbb13*spaa15)/(spbb25*spbb34*spaa35*spaa45*spab3123)+
(-5/3*spbb12^2*spaa13*spaa14*spaa25)/(spbb25*spaa35*spaa45*spab3123)+
(spbb12^2*spaa13*spaa14*(-14/3*spaa12*spbb12+2/3*spaa13*spbb13+5/3*spaa14*spbb14))/(spbb25^2*spaa35*spaa45*spab3123)+
(-50/3*spaa12*spbb12^3*spaa13*spaa34*spbb34)/(spbb14*spbb25^2*spaa35*spaa45*spab3123)+
(+13/6*spbb12^3*spaa13*spaa24*spaa34*spbb34^2)/(spbb13*spbb14*spbb25^2*spaa35*spaa45*spab3123)+
(+7/6*spaa12^2*spbb12^3*spaa13*spbb23)/(spbb25^2*spbb34*spaa35*spaa45*spab3123)+
(-43/6*spbb12^3*spaa13*spaa23*spbb23*spaa24*spbb34)/(spbb13*spbb14*spbb25^2*spaa35*spaa45*spab3123)+
(-5/3*spaa12*spbb12^3*spaa13*spbb23*spaa24)/(spbb13*spbb25^2*spaa35*spaa45*spab3123)+
(+25/6*spaa12^2*spbb12^4*spaa13)/(spbb14*spbb25^2*spaa35*spaa45*spab3123)+
(+1*spbb12^3*spaa13*spaa24^2*spbb24*spbb34)/(spbb13*spbb14*spbb25^2*spaa35*spaa45*spab3123)+
(spaa13*spbb12^3*(-19/6*spaa13^2*spbb13^2*spbb34*spbb35-63/4*spaa13*spbb13*spaa14*spbb14*spbb34*spbb35-139/12*spaa13*spbb13*spbb14*spaa15*spbb35^2-13/3*spaa14^2*spbb14^2*spbb34*spbb35-10/3*spaa14*spbb14^2*spaa15*spbb35^2-29/6*spaa14*spbb15*spbb34^2*spaa45*spbb45-19/6*spbb14*spaa15*spbb35^2*spaa45*spbb45))/(spbb13*spbb14*spbb25^3*spbb34*spaa35*spaa45*spab3123)+
(spbb12^2*spbb23*spbb45*(-25/6*spaa12*spbb12*spaa13*spbb13+1/6*spaa12*spbb12*spaa14*spbb14+1/3*spaa12*spbb12*spaa23*spbb23-15/2*spaa13^2*spbb13^2-233/12*spaa13*spbb13*spaa14*spbb14+5/6*spaa13*spbb13*spaa23*spbb23+1/6*spbb12*spaa13*spaa24*spbb34-19/6*spaa14^2*spbb14^2+1/3*spaa23^2*spbb23^2))/(spbb13*spbb14*spbb25^3*spbb34*spaa35*spaa45)+
(spbb12*(-1/6*spaa12^2*spbb12^3*spbb34+1/6*spaa12^2*spbb12^2*spbb13*spbb24-119/12*spaa12*spbb12^2*spaa13*spbb13*spbb34-7/4*spaa12*spbb12*spaa13*spbb13^2*spbb24-23/3*spaa12*spbb12^2*spaa14*spbb14*spbb34-1/3*spaa12*spbb12*spbb13*spaa23*spbb23*spbb24-37/3*spbb12*spaa13^2*spbb13^2*spbb34+4*spaa13^2*spbb13^3*spbb24-109/6*spbb12*spaa13*spbb13*spaa14*spbb14*spbb34-85/6*spbb12*spaa13*spbb13*spaa23*spbb23*spbb34+11/3*spaa13*spbb13^2*spaa23*spbb23*spbb24-121/6*spbb12^2*spaa13*spaa24*spbb34^2-6*spbb12*spaa14^2*spbb14^2*spbb34-10/3*spbb12*spaa23^2*spbb23^2*spbb34-1/3*spbb13*spaa23^2*spbb23^2*spbb24))/(spbb13*spbb14*spbb25^2*spbb34*spaa35*spaa45)+
(+1*spbb12*spaa14*spaa23*spbb23)/(spaa13*spbb13*spbb25*spaa45)+
(spbb12*(-59/6*spaa12*spbb12-5*spaa14*spbb14+11/3*spaa23*spbb23+1*spaa24*spbb24))/(spbb13*spbb25*spaa35)+
(spbb12*(-2*spaa12*spbb12+1/3*spaa13*spbb13-2*spaa23*spbb23))/(spbb14*spbb25*spaa45)+
(-1/2*spaa12*spbb12^2*spaa15+53/6*spbb12*spaa13*spbb23*spaa25-11/3*spbb12*spaa15^2*spbb15-19/6*spbb12*spaa15*spaa23*spbb23-115/12*spaa15*spbb15*spbb23*spaa35-51/4*spbb23*spaa35^2*spbb35)/(spbb25*spbb34*spaa35*spaa45)+
(spaa15*(-11/3*spbb12*spaa25+115/12*spbb13*spaa35))/(spbb34*spaa35*spaa45)+
(-5/36),
(-33*spbb12^2*spaa14^2*spbb23*spaa34^2*spbb34*spbb45^3)/(spbb25^3*spab4124^4)+
(+22*spbb12*spaa14*spbb23*spaa34*spaa45*spbb45^3)/(spbb25^2*spab4124^3)+
(+5/2*spbb12*spaa13*spbb23^2*spaa34^2*spbb45^2)/(spbb25^3*spaa35*spab3123^2)+
(+24*spbb12*spaa14*spbb23*spaa45*spbb45^3)/(spbb25^2*spbb34*spab4124^2)+
(-11*spbb12^2*spaa14^2*spbb23*spbb45^3)/(spbb25^3*spbb34*spab4124^2)+
(+1/3*spbb12^3*spbb45^3)/(spbb14^3*spbb25^3)+
(-1/2*spbb12^2*spbb45^2)/(spbb14^2*spbb25^2)+
(spbb24^3*spaa34*spbb35^2*(22*spaa12*spbb12+44*spaa13*spbb13+44*spaa23*spbb23))/(spbb25^3*spbb34^2*spaa35*spab4124)+
(-22*spaa12*spbb12*spbb24*spaa34*spbb34)/(spbb25*spbb34*spaa35*spab4124)+
(-48*spaa12*spbb12*spbb23*spbb24*spaa34*spbb45)/(spbb25^2*spbb34*spaa35*spab4124)+
(-44*spbb12*spaa13*spbb24^2*spaa34*spbb35^2)/(spbb25^3*spbb34*spaa35*spab4124)+
(+1/2*spbb12*spbb45)/(spbb14*spbb25)+
(+1/2*spbb12^2*spaa23^2*spbb23^2*spbb35)/(spbb13^2*spbb25^2*spaa35*spab3123)+
(spbb12^2*spaa23*spbb23^2*(1/2*spaa12*spbb14*spaa15*spbb15*spbb25-1/2*spaa12*spbb14*spaa24*spbb24*spbb25+1*spaa14^2*spbb14^2*spbb45+1/2*spaa14*spbb14*spaa15*spbb15*spbb45+3/2*spaa14*spbb14*spaa24*spbb24*spbb45-2*spbb12*spaa14*spaa25*spbb45^2+1*spaa25^2*spbb25^2*spbb45))/(spbb13^2*spbb25^3*spbb34*spaa35^2*spab3123)+
(+2*spbb12^2*spaa14*spbb24*spaa34*spbb35*spbb45)/(spbb13*spbb25^3*spaa35*spab3123)+
(+3/2*spbb12^2*spaa14*spbb24*spbb35^2*spbb45)/(spbb13*spbb25^3*spbb34*spab3123)+
(+13*spbb12^2*spaa13*spaa14*spbb24*spbb35*spbb45)/(spbb25^3*spbb34*spaa35*spab3123)+
(spbb12^2*spaa14*spbb24*spbb45*(1*spaa12*spbb12*spaa13*spbb13+1*spaa12*spbb12*spaa14*spbb14-3*spaa13^2*spbb13^2-7/2*spaa13*spbb13*spaa14*spbb14+1*spbb12*spaa13*spaa24*spbb34))/(spbb13*spbb25^3*spbb34*spaa35^2*spab3123)+
(-1/2*spbb12*spbb24*spaa34^2*spbb34*spbb35)/(spbb13*spbb25^2*spaa35*spab3123)+
(spbb12*spbb24*(1/2*spaa12^2*spbb12^2*spaa13*spbb13+3/2*spaa12^2*spbb12^2*spaa14*spbb14-20*spaa12*spbb12*spaa13^2*spbb13^2-11*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-10*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+1/2*spaa12*spbb12^2*spaa13*spaa24*spbb34+3/2*spaa12*spbb12*spaa14^2*spbb14^2-1/2*spaa12*spbb12*spaa23^2*spbb23^2-3*spaa13^3*spbb13^3+27*spaa13^2*spbb13^2*spaa14*spbb14-56*spaa13^2*spbb13^2*spaa23*spbb23-17*spbb12*spaa13^2*spbb13*spaa24*spbb34+2*spaa13*spbb13*spaa14^2*spbb14^2+2*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34-28*spaa13*spbb13*spaa23^2*spbb23^2+3/2*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34))/(spbb13*spbb25^2*spbb34*spaa35^2*spab3123)+
(spbb12*spbb14*spaa15*(1/2*spaa12^2*spbb12^2-8*spaa12*spbb12*spaa13*spbb13+3/2*spaa12*spbb12*spaa14*spbb14+1*spaa12*spbb12*spaa23*spbb23+97/2*spaa13^2*spbb13^2+2*spaa13*spbb13*spaa14*spbb14+21*spaa13*spbb13*spaa23*spbb23+2*spbb12*spaa13*spaa24*spbb34-5/2*spaa23^2*spbb23^2))/(spbb13*spbb25*spbb34*spaa35^2*spab3123)+
(spbb12*(26*spaa12*spaa13*spbb13^2*spbb24-1*spaa12*spbb13*spaa14*spbb14*spbb24-1*spaa12*spbb13*spaa24*spbb24^2+26*spaa13^2*spbb13^2*spbb34+12*spaa13*spbb13*spaa14*spbb14*spbb34+1*spbb12*spaa13*spaa24*spbb34^2+12*spaa13*spbb13*spaa24*spbb24*spbb34+13*spaa13*spbb13*spaa34*spbb34^2-1*spaa14^2*spbb14^2*spbb34-2*spaa14*spbb14*spaa24*spbb24*spbb34-3/2*spaa14*spbb14*spaa34*spbb34^2-1*spaa24^2*spbb24^2*spbb34-3/2*spaa24*spbb24*spaa34*spbb34^2))/(spbb13*spbb25*spbb34*spaa35*spab3123)+
(spbb12*(-5/2*spaa12*spbb12+1/2*spaa23*spbb23+1*spaa24*spbb24))/(spbb13*spbb25*spaa35)+
(spbb24*(7/2*spaa12*spbb12-33/2*spaa13*spbb13+3/2*spaa14*spbb14-18*spaa23*spbb23))/(spbb25*spbb34*spaa35)+
(+3/2*spbb14*spaa15)/(spbb34*spaa35)+
(+2/3),
(+325/27*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(+4/9*spaa12^2*spbb12*spbb23*spaa35^2*spbb35)/(spaa15*spab5125^3)+
(spbb35^2*spaa13^2*spbb12^2*(-95/6*spaa13*spbb13*spbb34*spbb35-301/18*spaa14*spbb14*spbb34*spbb35+313/18*spaa14*spbb15*spbb34^2+2/3*spbb14*spaa15*spbb35^2-67/18*spbb34*spbb35*spaa45*spbb45))/(spaa12*spbb13*spbb25^3*spbb34*spab3123^2)+
(spbb35*spaa13*spbb12*(9*spaa13^2*spbb13^2*spbb34^2*spbb35^2+287/18*spaa13*spbb13*spaa14*spbb14*spbb34^2*spbb35^2-329/18*spaa13*spbb13*spaa14*spbb15*spbb34^3*spbb35-1*spaa13*spbb13*spbb14*spaa15*spbb34*spbb35^3-137/18*spaa13*spbb13*spaa34*spbb34^3*spbb35^2+217/18*spaa14^2*spbb14^2*spbb34^2*spbb35^2-166/9*spaa14^2*spbb14*spbb15*spbb34^3*spbb35+89/9*spaa14^2*spbb15^2*spbb34^4+25/3*spaa14*spbb14^2*spaa15*spbb34*spbb35^3-137/9*spaa14*spbb14*spaa34*spbb34^3*spbb35^2+137/18*spaa14*spbb15*spaa34*spbb34^4*spbb35+71/3*spaa14*spbb14*spbb34^2*spbb35^2*spaa45*spbb45-13*spaa14*spbb15*spbb34^3*spbb35*spaa45*spbb45+29/6*spbb14^2*spaa15^2*spbb35^4-137/18*spbb14*spaa15*spaa34*spbb34^2*spbb35^3+12*spbb14*spaa15*spbb34*spbb35^3*spaa45*spbb45-137/18*spaa34*spbb34^3*spbb35^2*spaa45*spbb45+203/18*spbb34^2*spbb35^2*spaa45^2*spbb45^2))/(spaa12^2*spbb13^2*spbb25^3*spbb34^2*spab3123)+
(-11/2*spbb23*spbb24^2*spaa34^3*spbb35)/(spbb25^3*spaa35*spaa45*spab4124)+
(spbb24^2*spbb15*spaa14*(-1/3*spaa14*spbb15*spbb24-1/3*spbb25*spaa45*spbb45))/(spbb14*spaa15*spbb25^3*spab4154)+
(-1/3*spaa13^4*spbb13^5*spbb14*spaa15^2*spbb34*spbb35-1/3*spaa13^4*spbb13^5*spaa15*spbb34^2*spaa35*spbb35+37/6*spaa13^3*spbb13^4*spaa14*spbb14^2*spaa15^2*spbb34*spbb35+35/6*spaa13^3*spbb13^4*spaa14*spbb14*spaa15*spbb34^2*spaa35*spbb35-1/3*spaa13^3*spbb13^4*spaa14*spbb34^3*spaa35^2*spbb35+139/6*spaa13^3*spbb13^4*spbb14^2*spaa15^3*spbb35^2+151/6*spaa13^3*spbb13^4*spbb14*spaa15^2*spbb34*spaa35*spbb35^2+1*spaa13^3*spbb13^4*spaa15*spbb34^2*spaa35^2*spbb35^2+46/3*spaa13^2*spbb13^3*spaa14^2*spbb14^3*spaa15^2*spbb34*spbb35+247/18*spaa13^2*spbb13^3*spaa14^2*spbb14^2*spaa15*spbb34^2*spaa35*spbb35-29/18*spaa13^2*spbb13^3*spaa14^2*spbb14*spbb34^3*spaa35^2*spbb35+166/3*spaa13^2*spbb13^3*spaa14*spbb14^3*spaa15^3*spbb35^2+147/2*spaa13^2*spbb13^3*spaa14*spbb14^2*spaa15^2*spbb34*spaa35*spbb35^2+103/6*spaa13^2*spbb13^3*spaa14*spbb14*spaa15*spbb34^2*spaa35^2*spbb35^2+1*spaa13^2*spbb13^3*spaa14*spbb34^3*spaa35^3*spbb35^2-94*spaa13^2*spbb13^3*spbb14^2*spaa15^3*spaa35*spbb35^3-75/2*spaa13^2*spbb13^3*spbb14*spaa15^2*spbb34*spaa35^2*spbb35^3-1*spaa13^2*spbb13^3*spaa15*spbb34^2*spaa35^3*spbb35^3+65/6*spaa13*spbb13^2*spaa14^3*spbb14^4*spaa15^2*spbb34*spbb35+86/9*spaa13*spbb13^2*spaa14^3*spbb14^3*spaa15*spbb34^2*spaa35*spbb35-23/18*spaa13*spbb13^2*spaa14^3*spbb14^2*spbb34^3*spaa35^2*spbb35+253/6*spaa13*spbb13^2*spaa14^2*spbb14^4*spaa15^3*spbb35^2+214/3*spaa13*spbb13^2*spaa14^2*spbb14^3*spaa15^2*spbb34*spaa35*spbb35^2+193/6*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa15*spbb34^2*spaa35^2*spbb35^2+4*spaa13*spbb13^2*spaa14^2*spbb14*spbb34^3*spaa35^3*spbb35^2-633/2*spaa13*spbb13^2*spaa14*spbb14^3*spaa15^3*spaa35*spbb35^3-1693/6*spaa13*spbb13^2*spaa14*spbb14^2*spaa15^2*spbb34*spaa35^2*spbb35^3-359/6*spaa13*spbb13^2*spaa14*spbb14*spaa15*spbb34^2*spaa35^3*spbb35^3-1*spaa13*spbb13^2*spaa14*spbb34^3*spaa35^4*spbb35^3+110/3*spaa13*spbb13^2*spbb14^3*spaa15^4*spaa34*spbb35^3+2/3*spaa13*spbb13^2*spbb14^2*spaa15^3*spaa35^2*spbb35^4-10*spaa13*spbb13^2*spbb14*spaa15^2*spbb34*spaa35^3*spbb35^4+1/3*spaa13*spbb13^2*spaa15*spbb34^2*spaa35^4*spbb35^4+2*spbb13*spaa14^4*spbb14^5*spaa15^2*spbb34*spbb35+2*spbb13*spaa14^4*spbb14^4*spaa15*spbb34^2*spaa35*spbb35+10*spbb13*spaa14^3*spbb14^5*spaa15^3*spbb35^2+24*spbb13*spaa14^3*spbb14^4*spaa15^2*spbb34*spaa35*spbb35^2+1*spaa14^3*spbb14^5*spaa15^2*spbb34*spbb35^2*spaa45+19*spbb13*spaa14^3*spbb14^3*spaa15*spbb34^2*spaa35^2*spbb35^2+3*spaa14^3*spbb14^4*spaa15*spbb34^2*spaa35*spbb35^2*spaa45+5*spbb13*spaa14^3*spbb14^2*spbb34^3*spaa35^3*spbb35^2+2*spaa14^3*spbb14^3*spbb34^3*spaa35^2*spbb35^2*spaa45-1115/6*spbb13*spaa14^2*spbb14^4*spaa15^3*spaa35*spbb35^3+110/3*spaa14^2*spbb14^5*spaa15^3*spbb35^3*spaa45-342*spbb13*spaa14^2*spbb14^3*spaa15^2*spbb34*spaa35^2*spbb35^3-233/6*spaa14^2*spbb14^4*spaa15^2*spbb34*spaa35*spbb35^3*spaa45+117/2*spaa14^2*spbb14^4*spaa15^2*spbb34*spbb35^2*spaa45^2*spbb45-183*spbb13*spaa14^2*spbb14^2*spaa15*spbb34^2*spaa35^3*spbb35^3-745/6*spaa14^2*spbb14^3*spaa15*spbb34^2*spaa35^2*spbb35^3*spaa45-161/6*spbb13*spaa14^2*spbb14*spbb34^3*spaa35^4*spbb35^3-146/3*spaa14^2*spbb14^2*spbb34^3*spaa35^3*spbb35^3*spaa45-2*spaa14^2*spbb15^2*spbb34^5*spaa35^2*spaa45^2*spbb45+155/6*spaa14^2*spbb14*spbb15*spbb34^4*spaa35*spaa45^3*spbb45^2-137/6*spaa14^2*spbb14^2*spbb34^3*spaa45^4*spbb45^3+2/3*spbb13*spaa14*spbb14^3*spaa15^3*spaa35^2*spbb35^4-29/6*spaa14*spbb14^4*spaa15^3*spaa35*spbb35^4*spaa45-29/6*spaa14*spbb14^4*spaa15^3*spbb35^3*spaa45^2*spbb45-28/3*spbb13*spaa14*spbb14^2*spaa15^2*spbb34*spaa35^3*spbb35^4-25/6*spaa14*spbb14^3*spaa15^2*spbb34*spaa35^2*spbb35^4*spaa45-101/6*spaa14*spbb14^3*spaa15^2*spbb34*spaa35*spbb35^3*spaa45^2*spbb45-12*spaa14*spbb14^3*spaa15^2*spbb34*spbb35^2*spaa45^3*spbb45^2-29/3*spbb13*spaa14*spbb14*spaa15*spbb34^2*spaa35^4*spbb35^4-50/9*spaa14*spbb14^2*spaa15*spbb34^2*spaa35^3*spbb35^4*spaa45-215/18*spaa14*spbb14^2*spaa15*spbb34^2*spaa35*spbb35^2*spaa45^3*spbb45^2-15/2*spaa14*spbb14^2*spaa15*spbb34^2*spbb35*spaa45^4*spbb45^3+1*spaa14*spbb15*spaa34^2*spbb34^6*spaa35*spaa45^2*spbb45-1*spaa14*spbb14*spaa34^2*spbb34^5*spaa45^3*spbb45^2+1*spaa14*spbb15*spaa34*spbb34^5*spaa35*spaa45^3*spbb45^2-1*spaa14*spbb14*spaa34*spbb34^4*spaa45^4*spbb45^3+1/3*spbb13*spaa14*spbb34^3*spaa35^5*spbb35^4-56/9*spaa14*spbb14*spbb34^3*spaa35^4*spbb35^4*spaa45+1*spaa14*spbb15*spbb34^4*spaa35^3*spbb35^2*spaa45^2*spbb45-35/18*spaa14*spbb14*spbb34^3*spaa35^2*spbb35^2*spaa45^3*spbb45^2+1*spaa14*spbb15*spbb34^4*spaa35^2*spbb35*spaa45^3*spbb45^2-53/6*spaa14*spbb14*spbb34^3*spaa35*spbb35*spaa45^4*spbb45^3+1/3*spaa14*spbb15*spbb34^4*spaa35*spaa45^4*spbb45^3-1/3*spaa14*spbb14*spbb34^3*spaa45^5*spbb45^4)/(spaa12^2*spbb13^2*spbb14*spaa15*spaa25*spbb25^3*spbb34^2*spaa35*spaa45)+
(-296/9*spaa13^4*spbb13^5-1/3*spaa13^3*spbb13^4*spaa14*spbb14-6109/18*spaa13^3*spbb13^4*spaa23*spbb23-3937/18*spbb12*spaa13^3*spbb13^3*spaa24*spbb34-1095/2*spaa13^3*spbb13^4*spaa34*spbb34-50/3*spaa13^2*spbb13^3*spaa14^2*spbb14^2-2599/18*spbb12*spaa13^2*spbb13^2*spaa14*spbb14*spaa24*spbb34-2935/18*spaa13^2*spbb13^3*spaa14*spbb14*spaa34*spbb34-1319/3*spaa13^2*spbb13^3*spaa23^2*spbb23^2-3721/6*spbb12*spaa13^2*spbb13^2*spaa23*spbb23*spaa24*spbb34-6443/6*spaa13^2*spbb13^3*spaa23*spbb23*spaa34*spbb34-1133/6*spbb12^2*spaa13^2*spbb13*spaa24^2*spbb34^2-15509/18*spbb12*spaa13^2*spbb13^2*spaa24*spaa34*spbb34^2-4045/6*spaa13^2*spbb13^3*spaa34^2*spbb34^2-70/3*spaa13*spbb13^2*spaa14^3*spbb14^3+1675/6*spbb12*spaa13*spbb13*spaa14^2*spbb14^2*spaa24*spbb34+2893/18*spaa13*spbb13^2*spaa14^2*spbb14^2*spaa34*spbb34-301/3*spbb12^2*spaa13*spaa14*spbb14*spaa24^2*spbb34^2+803/6*spbb12*spaa13*spbb13*spaa14*spbb14*spaa24*spaa34*spbb34^2+1189/6*spaa13*spbb13^2*spaa14*spbb14*spaa34^2*spbb34^2-1402/9*spaa13*spbb13^2*spaa23^3*spbb23^3-784/3*spbb12*spaa13*spbb13*spaa23^2*spbb23^2*spaa24*spbb34-2581/6*spaa13*spbb13^2*spaa23^2*spbb23^2*spaa34*spbb34-769/6*spbb12^2*spaa13*spaa23*spbb23*spaa24^2*spbb34^2-9721/18*spbb12*spaa13*spbb13*spaa23*spbb23*spaa24*spaa34*spbb34^2-881/2*spaa13*spbb13^2*spaa23*spbb23*spaa34^2*spbb34^2-971/6*spbb12^2*spaa13*spaa24^2*spaa34*spbb34^3-5743/18*spbb12*spaa13*spbb13*spaa24*spaa34^2*spbb34^3-1495/9*spaa13*spbb13^2*spaa34^3*spbb34^3-8*spbb13*spaa14^4*spbb14^4-107/3*spbb12*spaa14^3*spbb14^3*spaa24*spbb34-471/2*spbb13*spaa14^3*spbb14^3*spaa34*spbb34+218/3*spbb12*spaa14^2*spbb14^2*spaa24*spaa34*spbb34^2-535/6*spbb13*spaa14^2*spbb14^2*spaa34^2*spbb34^2+148/3*spbb12*spaa14*spbb14*spaa24*spaa34^2*spbb34^3+65/2*spbb13*spaa14*spbb14*spaa34^3*spbb34^3-407/18*spbb13*spaa23^4*spbb23^4-419/18*spbb12*spaa23^3*spbb23^3*spaa24*spbb34-602/9*spbb13*spaa23^3*spbb23^3*spaa34*spbb34-797/18*spbb12*spaa23^2*spbb23^2*spaa24*spaa34*spbb34^2-145/2*spbb13*spaa23^2*spbb23^2*spaa34^2*spbb34^2-242/9*spbb12*spaa23*spbb23*spaa24*spaa34^2*spbb34^3-313/9*spbb13*spaa23*spbb23*spaa34^3*spbb34^3-56/9*spbb12*spaa24*spaa34^3*spbb34^4-59/9*spbb13*spaa34^4*spbb34^4)/(spaa12^2*spbb13^2*spbb14*spbb25^2*spaa35*spaa45)+
(1237/9*spaa12^3*spbb12^3*spbb23-2069/18*spaa12^2*spbb12^3*spaa14*spbb34+1109/6*spaa12^2*spbb12^2*spaa23*spbb23^2+2513/9*spaa12^2*spbb12^2*spbb23*spaa24*spbb24-501/2*spaa12*spbb12^2*spaa14*spaa23*spbb23*spbb34-2039/18*spaa12*spbb12^2*spaa14*spaa24*spbb24*spbb34+1996/9*spaa12*spbb12^2*spaa14*spaa34*spbb34^2+49/2*spaa12*spbb12*spaa23^2*spbb23^3+3475/18*spaa12*spbb12*spaa23*spbb23^2*spaa24*spbb24+1220/9*spaa12*spbb12*spbb23*spaa24^2*spbb24^2+2998/9*spbb12^2*spaa14^2*spaa23*spbb34^2-674/9*spbb12*spaa14*spaa23^2*spbb23^2*spbb34-4309/18*spbb12*spaa14*spaa23*spbb23*spaa24*spbb24*spbb34+137/9*spbb12*spaa14*spaa24^2*spbb24^2*spbb34+1504/9*spbb12*spaa14*spaa24*spbb24*spaa34*spbb34^2+659/9*spbb12*spaa14*spaa34^2*spbb34^3-1/3*spaa23^3*spbb23^4-55/6*spaa23^2*spbb23^3*spaa24*spbb24+74/9*spaa23*spbb23^2*spaa24^2*spbb24^2-56/9*spbb23*spaa24^3*spbb24^3)/(spaa12*spbb13^2*spaa15*spbb25^2*spaa35)+
(+1/3*spaa12^2*spbb12*spbb13*spbb23*spaa35^2*spbb45)/(spbb14*spaa15*spaa25^2*spbb25^2*spab5125)+
(-9979/3*spaa13^3*spbb13^4*spbb14^2*spaa15^2*spaa35*spbb35^2-23318/9*spaa13^3*spbb13^4*spbb14*spaa15*spbb34*spaa35^2*spbb35^2-5455/18*spaa13^3*spbb13^4*spbb34^2*spaa35^3*spbb35^2-26793/2*spaa13^2*spbb13^3*spaa14*spbb14^3*spaa15^2*spaa35*spbb35^2-26527/2*spaa13^2*spbb13^3*spaa14*spbb14^2*spaa15*spbb34*spaa35^2*spbb35^2-49133/18*spaa13^2*spbb13^3*spaa14*spbb14*spbb34^2*spaa35^3*spbb35^2+735*spaa13^2*spbb13^3*spbb14^3*spaa15^3*spaa34*spbb35^2-7918/9*spaa13^2*spbb13^3*spbb14^2*spaa15^2*spaa35^2*spbb35^3-12311/9*spaa13^2*spbb13^3*spbb14*spaa15*spbb34*spaa35^3*spbb35^3-1255/6*spaa13^2*spbb13^3*spbb34^2*spaa35^4*spbb35^3-181865/9*spaa13*spbb13^2*spaa14^2*spbb14^4*spaa15^2*spaa35*spbb35^2-218012/9*spaa13*spbb13^2*spaa14^2*spbb14^3*spaa15*spbb34*spaa35^2*spbb35^2-65542/9*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb34^2*spaa35^3*spbb35^2+38293/18*spaa13*spbb13^2*spaa14*spbb14^4*spaa15^3*spaa34*spbb35^2-13891/6*spaa13*spbb13^2*spaa14*spbb14^3*spaa15^2*spaa35^2*spbb35^3-87365/18*spaa13*spbb13^2*spaa14*spbb14^2*spaa15*spbb34*spaa35^3*spbb35^3-13496/9*spaa13*spbb13^2*spaa14*spbb14*spbb34^2*spaa35^4*spbb35^3-301/2*spaa13*spbb13^2*spbb14^3*spaa15^3*spaa34*spaa35*spbb35^3-11677/18*spaa13*spbb13^2*spbb14^2*spaa15^2*spaa35^3*spbb35^4+5207/18*spaa13*spbb13^2*spbb14*spaa15*spbb34*spaa35^4*spbb35^4+800/9*spaa13*spbb13^2*spbb34^2*spaa35^5*spbb35^4-26234/3*spbb13*spaa14^3*spbb14^5*spaa15^2*spaa35*spbb35^2+25063/18*spaa14^3*spbb14^6*spaa15^2*spbb35^2*spaa45-146590/9*spbb13*spaa14^3*spbb14^4*spaa15*spbb34*spaa35^2*spbb35^2-12385/18*spaa14^3*spbb14^5*spaa15*spbb34*spaa35*spbb35^2*spaa45+18439/9*spaa14^3*spbb14^5*spaa15*spbb34*spbb35*spaa45^2*spbb45-136589/18*spbb13*spaa14^3*spbb14^3*spbb34^2*spaa35^3*spbb35^2-49183/18*spaa14^3*spbb14^4*spbb34^2*spaa35^2*spbb35^2*spaa45-14264/9*spbb13*spaa14^2*spbb14^4*spaa15^2*spaa35^2*spbb35^3-297/2*spaa14^2*spbb14^5*spaa15^2*spaa35*spbb35^3*spaa45+1*spaa14^2*spbb14^5*spaa15^2*spbb35^2*spaa45^2*spbb45-24431/6*spbb13*spaa14^2*spbb14^3*spaa15*spbb34*spaa35^3*spbb35^3-7291/9*spaa14^2*spbb14^4*spaa15*spbb34*spaa35^2*spbb35^3*spaa45-268*spaa14^2*spbb14^4*spaa15*spbb34*spaa35*spbb35^2*spaa45^2*spbb45-44*spaa14^2*spbb14^4*spaa15*spbb34*spbb35*spaa45^3*spbb45^2-45761/18*spbb13*spaa14^2*spbb14^2*spbb34^2*spaa35^4*spbb35^3-20855/18*spaa14^2*spbb14^3*spbb34^2*spaa35^3*spbb35^3*spaa45+1328/3*spaa14^2*spbb15^3*spbb34^5*spaa35^3*spaa45-8686/9*spaa14^2*spbb14*spbb15^2*spbb34^4*spaa35^2*spaa45^2*spbb45+20/9*spaa14^2*spbb14^2*spbb15*spbb34^3*spaa35*spaa45^3*spbb45^2+1679/18*spaa14^2*spbb14^3*spbb34^2*spaa45^4*spbb45^3-6665/9*spbb13*spaa14*spbb14^3*spaa15^2*spaa35^3*spbb35^4-331/3*spaa14*spbb14^4*spaa15^2*spaa35^2*spbb35^4*spaa45+329/6*spaa14*spbb14^4*spaa15^2*spaa35*spbb35^3*spaa45^2*spbb45+220/3*spaa14*spbb14^4*spaa15^2*spbb35^2*spaa45^3*spbb45^2-6827/18*spbb13*spaa14*spbb14^2*spaa15*spbb34*spaa35^4*spbb35^4-11179/18*spaa14*spbb14^3*spaa15*spbb34*spaa35^3*spbb35^4*spaa45+1589/6*spaa14*spbb14^3*spaa15*spbb34*spaa35^2*spbb35^3*spaa45^2*spbb45+551/2*spaa14*spbb14^3*spaa15*spbb34*spaa35*spbb35^2*spaa45^3*spbb45^2+349/6*spaa14*spbb14^3*spaa15*spbb34*spbb35*spaa45^4*spbb45^3+5461/9*spaa14*spbb15^2*spaa34^2*spbb34^6*spaa35^2*spaa45-16387/9*spaa14*spbb14*spbb15*spaa34^2*spbb34^5*spaa35*spaa45^2*spbb45+16403/18*spaa14*spbb14^2*spaa34^2*spbb34^4*spaa45^3*spbb45^2-521/2*spaa14*spbb15^2*spaa34*spbb34^5*spaa35^2*spaa45^2*spbb45+2179/18*spaa14*spbb14*spbb15*spaa34*spbb34^4*spaa35*spaa45^3*spbb45^2+1516/9*spaa14*spbb14^2*spaa34*spbb34^3*spaa45^4*spbb45^3+340*spbb13*spaa14*spbb14*spbb34^2*spaa35^5*spbb35^4-1559/9*spaa14*spbb14^2*spbb34^2*spaa35^4*spbb35^4*spaa45-5441/18*spaa14*spbb15^2*spbb34^4*spaa35^4*spbb35^2*spaa45+464*spaa14*spbb14*spbb15*spbb34^3*spaa35^3*spbb35^2*spaa45^2*spbb45-3086/9*spaa14*spbb15^2*spbb34^4*spaa35^3*spbb35*spaa45^2*spbb45+1634/3*spaa14*spbb14^2*spbb34^2*spaa35^2*spbb35^2*spaa45^3*spbb45^2+4112/9*spaa14*spbb14*spbb15*spbb34^3*spaa35^2*spbb35*spaa45^3*spbb45^2-259/2*spaa14*spbb15^2*spbb34^4*spaa35^2*spaa45^3*spbb45^2+1777/18*spaa14*spbb14^2*spbb34^2*spaa35*spbb35*spaa45^4*spbb45^3+1405/9*spaa14*spbb14*spbb15*spbb34^3*spaa35*spaa45^4*spbb45^3-389/18*spaa14*spbb14^2*spbb34^2*spaa45^5*spbb45^4+2/3*spbb13*spbb14^2*spaa15^2*spaa35^4*spbb35^5-7/2*spbb14^3*spaa15^2*spaa35^3*spbb35^5*spaa45-83/6*spbb14^3*spaa15^2*spaa35^2*spbb35^4*spaa45^2*spbb45-29/2*spbb14^3*spaa15^2*spaa35*spbb35^3*spaa45^3*spbb45^2-29/6*spbb14^3*spaa15^2*spbb35^2*spaa45^4*spbb45^3-10*spbb13*spbb14*spaa15*spbb34*spaa35^5*spbb35^5-56/3*spbb14^2*spaa15*spbb34*spaa35^4*spbb35^5*spaa45-91/6*spbb14^2*spaa15*spbb34*spaa35^3*spbb35^4*spaa45^2*spbb45-125/6*spbb14^2*spaa15*spbb34*spaa35^2*spbb35^3*spaa45^3*spbb45^2-43/2*spbb14^2*spaa15*spbb34*spaa35*spbb35^2*spaa45^4*spbb45^3-43/6*spbb14^2*spaa15*spbb34*spbb35*spaa45^5*spbb45^4-5461/18*spbb15*spaa34^3*spbb34^6*spaa35*spaa45^2*spbb45+5455/18*spbb14*spaa34^3*spbb34^5*spaa45^3*spbb45^2+27*spbb15*spaa34^2*spbb34^5*spaa35*spaa45^3*spbb45^2-28*spbb14*spaa34^2*spbb34^4*spaa45^4*spbb45^3-1*spbb14*spaa34*spbb34^3*spaa45^5*spbb45^4-401/18*spbb13*spbb34^2*spaa35^6*spbb35^5-248/3*spbb14*spbb34^2*spaa35^5*spbb35^5*spaa45+404/9*spbb15*spbb34^3*spaa35^5*spbb35^4*spaa45-545/6*spbb14*spbb34^2*spaa35^4*spbb35^4*spaa45^2*spbb45+395/18*spbb15*spbb34^3*spaa35^4*spbb35^3*spaa45^2*spbb45-731/18*spbb14*spbb34^2*spaa35^3*spbb35^3*spaa45^3*spbb45^2-1*spbb15*spbb34^3*spaa35^3*spbb35^2*spaa45^3*spbb45^2-55/3*spbb14*spbb34^2*spaa35^2*spbb35^2*spaa45^4*spbb45^3-1/3*spbb15*spbb34^3*spaa35^2*spbb35*spaa45^4*spbb45^3-17/2*spbb14*spbb34^2*spaa35*spbb35*spaa45^5*spbb45^4-1/3*spbb14*spbb34^2*spaa45^6*spbb45^5)/(spaa12*spbb13*spbb14*spaa25*spbb25^2*spbb34^2*spaa35*spaa45*spab5125^2)+
(-189401/18*spbb12*spaa13^4*spbb13^4*spaa15*spaa25+20552/9*spaa13^4*spbb13^5*spaa15*spaa35-226297/18*spbb12*spaa13^4*spbb13^3*spbb23*spaa25^2-45037/18*spaa13^4*spbb13^4*spbb23*spaa25*spaa35-426107/18*spbb12*spaa13^3*spbb13^3*spaa15^2*spbb15*spaa25+16727/2*spaa13^3*spbb13^4*spaa15^2*spbb15*spaa35-257231/18*spbb12*spaa13^3*spbb13^3*spaa15*spaa25^2*spbb25-67936/3*spbb12*spaa13^3*spbb13^2*spaa15*spbb15*spbb23*spaa25^2-132896/9*spaa13^3*spbb13^4*spaa15*spaa25*spbb25*spaa35-5464/3*spbb12*spaa13^3*spbb13^2*spbb23*spaa25^3*spbb25-56975/18*spbb12*spaa13^3*spbb13*spbb15*spbb23^2*spaa25^3-313/18*spaa13^3*spbb13^3*spbb23*spaa25^2*spbb25*spaa35-10888/9*spaa13^3*spbb13^2*spbb15*spbb23^2*spaa25^2*spaa35+1582/9*spaa13^3*spbb13^3*spbb23*spaa25*spaa35^2*spbb35-262123/18*spbb12*spaa13^2*spbb13^2*spaa15^3*spbb15^2*spaa25+28033/2*spaa13^2*spbb13^3*spaa15^3*spbb15^2*spaa35-187736/9*spbb12*spaa13^2*spbb13^2*spaa15^2*spbb15*spaa25^2*spbb25-209375/18*spbb12*spaa13^2*spbb13*spaa15^2*spbb15^2*spbb23*spaa25^2-28549*spaa13^2*spbb13^3*spaa15^2*spbb15*spaa25*spbb25*spaa35+3133/2*spbb12*spaa13^2*spbb13^2*spaa15*spaa25^3*spbb25^2-5501/9*spbb12*spaa13^2*spbb13*spaa15*spbb15*spbb23*spaa25^3*spbb25-24991/9*spbb12*spaa13^2*spaa15*spbb15^2*spbb23^2*spaa25^3-3949/18*spaa13^2*spbb13^3*spaa15*spaa25^2*spbb25^2*spaa35+36793/9*spbb12*spaa13^2*spbb13*spbb23*spaa25^4*spbb25^2+223*spbb12*spaa13^2*spbb15*spbb23^2*spaa25^4*spbb25+42553/18*spaa13^2*spbb13^2*spbb23*spaa25^3*spbb25^2*spaa35-2608/9*spaa13^2*spbb13*spbb15*spbb23^2*spaa25^3*spbb25*spaa35+1373/2*spaa13^2*spbb15^2*spbb23^3*spaa25^3*spaa35+865/6*spaa13^2*spbb13^2*spbb23*spaa25^2*spbb25*spaa35^2*spbb35-22981/18*spaa13^2*spbb13*spbb15*spbb23^2*spaa25^2*spaa35^2*spbb35+14383/18*spaa13^2*spbb13^2*spbb23*spaa25*spaa35^3*spbb35^2+12475/9*spbb12*spaa13*spbb13*spaa15^4*spbb15^3*spaa25+74905/6*spaa13*spbb13^2*spaa15^4*spbb15^3*spaa35-72713/9*spbb12*spaa13*spbb13*spaa15^3*spbb15^2*spaa25^2*spbb25+2671/9*spbb12*spaa13*spaa15^3*spbb15^3*spbb23*spaa25^2-203630/9*spaa13*spbb13^2*spaa15^3*spbb15^2*spaa25*spbb25*spaa35+32305/9*spbb12*spaa13*spbb13*spaa15^2*spbb15*spaa25^3*spbb25^2-20345/9*spbb12*spaa13*spaa15^2*spbb15^2*spbb23*spaa25^3*spbb25+10412/9*spaa13*spbb13^2*spaa15^2*spbb15*spaa25^2*spbb25^2*spaa35+21035/6*spbb12*spaa13*spbb13*spaa15*spaa25^4*spbb25^3-1265/6*spbb12*spaa13*spaa15*spbb15*spbb23*spaa25^4*spbb25^2+11198/3*spaa13*spbb13^2*spaa15*spaa25^3*spbb25^3*spaa35-481/2*spbb12*spaa13*spbb23*spaa25^5*spbb25^3-4145/6*spaa13*spbb13*spbb23*spaa25^4*spbb25^3*spaa35+2287/3*spaa13*spbb15*spbb23^2*spaa25^4*spbb25^2*spaa35-4709/9*spaa13*spbb13*spbb23*spaa25^3*spbb25^2*spaa35^2*spbb35+857/6*spaa13*spbb15*spbb23^2*spaa25^3*spbb25*spaa35^2*spbb35-755/6*spaa13*spbb13*spbb23*spaa25^2*spbb25*spaa35^3*spbb35^2+29/3*spaa13*spbb15*spbb23^2*spaa25^2*spaa35^3*spbb35^2-9*spaa13*spbb13*spbb23*spaa25*spaa35^4*spbb35^3+29920/9*spbb12*spaa15^5*spbb15^4*spaa25+37973/9*spbb13*spaa15^5*spbb15^4*spaa35+20561/9*spbb12*spaa15^4*spbb15^3*spaa25^2*spbb25-7131*spbb13*spaa15^4*spbb15^3*spaa25*spbb25*spaa35+14855/18*spbb12*spaa15^3*spbb15^2*spaa25^3*spbb25^2-3721/9*spbb13*spaa15^3*spbb15^2*spaa25^2*spbb25^2*spaa35+1187/2*spbb12*spaa15^2*spbb15*spaa25^4*spbb25^3+16273/18*spbb13*spaa15^2*spbb15*spaa25^3*spbb25^3*spaa35+2173/18*spbb12*spaa15*spaa25^5*spbb25^4+314/3*spbb13*spaa15*spaa25^4*spbb25^4*spaa35+1/3*spbb23*spaa25^5*spbb25^4*spaa35-2/3*spbb23*spaa25^4*spbb25^3*spaa35^2*spbb35-2*spbb23*spaa25^3*spbb25^2*spaa35^3*spbb35^2-2/3*spbb23*spaa25^2*spbb25*spaa35^4*spbb35^3)/(spaa12*spbb13*spbb14*spaa15*spbb25*spaa35*spaa45*spab5125^2)+
(3367/9*spaa12^3*spbb12^4*spaa15-17309/9*spaa12^2*spbb12^3*spaa13*spbb23*spaa25-20855/6*spaa12^2*spbb12^3*spaa15^2*spbb15+764/3*spaa12^2*spbb12^3*spaa15*spaa23*spbb23-15584/9*spaa12^2*spbb12^3*spaa15*spaa25*spbb25-58777/18*spaa12*spbb12^2*spaa13*spaa15*spbb15*spbb23*spaa25-21913/18*spaa12*spbb12^2*spaa13*spaa23*spbb23^2*spaa25-14191/18*spaa12*spbb12^2*spaa13*spbb23*spaa25^2*spbb25-89311/9*spaa12*spbb12^2*spaa15^3*spbb15^2-43157/9*spaa12*spbb12^2*spaa15^2*spbb15*spaa25*spbb25-874/9*spaa12*spbb12^2*spaa15*spaa23^2*spbb23^2-16480/9*spaa12*spbb12^2*spaa15*spaa23*spbb23*spaa25*spbb25-30575/18*spaa12*spbb12^2*spaa15*spaa25^2*spbb25^2+47149/18*spbb12*spaa13^2*spbb15*spbb23^2*spaa25^2-915/2*spbb12*spaa13*spaa15^2*spbb15^2*spbb23*spaa25+34489/18*spbb12*spaa13*spaa15*spbb15*spbb23*spaa25^2*spbb25+1431/2*spbb12*spaa13*spaa23^2*spbb23^3*spaa25+5483/3*spbb12*spaa13*spaa23*spbb23^2*spaa25^2*spbb25+15428/9*spbb12*spaa13*spbb23*spaa25^3*spbb25^2-84649/9*spbb12*spaa15^4*spbb15^3-69605/18*spbb12*spaa15^3*spbb15^2*spaa25*spbb25-16775/18*spbb12*spaa15^2*spbb15*spaa25^2*spbb25^2+38/3*spbb12*spaa15*spaa23^3*spbb23^3+19543/18*spbb12*spaa15*spaa23^2*spbb23^2*spaa25*spbb25+9085/9*spbb12*spaa15*spaa23*spbb23*spaa25^2*spbb25^2+5287/18*spbb12*spaa15*spaa25^3*spbb25^3+29/3*spaa23^3*spbb23^4*spaa35-19/3*spaa23^2*spbb23^3*spaa25*spbb25*spaa35+11839/18*spaa23*spbb23^2*spaa25^2*spbb25^2*spaa35+7873/18*spbb23*spaa25^3*spbb25^3*spaa35)/(spbb13*spaa15*spbb25*spaa35*spab5125^2)+
(-76835/6*spaa12^3*spbb12^4*spaa15+10070*spaa12^2*spbb12^3*spaa13*spbb23*spaa25-167224/9*spaa12^2*spbb12^3*spaa15^2*spbb15+701/18*spaa12^2*spbb12^3*spaa15*spaa23*spbb23-8555/18*spaa12^2*spbb12^3*spaa15*spaa25*spbb25+124547/18*spaa12*spbb12^2*spaa13*spaa15*spbb15*spbb23*spaa25+16909/18*spaa12*spbb12^2*spaa13*spaa23*spbb23^2*spaa25-3257/2*spaa12*spbb12^2*spaa13*spbb23*spaa25^2*spbb25-51589/6*spaa12*spbb12^2*spaa15^3*spbb15^2-125831/18*spaa12*spbb12^2*spbb13*spaa15^2*spaa23*spbb25-236/9*spaa12*spbb12^2*spaa15*spaa23^2*spbb23^2+5581/6*spaa12*spbb12^2*spaa15*spaa23*spbb23*spaa25*spbb25+34681/18*spaa12*spbb12^2*spaa15*spaa25^2*spbb25^2+10724/9*spbb12*spaa13^2*spbb15*spbb23^2*spaa25^2-27433/9*spbb12*spaa13*spaa15^2*spbb15^2*spbb23*spaa25-72377/18*spbb12*spaa13*spaa15*spbb15*spbb23*spaa25^2*spbb25+1253/6*spbb12*spaa13*spaa23^2*spbb23^3*spaa25+2075/3*spbb12*spaa13*spaa23*spbb23^2*spaa25^2*spbb25-6409/6*spbb12*spaa13*spbb23*spaa25^3*spbb25^2-37013/18*spbb12*spaa15^4*spbb15^3+28093/18*spbb12*spbb13*spaa15^3*spbb15*spaa23*spbb25-23579/18*spbb12*spbb13*spaa15^2*spaa23*spaa25*spbb25^2+776/9*spbb12*spaa15*spaa23^3*spbb23^3+11879/18*spbb12*spaa15*spaa23^2*spbb23^2*spaa25*spbb25-14905/18*spbb12*spaa15*spaa23*spbb23*spaa25^2*spbb25^2+341*spbb12*spaa15*spaa25^3*spbb25^3+2/3*spaa23^3*spbb23^4*spaa35-89/3*spaa23^2*spbb23^3*spaa25*spbb25*spaa35+5897/18*spaa23*spbb23^2*spaa25^2*spbb25^2*spaa35+773/18*spbb23*spaa25^3*spbb25^3*spaa35)/(spbb14*spaa15*spbb25*spaa45*spab5125^2)+
(-11/3*spaa12^3*spbb12^3+3542/3*spaa12^2*spbb12^2*spaa13*spbb13+14350/9*spaa12^2*spbb12^2*spaa14*spbb14+14*spaa12^2*spbb12^2*spaa23*spbb23+3490/3*spaa12^2*spbb12*spbb13*spbb24*spaa34-10186/3*spaa12*spbb12*spaa13^2*spbb13^2+2345/6*spaa12*spbb12*spaa13*spbb13*spaa14*spbb14-734*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23-67393/18*spaa12*spaa13*spbb13^2*spbb24*spaa34+9169/3*spaa12*spbb12*spaa14^2*spbb14^2+24014/9*spaa12*spbb13*spaa14*spbb14*spbb24*spaa34-25/6*spaa12*spbb12*spaa23^2*spbb23^2-11897/6*spaa12*spbb13*spaa23*spbb23*spbb24*spaa34+5899/18*spaa13^3*spbb13^3+24103/18*spaa13^2*spbb13^2*spaa14*spbb14-3673*spaa13^2*spbb13^2*spaa23*spbb23+2597/3*spaa13*spbb13*spaa14^2*spbb14^2-37571/18*spaa13*spbb13*spaa23^2*spbb23^2+13741/6*spaa14^3*spbb14^3-7651/9*spaa23^3*spbb23^3)/(spaa25*spbb25*spab5125^2)+
(1470*spaa23^3*spbb23^4*spbb34*spbb45+735*spaa23^3*spbb23^3*spbb25*spbb34^2+44908/9*spaa23^2*spbb23^3*spaa24*spbb24*spbb34*spbb45+51523/18*spaa23^2*spbb23^2*spaa24*spbb24*spbb25*spbb34^2-735*spaa23^2*spbb23^4*spaa25*spbb45^2-55967/3*spaa23^2*spbb23^3*spaa34*spbb34^2*spbb45-267881/9*spaa23^2*spbb23^2*spbb25*spaa34*spbb34^3+23486/3*spaa23^2*spbb23^3*spbb34*spaa45*spbb45^2+608917/18*spaa23^2*spbb23^2*spbb25*spbb34^2*spaa45*spbb45+230869/6*spaa23^2*spbb23*spbb25^2*spbb34^3*spaa45+25063/18*spaa23*spbb23^2*spaa24^2*spbb24^2*spbb34*spbb45+25063/18*spaa23*spbb23*spaa24^2*spbb24^2*spbb25*spbb34^2-25063/18*spaa23*spbb23^3*spaa24*spbb24*spaa25*spbb45^2-4097/3*spaa23*spbb23^2*spaa24*spbb24*spaa34*spbb34^2*spbb45-86893/6*spaa23*spbb23*spaa24*spbb24*spbb25*spaa34*spbb34^3+10543/18*spaa23*spbb23^2*spaa24*spbb24*spbb34*spaa45*spbb45^2+70888/9*spaa23*spbb23*spaa24*spbb24*spbb25*spbb34^2*spaa45*spbb45+77479/9*spaa23*spaa24*spbb24*spbb25^2*spbb34^3*spaa45-12323/9*spaa23*spbb23^3*spaa25*spaa45*spbb45^3-273049/18*spaa23*spbb23^2*spaa34^2*spbb34^3*spbb45-216947/9*spaa23*spbb23*spbb25*spaa34^2*spbb34^4+211475/18*spaa23*spbb25^2*spaa34*spbb34^4*spaa45-2806/3*spaa23*spbb23^2*spbb34*spaa45^2*spbb45^3-157525/18*spaa23*spbb23*spbb25*spbb34^2*spaa45^2*spbb45^2-19324/3*spaa23*spbb25^2*spbb34^3*spaa45^2*spbb45-25063/6*spbb23*spaa24^3*spbb24^3*spbb34*spbb45-25063/9*spaa24^3*spbb24^3*spbb25*spbb34^2+25063/18*spbb23^2*spaa24^2*spbb24^2*spaa25*spbb45^2-3373/18*spbb23*spaa24^2*spbb24^2*spaa34*spbb34^2*spbb45-1307/9*spaa24^2*spbb24^2*spbb25*spaa34*spbb34^3-118916/9*spbb23*spaa24^2*spbb24^2*spbb34*spaa45*spbb45^2-162481/18*spaa24^2*spbb24^2*spbb25*spbb34^2*spaa45*spbb45+25144/9*spbb23^2*spaa24*spbb24*spaa25*spaa45*spbb45^3+33395/2*spbb23*spaa24*spbb24*spaa34^2*spbb34^3*spbb45+50356/3*spaa24*spbb24*spbb25*spaa34^2*spbb34^4-252065/18*spbb23*spaa24*spbb24*spbb34*spaa45^2*spbb45^3-87946/9*spaa24*spbb24*spbb25*spbb34^2*spaa45^2*spbb45^2+25885/18*spbb23^2*spaa25*spaa45^2*spbb45^4+5434/3*spbb23*spaa34^3*spbb34^4*spbb45+58489/18*spbb25*spaa34^3*spbb34^5-89329/18*spbb23*spbb34*spaa45^3*spbb45^4-10574/3*spbb25*spbb34^2*spaa45^3*spbb45^3)/(spbb25*spbb34^2*spaa35*spbb35*spab5125^2)+
(spaa12*spbb25*(280/3*spaa12*spbb12*spbb13+51869/18*spaa13*spbb13^2+26511/2*spbb13*spaa23*spbb23+12152/9*spbb14*spbb23*spaa24))/(spbb35*spab5125^2)+
(-2941/9*spaa12^3*spbb12^3*spbb23*spbb34+9985/18*spaa12^3*spbb12^2*spbb14*spbb23^2+25075/18*spaa12^2*spbb12^2*spaa13*spbb13*spbb23*spbb34+16253/18*spaa12^2*spbb12*spaa13*spbb13*spbb14*spbb23^2-52469/6*spaa12^2*spbb12^3*spaa14*spbb34^2-16547/3*spaa12^2*spbb12^2*spbb23*spaa24*spbb24*spbb34+139325/18*spaa12^2*spbb12*spbb14*spbb23^2*spaa24*spbb24+23315/9*spaa12*spbb12*spaa13^2*spbb13^2*spbb23*spbb34+9979/3*spaa12*spaa13^2*spbb13^2*spbb14*spbb23^2-35647/18*spaa12*spbb12^2*spaa13*spbb13*spaa14*spbb34^2+154643/18*spaa12*spaa13*spbb13*spbb14*spbb23^2*spaa34*spbb34+37160/3*spaa12*spbb12^2*spaa14*spaa24*spbb24*spbb34^2-2869/18*spaa12*spbb12^2*spaa14*spaa34*spbb34^3+56011/6*spaa12*spbb14*spaa23*spbb23^3*spaa24*spbb24+35383/9*spaa12*spbb12*spbb23*spaa24^2*spbb24^2*spbb34+26234/3*spaa12*spbb14*spbb23^2*spaa24^2*spbb24^2-32951/6*spbb12*spaa13^2*spbb13^2*spaa14*spbb34^2+201685/18*spbb12*spaa13*spbb13*spaa14*spaa34*spbb34^3-3704/3*spbb12*spaa14*spaa23*spbb23*spaa24*spbb24*spbb34^2+96334/9*spbb12*spaa14*spaa24^2*spbb24^2*spbb34^2-245795/18*spbb12*spaa14*spaa24*spbb24*spaa34*spbb34^3-19033/6*spbb12*spaa14*spaa34^2*spbb34^4+19958/3*spaa23^2*spbb23^3*spaa24*spbb24*spbb34+56011/3*spaa23*spbb23^2*spaa24^2*spbb24^2*spbb34+52468/3*spbb23*spaa24^3*spbb24^3*spbb34)/(spbb25*spbb34^2*spaa45*spab5125^2)+
(-146669/18*spaa12^2*spaa13*spbb13^2*spbb23*spbb24^2-27670/3*spaa12^2*spbb13^2*spaa14*spbb24^3+3664*spaa12^2*spbb13*spaa23*spbb23^2*spbb24^2+31493/18*spaa12^2*spbb13*spbb23*spaa24*spbb24^3+475085/18*spaa12^2*spbb13*spbb23*spbb24^2*spaa34*spbb34-3315/2*spaa12*spaa13^2*spbb13^2*spbb23*spbb24*spbb34-4215*spaa12*spaa13*spbb13^2*spaa14*spbb24^2*spbb34-21297/2*spaa12*spaa13*spbb13*spaa23*spbb23^2*spbb24*spbb34-152888/3*spaa12*spaa13*spbb13*spbb23*spaa24*spbb24^2*spbb34-151381/54*spaa12*spaa13*spbb13*spbb23*spbb24*spaa34*spbb34^2+33167/9*spaa12*spbb13*spaa14^2*spbb14*spbb24^2*spbb34-378179/9*spaa12*spbb13*spaa14*spaa24*spbb24^3*spbb34-1064242/27*spaa12*spbb13*spaa14*spbb24^2*spaa34*spbb34^2+126619/18*spaa12*spaa23^2*spbb23^3*spbb24*spbb34+63844/9*spaa12*spaa23*spbb23^2*spaa24*spbb24^2*spbb34-430682/27*spaa12*spaa23*spbb23^2*spbb24*spaa34*spbb34^2+179639/18*spaa12*spbb23*spaa24^2*spbb24^3*spbb34+189806/27*spaa12*spbb23*spaa24*spbb24^2*spaa34*spbb34^2-1300031/54*spaa12*spbb23*spbb24*spaa34^2*spbb34^3+876541/54*spaa13^3*spbb13^2*spbb23*spbb34^2-545383/27*spbb12*spaa13^2*spbb13*spaa14*spbb34^3+11375*spaa13^2*spbb13^2*spaa14*spbb24*spbb34^2-24997/54*spaa13^2*spbb13*spaa23*spbb23^2*spbb34^2-395903/54*spbb12*spaa13^2*spbb23*spaa24*spbb34^3-11519/9*spaa13^2*spbb13*spbb23*spaa24*spbb24*spbb34^2-25537/54*spaa13^2*spbb13*spbb23*spaa34*spbb34^3-449605/54*spbb12*spaa13*spaa14^2*spbb14*spbb34^3-147539/18*spaa13*spbb13*spaa14^2*spbb14*spbb24*spbb34^2-719531/27*spbb12*spaa13*spaa14*spaa24*spbb24*spbb34^3+157157/9*spaa13*spbb13*spaa14*spaa24*spbb24^2*spbb34^2-454630/27*spbb12*spaa13*spaa14*spaa34*spbb34^4-510298/27*spaa13*spbb13*spaa14*spbb24*spaa34*spbb34^3-321035/54*spaa13*spaa23^2*spbb23^3*spbb34^2-106949/9*spaa13*spaa23*spbb23^2*spaa24*spbb24*spbb34^2-1587679/54*spaa13*spaa23*spbb23^2*spaa34*spbb34^3-401885/18*spaa13*spbb23*spaa24^2*spbb24^2*spbb34^2-523033/27*spaa13*spbb23*spaa24*spbb24*spaa34*spbb34^3-614444/27*spaa13*spbb23*spaa34^2*spbb34^4-179206/27*spaa14^3*spbb14^2*spbb24*spbb34^2+1104281/54*spaa14^2*spbb14*spaa24*spbb24^2*spbb34^2+148423/27*spaa14^2*spbb14*spbb24*spaa34*spbb34^3-1465313/54*spaa14*spaa24^2*spbb24^3*spbb34^2-509699/27*spaa14*spaa24*spbb24^2*spaa34*spbb34^3-35339/27*spaa14*spbb24*spaa34^2*spbb34^4)/(spaa15*spbb25*spbb34^2*spab5125^2),
(-31/9*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(+33*spbb12^2*spaa14^2*spbb23*spaa34*spbb45^3)/(spbb25^3*spab4124^3)+
(-17/2*spbb12^2*spaa13^2*spbb35^2)/(spbb25^2*spab3123^2)+
(-1/6*spbb12^2*spaa13^2*spaa25*spbb35^3)/(spaa12*spbb13*spbb25^2*spab3123^2)+
(spbb12^2*spaa13^2*spbb35^3*(10/3*spaa12*spbb13*spbb24-1/2*spaa13*spbb13*spbb34-1/6*spaa24*spbb24*spbb34))/(spaa12*spbb13*spbb25^3*spbb34*spab3123^2)+
(+22*spbb12*spaa14*spbb23*spaa34*spaa45*spbb45^2)/(spbb25^2*spaa45*spab4124^2)+
(-33/2*spbb12^2*spaa14^2*spbb23*spaa34*spbb45^2)/(spbb25^3*spaa45*spab4124^2)+
(-5/2*spbb12*spaa13*spaa25*spbb35^2)/(spaa12*spbb13*spbb25*spab3123)+
(-11*spbb12*spaa13*spbb35)/(spbb25*spab3123)+
(+1/3*spbb12*spaa13*spbb23*spaa25^2*spbb35^3*spbb45)/(spaa12^2*spbb13^2*spbb25^2*spbb34*spab3123)+
(spbb12*spaa13*spbb35^2*(77/3*spaa12*spbb13*spbb24+3/2*spaa13*spbb13*spbb34+1/2*spaa14*spbb14*spbb34-7/3*spaa24*spbb24*spbb34))/(spaa12*spbb13*spbb25^2*spbb34*spab3123)+
(spbb12*spaa13*spbb24*spbb35^3*(-121/6*spaa12^2*spbb12*spbb13*spbb34-115/6*spaa12^2*spbb13*spbb14*spbb23+1/3*spaa12*spbb12*spaa24*spbb34^2+1/6*spaa12*spbb13*spaa34*spbb34^2-1/3*spbb13*spaa14*spaa23*spbb34^2))/(spaa12^2*spbb13^2*spbb25^3*spbb34^2*spab3123)+
(+11/2*spbb12^2*spaa14^2*spbb23*spaa34*spbb45)/(spbb25^3*spaa45^2*spab4124)+
(-13*spbb12*spaa14*spbb23*spaa34*spbb45)/(spbb25^2*spaa45*spab4124)+
(+1/3*spaa12*spbb12*spaa23*spbb23*spaa45*spbb45)/(spaa25^3*spbb25^3)+
(spbb12*spbb45*(-38/3*spaa12^2*spbb13*spbb15*spbb23^2*spaa35^2+41/2*spaa12*spaa13^2*spbb13^3*spbb23*spaa35+49/3*spaa12*spaa13*spbb13^2*spaa15*spbb15*spbb23*spaa35+47/6*spaa12*spaa13*spbb13^2*spaa23*spbb23^2*spaa35+41/2*spaa12*spaa13*spbb13^2*spbb23*spaa35^2*spbb35+19/6*spaa12*spbb13*spaa15^2*spbb15^2*spbb23*spaa35-49/3*spaa12*spbb13*spaa15*spbb15*spaa23*spbb23^2*spaa35-2*spaa12*spaa15*spbb15^2*spbb23^2*spaa25*spaa35-8/3*spaa12*spbb13*spaa15*spbb15*spbb23*spaa35^2*spbb35+29/6*spaa12*spbb13*spaa23^2*spbb23^3*spaa35-11/3*spaa12*spbb15*spaa23*spbb23^3*spaa25*spaa35+35/6*spaa12*spbb13*spaa23*spbb23^2*spaa35^2*spbb35-7/3*spaa12*spbb15*spbb23^2*spaa25*spaa35^2*spbb35-11/6*spaa13^3*spbb13^4*spaa15-10/3*spaa13^2*spbb13^3*spaa15^2*spbb15-17/3*spaa13^2*spbb13^3*spaa15*spaa23*spbb23-11/6*spaa13^2*spbb13^3*spaa15*spaa35*spbb35-7/6*spaa13*spbb13^2*spaa15^3*spbb15^2+11/6*spbb12*spaa13*spbb13^2*spaa15^2*spaa23*spbb35-3/2*spaa13*spbb13^2*spaa15^2*spbb15*spaa35*spbb35-25/6*spaa13*spbb13^2*spaa15*spaa23^2*spbb23^2-9/2*spaa13*spbb13^2*spaa15*spaa23*spbb23*spaa35*spbb35+1/3*spbb13*spaa15^4*spbb15^3-23/6*spbb12*spbb13*spaa15^3*spbb15*spaa23*spbb35+1/3*spbb13*spaa15^3*spbb15^2*spaa35*spbb35-5/2*spbb12*spbb13*spaa15^2*spaa23^2*spbb23*spbb35-4/3*spbb12^2*spaa15^2*spaa23*spaa25*spbb35^2-19/6*spbb12*spbb13*spaa15^2*spaa23*spaa35*spbb35^2-1*spbb13*spaa15*spaa23^3*spbb23^3+8/3*spbb12*spaa15*spaa23^2*spbb23^2*spaa25*spbb35-1/3*spbb13*spaa15*spaa23^2*spbb23^2*spaa35*spbb35+5/3*spbb12*spaa15*spaa23*spbb23*spaa25*spaa35*spbb35^2-4/3*spaa23^3*spbb23^4*spaa25-4/3*spaa23^2*spbb23^3*spaa25*spaa35*spbb35))/(spaa12*spbb13*spbb14*spaa25*spbb25^3*spbb34*spaa35*spaa45)+
(spaa23*spbb12*spaa15^2*spbb35^2*spbb45*(1/3*spbb13*spaa23*spbb23+1/3*spbb12*spaa24*spbb34))/(spaa12^2*spbb13*spbb14*spaa25*spbb25^3*spbb34*spaa45)+
(+1/3*spbb12^3*spaa13*spaa24^2*spbb34^2*spab5145)/(spaa12*spbb13^2*spbb14*spaa25*spbb25^3*spaa35*spaa45)+
(+2/3*spaa12*spbb12^4*spaa23*spbb34*spbb45)/(spbb13*spbb14^2*spaa25*spbb25^3*spaa35)+
(spaa15^2*spbb15*(1/3*spaa12^3*spbb12^3+1/3*spaa12^2*spbb12^2*spaa23*spbb23-1/3*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+2/3*spaa13*spbb13*spaa23^2*spbb23^2))/(spaa12*spaa25^2*spbb25^3*spbb34*spaa35*spaa45)+
(+22*spaa12*spbb13^2*spbb24^3*spaa34^2)/(spbb14*spaa25*spbb25^3*spbb34*spaa35*spaa45)+
(spaa12*spbb13^2*spbb24^3*spaa34*(-17/6*spaa12*spbb12+115/6*spaa13*spbb13+115/6*spaa23*spbb23))/(spbb14*spaa25*spbb25^3*spbb34^2*spaa35*spaa45)+
(+2/3*spbb12^2*spaa13*spaa14*spbb14*spaa15^2*spbb15)/(spaa25*spbb25^3*spbb34*spaa35^2*spaa45)+
(+11/2*spbb12^2*spaa13*spbb13*spaa14*spaa15^2*spbb15)/(spaa25*spbb25^3*spbb34*spaa35*spaa45^2)+
(1/3*spaa12^2*spbb12^2+1*spaa12*spbb12*spaa23*spbb23+2/3*spaa13*spbb13*spaa23*spbb23)/(spaa25^2*spbb25^2)+
(-115/6*spbb23*spbb24*spbb45*spab3123)/(spbb25^2*spbb34^2*spaa35)+
(-2/3*spbb12*spaa13*spaa24*spbb24^2)/(spbb25^2*spbb34*spaa35^2)+
(-11/2*spbb12*spaa14*spbb23*spab1231)/(spbb25^2*spbb34*spaa45^2)+
(+5/6*spbb12*spbb23*spaa25*spab3123)/(spbb13*spbb25*spbb34*spaa35*spaa45)+
(+22*spbb23*spab3123)/(spbb25*spbb34*spaa45)+
(-20/3*spbb12*spbb23*spaa25*spbb45)/(spbb13*spbb25*spbb34*spaa35)+
(-22/3*spbb12*spaa14*spbb14*spbb23*spaa25)/(spbb13*spbb25*spbb34*spaa35*spaa45)+
(-23/3*spbb12*spaa15*spbb15*spbb23*spaa25)/(spbb13*spbb25*spbb34*spaa35*spaa45)+
(spbb23*(2/3*spaa12^3*spbb12^3-49/6*spaa12^2*spbb12^2*spaa13*spbb13+7/6*spaa12^2*spbb12^2*spaa23*spbb23-30*spaa12*spbb12*spaa13^2*spbb13^2+15*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23+211/6*spaa12*spbb12*spaa23^2*spbb23^2+115/6*spaa13^2*spbb13^2*spaa23*spbb23+113/3*spaa13*spbb13*spaa23^2*spbb23^2+115/6*spaa23^3*spbb23^3))/(spaa12*spbb13*spbb25^2*spbb34*spaa35*spaa45)+
(+1/3*spbb12*spaa13*spaa25^2*spbb35^2)/(spaa12^2*spbb13*spbb14*spbb25*spaa45)+
(spaa13*spbb12*spaa25*spbb35^2*(1/3*spaa13*spbb13^2-1/3*spbb13*spaa14*spbb14+1/3*spbb13*spaa23*spbb23+1/3*spbb12*spaa24*spbb34))/(spaa12^2*spbb13^2*spbb14*spbb25^2*spaa45)+
(+1/3*spbb12^2*spaa13*spaa25*spbb35^2)/(spaa12*spbb13^2*spbb25^2*spaa35)+
(31/2*spaa12^3*spbb12^4*spaa25+283/6*spaa12^2*spbb12^3*spaa13*spbb13*spaa25-9/2*spaa12^2*spbb12^3*spbb13*spaa15*spaa23-2/3*spaa12^2*spbb12^3*spaa15*spbb15*spaa25+25*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa25-11/6*spaa12*spbb12^2*spaa13*spbb13^2*spaa15*spaa23-80/3*spaa12*spbb12^2*spaa13*spbb13*spaa15*spbb15*spaa25-43/3*spaa12*spbb12^2*spaa13*spbb15*spbb23*spaa25^2-29/6*spaa12*spbb12^2*spbb13*spaa15^2*spbb15*spaa23-1/3*spaa12*spbb12^2*spaa15^2*spbb15^2*spaa25+14*spbb12*spaa13^3*spbb13^3*spaa25-4/3*spaa13^3*spbb13^4*spaa35-18*spbb12*spaa13^2*spbb13^3*spaa15*spaa23-128/3*spbb12*spaa13^2*spbb13^2*spaa15*spbb15*spaa25-103/6*spaa13^2*spbb13^3*spaa15*spbb15*spaa35-33/2*spbb12*spaa13^2*spbb13*spbb15*spbb23*spaa25^2+56/3*spaa13^2*spbb13^2*spbb15*spbb23*spaa25*spaa35-127/6*spaa13^2*spbb13^3*spaa35^2*spbb35+13/2*spbb12*spaa13*spbb13^2*spaa15^2*spbb15*spaa23-68/3*spbb12*spaa13*spbb13*spaa15^2*spbb15^2*spaa25-37/2*spaa13*spbb13^2*spaa15^2*spbb15^2*spaa35+103/3*spbb12*spaa13*spaa15*spbb15^2*spbb23*spaa25^2+177/2*spaa13*spbb13*spaa15*spbb15^2*spbb23*spaa25*spaa35-117/2*spaa13*spbb13^2*spaa15*spbb15*spaa35^2*spbb35-45/2*spaa13*spbb15^2*spbb23^2*spaa25^2*spaa35+160/3*spaa13*spbb13*spbb15*spbb23*spaa25*spaa35^2*spbb35-39*spaa13*spbb13^2*spaa35^3*spbb35^2+91/6*spbb12*spaa15^3*spbb15^3*spaa25-8/3*spbb13*spaa15^3*spbb15^3*spaa35+5/6*spaa15^2*spbb15^3*spbb23*spaa25*spaa35-51/2*spbb13*spaa15^2*spbb15^2*spaa35^2*spbb35+203/6*spaa15*spbb15^2*spbb23*spaa25*spaa35^2*spbb35-42*spbb13*spaa15*spbb15*spaa35^3*spbb35^2+107/6*spbb15*spbb23*spaa25*spaa35^3*spbb35^2-115/6*spbb13*spaa35^4*spbb35^3)/(spaa12*spbb13*spbb14*spaa25*spbb25^2*spaa35*spaa45)+
(-37/2*spbb12*spaa13^2*spbb13^2*spaa25-215/6*spaa13^2*spbb13^3*spaa35-6*spbb12*spaa13*spbb13*spaa15*spbb15*spaa25-38/3*spaa13*spbb13^2*spaa15*spbb15*spaa35-112/3*spbb12*spaa13*spbb13*spaa25^2*spbb25+266/3*spbb12*spaa13*spbb15*spbb23*spaa25^2-679/6*spaa13*spbb13^2*spaa25*spbb25*spaa35+230*spaa13*spbb13*spbb15*spbb23*spaa25*spaa35-695/6*spaa13*spbb13^2*spaa35^2*spbb35+401/6*spbb12*spaa15^2*spbb15^2*spaa25+183/2*spbb13*spaa15^2*spbb15^2*spaa35+203/6*spbb12*spaa15*spbb15*spaa25^2*spbb25+455/6*spbb13*spaa15*spbb15*spaa25*spbb25*spaa35-107/6*spbb12*spaa25^3*spbb25^2-218/3*spbb13*spaa25^2*spbb25^2*spaa35+107/2*spbb15*spbb23*spaa25^2*spbb25*spaa35-111*spbb13*spaa25*spbb25*spaa35^2*spbb35+107/2*spbb15*spbb23*spaa25*spaa35^2*spbb35-226/3*spbb13*spaa35^3*spbb35^2)/(spaa12*spbb13*spbb14*spbb25*spaa35*spaa45)+
(spbb12*(-143/3*spaa12*spbb12-43/3*spaa14*spbb14-65/6*spaa23*spbb23-68*spaa24*spbb24))/(spbb13*spbb25*spaa35)+
(spbb12*(-79/3*spaa12*spbb12-265/6*spaa13*spbb13-103/2*spaa23*spbb23-1/3*spaa24*spbb24))/(spbb14*spbb25*spaa45)+
(-1*spaa12*spbb12-25/2*spaa13*spbb13-1*spaa14*spbb14+13/2*spaa23*spbb23)/(spaa25*spbb25)+
(spaa34*(-88/3*spbb12*spaa15+86/3*spbb23*spaa35))/(spbb25*spaa35*spaa45)+
(+775/9),
(+10/9*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(spbb35*(165*spaa12^3*spbb12^3*spaa13*spbb25^2+66*spaa12^3*spbb12^2*spbb25^3*spaa35+132*spaa12^2*spbb12^3*spaa13^2*spbb25*spbb35+297/2*spaa12^2*spbb12^2*spaa13*spaa15*spbb15*spbb25^2+297/2*spaa12^2*spbb12^2*spaa13*spaa25*spbb25^3+66*spaa12^2*spbb12*spaa15*spbb15*spbb25^3*spaa35+66*spaa12^2*spbb12*spaa25*spbb25^4*spaa35+33*spaa12*spbb12^3*spaa13^3*spbb35^2+99*spaa12*spbb12^2*spaa13^2*spaa15*spbb15*spbb25*spbb35+99*spaa12*spbb12^2*spaa13^2*spaa25*spbb25^2*spbb35+33*spaa12*spbb12*spaa13*spaa15^2*spbb15^2*spbb25^2+66*spaa12*spbb12*spaa13*spaa15*spbb15*spaa25*spbb25^3+33*spaa12*spbb12*spaa13*spaa25^2*spbb25^4+33/2*spaa12*spaa15^2*spbb15^2*spbb25^3*spaa35+33*spaa12*spaa15*spbb15*spaa25*spbb25^4*spaa35+33/2*spaa12*spaa25^2*spbb25^5*spaa35+33/2*spbb12^2*spaa13^3*spaa15*spbb15*spbb35^2+33/2*spbb12^2*spaa13^3*spaa25*spbb25*spbb35^2+33/2*spbb12*spaa13^2*spaa15^2*spbb15^2*spbb25*spbb35+33*spbb12*spaa13^2*spaa15*spbb15*spaa25*spbb25^2*spbb35+33/2*spbb12*spaa13^2*spaa25^2*spbb25^3*spbb35))/(spaa12*spbb25^3*spab4124^3)+
(-77/2*spaa12^2*spbb12^5*spaa13^2*spaa14-55/2*spaa12*spbb12^4*spaa13^3*spbb13*spaa14-55/2*spaa12*spbb12^4*spaa13^2*spaa14*spaa23*spbb23-33/2*spaa12*spbb12^4*spaa13^2*spaa14*spaa24*spbb24+99/2*spaa12*spbb12^4*spaa13*spaa14^2*spaa23*spbb24-11/2*spbb12^3*spaa13^4*spbb13^2*spaa14+33/2*spbb12^2*spaa13^4*spbb13^2*spbb23*spaa34-11*spbb12^3*spaa13^3*spbb13*spaa14*spaa23*spbb23-77*spbb12^3*spaa13^3*spbb13*spaa14*spaa24*spbb24-44*spbb12^2*spaa13^3*spbb13^2*spaa14*spbb24*spaa34+33*spbb12^2*spaa13^3*spbb13*spaa23*spbb23^2*spaa34-77/2*spbb12^3*spaa13^3*spbb23*spaa24^2*spbb24+22*spbb12*spaa13^3*spbb13^2*spbb23*spbb24*spaa34^2+110*spbb12^3*spaa13^2*spbb13*spaa14^2*spaa23*spbb24-11/2*spbb12^3*spaa13^2*spaa14*spaa23^2*spbb23^2-88*spbb12^2*spaa13^2*spbb13*spaa14*spaa23*spbb23*spbb24*spaa34-33*spbb12^2*spaa13^2*spbb13*spaa14*spaa24*spbb24^2*spaa34-77/2*spbb12*spaa13^2*spbb13^2*spaa14*spbb24^2*spaa34^2+33/2*spbb12^2*spaa13^2*spaa23^2*spbb23^3*spaa34+44*spbb12*spaa13^2*spbb13*spaa23*spbb23^2*spbb24*spaa34^2+55/4*spaa13^2*spbb13^2*spbb23*spbb24^2*spaa34^3+143/2*spbb12^3*spaa13*spaa14^2*spaa23^2*spbb23*spbb24+66*spbb12^2*spaa13*spbb13*spaa14^2*spaa23*spbb24^2*spaa34-44*spbb12^2*spaa13*spaa14*spaa23^2*spbb23^2*spbb24*spaa34-77*spbb12*spaa13*spbb13*spaa14*spaa23*spbb23*spbb24^2*spaa34^2+22*spbb12*spaa13*spaa23^2*spbb23^3*spbb24*spaa34^2+55/2*spaa13*spbb13*spaa23*spbb23^2*spbb24^2*spaa34^3+33*spbb12^2*spaa14^2*spaa23^2*spbb23*spbb24^2*spaa34-77/2*spbb12*spaa14*spaa23^2*spbb23^2*spbb24^2*spaa34^2+55/4*spaa23^2*spbb23^3*spbb24^2*spaa34^3)/(spbb25^3*spaa35^2*spaa45*spab4124^2)+
(+37/18*spbb12^3*spbb35^3)/(spbb13^3*spbb25^3)+
(spbb12^2*spaa13^2*spbb35^2*(-11/6*spbb13*spbb23*spbb45+3*spbb13*spbb25*spbb34-7/6*spbb15*spbb23*spbb34))/(spbb13*spbb25^3*spbb34*spab3123^2)+
(spbb12*spaa13*spbb35*(-43/12*spaa12^3*spbb12^4-9/4*spaa12^2*spbb12^3*spaa13*spbb13-59/12*spaa12^2*spbb12^3*spaa14*spbb14-59/12*spaa12^2*spbb12^3*spaa24*spbb24-17/4*spaa12^2*spbb12^2*spbb13*spbb24*spaa34-25/12*spaa12*spbb12^2*spaa13^2*spbb13^2-11/4*spaa12*spbb12^3*spaa13*spaa24*spbb34-161/12*spaa12*spbb12*spaa13*spbb13^2*spbb24*spaa34-4/3*spaa12*spbb12^2*spaa14^2*spbb14^2-8/3*spaa12*spbb12^2*spaa14*spbb14*spaa24*spbb24-2*spaa12*spbb12*spbb13*spaa14*spbb14*spbb24*spaa34-4/3*spaa12*spbb12^2*spaa24^2*spbb24^2-2*spaa12*spbb12*spbb13*spaa24*spbb24^2*spaa34-19/6*spaa12*spbb13^2*spbb24^2*spaa34^2-5/4*spbb12^2*spaa13^2*spbb13*spaa24*spbb34-1/2*spbb12^2*spaa13*spaa14*spbb14*spaa24*spbb34-1/2*spbb12^2*spaa13*spaa24^2*spbb24*spbb34))/(spaa12*spbb13^2*spbb25^3*spaa35^2*spab3123)+
(spbb12*(-1/2*spaa12^3*spbb12^4*spaa13^2*spbb13^2*spbb14*spbb34^2+11/4*spaa12^3*spbb12^3*spaa13^2*spbb13^2*spbb14^2*spbb23*spbb34+11*spaa12^3*spbb12^2*spaa13^2*spbb13^2*spbb14^3*spbb23^2-27/4*spaa12^3*spbb12^4*spaa13*spbb13*spaa14*spbb14^2*spbb34^2-1/3*spaa12^3*spbb12^5*spaa13*spbb13*spaa23*spbb34^3-27/4*spaa12^3*spbb12^4*spaa14^2*spbb14^3*spbb34^2-1/3*spaa12^3*spbb12^5*spaa14*spbb14*spaa23*spbb34^3+10*spaa12^3*spbb12^4*spaa14*spbb14^2*spaa24*spbb24*spbb34^2+22*spaa12^3*spbb12^3*spaa14*spbb14^3*spbb23*spaa24*spbb24*spbb34+11*spaa12^3*spbb12^2*spaa14*spbb14^4*spbb23^2*spaa24*spbb24-1/2*spaa12^3*spbb12^4*spbb14*spaa24^2*spbb24^2*spbb34^2-1/2*spaa12^2*spbb12^3*spaa13^3*spbb13^3*spbb14*spbb34^2+11*spaa12^2*spbb12^2*spaa13^3*spbb13^3*spbb14^2*spbb23*spbb34-22*spaa12^2*spbb12*spaa13^3*spbb13^3*spbb14^3*spbb23^2-49/4*spaa12^2*spbb12^3*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb34^2-1/3*spaa12^2*spbb12^4*spaa13^2*spbb13^2*spaa23*spbb34^3+86/3*spaa12^2*spbb12^3*spaa13*spbb13*spaa14^2*spbb14^3*spbb34^2+7/3*spaa12^2*spbb12^4*spaa13*spbb13*spaa14*spbb14*spaa23*spbb34^3+106/3*spaa12^2*spbb12^3*spaa14^3*spbb14^4*spbb34^2+37/4*spaa12^2*spbb12^4*spaa14^2*spbb14^2*spaa23*spbb34^3+329/6*spaa12^2*spbb12^3*spaa14^2*spbb14^3*spaa24*spbb24*spbb34^2+99*spaa12^2*spbb12^2*spaa14^2*spbb14^4*spbb23*spaa24*spbb24*spbb34+44*spaa12^2*spbb12*spaa14^2*spbb14^5*spbb23^2*spaa24*spbb24+1/3*spaa12^2*spbb12^5*spaa14*spaa23^2*spbb34^4+7/6*spaa12^2*spbb12^4*spaa14*spbb14*spaa23*spaa24*spbb24*spbb34^3+179/12*spaa12^2*spbb12^3*spaa14*spbb14^2*spaa24^2*spbb24^2*spbb34^2+44*spaa12^2*spbb12^2*spaa14*spbb14^3*spbb23*spaa24^2*spbb24^2*spbb34+22*spaa12^2*spbb12*spaa14*spbb14^4*spbb23^2*spaa24^2*spbb24^2+1/3*spaa12^2*spbb12^4*spaa23*spaa24^2*spbb24^2*spbb34^3-1*spaa12^2*spbb12^3*spbb14*spaa24^3*spbb24^3*spbb34^2-77/12*spaa12*spbb12*spaa13^4*spbb13^4*spbb14^2*spbb23*spbb34+11*spaa12*spaa13^4*spbb13^4*spbb14^3*spbb23^2-151/6*spaa12*spbb12^2*spaa13^3*spbb13^3*spaa14*spbb14^2*spbb34^2-37/3*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa14^2*spbb14^3*spbb34^2+5/6*spaa12*spbb12^3*spaa13^2*spbb13^2*spaa14*spbb14*spaa23*spbb34^3+14/3*spaa12*spbb12^2*spaa13*spbb13*spaa14^3*spbb14^4*spbb34^2+43/4*spaa12*spbb12^3*spaa13*spbb13*spaa14^2*spbb14^2*spaa23*spbb34^3+1/3*spaa12*spbb12^4*spaa13*spbb13*spaa14*spaa23^2*spbb34^4+2*spaa12*spbb12^2*spaa14^4*spbb14^5*spbb34^2-109/3*spaa12*spbb12^3*spaa14^3*spbb14^3*spaa23*spbb34^3+289/3*spaa12*spbb12^2*spaa14^3*spbb14^4*spaa24*spbb24*spbb34^2+583/6*spaa12*spbb12*spaa14^3*spbb14^5*spbb23*spaa24*spbb24*spbb34+33*spaa12*spaa14^3*spbb14^6*spbb23^2*spaa24*spbb24-5/2*spaa12*spbb12^4*spaa14^2*spbb14*spaa23^2*spbb34^4-55/6*spaa12*spbb12^3*spaa14^2*spbb14^2*spaa23*spaa24*spbb24*spbb34^3+107/2*spaa12*spbb12^2*spaa14^2*spbb14^3*spaa24^2*spbb24^2*spbb34^2+979/12*spaa12*spbb12*spaa14^2*spbb14^4*spbb23*spaa24^2*spbb24^2*spbb34+33*spaa12*spaa14^2*spbb14^5*spbb23^2*spaa24^2*spbb24^2-2/3*spaa12*spbb12^4*spaa14*spaa23^2*spaa24*spbb24*spbb34^4+5/2*spaa12*spbb12^3*spaa14*spbb14*spaa23*spaa24^2*spbb24^2*spbb34^3+43/6*spaa12*spbb12^2*spaa14*spbb14^2*spaa24^3*spbb24^3*spbb34^2+22*spaa12*spbb12*spaa14*spbb14^3*spbb23*spaa24^3*spbb24^3*spbb34+11*spaa12*spaa14*spbb14^4*spbb23^2*spaa24^3*spbb24^3+1/3*spaa12*spbb12^3*spaa23*spaa24^3*spbb24^3*spbb34^3-1/2*spaa12*spbb12^2*spbb14*spaa24^4*spbb24^4*spbb34^2-11*spbb12*spaa13^4*spbb13^4*spaa14*spbb14^2*spbb34^2-11*spbb12*spaa13^3*spbb13^3*spaa14^2*spbb14^3*spbb34^2+5/4*spbb12*spaa13^2*spbb13^2*spaa14^3*spbb14^4*spbb34^2+11*spbb12^2*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spaa23*spbb34^3+5/4*spbb12^2*spaa13*spbb13*spaa14^3*spbb14^3*spaa23*spbb34^3-3*spbb12^2*spaa14^4*spbb14^4*spaa23*spbb34^3+5/2*spbb12*spaa14^4*spbb14^5*spaa24*spbb24*spbb34^2-9/4*spbb12^2*spaa14^3*spbb14^3*spaa23*spaa24*spbb24*spbb34^3+5/4*spbb12*spaa14^3*spbb14^4*spaa24^2*spbb24^2*spbb34^2-1/2*spbb12^2*spaa14^2*spbb14^2*spaa23*spaa24^2*spbb24^2*spbb34^3))/(spaa12*spbb13^2*spbb14^2*spbb25^3*spbb34^2*spaa35^2*spaa45*spab4124)+
(spbb12^2*spbb45*(-2/3*spaa12^2*spbb12^2-1*spaa12*spbb12*spaa15*spbb15-1/3*spaa12*spbb12*spaa24*spbb24-2/3*spaa12*spbb12*spaa25*spbb25-2/3*spbb12*spaa14*spaa25*spbb45+2/3*spaa24^2*spbb24^2+1/3*spaa24*spbb24*spaa25*spbb25))/(spbb14^2*spbb25^2*spaa45*spab4124)+
(132*spaa12^2*spbb12^3*spaa14*spbb24^2*spaa25-44*spaa12^2*spbb12^3*spbb14*spaa15^2*spbb25+154*spaa12*spbb12^2*spaa14*spaa15*spbb15*spbb24^2*spaa25-121*spaa12*spbb12^2*spaa14*spaa24*spbb24^3*spaa25-44*spaa12*spbb12^2*spbb14*spaa15^3*spbb15*spbb25-11*spaa12*spbb12^2*spaa15*spaa24^2*spbb24^3+220*spbb12*spaa14^2*spbb15*spbb24^3*spaa25^2+44*spbb12*spaa14*spaa15^2*spbb15^2*spbb24^2*spaa25-286*spbb12*spaa14*spaa15*spbb15*spaa24*spbb24^3*spaa25+143*spaa14*spaa15*spbb15^2*spbb24^3*spaa25*spaa45+66*spbb12*spaa14*spaa24^2*spbb24^4*spaa25-66*spaa14*spbb15*spaa24*spbb24^4*spaa25*spaa45-66*spaa14*spbb15*spbb24^3*spaa25*spaa45^2*spbb45-11*spbb12*spbb14*spaa15^4*spbb15^2*spbb25-143*spbb14^2*spaa15^2*spaa24*spbb24*spbb25^2*spaa45-143*spbb14^2*spaa15^2*spbb25^2*spaa45^2*spbb45-22*spbb12*spaa15*spaa24^3*spbb24^4+66*spbb14*spaa15*spaa24^2*spbb24^3*spbb25*spaa45+132*spbb14*spaa15*spaa24*spbb24^2*spbb25*spaa45^2*spbb45+66*spbb14*spaa15*spbb24*spbb25*spaa45^3*spbb45^2-11*spbb24^2*spaa45^4*spbb45^3)/(spbb25^2*spbb34^2*spaa35^2*spaa45*spab4124)+
(-11/4*spaa12*spaa13^3*spbb13^5*spbb23*spbb25*spbb45-11/4*spaa12*spaa13^2*spbb13^5*spaa15*spbb25^2*spbb45-33/4*spaa12*spaa13^2*spbb13^4*spaa23*spbb23^2*spbb25*spbb45-33/4*spaa12*spaa13^2*spbb13^4*spbb23*spaa25*spbb25^2*spbb45-33/4*spaa12*spaa13*spbb13^3*spaa23^2*spbb23^3*spbb25*spbb45-33/4*spaa12*spaa13*spbb13^3*spaa23*spbb23^2*spaa25*spbb25^2*spbb45-11/4*spaa12*spbb13^2*spaa23^3*spbb23^4*spbb25*spbb45-11/4*spaa12*spbb13^2*spaa23^2*spbb23^3*spaa25*spbb25^2*spbb45+1*spaa13^4*spbb13^5*spbb23*spbb35*spbb45-143/4*spaa13^4*spbb13^5*spbb24*spbb35^2+1241/4*spaa13^4*spbb13^4*spbb14*spbb23*spbb35^2-327*spbb12*spaa13^3*spbb13^3*spbb14*spaa15*spbb35^3-3/4*spaa13^3*spbb13^5*spaa15*spbb25*spbb35*spbb45+2589/4*spaa13^3*spbb13^4*spbb14*spaa15*spbb25*spbb35^2-78*spaa13^3*spbb13^4*spaa15*spbb15*spbb24*spbb35^2+4*spaa13^3*spbb13^4*spaa23*spbb23^2*spbb35*spbb45+5123/12*spaa13^3*spbb13^3*spbb14*spaa23*spbb23^2*spbb35^2-2147/12*spbb12*spaa13^3*spbb13^2*spbb14*spbb23*spaa25*spbb35^3-1/4*spaa13^3*spbb13^4*spbb23*spaa25*spbb25*spbb35*spbb45+12971/12*spaa13^3*spbb13^3*spbb14*spbb23*spaa25*spbb25*spbb35^2-187/2*spbb12*spaa13^2*spbb13^2*spbb14*spaa15^2*spbb15*spbb35^3-7/4*spaa13^2*spbb13^4*spaa15^2*spbb15*spbb25*spbb35*spbb45+5563/12*spaa13^2*spbb13^3*spbb14*spaa15^2*spbb15*spbb25*spbb35^2-533/6*spaa13^2*spbb13^3*spaa15^2*spbb15^2*spbb24*spbb35^2+137/6*spbb12^2*spaa13^2*spbb13*spbb14*spaa15*spaa25*spbb35^4-3037/6*spbb12*spaa13^2*spbb13^2*spbb14*spaa15*spaa25*spbb25*spbb35^3-17/4*spaa13^2*spbb13^4*spaa15*spaa25*spbb25^2*spbb35*spbb45+6499/6*spaa13^2*spbb13^3*spbb14*spaa15*spaa25*spbb25^2*spbb35^2+6*spaa13^2*spbb13^3*spaa23^2*spbb23^3*spbb35*spbb45+107*spaa13^2*spbb13^2*spbb14*spaa23^2*spbb23^3*spbb35^2+170/3*spbb12*spaa13^2*spbb13*spbb14*spaa23*spbb23^2*spaa25*spbb35^3+15/4*spaa13^2*spbb13^3*spaa23*spbb23^2*spaa25*spbb25*spbb35*spbb45+944/3*spaa13^2*spbb13^2*spbb14*spaa23*spbb23^2*spaa25*spbb25*spbb35^2-89/6*spbb12^2*spaa13^2*spbb14*spbb23*spaa25^2*spbb35^4+2179/12*spbb12*spaa13^2*spbb13*spbb14*spbb23*spaa25^2*spbb25*spbb35^3-9/4*spaa13^2*spbb13^3*spbb23*spaa25^2*spbb25^2*spbb35*spbb45+4711/12*spaa13^2*spbb13^2*spbb14*spbb23*spaa25^2*spbb25^2*spbb35^2-109/6*spbb12*spaa13*spbb13*spbb14*spaa15^3*spbb15^2*spbb35^3+1189/12*spaa13*spbb13^2*spbb14*spaa15^3*spbb15^2*spbb25*spbb35^2-221/6*spaa13*spbb13^2*spaa15^3*spbb15^3*spbb24*spbb35^2+31/6*spbb12^2*spaa13*spbb14*spaa15^2*spbb15*spaa25*spbb35^4-529/12*spbb12*spaa13*spbb13*spbb14*spaa15^2*spbb15*spaa25*spbb25*spbb35^3+402*spaa13*spbb13^2*spbb14*spaa15^2*spbb15*spaa25*spbb25^2*spbb35^2-92/3*spbb12^2*spaa13*spbb14*spaa15*spaa25^2*spbb25*spbb35^4+391/2*spbb12*spaa13*spbb13*spbb14*spaa15*spaa25^2*spbb25^2*spbb35^3+1385/12*spaa13*spbb13^2*spbb14*spaa15*spaa25^2*spbb25^3*spbb35^2+4*spaa13*spbb13^2*spaa23^3*spbb23^4*spbb35*spbb45-248/3*spaa13*spbb13*spbb14*spaa23^3*spbb23^4*spbb35^2+225/4*spbb12*spaa13*spbb14*spaa23^2*spbb23^3*spaa25*spbb35^3+21/4*spaa13*spbb13^2*spaa23^2*spbb23^3*spaa25*spbb25*spbb35*spbb45-2093/6*spaa13*spbb13*spbb14*spaa23^2*spbb23^3*spaa25*spbb25*spbb35^2+2071/12*spbb12*spaa13*spbb14*spaa23*spbb23^2*spaa25^2*spbb25*spbb35^3+5/4*spaa13*spbb13^2*spaa23*spbb23^2*spaa25^2*spbb25^2*spbb35*spbb45-3287/6*spaa13*spbb13*spbb14*spaa23*spbb23^2*spaa25^2*spbb25^2*spbb35^2+2117/12*spbb12*spaa13*spbb14*spbb23*spaa25^3*spbb25^2*spbb35^3-2291/6*spaa13*spbb13*spbb14*spbb23*spaa25^3*spbb25^3*spbb35^2-9/4*spbb12*spbb14*spaa15^4*spbb15^3*spbb35^3+12*spbb13*spbb14*spaa15^4*spbb15^3*spbb25*spbb35^2-9/4*spbb13*spaa15^4*spbb15^4*spbb24*spbb35^2-31/6*spbb12*spbb14*spaa15^3*spbb15^2*spaa25*spbb25*spbb35^3+169/12*spbb13*spbb14*spaa15^3*spbb15^2*spaa25*spbb25^2*spbb35^2+95/6*spbb12*spbb14*spaa15^2*spbb15*spaa25^2*spbb25^2*spbb35^3-223/4*spbb13*spbb14*spaa15^2*spbb15*spaa25^2*spbb25^3*spbb35^2+721/12*spbb12*spbb14*spaa15*spaa25^3*spbb25^3*spbb35^3-601/6*spbb13*spbb14*spaa15*spaa25^3*spbb25^4*spbb35^2+1*spbb13*spaa23^4*spbb23^5*spbb35*spbb45-149/4*spbb14*spaa23^4*spbb23^5*spbb35^2+2*spbb13*spaa23^3*spbb23^4*spaa25*spbb25*spbb35*spbb45-911/6*spbb14*spaa23^3*spbb23^4*spaa25*spbb25*spbb35^2+1*spbb13*spaa23^2*spbb23^3*spaa25^2*spbb25^2*spbb35*spbb45-232*spbb14*spaa23^2*spbb23^3*spaa25^2*spbb25^2*spbb35^2-315/2*spbb14*spaa23*spbb23^2*spaa25^3*spbb25^3*spbb35^2-481/12*spbb14*spbb23*spaa25^4*spbb25^4*spbb35^2)/(spaa12*spbb13^2*spbb25^2*spbb34*spaa35^2*spbb35^2*spab4124)+
(spaa12*spbb25*spbb13*(-11/2*spaa13*spbb13-11/4*spaa23*spbb23))/(spaa35*spbb35^2*spab4124)+
(41/4*spaa13^4*spbb13^5*spbb23-11/2*spaa13^3*spbb13^5*spaa14*spbb24-2621/6*spaa13^3*spbb13^4*spaa14*spbb14*spbb23+65/4*spaa13^3*spbb13^4*spaa23*spbb23^2-2257/6*spaa13^3*spbb13^3*spbb14*spbb23^2*spaa24-19/4*spaa13^3*spbb13^4*spbb23*spaa34*spbb34+1049/2*spaa13^2*spbb13^4*spaa14^2*spbb14*spbb24-1083/2*spaa13^2*spbb13^3*spaa14^2*spbb14^2*spbb23+1637/6*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb23^2*spaa24-61/4*spaa13^2*spbb13^4*spaa14*spbb24*spaa34*spbb34-2083/4*spaa13^2*spbb13^3*spaa14*spbb14*spbb23*spaa34*spbb34+11*spaa13^2*spbb13^3*spaa23^2*spbb23^3+1255/6*spaa13^2*spbb13^2*spbb14*spaa23*spbb23^3*spaa24+2*spaa13^2*spbb13^3*spaa23*spbb23^2*spaa34*spbb34+4625/12*spaa13^2*spbb13*spbb14^2*spbb23^3*spaa24^2+3803/12*spaa13^2*spbb13^2*spbb14*spbb23^2*spaa24*spaa34*spbb34+61/4*spaa13^2*spbb13^3*spbb23*spaa34^2*spbb34^2+216*spaa13*spbb13^3*spaa14^3*spbb14^2*spbb24-161/4*spaa13*spbb13^2*spaa14^3*spbb14^3*spbb23+250*spaa13*spbb13*spaa14^2*spbb14^3*spbb23^2*spaa24+955/4*spaa13*spbb13^3*spaa14^2*spbb14*spbb24*spaa34*spbb34-479/12*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb23*spaa34*spbb34+297/4*spaa13*spaa14*spbb14^3*spbb23^3*spaa24^2+7313/12*spaa13*spbb13*spaa14*spbb14^2*spbb23^2*spaa24*spaa34*spbb34-29/2*spaa13*spbb13^2*spaa14*spbb14*spbb23*spaa34^2*spbb34^2+6*spaa13*spbb13^2*spaa23^3*spbb23^4+721/4*spaa13*spbb13*spbb14*spaa23^2*spbb23^4*spaa24+9/4*spaa13*spbb13^2*spaa23^2*spbb23^3*spaa34*spbb34+1147/12*spaa13*spbb14^2*spaa23*spbb23^4*spaa24^2+443*spaa13*spbb13*spbb14*spaa23*spbb23^3*spaa24*spaa34*spbb34+1175/6*spaa13*spbb14^2*spbb23^3*spaa24^2*spaa34*spbb34+4115/12*spaa13*spbb13*spbb14*spbb23^2*spaa24*spaa34^2*spbb34^2-63/2*spbb13^2*spaa14^4*spbb14^3*spbb24+283/6*spbb13*spaa14^4*spbb14^4*spbb23+47/3*spaa14^3*spbb14^4*spbb23^2*spaa24-949/12*spbb13^2*spaa14^3*spbb14^2*spbb24*spaa34*spbb34+2225/12*spbb13*spaa14^3*spbb14^3*spbb23*spaa34*spbb34+913/12*spaa14^2*spbb14^3*spbb23^2*spaa24*spaa34*spbb34-481/12*spbb13^2*spaa14^2*spbb14*spbb24*spaa34^2*spbb34^2+662/3*spbb13*spaa14^2*spbb14^2*spbb23*spaa34^2*spbb34^2+401/4*spaa14*spbb14^2*spbb23^2*spaa24*spaa34^2*spbb34^2+481/6*spbb13*spaa14*spbb14*spbb23*spaa34^3*spbb34^3+1*spbb13*spaa23^4*spbb23^5+149/4*spbb14*spaa23^3*spbb23^5*spaa24+1*spbb13*spaa23^3*spbb23^4*spaa34*spbb34+1375/12*spbb14*spaa23^2*spbb23^4*spaa24*spaa34*spbb34+1409/12*spbb14*spaa23*spbb23^3*spaa24*spaa34^2*spbb34^2+481/12*spbb14*spbb23^2*spaa24*spaa34^3*spbb34^3)/(spaa12*spbb13^2*spbb25^2*spbb34*spaa35*spaa45*spab4124)+
(spaa12*spbb12^2*(1*spaa12*spbb12^2*spaa14+1*spbb12*spaa14^2*spbb14+1*spbb12*spaa14*spaa24*spbb24+1*spbb13*spaa14*spbb24*spaa34+1*spaa23*spbb23^2*spaa34+1*spbb23*spaa24*spbb24*spaa34))/(spaa13*spbb13^2*spbb25^2*spaa35*spaa45)+
(spbb12^2*spbb35*(1069/12*spaa12^2*spbb12^2+502/3*spaa12*spbb12*spaa14*spbb14+1483/6*spaa12*spbb12*spaa23*spbb23+2431/6*spaa12*spbb12*spaa24*spbb24-676/3*spbb12*spaa13*spaa24*spbb34+391/4*spaa14^2*spbb14^2+1159/3*spaa14*spbb14*spaa24*spbb24+481/3*spaa23^2*spbb23^2+945/2*spaa23*spbb23*spaa24*spbb24+1897/6*spaa24^2*spbb24^2))/(spbb13^2*spbb25^2*spaa35*spab4124)+
(spbb12*(-2/3*spaa12^3*spbb12^4*spbb34-326/3*spaa12^2*spbb12^3*spaa13*spbb13*spbb34-473/6*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb24+69/2*spaa12^2*spbb12^3*spaa14*spbb14*spbb34-4/3*spaa12^2*spbb12^3*spaa23*spbb23*spbb34+1497/4*spaa12*spbb12^2*spaa13^2*spbb13^2*spbb34-2189/12*spaa12*spbb12*spaa13^2*spbb13^3*spbb24-5/3*spaa12*spbb12^2*spaa13*spbb13*spaa14*spbb14*spbb34-649/12*spaa12*spbb12^2*spaa13*spbb13*spaa23*spbb23*spbb34-761/3*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb23*spbb24-559/3*spaa12*spbb12^3*spaa13*spaa24*spbb34^2+629/4*spaa12*spbb12^2*spaa14^2*spbb14^2*spbb34-5/3*spaa12*spbb12^2*spaa23^2*spbb23^2*spbb34+995/4*spbb12*spaa13^3*spbb13^3*spbb34-995/4*spaa13^3*spbb13^4*spbb24-103/6*spbb12*spaa13^2*spbb13^2*spaa14*spbb14*spbb34+6221/12*spbb12*spaa13^2*spbb13^2*spaa23*spbb23*spbb34-3929/12*spaa13^2*spbb13^3*spaa23*spbb23*spbb24+578/3*spbb12^2*spaa13^2*spbb13*spaa24*spbb34^2+41/3*spbb12*spaa13*spbb13*spaa14^2*spbb14^2*spbb34-2833/12*spbb12^2*spaa13*spaa14*spbb14*spaa24*spbb34^2+191/6*spbb12*spaa13*spbb13*spaa23^2*spbb23^2*spbb34-1789/12*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb24-1367/12*spbb12^2*spaa13*spaa23*spbb23*spaa24*spbb34^2+87*spbb12*spaa14^3*spbb14^3*spbb34-5/3*spbb12*spaa23^3*spbb23^3*spbb34+1*spbb13*spaa23^3*spbb23^3*spbb24))/(spbb13*spbb14*spbb25^2*spbb34*spaa35*spaa45*spab4124)+
(spbb12*(-610/3*spaa12^2*spbb12^2+707/12*spaa12*spbb12*spaa14*spbb14-1039/4*spaa12*spbb12*spaa23*spbb23-9767/12*spaa12*spbb12*spaa24*spbb24-1421/6*spbb12*spaa13*spaa24*spbb34+287/6*spaa14^2*spbb14^2-4015/12*spaa14*spbb14*spaa24*spbb24-46/3*spaa23^2*spbb23^2-1283/4*spaa23*spbb23*spaa24*spbb24-569*spaa24^2*spbb24^2))/(spbb13*spbb25*spaa35*spab4124)+
(spbb12*(9/2*spaa12^2*spbb12^2+1153/6*spaa12*spbb12*spaa13*spbb13+4/3*spaa12*spbb12*spaa23*spbb23-13/6*spaa12*spbb12*spaa24*spbb24-191*spaa13^2*spbb13^2+469/4*spaa13*spbb13*spaa23*spbb23-11/6*spbb12*spaa13*spaa24*spbb34+2/3*spaa23^2*spbb23^2-1/3*spaa23*spbb23*spaa24*spbb24+1/2*spaa24^2*spbb24^2))/(spbb14*spbb25*spaa45*spab4124)+
(-62*spaa12^3*spbb12^3*spbb23-3145/6*spaa12^2*spbb12^2*spaa13*spbb13*spbb23-443/2*spaa12^2*spbb12^3*spaa14*spbb34-559/4*spaa12^2*spbb12^2*spaa23*spbb23^2+4049/12*spaa12^2*spbb12^2*spbb23*spaa24*spbb24+3923/12*spaa12^2*spbb12*spbb14*spbb23^2*spaa34-1829/3*spaa12*spbb12*spaa13^2*spbb13^2*spbb23-283/2*spaa12*spbb12^2*spaa13*spbb13*spaa14*spbb34-3619/6*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23^2+23/4*spaa12*spaa13*spbb13*spbb14*spbb23^2*spaa34-47/6*spaa12*spbb12^2*spaa14*spaa23*spbb23*spbb34-1913/4*spaa12*spbb12^2*spaa14*spaa24*spbb24*spbb34-261/4*spaa12*spbb12*spaa23^2*spbb23^3-163/4*spaa12*spbb12*spaa23*spbb23^2*spaa24*spbb24+15/4*spaa12*spbb14*spaa23*spbb23^3*spaa34-341/12*spaa12*spbb12*spbb23*spaa24^2*spbb24^2-27/4*spaa13^3*spbb13^3*spbb23+1294/3*spbb12*spaa13^2*spbb13^2*spaa14*spbb34-41/2*spaa13^2*spbb13^2*spaa23*spbb23^2+577*spbb12*spaa13*spbb13*spaa14*spaa23*spbb23*spbb34-77/4*spaa13*spbb13*spaa23^2*spbb23^3+307/4*spbb12^2*spaa14^2*spaa23*spbb34^2+111/2*spbb12*spaa14*spaa23^2*spbb23^2*spbb34-2681/6*spbb12*spaa14*spaa23*spbb23*spaa24*spbb24*spbb34-1361/12*spbb12*spaa14*spaa24^2*spbb24^2*spbb34-11/2*spaa23^3*spbb23^4)/(spbb25*spbb34*spaa35*spbb35*spaa45*spab4124)+
(5057/12*spaa12^2*spbb12^2*spbb23+11803/12*spaa12*spbb12*spaa13*spbb13*spbb23+268*spaa12*spbb12^2*spaa14*spbb34+1247/12*spaa12*spbb12*spaa23*spbb23^2+38*spaa13^2*spbb13^2*spbb23+89/2*spbb12*spaa13*spbb13*spaa14*spbb34+4115/12*spaa13*spbb13*spaa23*spbb23^2+3133/12*spbb12*spaa14*spaa23*spbb23*spbb34+1093/12*spbb12*spaa14*spaa34*spbb34^2+1495/12*spaa23^2*spbb23^3)/(spbb25*spbb34*spaa35*spbb35*spaa45)+
(232*spaa12*spbb13*spbb23*spaa35-2423/12*spaa13*spbb13^2*spaa15+851/6*spbb13*spaa15^2*spbb15+2369/12*spbb12*spaa15*spaa25*spbb35)/(spbb34*spaa35*spbb35*spaa45)+
(2187/4*spaa12*spbb12+638/3*spaa13*spbb13+845/6*spaa14*spbb14+355/3*spaa23*spbb23)/(spaa35*spbb35)+
(-3067/12*spbb13*spaa14)/(spbb35*spaa45)+
(-4351/18),
(-325/27*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(spbb12^2*spaa13*(37/18*spaa12^3*spbb23*spbb25^2+37/9*spaa12^2*spaa13*spbb23*spbb25*spbb35-37/18*spaa12^2*spaa15*spbb25^2*spbb35+37/18*spaa12*spaa13^2*spbb23*spbb35^2-37/9*spaa12*spaa13*spaa15*spbb25*spbb35^2-37/18*spaa13^2*spaa15*spbb35^3))/(spaa12*spaa15*spbb25^3*spab1231^2)+
(spbb35^2*spaa13^2*spbb12^2*(37/2*spaa13*spbb13*spbb34*spbb35+301/18*spaa14*spbb14*spbb34*spbb35-313/18*spaa14*spbb15*spbb34^2-2/3*spbb14*spaa15*spbb35^2+67/18*spbb34*spbb35*spaa45*spbb45))/(spaa12*spbb13*spbb25^3*spbb34*spab3123^2)+
(spbb35*(-165/2*spaa12^2*spbb12^2*spaa13*spbb25^2-33*spaa12^2*spbb12*spbb25^3*spaa35-66*spaa12*spbb12^2*spaa13^2*spbb25*spbb35-33*spaa12*spbb12*spaa13*spaa15*spbb15*spbb25^2-33*spaa12*spbb12*spaa13*spaa25*spbb25^3-33/2*spaa12*spaa15*spbb15*spbb25^3*spaa35-33/2*spaa12*spaa25*spbb25^4*spaa35-33/2*spbb12^2*spaa13^3*spbb35^2-33/2*spbb12*spaa13^2*spaa15*spbb15*spbb25*spbb35-33/2*spbb12*spaa13^2*spaa25*spbb25^2*spbb35))/(spaa12*spbb25^3*spab4124^2)+
(spbb12^2*(-107/18*spaa12^2*spbb12^2*spbb13*spbb15*spbb25*spbb34+107/18*spaa12^2*spbb12*spbb13^2*spbb15*spbb24*spbb25+20/9*spaa12*spbb12^2*spaa15*spbb15^2*spbb34*spbb35-49/6*spaa12*spbb12*spbb13*spaa15*spbb15^2*spbb25*spbb34+107/18*spaa12*spbb13^2*spaa15*spbb15^2*spbb24*spbb25-34/9*spaa12*spbb12^3*spaa23*spbb34*spbb35^2+27/2*spaa12*spbb12^2*spbb13*spaa23*spbb25*spbb34*spbb35-175/18*spaa12*spbb12*spbb13^2*spaa23*spbb25^2*spbb34+181/18*spaa12*spbb12^2*spbb15*spaa25*spbb25*spbb34*spbb35-251/18*spaa12*spbb12*spbb13*spbb15*spaa25*spbb25^2*spbb34+107/18*spaa12*spbb13^2*spbb15*spbb24*spaa25*spbb25^2+37/18*spbb12^2*spaa13*spbb15*spaa25*spbb34*spbb35^2))/(spbb13^2*spbb14^2*spbb25^3*spaa45*spab1231)+
(spbb35*spaa13*spbb12*(-35/6*spaa13^2*spbb13^2*spbb34^2*spbb35^2-149/18*spaa13*spbb13*spaa14*spbb14*spbb34^2*spbb35^2+148/9*spaa13*spbb13*spaa14*spbb15*spbb34^3*spbb35+41/6*spaa13*spbb13*spbb14*spaa15*spbb34*spbb35^3+77/18*spaa13*spbb13*spaa34*spbb34^3*spbb35^2-217/18*spaa14^2*spbb14^2*spbb34^2*spbb35^2+166/9*spaa14^2*spbb14*spbb15*spbb34^3*spbb35-89/9*spaa14^2*spbb15^2*spbb34^4-25/3*spaa14*spbb14^2*spaa15*spbb34*spbb35^3+77/9*spaa14*spbb14*spaa34*spbb34^3*spbb35^2-77/18*spaa14*spbb15*spaa34*spbb34^4*spbb35-71/3*spaa14*spbb14*spbb34^2*spbb35^2*spaa45*spbb45+13*spaa14*spbb15*spbb34^3*spbb35*spaa45*spbb45-29/6*spbb14^2*spaa15^2*spbb35^4+77/18*spbb14*spaa15*spaa34*spbb34^2*spbb35^3-12*spbb14*spaa15*spbb34*spbb35^3*spaa45*spbb45+77/18*spaa34*spbb34^3*spbb35^2*spaa45*spbb45-203/18*spbb34^2*spbb35^2*spaa45^2*spbb45^2))/(spaa12^2*spbb13^2*spbb25^3*spbb34^2*spab3123)+
(11*spaa12^3*spbb12^2*spaa14*spbb25^2-33/2*spaa12^2*spbb12*spaa14^2*spbb14*spbb25^2+11*spaa12^2*spbb12*spaa14^2*spbb15*spbb24*spbb25+22*spaa12^2*spbb12*spaa14*spaa15*spbb15*spbb25^2-11*spaa12^2*spbb12*spaa14*spaa25*spbb25^3+33*spaa12^2*spbb12*spaa15*spaa24*spbb25^3-11*spaa12*spaa14^3*spbb14^2*spbb25^2+22*spaa12*spaa14^3*spbb14*spbb15*spbb24*spbb25-11*spaa12*spaa14^3*spbb15^2*spbb24^2-11*spaa12*spaa14^2*spbb14*spaa15*spbb15*spbb25^2+11/2*spaa12*spaa14^2*spaa15*spbb15^2*spbb24*spbb25-11*spaa12*spaa14^2*spbb14*spaa25*spbb25^3+11/2*spaa12*spaa14^2*spbb15*spbb24*spaa25*spbb25^2+11*spaa12*spaa14*spaa15^2*spbb15^2*spbb25^2+11/2*spaa12*spaa14*spaa15*spbb15*spaa25*spbb25^3-11/2*spaa12*spaa14*spaa25^2*spbb25^4+33/2*spaa12*spaa15^2*spbb15*spaa24*spbb25^3+33/2*spaa12*spaa15*spaa24*spaa25*spbb25^4-11*spaa14^3*spbb14*spaa15*spbb15*spbb25*spbb45+11/2*spaa14^3*spaa15*spbb15^2*spbb24*spbb45-11/2*spaa14^3*spbb14*spaa25*spbb25^2*spbb45+11/2*spaa14^2*spaa15^2*spbb15^2*spbb25*spbb45+11*spaa14^2*spaa15*spbb15*spaa25*spbb25^2*spbb45+11/2*spaa14^2*spaa25^2*spbb25^3*spbb45)/(spaa12^2*spbb25^3*spaa45*spab4124)+
(+1/2*spbb12*spaa14^3*spbb15*spbb24^2)/(spaa15*spbb25^3*spaa45*spab4154)+
(spbb35*(25/18*spaa13^4*spbb13^4*spbb14^2*spaa15*spbb23*spbb34-1/3*spaa13^4*spbb13^4*spbb14*spbb23*spbb34^2*spaa35-25/18*spaa13^4*spbb13^3*spbb14^2*spbb23*spbb34^2*spaa45+22/9*spaa13^3*spbb13^3*spaa14*spbb14^3*spaa15*spbb23*spbb34-19/18*spaa13^3*spbb13^2*spaa14*spbb14^3*spbb23*spbb34^2*spaa45-79/6*spaa13^3*spbb13^4*spbb14^2*spaa15^2*spbb23*spbb45+7/6*spaa13^3*spbb13^4*spbb14*spaa15*spbb23*spbb34*spaa35*spbb45+229/9*spaa13^3*spbb13^3*spbb14^2*spaa15*spbb23*spbb34*spaa45*spbb45-1/6*spaa13^3*spbb13^4*spbb23*spbb34^2*spaa35^2*spbb45-40/9*spaa13^3*spbb13^3*spbb14*spbb23*spbb34^2*spaa35*spaa45*spbb45-185/18*spaa13^3*spbb13^2*spbb14^2*spbb23*spbb34^2*spaa45^2*spbb45+19/18*spaa13^2*spbb13^2*spaa14^2*spbb14^4*spaa15*spbb23*spbb34-151/6*spaa13^2*spbb13^3*spaa14*spbb14^3*spaa15^2*spbb23*spbb45+211/6*spaa13^2*spbb13^2*spaa14*spbb14^3*spaa15*spbb23*spbb34*spaa45*spbb45-71/9*spaa13^2*spbb13*spaa14*spbb14^3*spbb23*spbb34^2*spaa45^2*spbb45+1021/18*spaa13^2*spbb13^3*spbb14^2*spaa15^2*spbb23*spaa45*spbb45^2+11/2*spaa13^2*spbb13^4*spaa15*spbb23*spbb34*spaa35^2*spbb45^2-265/9*spaa13^2*spbb13^3*spbb14*spaa15*spbb23*spbb34*spaa35*spaa45*spbb45^2-1819/18*spaa13^2*spbb13^2*spbb14^2*spaa15*spbb23*spbb34*spaa45^2*spbb45^2-23/2*spaa13^2*spbb13^3*spbb23*spbb34^2*spaa35^3*spbb35*spbb45+5*spaa13^2*spbb13^3*spbb23*spbb34^2*spaa35^2*spaa45*spbb45^2+109/3*spaa13^2*spbb13^2*spbb14*spbb23*spbb34^2*spaa35*spaa45^2*spbb45^2+88/3*spaa13^2*spbb13*spbb14^2*spbb23*spbb34^2*spaa45^3*spbb45^2-12*spaa13*spbb13^2*spaa14^2*spbb14^4*spaa15^2*spbb23*spbb45+118/9*spaa13*spbb13*spaa14^2*spbb14^4*spaa15*spbb23*spbb34*spaa45*spbb45-17/9*spaa13*spaa14^2*spbb14^4*spbb23*spbb34^2*spaa45^2*spbb45+529/6*spaa13*spbb13^2*spaa14*spbb14^3*spaa15^2*spbb23*spaa45*spbb45^2-1373/18*spaa13*spbb13*spaa14*spbb14^3*spaa15*spbb23*spbb34*spaa45^2*spbb45^2+19/2*spaa13*spaa14*spbb14^3*spbb23*spbb34^2*spaa45^3*spbb45^2+29/6*spaa13*spbb13^3*spbb14*spaa15^2*spbb23*spaa35*spaa45*spbb45^3-20/9*spaa13*spbb13^2*spbb14^2*spaa15^2*spbb23*spaa45^2*spbb45^3-29/2*spaa13*spbb13^3*spaa15*spbb23*spbb34*spaa35^2*spaa45*spbb45^3-46/9*spaa13*spbb13^2*spbb14*spaa15*spbb23*spbb34*spaa35*spaa45^2*spbb45^3+28/9*spaa13*spbb13*spbb14^2*spaa15*spbb23*spbb34*spaa45^3*spbb45^3-37/6*spaa13*spbb13^2*spbb23*spaa34*spbb34^3*spaa35^3*spbb35*spbb45+227/9*spaa13*spbb13^2*spbb23*spbb34^2*spaa35^3*spbb35*spaa45*spbb45^2+281/18*spaa13*spbb13^2*spbb23*spbb34^2*spaa35^2*spaa45^2*spbb45^3-3*spaa13*spbb13*spbb14*spbb23*spbb34^2*spaa35*spaa45^3*spbb45^3+119/18*spaa13*spbb14^2*spbb23*spbb34^2*spaa45^4*spbb45^3+20/9*spaa14^3*spbb14^5*spaa15*spbb23*spbb34*spaa45*spbb45+283/9*spbb13*spaa14^2*spbb14^4*spaa15^2*spbb23*spaa45*spbb45^2-61/6*spaa14^2*spbb14^4*spaa15*spbb23*spbb34*spaa45^2*spbb45^2-127/18*spbb13*spaa14*spbb14^3*spaa15^2*spbb23*spaa45^2*spbb45^3-113/18*spaa14*spbb14^3*spaa15*spbb23*spbb34*spaa45^3*spbb45^3+34/9*spbb12*spaa34^3*spbb34^6*spaa35^2*spbb35+6*spbb12*spaa34^3*spbb34^6*spaa35*spaa45*spbb45-1/3*spbb14*spbb24*spaa34^3*spbb34^5*spaa45^2*spbb45+122/9*spbb12*spaa34^2*spbb34^5*spaa35^3*spbb35^2+1/6*spbb13*spbb23*spaa34^2*spbb34^4*spaa35^3*spbb35*spbb45+317/18*spbb12*spaa34^2*spbb34^5*spaa35^2*spbb35*spaa45*spbb45+128/9*spbb12*spaa34^2*spbb34^5*spaa35*spaa45^2*spbb45^2-2/3*spbb14*spbb24*spaa34^2*spbb34^4*spaa45^3*spbb45^2+142/9*spbb12*spaa34*spbb34^4*spaa35^4*spbb35^3+1/6*spbb13*spbb23*spaa34*spbb34^3*spaa35^4*spbb35^2*spbb45+37*spbb12*spaa34*spbb34^4*spaa35^3*spbb35^2*spaa45*spbb45+289/18*spbb13*spbb23*spaa34*spbb34^3*spaa35^3*spbb35*spaa45*spbb45^2+683/18*spbb12*spaa34*spbb34^4*spaa35^2*spbb35*spaa45^2*spbb45^2+94/9*spbb12*spaa34*spbb34^4*spaa35*spaa45^3*spbb45^3-1/3*spbb14*spbb24*spaa34*spbb34^3*spaa45^4*spbb45^3+6*spbb12*spbb34^3*spaa35^5*spbb35^4+182/9*spbb12*spbb34^3*spaa35^4*spbb35^3*spaa45*spbb45+74/3*spbb12*spbb34^3*spaa35^3*spbb35^2*spaa45^2*spbb45^2+38/3*spbb12*spbb34^3*spaa35^2*spbb35*spaa45^3*spbb45^3+20/9*spbb12*spbb34^3*spaa35*spaa45^4*spbb45^4))/(spaa12^2*spbb13^2*spbb14^2*spaa15*spbb25^3*spbb34^2*spaa35*spaa45)+
(106/9*spaa13^3*spbb13^4*spaa14*spbb14^2*spaa15-5/6*spaa13^3*spbb13^4*spaa14*spbb14*spbb34*spaa35+16/3*spaa13^3*spbb13^4*spbb34*spaa35^2*spbb35+197/18*spaa13^2*spbb13^3*spaa14^2*spbb14^3*spaa15-776/9*spaa13^2*spbb13^3*spaa14^2*spbb14^2*spbb34*spaa35-37/6*spaa13^2*spbb13^3*spaa14*spbb14*spbb34*spaa35^2*spbb35-727/9*spaa13^2*spbb13^3*spbb14^2*spaa15^2*spaa34*spbb35-37/6*spaa13^2*spbb13^3*spbb34*spaa35^3*spbb35^2-430/9*spaa13*spbb13^2*spaa14^3*spbb14^3*spbb34*spaa35+637/18*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb34*spaa35^2*spbb35-959/18*spaa13*spbb13^2*spaa14*spbb14^3*spaa15^2*spaa34*spbb35+269/9*spaa13*spbb13^2*spbb14^2*spaa15^2*spaa34*spaa35*spbb35^2+20/9*spaa14^4*spbb14^5*spbb34*spaa45+20/9*spaa14^3*spbb14^4*spaa15*spbb15*spbb34*spaa45-503/9*spaa14^3*spbb14^4*spbb34*spaa35*spbb35*spaa45+1529/18*spaa14^3*spbb14^3*spbb15*spbb34^2*spaa35*spaa45+523/9*spaa14^3*spbb14^4*spbb34*spaa45^2*spbb45+2951/18*spaa14^2*spbb14^3*spaa15*spbb15*spbb34*spaa45^2*spbb45-41*spaa14^2*spbb14^3*spbb34*spaa35^2*spbb35^2*spaa45+1663/18*spaa14^2*spbb14^2*spbb15*spbb34^2*spaa35^2*spbb35*spaa45-548/9*spaa14^2*spbb14*spbb15^2*spbb34^3*spaa35^2*spaa45-71/18*spaa14^2*spbb14^3*spbb34*spaa35*spbb35*spaa45^2*spbb45-475/18*spaa14^2*spbb14^2*spbb15*spbb34^2*spaa35*spaa45^2*spbb45+407/18*spaa14^2*spbb14^3*spbb34*spaa45^3*spbb45^2-523/18*spaa14*spbb14*spaa15^2*spbb15^3*spbb34^2*spaa35*spaa45+1945/18*spaa14*spbb14^2*spaa15^2*spbb15^2*spbb34*spaa45^2*spbb45-19/2*spaa14*spaa15*spbb15^3*spbb34^3*spaa35^2*spaa45-281/9*spaa14*spbb14*spaa15*spbb15^2*spbb34^2*spaa35*spaa45^2*spbb45+292/9*spaa14*spbb14^2*spaa15*spbb15*spbb34*spaa45^3*spbb45^2-397/18*spaa14*spbb14^2*spbb34*spaa35^3*spbb35^3*spaa45+887/18*spaa14*spbb14*spbb15*spbb34^2*spaa35^3*spbb35^2*spaa45-245/9*spaa14*spbb15^2*spbb34^3*spaa35^3*spbb35*spaa45-224/9*spaa14*spbb14^2*spbb34*spaa35^2*spbb35^2*spaa45^2*spbb45+137/3*spaa14*spbb14*spbb15*spbb34^2*spaa35^2*spbb35*spaa45^2*spbb45-281/18*spaa14*spbb15^2*spbb34^3*spaa35^2*spaa45^2*spbb45+173/18*spaa14*spbb14^2*spbb34*spaa35*spbb35*spaa45^3*spbb45^2-3*spaa14*spbb14*spbb15*spbb34^2*spaa35*spaa45^3*spbb45^2-119/18*spaa14*spbb14^2*spbb34*spaa45^4*spbb45^3+31/6*spbb14*spbb34*spaa35^4*spbb35^4*spaa45-31/6*spbb15*spbb34^2*spaa35^4*spbb35^3*spaa45+7/18*spbb14*spbb34*spaa35^3*spbb35^3*spaa45^2*spbb45+40/9*spbb15*spbb34^2*spaa35^3*spbb35^2*spaa45^2*spbb45+103/9*spbb14*spbb34*spaa35^2*spbb35^2*spaa45^3*spbb45^2)/(spaa12^2*spbb13^2*spbb14^2*spaa15*spbb25^2*spaa35*spaa45)+
(425/18*spaa12^3*spbb12^3*spbb23-905/18*spaa12^2*spbb12^3*spaa14*spbb34+373/9*spaa12^2*spbb12^2*spaa23*spbb23^2+33*spaa12^2*spbb12^2*spbb23*spaa24*spbb24-631/6*spaa12*spbb12^2*spaa14*spaa23*spbb23*spbb34+703/18*spaa12*spbb12^2*spaa14*spaa24*spbb24*spbb34+2531/18*spaa12*spbb12^2*spaa14*spaa34*spbb34^2+119/6*spaa12*spbb12*spaa23^2*spbb23^3+280/9*spaa12*spbb12*spaa23*spbb23^2*spaa24*spbb24+47/3*spaa12*spbb12*spbb23*spaa24^2*spbb24^2+3803/18*spbb12^2*spaa14^2*spaa23*spbb34^2-455/18*spbb12*spaa14*spaa23^2*spbb23^2*spbb34-1913/18*spbb12*spaa14*spaa23*spbb23*spaa24*spbb24*spbb34+20/9*spbb12*spaa14*spaa24^2*spbb24^2*spbb34+575/9*spbb12*spaa14*spaa24*spbb24*spaa34*spbb34^2+431/9*spbb12*spaa14*spaa34^2*spbb34^3+119/18*spaa23^3*spbb23^4+55/6*spaa23*spbb23^2*spaa24^2*spbb24^2)/(spaa12*spbb13^2*spaa15*spbb25^2*spaa35)+
(-36*spaa12^3*spbb12^3*spbb24-83/2*spaa12^2*spbb12^3*spaa13*spbb34-75*spaa12^2*spbb12^2*spaa23*spbb23*spbb24-967/18*spaa12^2*spbb12^2*spaa24*spbb24^2-490/9*spaa12*spbb12^2*spaa13*spaa23*spbb23*spbb34-379/6*spaa12*spbb12^2*spaa13*spaa24*spbb24*spbb34+101/18*spaa12*spbb12^2*spaa13*spaa34*spbb34^2-581/9*spaa12*spbb12*spaa23^2*spbb23^2*spbb24-177/2*spaa12*spbb12*spaa23*spbb23*spaa24*spbb24^2-427/18*spaa12*spbb12*spaa24^2*spbb24^3-101/18*spbb12^2*spaa13^2*spaa24*spbb34^2-281/18*spbb12*spaa13*spaa23^2*spbb23^2*spbb34-287/6*spbb12*spaa13*spaa23*spbb23*spaa24*spbb24*spbb34+55/9*spbb12*spaa13*spaa23*spbb23*spaa34*spbb34^2-83/3*spbb12*spaa13*spaa24^2*spbb24^2*spbb34-281/18*spaa23^3*spbb23^3*spbb24-257/6*spaa23^2*spbb23^2*spaa24*spbb24^2-65/3*spaa23*spbb23*spaa24^2*spbb24^3)/(spaa12*spbb14^2*spaa15*spbb25^2*spaa45)+
(spbb23*(394/9*spaa23^3*spbb23^3*spbb24*spaa25*spbb34+311/18*spaa23^3*spbb23^3*spbb34^2*spaa35+388/9*spaa23^2*spbb23^2*spaa24*spbb24^2*spaa25*spbb34-451/18*spaa23^2*spbb23^2*spaa24*spbb24*spbb34^2*spaa35+307/18*spaa23^2*spbb23^2*spbb24^2*spaa25^2*spbb35+496/9*spaa23^2*spbb23^2*spbb24*spaa25*spaa34*spbb34^2+733/9*spaa23^2*spbb23^2*spbb24*spaa25*spbb34*spaa35*spbb35+2696/9*spaa23^2*spbb23^2*spaa34*spbb34^3*spaa35-667/18*spaa23^2*spbb23^2*spbb34^2*spaa35^2*spbb35-70/9*spaa23*spbb23*spaa24^2*spbb24^3*spaa25*spbb34-62/9*spaa23*spbb23*spaa24^2*spbb24^2*spbb34^2*spaa35+67/6*spaa23*spbb23*spaa24*spbb24^3*spaa25^2*spbb35-169/18*spaa23*spbb23*spaa24*spbb24^2*spaa25*spaa34*spbb34^2+47/2*spaa23*spbb23*spaa24*spbb24^2*spaa25*spbb34*spaa35*spbb35+1879/18*spaa23*spbb23*spaa24*spbb24*spaa34*spbb34^3*spaa35-2483/18*spaa23*spbb23*spaa24*spbb24*spbb34^2*spaa35^2*spbb35+307/9*spaa23*spbb23*spbb24^2*spaa25^2*spaa35*spbb35^2+3809/18*spaa23*spbb23*spbb24*spaa25*spaa34^2*spbb34^3+383/9*spaa23*spbb23*spbb24*spaa25*spbb34*spaa35^2*spbb35^2+8167/18*spaa23*spbb23*spaa34^2*spbb34^4*spaa35+1651/6*spaa23*spbb23*spaa34*spbb34^3*spaa35^2*spbb35-201/2*spaa23*spbb23*spbb34^2*spaa35^3*spbb35^2-113/18*spaa24^3*spbb24^4*spaa25*spbb34-124/9*spaa24^3*spbb24^3*spbb34^2*spaa35-127/18*spaa24^2*spbb24^4*spaa25^2*spbb35-181/9*spaa24^2*spbb24^3*spaa25*spaa34*spbb34^2-197/9*spaa24^2*spbb24^3*spaa25*spbb34*spaa35*spbb35-613/18*spaa24^2*spbb24^2*spaa34*spbb34^3*spaa35-203/18*spaa24^2*spbb24^2*spbb34^2*spaa35^2*spbb35+67/6*spaa24*spbb24^3*spaa25^2*spaa35*spbb35^2+2309/18*spaa24*spbb24^2*spaa25*spaa34^2*spbb34^3-353/18*spaa24*spbb24^2*spaa25*spbb34*spaa35^2*spbb35^2+2089/18*spaa24*spbb24*spaa34^2*spbb34^4*spaa35+79*spaa24*spbb24*spaa34*spbb34^3*spaa35^2*spbb35-1154/9*spaa24*spbb24*spbb34^2*spaa35^3*spbb35^2+307/18*spbb24^2*spaa25^2*spaa35^2*spbb35^3+1567/9*spbb24*spaa25*spaa34^3*spbb34^4+44/9*spbb24*spaa25*spbb34*spaa35^3*spbb35^3+1543/9*spaa34^3*spbb34^5*spaa35+2036/9*spaa34^2*spbb34^4*spaa35^2*spbb35+167/9*spaa34*spbb34^3*spaa35^3*spbb35^2-326/9*spbb34^2*spaa35^4*spbb35^3))/(spaa12*spbb13*spbb14*spaa15*spbb25^2*spbb34^2*spaa35*spaa45)+
(spbb23*spbb14*(-77/2*spaa12*spbb12*spaa15+410/9*spaa12*spbb23*spaa35+671/18*spaa13*spbb13*spaa15+127/18*spaa15^2*spbb15))/(spbb25*spbb34^2*spaa35*spaa45)+
(1585/18*spaa13^2*spbb13^3*spbb14*spaa15^2+743/18*spaa13^2*spbb13^3*spaa15*spbb34*spaa35-497/6*spaa13^2*spbb13^2*spbb14*spaa15*spbb34*spaa45-6151/18*spaa13^2*spbb13^2*spbb34^2*spaa35*spaa45+6491/18*spaa13^2*spbb13*spbb14*spbb34^2*spaa45^2+7607/18*spaa13*spbb13^2*spaa14*spbb34^2*spaa35^2+599/18*spaa13*spbb13^2*spbb14*spaa15^3*spbb15+1033/18*spaa13*spbb13^2*spbb14*spaa15^2*spaa35*spbb35-1621/18*spaa13*spbb13*spbb14^2*spaa15^2*spbb35*spaa45+671/2*spaa13*spbb13*spbb14*spaa15*spbb34*spaa35*spbb35*spaa45+245/2*spaa13*spbb14^2*spaa15*spbb34*spbb35*spaa45^2-5983/18*spaa13*spbb13*spaa34*spbb34^3*spaa35*spaa45+706/9*spaa13*spbb14*spaa34*spbb34^3*spaa45^2+2264/9*spaa13*spbb13*spbb34^2*spaa35^2*spbb35*spaa45-1090/9*spaa13*spbb14*spbb34^2*spaa35*spbb35*spaa45^2-137/18*spbb13*spaa14*spaa34*spbb34^3*spaa35^2+7/9*spbb13*spbb14*spaa15^4*spbb15^2+19/6*spbb13*spbb14*spaa15^3*spbb15*spaa35*spbb35+13/9*spbb14^2*spaa15^3*spbb15*spbb35*spaa45+202/3*spbb13*spbb14*spaa15^2*spaa35^2*spbb35^2-1103/18*spbb14^2*spaa15^2*spaa35*spbb35^2*spaa45-247/3*spbb14*spaa15*spbb34*spaa35^2*spbb35^2*spaa45-139/6*spaa34^2*spbb34^4*spaa35*spaa45+697/18*spaa34*spbb34^3*spaa35^2*spbb35*spaa45+139/2*spbb34^2*spaa35^3*spbb35^2*spaa45)/(spaa12*spbb13*spbb14*spaa15*spbb25*spbb34*spaa35*spaa45)+
(-4999/18*spaa12*spbb12^2*spaa15-701/6*spbb12*spaa13*spbb23*spaa25-3983/18*spbb12*spaa15^2*spbb15+889/18*spbb12*spaa15*spaa23*spbb23-248*spbb12*spaa15*spaa25*spbb25-3715/18*spaa23*spbb23^2*spaa35-4259/18*spbb23*spaa25*spbb25*spaa35)/(spbb13*spaa15*spbb25*spaa35)+
(-35/9*spaa12*spbb12^2*spaa15+2518/9*spbb12*spaa13*spbb23*spaa25-109/6*spbb12*spaa15^2*spbb15+310/9*spbb12*spaa15*spaa23*spbb23-473/9*spbb12*spaa15*spaa25*spbb25+19/18*spaa23*spbb23^2*spaa35+298*spbb23*spaa25*spbb25*spaa35)/(spbb14*spaa15*spbb25*spaa45)+
(+4919/18*spaa13*spbb24*spaa45)/(spaa15*spbb25*spaa35)+
(6761/18*spaa12*spbb12^2*spaa15-4910/9*spbb12*spaa13*spbb23*spaa25+6085/18*spbb12*spaa15^2*spbb15+1141/2*spbb12*spaa15*spaa23*spbb23-3581/6*spaa15*spbb15*spbb23*spaa35-1669/18*spaa23*spbb23^2*spaa35-3889/18*spbb23*spaa35^2*spbb35)/(spbb25*spbb34*spaa35*spaa45)+
(spaa15*(739/2*spbb12*spaa25+5603/9*spbb13*spaa35))/(spbb34*spaa35*spaa45)+
(11/2*spaa13*spbb13+11/2*spaa23*spbb23)/(spaa35*spbb35)+
(-380),
(-8*spbb12^3*spaa13^3*spbb35^3)/(spbb25^3*spab3123^3)+
(spbb35*(-330*spaa12^3*spbb12^3*spaa13*spbb25^2-132*spaa12^3*spbb12^2*spbb25^3*spaa35-264*spaa12^2*spbb12^3*spaa13^2*spbb25*spbb35-297*spaa12^2*spbb12^2*spaa13*spaa15*spbb15*spbb25^2-297*spaa12^2*spbb12^2*spaa13*spaa25*spbb25^3-132*spaa12^2*spbb12*spaa15*spbb15*spbb25^3*spaa35-132*spaa12^2*spbb12*spaa25*spbb25^4*spaa35-66*spaa12*spbb12^3*spaa13^3*spbb35^2-198*spaa12*spbb12^2*spaa13^2*spaa15*spbb15*spbb25*spbb35-198*spaa12*spbb12^2*spaa13^2*spaa25*spbb25^2*spbb35-66*spaa12*spbb12*spaa13*spaa15^2*spbb15^2*spbb25^2-132*spaa12*spbb12*spaa13*spaa15*spbb15*spaa25*spbb25^3-66*spaa12*spbb12*spaa13*spaa25^2*spbb25^4-33*spaa12*spaa15^2*spbb15^2*spbb25^3*spaa35-66*spaa12*spaa15*spbb15*spaa25*spbb25^4*spaa35-33*spaa12*spaa25^2*spbb25^5*spaa35-33*spbb12^2*spaa13^3*spaa15*spbb15*spbb35^2-33*spbb12^2*spaa13^3*spaa25*spbb25*spbb35^2-33*spbb12*spaa13^2*spaa15^2*spbb15^2*spbb25*spbb35-66*spbb12*spaa13^2*spaa15*spbb15*spaa25*spbb25^2*spbb35-33*spbb12*spaa13^2*spaa25^2*spbb25^3*spbb35))/(spaa12*spbb25^3*spab4124^3)+
(77*spaa12^2*spbb12^5*spaa13^2*spaa14+55*spaa12*spbb12^4*spaa13^3*spbb13*spaa14+55*spaa12*spbb12^4*spaa13^2*spaa14*spaa23*spbb23+33*spaa12*spbb12^4*spaa13^2*spaa14*spaa24*spbb24-99*spaa12*spbb12^4*spaa13*spaa14^2*spaa23*spbb24+11*spbb12^3*spaa13^4*spbb13^2*spaa14-33*spbb12^2*spaa13^4*spbb13^2*spbb23*spaa34+22*spbb12^3*spaa13^3*spbb13*spaa14*spaa23*spbb23+154*spbb12^3*spaa13^3*spbb13*spaa14*spaa24*spbb24+88*spbb12^2*spaa13^3*spbb13^2*spaa14*spbb24*spaa34-66*spbb12^2*spaa13^3*spbb13*spaa23*spbb23^2*spaa34+77*spbb12^3*spaa13^3*spbb23*spaa24^2*spbb24-44*spbb12*spaa13^3*spbb13^2*spbb23*spbb24*spaa34^2-220*spbb12^3*spaa13^2*spbb13*spaa14^2*spaa23*spbb24+11*spbb12^3*spaa13^2*spaa14*spaa23^2*spbb23^2+176*spbb12^2*spaa13^2*spbb13*spaa14*spaa23*spbb23*spbb24*spaa34+66*spbb12^2*spaa13^2*spbb13*spaa14*spaa24*spbb24^2*spaa34+77*spbb12*spaa13^2*spbb13^2*spaa14*spbb24^2*spaa34^2-33*spbb12^2*spaa13^2*spaa23^2*spbb23^3*spaa34-88*spbb12*spaa13^2*spbb13*spaa23*spbb23^2*spbb24*spaa34^2-55/2*spaa13^2*spbb13^2*spbb23*spbb24^2*spaa34^3-143*spbb12^3*spaa13*spaa14^2*spaa23^2*spbb23*spbb24-132*spbb12^2*spaa13*spbb13*spaa14^2*spaa23*spbb24^2*spaa34+88*spbb12^2*spaa13*spaa14*spaa23^2*spbb23^2*spbb24*spaa34+154*spbb12*spaa13*spbb13*spaa14*spaa23*spbb23*spbb24^2*spaa34^2-44*spbb12*spaa13*spaa23^2*spbb23^3*spbb24*spaa34^2-55*spaa13*spbb13*spaa23*spbb23^2*spbb24^2*spaa34^3-66*spbb12^2*spaa14^2*spaa23^2*spbb23*spbb24^2*spaa34+77*spbb12*spaa14*spaa23^2*spbb23^2*spbb24^2*spaa34^2-55/2*spaa23^2*spbb23^3*spbb24^2*spaa34^3)/(spbb25^3*spaa35^2*spaa45*spab4124^2)+
(-37/9*spbb12^3*spbb35^3)/(spbb13^3*spbb25^3)+
(spbb12^2*spaa13^2*spbb35^2*(11/3*spbb13*spbb23*spbb45-40/3*spbb13*spbb25*spbb34+4/3*spbb15*spbb23*spbb34))/(spbb13*spbb25^3*spbb34*spab3123^2)+
(spbb12*spaa13*spbb35*(31/6*spaa12^3*spbb12^4+5/2*spaa12^2*spbb12^3*spaa13*spbb13+47/6*spaa12^2*spbb12^3*spaa14*spbb14+47/6*spaa12^2*spbb12^3*spaa24*spbb24+9/2*spaa12^2*spbb12^2*spbb13*spbb24*spaa34-37/6*spaa12*spbb12^2*spaa13^2*spbb13^2+7/2*spaa12*spbb12^3*spaa13*spaa24*spbb34+37/6*spaa12*spbb12*spaa13*spbb13^2*spbb24*spaa34+8/3*spaa12*spbb12^2*spaa14^2*spbb14^2+16/3*spaa12*spbb12^2*spaa14*spbb14*spaa24*spbb24+2*spaa12*spbb12*spbb13*spaa14*spbb14*spbb24*spaa34+8/3*spaa12*spbb12^2*spaa24^2*spbb24^2+2*spaa12*spbb12*spbb13*spaa24*spbb24^2*spaa34-4*spaa12*spbb13^2*spbb24^2*spaa34^2+5/2*spbb12^2*spaa13^2*spbb13*spaa24*spbb34+1*spbb12^2*spaa13*spaa14*spbb14*spaa24*spbb34+1*spbb12^2*spaa13*spaa24^2*spbb24*spbb34))/(spaa12*spbb13^2*spbb25^3*spaa35^2*spab3123)+
(spbb12*(1*spaa12^3*spbb12^4*spaa13^2*spbb13^2*spbb14*spbb34^2-11/2*spaa12^3*spbb12^3*spaa13^2*spbb13^2*spbb14^2*spbb23*spbb34-22*spaa12^3*spbb12^2*spaa13^2*spbb13^2*spbb14^3*spbb23^2+23/2*spaa12^3*spbb12^4*spaa13*spbb13*spaa14*spbb14^2*spbb34^2+2/3*spaa12^3*spbb12^5*spaa13*spbb13*spaa23*spbb34^3+23/2*spaa12^3*spbb12^4*spaa14^2*spbb14^3*spbb34^2+2/3*spaa12^3*spbb12^5*spaa14*spbb14*spaa23*spbb34^3-20*spaa12^3*spbb12^4*spaa14*spbb14^2*spaa24*spbb24*spbb34^2-44*spaa12^3*spbb12^3*spaa14*spbb14^3*spbb23*spaa24*spbb24*spbb34-22*spaa12^3*spbb12^2*spaa14*spbb14^4*spbb23^2*spaa24*spbb24+1*spaa12^3*spbb12^4*spbb14*spaa24^2*spbb24^2*spbb34^2+1*spaa12^2*spbb12^3*spaa13^3*spbb13^3*spbb14*spbb34^2-22*spaa12^2*spbb12^2*spaa13^3*spbb13^3*spbb14^2*spbb23*spbb34+44*spaa12^2*spbb12*spaa13^3*spbb13^3*spbb14^3*spbb23^2+49/2*spaa12^2*spbb12^3*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb34^2+2/3*spaa12^2*spbb12^4*spaa13^2*spbb13^2*spaa23*spbb34^3-172/3*spaa12^2*spbb12^3*spaa13*spbb13*spaa14^2*spbb14^3*spbb34^2-14/3*spaa12^2*spbb12^4*spaa13*spbb13*spaa14*spbb14*spaa23*spbb34^3-218/3*spaa12^2*spbb12^3*spaa14^3*spbb14^4*spbb34^2-33/2*spaa12^2*spbb12^4*spaa14^2*spbb14^2*spaa23*spbb34^3-341/3*spaa12^2*spbb12^3*spaa14^2*spbb14^3*spaa24*spbb24*spbb34^2-198*spaa12^2*spbb12^2*spaa14^2*spbb14^4*spbb23*spaa24*spbb24*spbb34-88*spaa12^2*spbb12*spaa14^2*spbb14^5*spbb23^2*spaa24*spbb24-2/3*spaa12^2*spbb12^5*spaa14*spaa23^2*spbb34^4-7/3*spaa12^2*spbb12^4*spaa14*spbb14*spaa23*spaa24*spbb24*spbb34^3-191/6*spaa12^2*spbb12^3*spaa14*spbb14^2*spaa24^2*spbb24^2*spbb34^2-88*spaa12^2*spbb12^2*spaa14*spbb14^3*spbb23*spaa24^2*spbb24^2*spbb34-44*spaa12^2*spbb12*spaa14*spbb14^4*spbb23^2*spaa24^2*spbb24^2-2/3*spaa12^2*spbb12^4*spaa23*spaa24^2*spbb24^2*spbb34^3+2*spaa12^2*spbb12^3*spbb14*spaa24^3*spbb24^3*spbb34^2+77/6*spaa12*spbb12*spaa13^4*spbb13^4*spbb14^2*spbb23*spbb34-22*spaa12*spaa13^4*spbb13^4*spbb14^3*spbb23^2+151/3*spaa12*spbb12^2*spaa13^3*spbb13^3*spaa14*spbb14^2*spbb34^2+74/3*spaa12*spbb12^2*spaa13^2*spbb13^2*spaa14^2*spbb14^3*spbb34^2-5/3*spaa12*spbb12^3*spaa13^2*spbb13^2*spaa14*spbb14*spaa23*spbb34^3-22/3*spaa12*spbb12^2*spaa13*spbb13*spaa14^3*spbb14^4*spbb34^2-43/2*spaa12*spbb12^3*spaa13*spbb13*spaa14^2*spbb14^2*spaa23*spbb34^3-2/3*spaa12*spbb12^4*spaa13*spbb13*spaa14*spaa23^2*spbb34^4-4*spaa12*spbb12^2*spaa14^4*spbb14^5*spbb34^2+224/3*spaa12*spbb12^3*spaa14^3*spbb14^3*spaa23*spbb34^3-590/3*spaa12*spbb12^2*spaa14^3*spbb14^4*spaa24*spbb24*spbb34^2-583/3*spaa12*spbb12*spaa14^3*spbb14^5*spbb23*spaa24*spbb24*spbb34-66*spaa12*spaa14^3*spbb14^6*spbb23^2*spaa24*spbb24+5*spaa12*spbb12^4*spaa14^2*spbb14*spaa23^2*spbb34^4+55/3*spaa12*spbb12^3*spaa14^2*spbb14^2*spaa23*spaa24*spbb24*spbb34^3-109*spaa12*spbb12^2*spaa14^2*spbb14^3*spaa24^2*spbb24^2*spbb34^2-979/6*spaa12*spbb12*spaa14^2*spbb14^4*spbb23*spaa24^2*spbb24^2*spbb34-66*spaa12*spaa14^2*spbb14^5*spbb23^2*spaa24^2*spbb24^2+4/3*spaa12*spbb12^4*spaa14*spaa23^2*spaa24*spbb24*spbb34^4-5*spaa12*spbb12^3*spaa14*spbb14*spaa23*spaa24^2*spbb24^2*spbb34^3-43/3*spaa12*spbb12^2*spaa14*spbb14^2*spaa24^3*spbb24^3*spbb34^2-44*spaa12*spbb12*spaa14*spbb14^3*spbb23*spaa24^3*spbb24^3*spbb34-22*spaa12*spaa14*spbb14^4*spbb23^2*spaa24^3*spbb24^3-2/3*spaa12*spbb12^3*spaa23*spaa24^3*spbb24^3*spbb34^3+1*spaa12*spbb12^2*spbb14*spaa24^4*spbb24^4*spbb34^2+22*spbb12*spaa13^4*spbb13^4*spaa14*spbb14^2*spbb34^2+22*spbb12*spaa13^3*spbb13^3*spaa14^2*spbb14^3*spbb34^2-5/2*spbb12*spaa13^2*spbb13^2*spaa14^3*spbb14^4*spbb34^2-22*spbb12^2*spaa13^2*spbb13^2*spaa14^2*spbb14^2*spaa23*spbb34^3-5/2*spbb12^2*spaa13*spbb13*spaa14^3*spbb14^3*spaa23*spbb34^3+6*spbb12^2*spaa14^4*spbb14^4*spaa23*spbb34^3-5*spbb12*spaa14^4*spbb14^5*spaa24*spbb24*spbb34^2+9/2*spbb12^2*spaa14^3*spbb14^3*spaa23*spaa24*spbb24*spbb34^3-5/2*spbb12*spaa14^3*spbb14^4*spaa24^2*spbb24^2*spbb34^2+1*spbb12^2*spaa14^2*spbb14^2*spaa23*spaa24^2*spbb24^2*spbb34^3))/(spaa12*spbb13^2*spbb14^2*spbb25^3*spbb34^2*spaa35^2*spaa45*spab4124)+
(spbb12^2*spbb45*(4/3*spaa12^2*spbb12^2+2*spaa12*spbb12*spaa15*spbb15+2/3*spaa12*spbb12*spaa24*spbb24+4/3*spaa12*spbb12*spaa25*spbb25+4/3*spbb12*spaa14*spaa25*spbb45-4/3*spaa24^2*spbb24^2-2/3*spaa24*spbb24*spaa25*spbb25))/(spbb14^2*spbb25^2*spaa45*spab4124)+
(-264*spaa12^2*spbb12^3*spaa14*spbb24^2*spaa25+88*spaa12^2*spbb12^3*spbb14*spaa15^2*spbb25-308*spaa12*spbb12^2*spaa14*spaa15*spbb15*spbb24^2*spaa25+242*spaa12*spbb12^2*spaa14*spaa24*spbb24^3*spaa25+88*spaa12*spbb12^2*spbb14*spaa15^3*spbb15*spbb25+22*spaa12*spbb12^2*spaa15*spaa24^2*spbb24^3-440*spbb12*spaa14^2*spbb15*spbb24^3*spaa25^2-88*spbb12*spaa14*spaa15^2*spbb15^2*spbb24^2*spaa25+572*spbb12*spaa14*spaa15*spbb15*spaa24*spbb24^3*spaa25-286*spaa14*spaa15*spbb15^2*spbb24^3*spaa25*spaa45-132*spbb12*spaa14*spaa24^2*spbb24^4*spaa25+132*spaa14*spbb15*spaa24*spbb24^4*spaa25*spaa45+132*spaa14*spbb15*spbb24^3*spaa25*spaa45^2*spbb45+22*spbb12*spbb14*spaa15^4*spbb15^2*spbb25+286*spbb14^2*spaa15^2*spaa24*spbb24*spbb25^2*spaa45+286*spbb14^2*spaa15^2*spbb25^2*spaa45^2*spbb45+44*spbb12*spaa15*spaa24^3*spbb24^4-132*spbb14*spaa15*spaa24^2*spbb24^3*spbb25*spaa45-264*spbb14*spaa15*spaa24*spbb24^2*spbb25*spaa45^2*spbb45-132*spbb14*spaa15*spbb24*spbb25*spaa45^3*spbb45^2+22*spbb24^2*spaa45^4*spbb45^3)/(spbb25^2*spbb34^2*spaa35^2*spaa45*spab4124)+
(11/2*spaa12*spaa13^3*spbb13^5*spbb23*spbb25*spbb45+11/2*spaa12*spaa13^2*spbb13^5*spaa15*spbb25^2*spbb45+33/2*spaa12*spaa13^2*spbb13^4*spaa23*spbb23^2*spbb25*spbb45+33/2*spaa12*spaa13^2*spbb13^4*spbb23*spaa25*spbb25^2*spbb45+33/2*spaa12*spaa13*spbb13^3*spaa23^2*spbb23^3*spbb25*spbb45+33/2*spaa12*spaa13*spbb13^3*spaa23*spbb23^2*spaa25*spbb25^2*spbb45+11/2*spaa12*spbb13^2*spaa23^3*spbb23^4*spbb25*spbb45+11/2*spaa12*spbb13^2*spaa23^2*spbb23^3*spaa25*spbb25^2*spbb45-2*spaa13^4*spbb13^5*spbb23*spbb35*spbb45+139/2*spaa13^4*spbb13^5*spbb24*spbb35^2-1229/2*spaa13^4*spbb13^4*spbb14*spbb23*spbb35^2+634*spbb12*spaa13^3*spbb13^3*spbb14*spaa15*spbb35^3+3/2*spaa13^3*spbb13^5*spaa15*spbb25*spbb35*spbb45-2541/2*spaa13^3*spbb13^4*spbb14*spaa15*spbb25*spbb35^2+148*spaa13^3*spbb13^4*spaa15*spbb15*spbb24*spbb35^2-8*spaa13^3*spbb13^4*spaa23*spbb23^2*spbb35*spbb45-5099/6*spaa13^3*spbb13^3*spbb14*spaa23*spbb23^2*spbb35^2+2075/6*spbb12*spaa13^3*spbb13^2*spbb14*spbb23*spaa25*spbb35^3+1/2*spaa13^3*spbb13^4*spbb23*spaa25*spbb25*spbb35*spbb45-12875/6*spaa13^3*spbb13^3*spbb14*spbb23*spaa25*spbb25*spbb35^2+163*spbb12*spaa13^2*spbb13^2*spbb14*spaa15^2*spbb15*spbb35^3+7/2*spaa13^2*spbb13^4*spaa15^2*spbb15*spbb25*spbb35*spbb45-5347/6*spaa13^2*spbb13^3*spbb14*spaa15^2*spbb15*spbb25*spbb35^2+497/3*spaa13^2*spbb13^3*spaa15^2*spbb15^2*spbb24*spbb35^2-101/3*spbb12^2*spaa13^2*spbb13*spbb14*spaa15*spaa25*spbb35^4+2929/3*spbb12*spaa13^2*spbb13^2*spbb14*spaa15*spaa25*spbb25*spbb35^3+17/2*spaa13^2*spbb13^4*spaa15*spaa25*spbb25^2*spbb35*spbb45-6427/3*spaa13^2*spbb13^3*spbb14*spaa15*spaa25*spbb25^2*spbb35^2-12*spaa13^2*spbb13^3*spaa23^2*spbb23^3*spbb35*spbb45-216*spaa13^2*spbb13^2*spbb14*spaa23^2*spbb23^3*spbb35^2-334/3*spbb12*spaa13^2*spbb13*spbb14*spaa23*spbb23^2*spaa25*spbb35^3-15/2*spaa13^2*spbb13^3*spaa23*spbb23^2*spaa25*spbb25*spbb35*spbb45-1912/3*spaa13^2*spbb13^2*spbb14*spaa23*spbb23^2*spaa25*spbb25*spbb35^2+89/3*spbb12^2*spaa13^2*spbb14*spbb23*spaa25^2*spbb35^4-2143/6*spbb12*spaa13^2*spbb13*spbb14*spbb23*spaa25^2*spbb25*spbb35^3+9/2*spaa13^2*spbb13^3*spbb23*spaa25^2*spbb25^2*spbb35*spbb45-4783/6*spaa13^2*spbb13^2*spbb14*spbb23*spaa25^2*spbb25^2*spbb35^2+73/3*spbb12*spaa13*spbb13*spbb14*spaa15^3*spbb15^2*spbb35^3-1045/6*spaa13*spbb13^2*spbb14*spaa15^3*spbb15^2*spbb25*spbb35^2+197/3*spaa13*spbb13^2*spaa15^3*spbb15^3*spbb24*spbb35^2-19/3*spbb12^2*spaa13*spbb14*spaa15^2*spbb15*spaa25*spbb35^4+409/6*spbb12*spaa13*spbb13*spbb14*spaa15^2*spbb15*spaa25*spbb25*spbb35^3-788*spaa13*spbb13^2*spbb14*spaa15^2*spbb15*spaa25*spbb25^2*spbb35^2+184/3*spbb12^2*spaa13*spbb14*spaa15*spaa25^2*spbb25*spbb35^4-385*spbb12*spaa13*spbb13*spbb14*spaa15*spaa25^2*spbb25^2*spbb35^3-1433/6*spaa13*spbb13^2*spbb14*spaa15*spaa25^2*spbb25^3*spbb35^2-8*spaa13*spbb13^2*spaa23^3*spbb23^4*spbb35*spbb45+490/3*spaa13*spbb13*spbb14*spaa23^3*spbb23^4*spbb35^2-221/2*spbb12*spaa13*spbb14*spaa23^2*spbb23^3*spaa25*spbb35^3-21/2*spaa13*spbb13^2*spaa23^2*spbb23^3*spaa25*spbb25*spbb35*spbb45+2069/3*spaa13*spbb13*spbb14*spaa23^2*spbb23^3*spaa25*spbb25*spbb35^2-2035/6*spbb12*spaa13*spbb14*spaa23*spbb23^2*spaa25^2*spbb25*spbb35^3-5/2*spaa13*spbb13^2*spaa23*spbb23^2*spaa25^2*spbb25^2*spbb35*spbb45+3251/3*spaa13*spbb13*spbb14*spaa23*spbb23^2*spaa25^2*spbb25^2*spbb35^2-2081/6*spbb12*spaa13*spbb14*spbb23*spaa25^3*spbb25^2*spbb35^3+2267/3*spaa13*spbb13*spbb14*spbb23*spaa25^3*spbb25^3*spbb35^2+5/2*spbb12*spbb14*spaa15^4*spbb15^3*spbb35^3-18*spbb13*spbb14*spaa15^4*spbb15^3*spbb25*spbb35^2+5/2*spbb13*spaa15^4*spbb15^4*spbb24*spbb35^2+19/3*spbb12*spbb14*spaa15^3*spbb15^2*spaa25*spbb25*spbb35^3-145/6*spbb13*spbb14*spaa15^3*spbb15^2*spaa25*spbb25^2*spbb35^2-95/3*spbb12*spbb14*spaa15^2*spbb15*spaa25^2*spbb25^2*spbb35^3+219/2*spbb13*spbb14*spaa15^2*spbb15*spaa25^2*spbb25^3*spbb35^2-709/6*spbb12*spbb14*spaa15*spaa25^3*spbb25^3*spbb35^3+595/3*spbb13*spbb14*spaa15*spaa25^3*spbb25^4*spbb35^2-2*spbb13*spaa23^4*spbb23^5*spbb35*spbb45+149/2*spbb14*spaa23^4*spbb23^5*spbb35^2-4*spbb13*spaa23^3*spbb23^4*spaa25*spbb25*spbb35*spbb45+911/3*spbb14*spaa23^3*spbb23^4*spaa25*spbb25*spbb35^2-2*spbb13*spaa23^2*spbb23^3*spaa25^2*spbb25^2*spbb35*spbb45+464*spbb14*spaa23^2*spbb23^3*spaa25^2*spbb25^2*spbb35^2+315*spbb14*spaa23*spbb23^2*spaa25^3*spbb25^3*spbb35^2+481/6*spbb14*spbb23*spaa25^4*spbb25^4*spbb35^2)/(spaa12*spbb13^2*spbb25^2*spbb34*spaa35^2*spbb35^2*spab4124)+
(spaa12*spbb25*spbb13*(11*spaa13*spbb13+11/2*spaa23*spbb23))/(spaa35*spbb35^2*spab4124)+
(-41/2*spaa13^4*spbb13^5*spbb23+11*spaa13^3*spbb13^5*spaa14*spbb24+2621/3*spaa13^3*spbb13^4*spaa14*spbb14*spbb23-65/2*spaa13^3*spbb13^4*spaa23*spbb23^2+2257/3*spaa13^3*spbb13^3*spbb14*spbb23^2*spaa24+19/2*spaa13^3*spbb13^4*spbb23*spaa34*spbb34-1049*spaa13^2*spbb13^4*spaa14^2*spbb14*spbb24+1077*spaa13^2*spbb13^3*spaa14^2*spbb14^2*spbb23-1673/3*spaa13^2*spbb13^2*spaa14*spbb14^2*spbb23^2*spaa24+61/2*spaa13^2*spbb13^4*spaa14*spbb24*spaa34*spbb34+2083/2*spaa13^2*spbb13^3*spaa14*spbb14*spbb23*spaa34*spbb34-22*spaa13^2*spbb13^3*spaa23^2*spbb23^3-1255/3*spaa13^2*spbb13^2*spbb14*spaa23*spbb23^3*spaa24-4*spaa13^2*spbb13^3*spaa23*spbb23^2*spaa34*spbb34-4673/6*spaa13^2*spbb13*spbb14^2*spbb23^3*spaa24^2-3803/6*spaa13^2*spbb13^2*spbb14*spbb23^2*spaa24*spaa34*spbb34-61/2*spaa13^2*spbb13^3*spbb23*spaa34^2*spbb34^2-430*spaa13*spbb13^3*spaa14^3*spbb14^2*spbb24+133/2*spaa13*spbb13^2*spaa14^3*spbb14^3*spbb23-518*spaa13*spbb13*spaa14^2*spbb14^3*spbb23^2*spaa24-955/2*spaa13*spbb13^3*spaa14^2*spbb14*spbb24*spaa34*spbb34+419/6*spaa13*spbb13^2*spaa14^2*spbb14^2*spbb23*spaa34*spbb34-309/2*spaa13*spaa14*spbb14^3*spbb23^3*spaa24^2-7385/6*spaa13*spbb13*spaa14*spbb14^2*spbb23^2*spaa24*spaa34*spbb34+29*spaa13*spbb13^2*spaa14*spbb14*spbb23*spaa34^2*spbb34^2-12*spaa13*spbb13^2*spaa23^3*spbb23^4-721/2*spaa13*spbb13*spbb14*spaa23^2*spbb23^4*spaa24-9/2*spaa13*spbb13^2*spaa23^2*spbb23^3*spaa34*spbb34-1159/6*spaa13*spbb14^2*spaa23*spbb23^4*spaa24^2-886*spaa13*spbb13*spbb14*spaa23*spbb23^3*spaa24*spaa34*spbb34-1187/3*spaa13*spbb14^2*spbb23^3*spaa24^2*spaa34*spbb34-4115/6*spaa13*spbb13*spbb14*spbb23^2*spaa24*spaa34^2*spbb34^2+67*spbb13^2*spaa14^4*spbb14^3*spbb24-301/3*spbb13*spaa14^4*spbb14^4*spbb23-100/3*spaa14^3*spbb14^4*spbb23^2*spaa24+961/6*spbb13^2*spaa14^3*spbb14^2*spbb24*spaa34*spbb34-2297/6*spbb13*spaa14^3*spbb14^3*spbb23*spaa34*spbb34-949/6*spaa14^2*spbb14^3*spbb23^2*spaa24*spaa34*spbb34+481/6*spbb13^2*spaa14^2*spbb14*spbb24*spaa34^2*spbb34^2-1336/3*spbb13*spaa14^2*spbb14^2*spbb23*spaa34^2*spbb34^2-405/2*spaa14*spbb14^2*spbb23^2*spaa24*spaa34^2*spbb34^2-481/3*spbb13*spaa14*spbb14*spbb23*spaa34^3*spbb34^3-2*spbb13*spaa23^4*spbb23^5-149/2*spbb14*spaa23^3*spbb23^5*spaa24-2*spbb13*spaa23^3*spbb23^4*spaa34*spbb34-1375/6*spbb14*spaa23^2*spbb23^4*spaa24*spaa34*spbb34-1409/6*spbb14*spaa23*spbb23^3*spaa24*spaa34^2*spbb34^2-481/6*spbb14*spbb23^2*spaa24*spaa34^3*spbb34^3)/(spaa12*spbb13^2*spbb25^2*spbb34*spaa35*spaa45*spab4124)+
(spaa12*spbb12^2*(-2*spaa12*spbb12^2*spaa14-2*spbb12*spaa14^2*spbb14-2*spbb12*spaa14*spaa24*spbb24-2*spbb13*spaa14*spbb24*spaa34-2*spaa23*spbb23^2*spaa34-2*spbb23*spaa24*spbb24*spaa34))/(spaa13*spbb13^2*spbb25^2*spaa35*spaa45)+
(spbb12^2*spbb35*(-1057/6*spaa12^2*spbb12^2-980/3*spaa12*spbb12*spaa14*spbb14-1483/3*spaa12*spbb12*spaa23*spbb23-2431/3*spaa12*spbb12*spaa24*spbb24+1352/3*spbb12*spaa13*spaa24*spbb34-371/2*spaa14^2*spbb14^2-2318/3*spaa14*spbb14*spaa24*spbb24-962/3*spaa23^2*spbb23^2-945*spaa23*spbb23*spaa24*spbb24-1897/3*spaa24^2*spbb24^2))/(spbb13^2*spbb25^2*spaa35*spab4124)+
(spbb12*(4/3*spaa12^3*spbb12^4*spbb34+658/3*spaa12^2*spbb12^3*spaa13*spbb13*spbb34+473/3*spaa12^2*spbb12^2*spaa13*spbb13^2*spbb24-71*spaa12^2*spbb12^3*spaa14*spbb14*spbb34+8/3*spaa12^2*spbb12^3*spaa23*spbb23*spbb34-1505/2*spaa12*spbb12^2*spaa13^2*spbb13^2*spbb34+2201/6*spaa12*spbb12*spaa13^2*spbb13^3*spbb24+10/3*spaa12*spbb12^2*spaa13*spbb13*spaa14*spbb14*spbb34+661/6*spaa12*spbb12^2*spaa13*spbb13*spaa23*spbb23*spbb34+1522/3*spaa12*spbb12*spaa13*spbb13^2*spaa23*spbb23*spbb24+1124/3*spaa12*spbb12^3*spaa13*spaa24*spbb34^2-625/2*spaa12*spbb12^2*spaa14^2*spbb14^2*spbb34+10/3*spaa12*spbb12^2*spaa23^2*spbb23^2*spbb34-995/2*spbb12*spaa13^3*spbb13^3*spbb34+995/2*spaa13^3*spbb13^4*spbb24+103/3*spbb12*spaa13^2*spbb13^2*spaa14*spbb14*spbb34-6245/6*spbb12*spaa13^2*spbb13^2*spaa23*spbb23*spbb34+3941/6*spaa13^2*spbb13^3*spaa23*spbb23*spbb24-1162/3*spbb12^2*spaa13^2*spbb13*spaa24*spbb34^2-70/3*spbb12*spaa13*spbb13*spaa14^2*spbb14^2*spbb34+2833/6*spbb12^2*spaa13*spaa14*spbb14*spaa24*spbb34^2-191/3*spbb12*spaa13*spbb13*spaa23^2*spbb23^2*spbb34+1789/6*spaa13*spbb13^2*spaa23^2*spbb23^2*spbb24+1367/6*spbb12^2*spaa13*spaa23*spbb23*spaa24*spbb34^2-170*spbb12*spaa14^3*spbb14^3*spbb34+10/3*spbb12*spaa23^3*spbb23^3*spbb34-2*spbb13*spaa23^3*spbb23^3*spbb24))/(spbb13*spbb14*spbb25^2*spbb34*spaa35*spaa45*spab4124)+
(spbb12*(1208/3*spaa12^2*spbb12^2-707/6*spaa12*spbb12*spaa14*spbb14+1023/2*spaa12*spbb12*spaa23*spbb23+9719/6*spaa12*spbb12*spaa24*spbb24+1415/3*spbb12*spaa13*spaa24*spbb34-305/3*spaa14^2*spbb14^2+4039/6*spaa14*spbb14*spaa24*spbb24+86/3*spaa23^2*spbb23^2+1275/2*spaa23*spbb23*spaa24*spbb24+1136*spaa24^2*spbb24^2))/(spbb13*spbb25*spaa35*spab4124)+
(spbb12*(-9*spaa12^2*spbb12^2-1159/3*spaa12*spbb12*spaa13*spbb13-8/3*spaa12*spbb12*spaa23*spbb23+13/3*spaa12*spbb12*spaa24*spbb24+384*spaa13^2*spbb13^2-469/2*spaa13*spbb13*spaa23*spbb23+11/3*spbb12*spaa13*spaa24*spbb34-4/3*spaa23^2*spbb23^2+2/3*spaa23*spbb23*spaa24*spbb24-1*spaa24^2*spbb24^2))/(spbb14*spbb25*spaa45*spab4124)+
(112*spaa12^3*spbb12^3*spbb23+3133/3*spaa12^2*spbb12^2*spaa13*spbb13*spbb23+437*spaa12^2*spbb12^3*spaa14*spbb34+543/2*spaa12^2*spbb12^2*spaa23*spbb23^2-3989/6*spaa12^2*spbb12^2*spbb23*spaa24*spbb24-3875/6*spaa12^2*spbb12*spbb14*spbb23^2*spaa34+3676/3*spaa12*spbb12*spaa13^2*spbb13^2*spbb23+283*spaa12*spbb12^2*spaa13*spbb13*spaa14*spbb34+3655/3*spaa12*spbb12*spaa13*spbb13*spaa23*spbb23^2-23/2*spaa12*spaa13*spbb13*spbb14*spbb23^2*spaa34+53/3*spaa12*spbb12^2*spaa14*spaa23*spbb23*spbb34+1897/2*spaa12*spbb12^2*spaa14*spaa24*spbb24*spbb34+269/2*spaa12*spbb12*spaa23^2*spbb23^3+167/2*spaa12*spbb12*spaa23*spbb23^2*spaa24*spbb24-15/2*spaa12*spbb14*spaa23*spbb23^3*spaa34+341/6*spaa12*spbb12*spbb23*spaa24^2*spbb24^2+27/2*spaa13^3*spbb13^3*spbb23-2594/3*spbb12*spaa13^2*spbb13^2*spaa14*spbb34+41*spaa13^2*spbb13^2*spaa23*spbb23^2-1162*spbb12*spaa13*spbb13*spaa14*spaa23*spbb23*spbb34+77/2*spaa13*spbb13*spaa23^2*spbb23^3-303/2*spbb12^2*spaa14^2*spaa23*spbb34^2-117*spbb12*spaa14*spaa23^2*spbb23^2*spbb34+2633/3*spbb12*spaa14*spaa23*spbb23*spaa24*spbb24*spbb34+1349/6*spbb12*spaa14*spaa24^2*spbb24^2*spbb34+11*spaa23^3*spbb23^4)/(spbb25*spbb34*spaa35*spbb35*spaa45*spab4124)+
(-4925/6*spaa12^2*spbb12^2*spbb23-11863/6*spaa12*spbb12*spaa13*spbb13*spbb23-546*spaa12*spbb12^2*spaa14*spbb34-1259/6*spaa12*spbb12*spaa23*spbb23^2-88*spaa13^2*spbb13^2*spbb23-91*spbb12*spaa13*spbb13*spaa14*spbb34-4127/6*spaa13*spbb13*spaa23*spbb23^2-3181/6*spbb12*spaa14*spaa23*spbb23*spbb34-1081/6*spbb12*spaa14*spaa34*spbb34^2-1495/6*spaa23^2*spbb23^3)/(spbb25*spbb34*spaa35*spbb35*spaa45)+
(-464*spaa12*spbb13*spbb23*spaa35+2363/6*spaa13*spbb13^2*spaa15-845/3*spbb13*spaa15^2*spbb15-2321/6*spbb12*spaa15*spaa25*spbb35)/(spbb34*spaa35*spbb35*spaa45)+
(-2203/2*spaa12*spbb12-1264/3*spaa13*spbb13-851/3*spaa14*spbb14-716/3*spaa23*spbb23)/(spaa35*spbb35)+
(+3019/6*spbb13*spaa14)/(spbb35*spaa45)+
(+1424/3),
(-4/9*spaa12^2*spbb12*spbb23*spaa35^2*spbb35)/(spaa15*spab5125^3)+
(spaa23*spaa15*(-1/6*spaa12*spbb12*spbb35+1/6*spaa12*spbb13*spbb25-1/6*spaa23*spbb23*spbb35))/(spaa12*spab2152^2)+
(-19/9*spbb12^2*spaa13^2*spbb23*spaa34*spbb35^2)/(spbb25^3*spaa45*spab3123^2)+
(spbb35*(165/2*spaa12^2*spbb12^2*spaa13*spbb25^2+33*spaa12^2*spbb12*spbb25^3*spaa35+66*spaa12*spbb12^2*spaa13^2*spbb25*spbb35+33*spaa12*spbb12*spaa13*spaa15*spbb15*spbb25^2+33*spaa12*spbb12*spaa13*spaa25*spbb25^3+33/2*spaa12*spaa15*spbb15*spbb25^3*spaa35+33/2*spaa12*spaa25*spbb25^4*spaa35+33/2*spbb12^2*spaa13^3*spbb35^2+33/2*spbb12*spaa13^2*spaa15*spbb15*spbb25*spbb35+33/2*spbb12*spaa13^2*spaa25*spbb25^2*spbb35))/(spaa12*spbb25^3*spab4124^2)+
(spbb12^3*(-1/3*spaa12^2*spbb12*spbb25*spbb35+1/6*spaa12^2*spbb13*spbb25^2-1/6*spaa12*spbb12*spaa13*spbb35^2-1/6*spaa12*spaa15*spbb15*spbb25*spbb35-1/6*spaa13*spaa15*spbb15*spbb35^2))/(spbb13*spbb14*spbb25^3*spaa45*spab1231)+
(spbb25*(1/6*spaa12*spbb12^2*spaa13*spbb35+1/6*spaa12*spbb12*spaa15*spbb15*spbb25-1/2*spaa12*spbb12*spaa23*spbb23*spbb25+1/6*spaa12*spbb13*spbb25^2*spaa35-1/2*spbb12*spaa13*spaa23*spbb23*spbb35-1/6*spaa23*spbb23*spbb25*spaa35*spbb35))/(spaa25*spbb25^3*spab2152)+
(spbb35^2*spbb12*spaa13*(-43/9*spaa12*spbb12*spaa13*spbb13*spbb23+35/18*spaa12*spbb12*spbb23*spaa35*spbb35+19/9*spaa12*spbb15*spbb23^2*spaa35-19/18*spbb12*spaa13*spbb13*spaa15*spbb35))/(spaa12*spbb13*spbb25^3*spbb34*spaa45*spab3123)+
(spbb12*spbb23^2*spaa13^2*(-2*spaa13*spbb15-2*spaa23*spbb25))/(spaa15*spbb25^3*spaa35*spab3153)+
(11*spaa12^3*spbb12^2*spbb24*spbb25^2-11/2*spaa12^2*spbb12^2*spaa14*spbb24*spbb25*spbb45-33/2*spaa12^2*spbb12^2*spaa15*spbb25^2*spbb45-33/2*spaa12^2*spbb12*spbb14*spaa15*spbb25^3-33/2*spaa12^2*spbb12*spbb24*spaa25*spbb25^3-33/2*spaa12*spbb12^2*spaa14^2*spbb24*spbb45^2-11/2*spaa12*spbb12*spaa15^2*spbb15*spbb25^2*spbb45-11*spaa12*spbb14*spaa15^2*spbb15*spbb25^3+11/2*spaa12*spbb12*spaa15*spaa25*spbb25^3*spbb45-22*spaa12*spbb14*spaa15*spaa25*spbb25^4-11*spaa12*spbb24*spaa25^2*spbb25^4+11/2*spbb12^2*spaa14^2*spaa15*spbb45^3-11/2*spbb12*spaa14*spaa15^2*spbb15*spbb25*spbb45^2-11/2*spbb12*spaa14*spaa15*spaa25*spbb25^2*spbb45^2)/(spaa12*spbb25^3*spbb34*spaa35*spab4124)+
(spbb24^2*spbb15*spaa14*(1/2*spaa14*spbb15*spbb24+1/2*spbb25*spaa45*spbb45))/(spbb14*spaa15*spbb25^3*spab4154)+
(spbb35*spaa25*spbb24*(8/9*spaa23^2*spbb23^3*spaa24*spbb24*spaa35+1/6*spaa23^2*spbb23^3*spaa35^2*spbb35+25/18*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa35-2/3*spaa23*spbb23^2*spaa24*spbb24^2*spaa25*spaa34-8/3*spaa23*spbb23^2*spaa24*spbb24*spaa35^2*spbb35-19/18*spaa23*spbb23^2*spbb24*spaa25*spaa34*spaa35*spbb35+1/6*spaa23*spbb23^2*spaa35^3*spbb35^2+5/6*spbb23*spaa24^3*spbb24^3*spaa35+1/3*spaa24^3*spbb24^4*spaa45-1*spbb23*spaa24^2*spbb24^3*spaa25*spaa34-22/3*spbb23*spaa24^2*spbb24^2*spaa35^2*spbb35-23/6*spaa24^2*spbb24^3*spaa35*spbb35*spaa45+2/3*spaa24^2*spbb24^3*spaa45^2*spbb45+68/9*spbb23*spaa24*spbb24^2*spaa25*spaa34*spaa35*spbb35+25/6*spaa24*spbb24^3*spaa25*spaa34*spbb35*spaa45-25/3*spbb23*spaa24*spbb24*spaa35^3*spbb35^2-19*spaa24*spbb24^2*spaa35^2*spbb35^2*spaa45-61/6*spaa24*spbb24^2*spaa35*spbb35*spaa45^2*spbb45+1/3*spaa24*spbb24^2*spaa45^3*spbb45^2+2/3*spbb23*spbb24^2*spaa25^2*spaa34^2*spbb35+67/18*spbb23*spbb24*spaa25*spaa34*spaa35^2*spbb35^2+88/9*spbb24^2*spaa25*spaa34*spaa35*spbb35^2*spaa45+31/6*spbb24^2*spaa25*spaa34*spbb35*spaa45^2*spbb45-43/9*spbb24*spaa35^3*spbb35^3*spaa45-185/18*spbb24*spaa35^2*spbb35^2*spaa45^2*spbb45-11/2*spbb24*spaa35*spbb35*spaa45^3*spbb45^2))/(spaa12*spbb13*spbb14*spaa15*spaa25*spbb25^3*spbb34*spaa35*spaa45)+
(spbb15^2*(1/3*spaa12^3*spbb12^3*spbb13*spbb14*spaa15^3*spaa25+1/3*spaa12^3*spbb12^4*spaa15^2*spaa25^2*spbb34+7/6*spaa12^3*spbb12^3*spbb14*spaa15^2*spbb23*spaa25^2+1/2*spaa12^3*spbb12^3*spaa15*spbb23*spbb24*spaa25^3+1/3*spaa12^2*spbb12^2*spbb13*spbb14*spaa15^4*spbb15*spaa25+1*spaa12^2*spbb12^2*spbb13*spbb14*spaa15^3*spaa23*spbb23*spaa25+1/3*spaa12^2*spbb12^3*spaa15^3*spbb15*spaa25^2*spbb34+47/3*spaa12^2*spbb12^2*spbb14*spaa15^3*spbb15*spbb23*spaa25^2+32/9*spaa12^2*spbb12^2*spbb14*spaa15^2*spaa23*spbb23^2*spaa25^2-5/3*spaa12^2*spbb12^2*spaa15^2*spbb15*spbb23*spbb24*spaa25^3+26/9*spaa12^2*spbb12^2*spaa15*spaa23*spbb23^2*spbb24*spaa25^3-13/9*spaa12*spbb12*spaa13*spaa15*spbb15*spbb23^2*spbb24*spaa25^4-1*spaa12*spbb12*spaa13*spaa23*spbb23^3*spbb24*spaa25^4+1/3*spaa12*spbb12*spbb13^2*spbb14*spaa15^4*spaa23^2*spbb23+3/2*spaa12*spbb12*spbb13*spbb14*spaa15^4*spbb15*spaa23*spbb23*spaa25+61/6*spaa12*spbb12*spbb14*spaa15^4*spbb15^2*spbb23*spaa25^2+1*spaa12*spbb12*spbb13*spbb14*spaa15^3*spaa23^2*spbb23^2*spaa25+349/9*spaa12*spbb12*spbb14*spaa15^3*spbb15*spaa23*spbb23^2*spaa25^2-7/6*spaa12*spbb12*spaa15^3*spbb15^2*spbb23*spbb24*spaa25^3+61/18*spaa12*spbb12*spbb14*spaa15^2*spaa23^2*spbb23^3*spaa25^2+203/9*spaa12*spbb12*spaa15^2*spbb15*spaa23*spbb23^2*spbb24*spaa25^3+73/18*spaa12*spbb12*spaa15*spaa23^2*spbb23^3*spbb24*spaa25^3+1*spaa13^2*spbb15*spbb23^3*spbb24*spaa25^5-205/18*spaa13*spaa15^2*spbb15^2*spbb23^2*spbb24*spaa25^4-119/18*spaa13*spaa15*spbb15*spaa23*spbb23^3*spbb24*spaa25^4+25/9*spaa13*spaa15*spbb15*spbb23^2*spbb24*spaa25^4*spaa35*spbb35-1*spaa13*spaa23^2*spbb23^4*spbb24*spaa25^4-2*spaa13*spaa23*spbb23^3*spbb24*spaa25^4*spaa35*spbb35-1*spaa13*spbb23^2*spbb24*spaa25^4*spaa35^2*spbb35^2+1/3*spbb13^2*spbb14*spaa15^5*spbb15*spaa23^2*spbb23+1/2*spbb13*spbb14*spaa15^5*spbb15^2*spaa23*spbb23*spaa25-16/3*spbb14*spaa15^5*spbb15^3*spbb23*spaa25^2+1/3*spbb13^2*spbb14*spaa15^4*spaa23^3*spbb23^2+5/3*spbb13*spbb14*spaa15^4*spbb15*spaa23^2*spbb23^2*spaa25+1/3*spbb13^2*spbb14*spaa15^4*spaa23^2*spbb23*spaa35*spbb35+107/18*spbb14*spaa15^4*spbb15^2*spaa23*spbb23^2*spaa25^2+2/3*spbb13*spbb14*spaa15^4*spbb15*spaa23*spbb23*spaa25*spaa35*spbb35-65/3*spbb14*spaa15^4*spbb15^2*spbb23*spaa25^2*spaa35*spbb35+1/3*spbb13*spbb14*spaa15^3*spaa23^3*spbb23^3*spaa25+431/18*spbb14*spaa15^3*spbb15*spaa23^2*spbb23^3*spaa25^2+1/2*spbb13*spbb14*spaa15^3*spaa23^2*spbb23^2*spaa25*spaa35*spbb35+101/6*spaa15^3*spbb15^2*spaa23*spbb23^2*spbb24*spaa25^3-131/9*spbb14*spaa15^3*spbb15*spaa23*spbb23^2*spaa25^2*spaa35*spbb35+1/6*spbb13*spbb14*spaa15^3*spaa23*spbb23*spaa25*spaa35^2*spbb35^2+43/9*spaa15^3*spbb15^2*spbb23*spbb24*spaa25^3*spaa35*spbb35-307/18*spbb14*spaa15^3*spbb15*spbb23*spaa25^2*spaa35^2*spbb35^2+2/3*spbb14*spaa15^2*spaa23^3*spbb23^4*spaa25^2+260/9*spaa15^2*spbb15*spaa23^2*spbb23^3*spbb24*spaa25^3+5/6*spbb14*spaa15^2*spaa23^2*spbb23^3*spaa25^2*spaa35*spbb35+193/18*spaa15^2*spbb15*spaa23*spbb23^2*spbb24*spaa25^3*spaa35*spbb35-10*spbb14*spaa15^2*spaa23*spbb23^2*spaa25^2*spaa35^2*spbb35^2+71/18*spaa15^2*spbb15*spbb23*spbb24*spaa25^3*spaa35^2*spbb35^2-13/18*spbb14*spaa15^2*spbb23*spaa25^2*spaa35^3*spbb35^3+5/3*spaa15*spaa23^3*spbb23^4*spbb24*spaa25^3+53/18*spaa15*spaa23^2*spbb23^3*spbb24*spaa25^3*spaa35*spbb35-155/18*spaa15*spaa23*spbb23^2*spbb24*spaa25^3*spaa35^2*spbb35^2-4/9*spaa15*spbb23*spbb24*spaa25^3*spaa35^3*spbb35^3))/(spaa12*spbb13*spbb14*spaa25^2*spbb25^2*spbb34*spaa35*spaa45*spab5125^2)+
(-421/18*spaa23^3*spbb23^4*spbb24*spaa25^3*spaa35*spbb35+421/18*spaa23^3*spbb23^4*spaa25^3*spbb25*spbb34*spaa35-421/18*spaa23^3*spbb23^4*spaa25^2*spbb34*spaa35^2*spbb35+1/3*spaa23^2*spbb23^3*spaa24*spbb24^2*spaa25^4*spbb25-298/9*spaa23^2*spbb23^3*spaa24*spbb24^2*spaa25^3*spaa35*spbb35+107/3*spaa23^2*spbb23^3*spaa24*spbb24*spaa25^3*spbb25*spbb34*spaa35-1415/18*spaa23^2*spbb23^3*spaa24*spbb24*spaa25^2*spbb34*spaa35^2*spbb35+203/3*spaa23^2*spbb23^3*spaa24*spaa25^2*spbb25*spbb34^2*spaa35^2-45*spaa23^2*spbb23^3*spaa24*spaa25*spbb34^2*spaa35^3*spbb35+1/3*spaa23^2*spbb23^3*spbb24*spaa25^5*spbb25^2+43/9*spaa23^2*spbb23^3*spbb24*spaa25^4*spbb25*spaa35*spbb35+101/6*spaa23^2*spbb23^3*spbb24*spaa25^3*spaa35^2*spbb35^2+62/9*spaa23^2*spbb23^3*spaa25^3*spbb25*spbb34*spaa35^2*spbb35+52/3*spaa23^2*spbb23^3*spaa25^2*spbb34*spaa35^3*spbb35^2+2/3*spaa23*spbb23^2*spaa24^2*spbb24^3*spaa25^4*spbb25-151/9*spaa23*spbb23^2*spaa24^2*spbb24^3*spaa25^3*spaa35*spbb35+113/6*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa25^3*spbb25*spbb34*spaa35-76*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa25^2*spbb34*spaa35^2*spbb35+137/2*spaa23*spbb23^2*spaa24^2*spbb24*spaa25^2*spbb25*spbb34^2*spaa35^2-710/9*spaa23*spbb23^2*spaa24^2*spbb24*spaa25*spbb34^2*spaa35^3*spbb35+1163/18*spaa23*spbb23^2*spaa24^2*spaa25*spbb25*spbb34^3*spaa35^3-121/6*spaa23*spbb23^2*spaa24^2*spbb34^3*spaa35^4*spbb35-91/6*spaa23*spbb23^2*spaa24*spbb24^2*spaa25^5*spbb25^2+173/18*spaa23*spbb23^2*spaa24*spbb24^2*spaa25^4*spbb25*spaa35*spbb35+247/6*spaa23*spbb23^2*spaa24*spbb24^2*spaa25^3*spaa35^2*spbb35^2-437/9*spaa23*spbb23^2*spaa24*spbb24*spaa25^3*spbb25*spbb34*spaa35^2*spbb35+565/9*spaa23*spbb23^2*spaa24*spbb24*spaa25^2*spbb34*spaa35^3*spbb35^2-383/18*spaa23*spbb23^2*spaa24*spaa25^2*spbb25*spbb34^2*spaa35^3*spbb35+389/18*spaa23*spbb23^2*spaa24*spaa25*spbb34^2*spaa35^4*spbb35^2-80/3*spaa23*spbb23^2*spbb24*spaa25^6*spbb25^3+121/6*spaa23*spbb23^2*spbb24*spaa25^5*spbb25^2*spaa35*spbb35-74/9*spaa23*spbb23^2*spbb24*spaa25^4*spbb25*spaa35^2*spbb35^2+31/2*spaa23*spbb23^2*spbb24*spaa25^3*spaa35^3*spbb35^3-911/18*spaa23*spbb23^2*spaa25^3*spbb25*spbb34*spaa35^3*spbb35^2+16*spaa23*spbb23^2*spaa25^2*spbb34*spaa35^4*spbb35^3+1/3*spbb23*spaa24^3*spbb24^4*spaa25^4*spbb25-127/18*spbb23*spaa24^3*spbb24^4*spaa25^3*spaa35*spbb35+59/9*spbb23*spaa24^3*spbb24^3*spaa25^3*spbb25*spbb34*spaa35-190/9*spbb23*spaa24^3*spbb24^3*spaa25^2*spbb34*spaa35^2*spbb35+176/9*spbb23*spaa24^3*spbb24^2*spaa25^2*spbb25*spbb34^2*spaa35^2-1/3*spaa24^3*spbb24^4*spaa25^2*spbb34*spaa35*spbb35*spaa45-305/9*spbb23*spaa24^3*spbb24^2*spaa25*spbb34^2*spaa35^3*spbb35+67/2*spbb23*spaa24^3*spbb24*spaa25*spbb25*spbb34^3*spaa35^3-121/6*spbb23*spaa24^3*spbb24*spbb34^3*spaa35^4*spbb35+61/3*spbb23*spaa24^3*spbb25*spbb34^4*spaa35^4-89/6*spbb23*spaa24^2*spbb24^3*spaa25^5*spbb25^2-91/6*spbb23*spaa24^2*spbb24^3*spaa25^4*spbb25*spaa35*spbb35+23*spbb23*spaa24^2*spbb24^3*spaa25^3*spaa35^2*spbb35^2-163/6*spbb23*spaa24^2*spbb24^2*spaa25^3*spbb25*spbb34*spaa35^2*spbb35-4/3*spaa24^2*spbb24^4*spaa25^3*spaa35*spbb35^2*spaa45+409/9*spbb23*spaa24^2*spbb24^2*spaa25^2*spbb34*spaa35^3*spbb35^2-827/18*spbb23*spaa24^2*spbb24*spaa25^2*spbb25*spbb34^2*spaa35^3*spbb35+389/18*spbb23*spaa24^2*spbb24*spaa25*spbb34^2*spaa35^4*spbb35^2-193/9*spbb23*spaa24^2*spaa25*spbb25*spbb34^3*spaa35^4*spbb35-83/2*spbb23*spaa24*spbb24^2*spaa25^6*spbb25^3-79/2*spbb23*spaa24*spbb24^2*spaa25^5*spbb25^2*spaa35*spbb35-23/6*spbb23*spaa24*spbb24^2*spaa25^4*spbb25*spaa35^2*spbb35^2-5/3*spaa24*spbb24^3*spaa25^4*spbb25*spaa35*spbb35^2*spaa45+31/2*spbb23*spaa24*spbb24^2*spaa25^3*spaa35^3*spbb35^3-50/3*spbb23*spaa24*spbb24*spaa25^3*spbb25*spbb34*spaa35^3*spbb35^2+16*spbb23*spaa24*spbb24*spaa25^2*spbb34*spaa35^4*spbb35^3-50/3*spbb23*spaa24*spaa25^2*spbb25*spbb34^2*spaa35^4*spbb35^2-21*spbb23*spbb24*spaa25^7*spbb25^4-418/9*spbb23*spbb24*spaa25^6*spbb25^3*spaa35*spbb35-43/18*spbb23*spbb24*spaa25^5*spbb25^2*spaa35^2*spbb35^2-2/3*spbb24^2*spaa25^5*spbb25^2*spaa35*spbb35^2*spaa45+146/9*spbb23*spbb24*spaa25^4*spbb25*spaa35^3*spbb35^3-11/9*spbb23*spaa25^3*spbb25*spbb34*spaa35^4*spbb35^3)/(spaa12*spbb13*spbb14*spaa15*spaa25*spbb25*spbb34*spaa35*spaa45*spab5125^2)+
(421/18*spaa23^3*spbb23^4*spaa25^3*spbb34*spaa35+1/3*spaa23^2*spbb23^3*spaa24*spbb24^2*spaa25^4+29/3*spaa23^2*spbb23^3*spaa24*spbb24*spaa25^3*spbb34*spaa35+241/6*spaa23^2*spbb23^3*spaa24*spaa25^2*spbb34^2*spaa35^2+2/3*spaa23^2*spbb23^3*spbb24*spaa25^5*spbb25+113/6*spaa23^2*spbb23^3*spbb24*spaa25^4*spaa35*spbb35-715/18*spaa23^2*spbb23^3*spaa25^4*spbb25*spbb34*spaa35+175/9*spaa23^2*spbb23^3*spaa25^3*spbb34*spaa35^2*spbb35+1/3*spaa23*spbb23^2*spaa24^2*spbb24^3*spaa25^4-1/6*spaa23*spbb23^2*spaa24^2*spbb24^2*spaa25^3*spbb34*spaa35+79/18*spaa23*spbb23^2*spaa24^2*spbb24*spaa25^2*spbb34^2*spaa35^2+121/6*spaa23*spbb23^2*spaa24^2*spaa25*spbb34^3*spaa35^3-287/6*spaa23*spbb23^2*spaa24*spbb24^2*spaa25^5*spbb25-509/18*spaa23*spbb23^2*spaa24*spbb24^2*spaa25^4*spaa35*spbb35+731/18*spaa23*spbb23^2*spaa24*spbb24*spaa25^4*spbb25*spbb34*spaa35-1295/18*spaa23*spbb23^2*spaa24*spbb24*spaa25^3*spbb34*spaa35^2*spbb35-683/18*spaa23*spbb23^2*spaa24*spaa25^3*spbb25*spbb34^2*spaa35^2-157/18*spaa23*spbb23^2*spaa24*spaa25^2*spbb34^2*spaa35^3*spbb35-275/3*spaa23*spbb23^2*spbb24*spaa25^6*spbb25^2+395/6*spaa23*spbb23^2*spbb24*spaa25^5*spbb25*spaa35*spbb35-1037/18*spaa23*spbb23^2*spbb24*spaa25^4*spaa35^2*spbb35^2+455/6*spaa23*spbb23^2*spaa25^4*spbb25*spbb34*spaa35^2*spbb35-973/9*spaa23*spbb23^2*spaa25^3*spbb34*spaa35^3*spbb35^2-43/6*spbb23*spaa24^3*spbb24^3*spaa25^3*spbb34*spaa35-1/3*spaa24^3*spbb24^4*spaa25^3*spbb34*spaa45-26/3*spbb23*spaa24^3*spbb24^2*spaa25^2*spbb34^2*spaa35^2-4/3*spaa24^3*spbb24^3*spaa25^2*spbb34^2*spaa35*spaa45-11/6*spbb23*spaa24^3*spbb24*spaa25*spbb34^3*spaa35^3-1/3*spaa24^3*spbb24^2*spaa25*spbb34^3*spaa35^2*spaa45-1/3*spbb23*spaa24^3*spbb34^4*spaa35^4-283/6*spbb23*spaa24^2*spbb24^3*spaa25^5*spbb25-1189/18*spbb23*spaa24^2*spbb24^3*spaa25^4*spaa35*spbb35+38/9*spbb23*spaa24^2*spbb24^2*spaa25^4*spbb25*spbb34*spaa35-1*spaa24^2*spbb24^4*spaa25^4*spbb35*spaa45-550/9*spbb23*spaa24^2*spbb24^2*spaa25^3*spbb34*spaa35^2*spbb35+689/18*spbb23*spaa24^2*spbb24*spaa25^3*spbb25*spbb34^2*spaa35^2-14/3*spaa24^2*spbb24^3*spaa25^3*spbb34*spaa35*spbb35*spaa45-49/9*spbb23*spaa24^2*spbb24*spaa25^2*spbb34^2*spaa35^3*spbb35+101/18*spbb23*spaa24^2*spaa25^2*spbb25*spbb34^3*spaa35^3-2/3*spaa24^2*spbb24^2*spaa25^2*spbb34^2*spaa35^2*spbb35*spaa45+2/3*spbb23*spaa24^2*spaa25*spbb34^3*spaa35^4*spbb35-821/6*spbb23*spaa24*spbb24^2*spaa25^6*spbb25^2-285/2*spbb23*spaa24*spbb24^2*spaa25^5*spbb25*spaa35*spbb35-1*spaa24*spbb24^3*spaa25^5*spbb25*spbb35*spaa45-175/3*spbb23*spaa24*spbb24^2*spaa25^4*spaa35^2*spbb35^2+215/6*spbb23*spaa24*spbb24*spaa25^4*spbb25*spbb34*spaa35^2*spbb35-16/3*spaa24*spbb24^3*spaa25^4*spaa35*spbb35^2*spaa45-139/3*spbb23*spaa24*spbb24*spaa25^3*spbb34*spaa35^3*spbb35^2+97/2*spbb23*spaa24*spaa25^3*spbb25*spbb34^2*spaa35^3*spbb35-1/3*spaa24*spbb24^2*spaa25^3*spbb34*spaa35^2*spbb35^2*spaa45-1/3*spbb23*spaa24*spaa25^2*spbb34^2*spaa35^4*spbb35^2-125/2*spbb23*spbb24*spaa25^7*spbb25^3-1516/9*spbb23*spbb24*spaa25^6*spbb25^2*spaa35*spbb35-1/3*spbb24^2*spaa25^6*spbb25^2*spbb35*spaa45-63/2*spbb23*spbb24*spaa25^5*spbb25*spaa35^2*spbb35^2-2*spbb24^2*spaa25^5*spbb25*spaa35*spbb35^2*spaa45+305/18*spbb23*spbb24*spaa25^4*spaa35^3*spbb35^3+104/3*spbb23*spaa25^4*spbb25*spbb34*spaa35^3*spbb35^2-22/9*spbb23*spaa25^3*spbb34*spaa35^4*spbb35^3)/(spaa12*spbb13*spbb14*spaa15*spaa25^2*spbb25*spbb34*spaa35*spaa45*spab5125)+
(2*spaa13^2*spbb13^3*spbb14*spaa15^2+619/6*spaa13^2*spbb13^3*spaa15*spbb34*spaa35-119*spaa13^2*spbb13^2*spbb14*spaa15*spbb34*spaa45-2380/9*spaa13^2*spbb13^2*spbb34^2*spaa35*spaa45+268/3*spaa13^2*spbb13*spbb14*spbb34^2*spaa45^2+1021/18*spaa13*spbb13^2*spaa14*spbb34^2*spaa35^2-5/3*spaa13*spbb13^2*spbb14*spaa15^3*spbb15-2081/18*spaa13*spbb13^2*spbb14*spaa15^2*spaa35*spbb35+114*spaa13*spbb13*spbb14^2*spaa15^2*spbb35*spaa45+3317/6*spaa13*spbb13*spbb14*spaa15*spbb34*spaa35*spbb35*spaa45-373/6*spaa13*spbb14^2*spaa15*spbb34*spbb35*spaa45^2-1349/6*spaa13*spbb13*spaa34*spbb34^3*spaa35*spaa45+143/6*spaa13*spbb14*spaa34*spbb34^3*spaa45^2-827/6*spaa13*spbb13*spbb34^2*spaa35^2*spbb35*spaa45-3769/18*spaa13*spbb14*spbb34^2*spaa35*spbb35*spaa45^2+28*spbb13*spaa14*spaa34*spbb34^3*spaa35^2+166/3*spbb13*spbb14*spaa15^4*spbb15^2+1315/6*spbb13*spbb14*spaa15^3*spbb15*spaa35*spbb35-167/3*spbb14^2*spaa15^3*spbb15*spbb35*spaa45+533/3*spbb13*spbb14*spaa15^2*spaa35^2*spbb35^2-441/2*spbb14^2*spaa15^2*spaa35*spbb35^2*spaa45-1531/9*spbb14*spaa15*spbb34*spaa35^2*spbb35^2*spaa45-572/9*spaa34^2*spbb34^4*spaa35*spaa45-139/2*spaa34*spbb34^3*spaa35^2*spbb35*spaa45-371/18*spbb34^2*spaa35^3*spbb35^2*spaa45)/(spaa12*spbb13*spbb14*spaa15*spbb25*spbb34*spaa35*spaa45)+
(-2479/18*spaa12*spbb12^2*spaa15-7357/18*spbb12*spaa13*spbb23*spaa25-3073/18*spbb12*spaa15^2*spbb15+495/2*spbb12*spaa15*spaa23*spbb23-1613/9*spbb12*spaa15*spaa25*spbb25-6505/18*spaa23*spbb23^2*spaa35-3305/9*spbb23*spaa25*spbb25*spaa35)/(spbb13*spaa15*spbb25*spaa35)+
(-13/6*spaa12*spbb12^2*spaa15-467/6*spbb12*spaa13*spbb23*spaa25-7/6*spbb12*spaa15^2*spbb15+110/9*spbb12*spaa15*spaa23*spbb23+62/9*spbb12*spaa15*spaa25*spbb25-161/3*spaa23*spbb23^2*spaa35+5/3*spbb23*spaa25*spbb25*spaa35)/(spbb14*spaa15*spbb25*spaa45)+
(-4139/9*spaa14*spbb23*spaa35)/(spaa15*spbb25*spaa45)+
(1/6*spaa12*spbb12-5/6*spaa23*spbb23)/(spaa25*spbb25)+
(-77*spaa12^2*spbb12^2*spbb23-10799/18*spaa12*spbb12*spaa13*spbb13*spbb23-2450/9*spaa12*spbb12^2*spaa14*spbb34-4786/9*spaa12*spbb12*spaa23*spbb23^2-645*spaa13^2*spbb13^2*spbb23-18463/18*spbb12*spaa13*spbb13*spaa14*spbb34-22037/18*spaa13*spbb13*spaa23*spbb23^2-6169/6*spbb12*spaa14*spaa23*spbb23*spbb34-11267/18*spbb12*spaa14*spaa34*spbb34^2-10427/18*spaa23^2*spbb23^3)/(spbb25*spbb34*spaa35*spbb35*spaa45)+
(spaa15*(-281/6*spbb12*spaa25-2909/18*spbb13*spaa35))/(spbb34*spaa35*spaa45)+
(-3143/9*spaa12*spbb12-1301/2*spaa13*spbb13-5263/9*spaa23*spbb23)/(spaa35*spbb35)+
(+43121/54),
(spbb24*spbb23*spbb35*spaa45*(11/2*spaa12*spaa13^2*spbb15^2*spbb25+11*spaa12*spaa13*spbb15*spaa23*spbb25^2+11/2*spaa12*spaa23^2*spbb25^3+11/2*spaa13^3*spbb15^2*spbb35+11*spaa13^2*spbb15*spaa23*spbb25*spbb35+11/2*spaa13*spaa23^2*spbb25^2*spbb35))/(spaa12*spbb25^3*spab4124^3)+
(+5/9*spbb12^2*spaa13^3*spaa34*spbb34*spbb35^2)/(spaa12*spbb25^3*spaa35*spab3123^2)+
(spbb12*spaa23*spbb23^3*spaa13^2*(-2/3*spaa13*spbb15-2/3*spaa23*spbb25))/(spaa15*spbb25^3*spaa35*spab3153^2)+
(spaa34^3*spbb45*spbb24*spbb23*(-11/3*spaa23*spbb23*spaa24*spbb24-11/6*spaa23*spbb23*spaa34*spbb34-11/3*spaa24^2*spbb24^2-11/3*spaa24*spbb24*spaa25*spbb25+11/4*spaa24*spbb24*spaa34*spbb34+11/6*spbb23*spaa25*spaa34*spbb45))/(spaa24*spbb25^3*spaa35^2*spab4124^2)+
(spaa13*spbb35*(1/4*spaa12^2*spbb12^2*spbb13^2*spbb23^2*spbb45-1/3*spaa12^2*spbb12*spbb13^3*spbb23*spbb24*spbb25+1*spaa12^2*spbb12*spbb13^2*spbb14*spbb23^2*spbb25-1/3*spaa12^2*spbb12*spbb13*spbb14*spbb15*spbb23^3-11/36*spaa12*spbb12*spaa13*spbb13^3*spbb23^2*spbb45-41/36*spaa12*spaa13*spbb13^4*spbb23*spbb24*spbb25+35/18*spaa12*spaa13*spbb13^3*spbb14*spbb23^2*spbb25-29/36*spaa12*spaa13*spbb13^2*spbb14*spbb15*spbb23^3+1/6*spaa12*spbb13^4*spaa14*spbb24^2*spbb25-2/3*spaa12*spbb13^3*spaa14*spbb14*spbb23*spbb24*spbb25+1*spaa12*spbb13^2*spaa14*spbb14^2*spbb23^2*spbb25-2/3*spaa12*spbb13*spaa14*spbb14^2*spbb15*spbb23^3-1/6*spaa12*spbb14^2*spbb15*spbb23^4*spaa24-2/3*spaa13^2*spbb13^4*spbb23*spbb25*spbb34+2/3*spaa13^2*spbb13^3*spbb15*spbb23^2*spbb34+5/6*spaa13*spbb13^4*spaa14*spbb24*spbb25*spbb34-3/2*spaa13*spbb13^3*spaa14*spbb14*spbb23*spbb25*spbb34+1/3*spaa13*spbb13^2*spaa14*spbb14*spbb15*spbb23^2*spbb34-1/3*spaa13*spbb13*spbb14*spbb15*spbb23^3*spaa24*spbb34-5/9*spaa13*spbb13^3*spbb23*spbb25*spaa34*spbb34^2+7/18*spaa13*spbb13^2*spbb15*spbb23^2*spaa34*spbb34^2))/(spaa12*spbb13^2*spbb25^3*spbb34^2*spaa45*spab3123)+
(spaa34*spaa13*spbb23^2*(2/3*spaa13^2*spbb13*spaa14*spbb14*spbb15+1/3*spaa13^2*spbb13*spbb14*spaa34*spbb35-1/3*spaa13^2*spbb13*spbb15*spaa34*spbb34-1/3*spaa13*spaa14*spbb14^2*spaa34*spbb35+1/3*spaa13*spaa14*spbb14*spbb15*spaa34*spbb34+2/3*spaa13*spaa14*spbb15^2*spbb34*spaa35+1/3*spbb14*spaa15*spaa34^2*spbb35*spbb45))/(spaa15*spaa24*spbb25^3*spaa35^2*spbb35*spab3153)+
(+37/54*spbb12^3*spbb35^3)/(spbb13^3*spbb25^3)+
(+14/27*spbb12^3*spbb45^3)/(spbb14^3*spbb25^3)+
(-1/3*spaa12^3*spbb12^4*spbb23*spbb25-7/6*spaa12^2*spbb12^4*spaa13*spbb23*spbb35+2/3*spaa12^2*spbb12^4*spaa15*spbb25*spbb35-11/6*spaa12^2*spbb12^3*spbb23*spaa25*spbb25^2+7/3*spaa12*spbb12^4*spaa13*spaa15*spbb35^2-2*spaa12*spbb12^3*spaa13*spaa23*spbb23^2*spbb35-4/9*spaa12*spbb12*spaa13*spbb15^2*spbb23^3*spaa35+1/3*spaa12*spbb12^3*spaa15^2*spbb15*spbb25*spbb35+11/6*spaa12*spbb12^3*spaa15*spaa25*spbb25^2*spbb35-7/6*spaa12*spbb12^2*spaa23*spbb23^2*spaa25*spbb25^2-3/2*spaa12*spbb12^2*spbb23*spaa25^2*spbb25^3+7/6*spbb12^3*spaa13*spaa15^2*spbb15*spbb35^2+7/3*spbb12^3*spaa13*spaa15*spaa23*spbb23*spbb35^2-5/6*spaa13*spaa15*spbb15^3*spbb23^3*spaa35-7/6*spbb12^2*spaa13*spaa23^2*spbb23^3*spbb35-10/9*spaa13*spbb15^2*spaa23*spbb23^4*spaa35+7/6*spbb12^2*spaa15*spaa23*spbb23*spaa25*spbb25^2*spbb35)/(spaa13*spbb13^2*spbb25^3*spbb34*spaa35*spaa45)+
(spbb12^2*spbb45^2*(7/6*spaa12*spbb12+1/9*spaa13*spbb13+7/6*spaa23*spbb23+23/18*spaa24*spbb24))/(spbb14^2*spaa25*spbb25^3)+
(spbb14*spaa15^2*spbb35*(-5/12*spaa12^2*spbb12^2*spbb25-7/12*spaa12*spbb12^2*spaa14*spbb45+1/6*spaa12*spbb12*spaa15*spbb15*spbb25-1/6*spaa12*spbb12*spaa24*spbb24*spbb25-1/6*spaa12*spbb14*spbb25^2*spaa45-23/6*spbb12*spaa14^2*spbb14*spbb45+23/6*spaa14^2*spbb14^2*spbb25-23/6*spbb12*spaa14*spaa24*spbb24*spbb45+15/2*spaa14*spbb14*spaa24*spbb24*spbb25+11/3*spaa24^2*spbb24^2*spbb25))/(spaa12*spaa25*spbb25^3*spbb34^2*spaa35*spaa45)+
(spaa34*spbb34*(-11/12*spaa13*spbb13-11/12*spaa23*spbb23))/(spaa35^2*spbb35^2)+
(spbb12*(-19/6*spaa12^4*spbb12^3*spaa13*spbb23*spaa24*spbb24-2/3*spaa12^4*spbb12^3*spaa14*spaa24*spbb24^2-7/6*spaa12^4*spbb12^2*spbb23*spaa24*spbb24^2*spaa34-2/9*spaa12^3*spbb12^3*spaa13^2*spbb23*spaa24*spbb34+23/6*spaa12^3*spbb12^3*spaa13*spaa14*spaa24*spbb24*spbb34+1/3*spaa12^3*spbb12^2*spaa13*spaa23^2*spbb23^3-11/6*spaa12^3*spbb12^2*spaa13*spaa23*spbb23^2*spaa24*spbb24-8*spaa12^3*spbb12^2*spaa13*spbb23*spaa24^2*spbb24^2-1/3*spaa12^3*spbb12^2*spaa14^2*spbb14*spaa24*spbb24^2+7/6*spaa12^3*spbb12^2*spaa14*spaa24^2*spbb24^3-11/6*spaa12^3*spbb12*spaa23*spbb23^2*spaa24*spbb24^2*spaa34-11/3*spaa12^3*spbb12*spbb23*spaa24^2*spbb24^3*spaa34+7/9*spaa12^2*spbb12^3*spaa13^2*spaa14*spaa24*spbb34^2-4/3*spaa12^2*spbb12^2*spaa13^2*spaa23*spbb23^2*spaa24*spbb34-101/18*spaa12^2*spbb12^2*spaa13^2*spbb23*spaa24^2*spbb24*spbb34+3*spaa12^2*spbb12^2*spaa13*spaa14^2*spbb14*spaa24*spbb24*spbb34+10/3*spaa12^2*spbb12^2*spaa13*spaa14*spaa24^2*spbb24^2*spbb34+1/3*spaa12^2*spbb12*spaa13*spaa23^3*spbb23^4+4/3*spaa12^2*spbb12*spaa13*spaa23^2*spbb23^3*spaa24*spbb24+1/6*spaa12^2*spbb12*spaa13*spaa23*spbb23^2*spaa24^2*spbb24^2-3/2*spaa12^2*spbb12*spaa13*spbb23*spaa24^3*spbb24^3+1/3*spaa12^2*spbb12*spaa14^3*spbb14^2*spaa24*spbb24^2+13/6*spaa12^2*spbb12*spaa14^2*spbb14*spaa24^2*spbb24^3+11/6*spaa12^2*spbb12*spaa14*spaa24^3*spbb24^4+47/18*spaa12*spbb12^2*spaa13^3*spbb23*spaa24^2*spbb34^2+8/9*spaa12*spbb12^2*spaa13^2*spaa14^2*spbb14*spaa24*spbb34^2+55/9*spaa12*spbb12^2*spaa13^2*spaa14*spaa24^2*spbb24*spbb34^2+1/3*spaa12*spbb12*spaa13^2*spaa23^2*spbb23^3*spaa24*spbb34-47/9*spaa12*spbb12*spaa13^2*spaa23*spbb23^2*spaa24^2*spbb24*spbb34-163/18*spaa12*spbb12*spaa13^2*spbb23*spaa24^3*spbb24^2*spbb34+7/6*spaa12*spbb12*spaa13*spaa14^3*spbb14^2*spaa24*spbb24*spbb34+1/3*spaa12*spbb12*spaa13*spaa14^2*spbb14*spaa24^2*spbb24^2*spbb34-5/3*spaa12*spbb12*spaa13*spaa14*spaa24^3*spbb24^3*spbb34-1/3*spaa12*spaa13*spaa23^3*spbb23^4*spaa24*spbb24+47/18*spaa12*spaa13*spaa23^2*spbb23^3*spaa24^2*spbb24^2+23/6*spaa12*spaa13*spaa23*spbb23^2*spaa24^3*spbb24^3+5/6*spaa12*spaa13*spbb23*spaa24^4*spbb24^4+1/3*spbb12*spaa13^2*spaa14^3*spbb14^2*spaa24*spbb34^2+2/3*spbb12*spaa13^2*spaa14^2*spbb14*spaa24^2*spbb24*spbb34^2+1/3*spbb12*spaa13^2*spaa14*spaa24^3*spbb24^2*spbb34^2))/(spaa12*spaa13*spbb13*spaa25*spbb25^3*spbb34*spaa35^2*spbb35*spaa45)+
(spbb12*(7/6*spaa12^6*spbb12^5*spaa14-11/3*spaa12^6*spbb12^4*spbb23*spaa34+89/6*spaa12^5*spbb12^4*spaa13*spbb13*spaa14-19/9*spaa12^5*spbb12^3*spaa13*spbb13*spbb23*spaa34+19/3*spaa12^5*spbb12^4*spaa14^2*spbb14+59/6*spaa12^5*spbb12^4*spaa14*spaa34*spbb34+5/9*spaa12^5*spbb12^3*spbb23*spaa34^2*spbb34+6*spaa12^4*spbb12^3*spaa13^2*spbb13^2*spaa14+2/3*spaa12^4*spbb12^2*spaa13^2*spbb13^2*spbb23*spaa34+45/2*spaa12^4*spbb12^3*spaa13*spbb13*spaa14^2*spbb14+85/18*spaa12^4*spbb12^3*spaa13*spbb13*spaa14*spaa34*spbb34+109/18*spaa12^4*spbb12^2*spaa13*spbb13*spbb23*spaa34^2*spbb34+10*spaa12^4*spbb12^3*spaa14^3*spbb14^2+131/18*spaa12^4*spbb12^4*spaa14^2*spaa23*spbb34-4/3*spaa12^4*spbb12^3*spaa14*spaa34^2*spbb34^2+16/3*spaa12^4*spbb12^2*spbb23*spaa34^3*spbb34^2-1*spaa12^3*spbb12^2*spaa13^3*spbb13^3*spaa14+13/2*spaa12^3*spbb12^2*spaa13^2*spbb13^2*spaa14^2*spbb14-127/18*spaa12^3*spbb12^2*spaa13^2*spbb13^2*spaa14*spaa34*spbb34-13/6*spaa12^3*spbb12*spaa13^2*spbb13^2*spbb23*spaa34^2*spbb34+91/6*spaa12^3*spbb12^2*spaa13*spbb13*spaa14^3*spbb14^2+52/9*spaa12^3*spbb12^3*spaa13*spbb13*spaa14^2*spaa23*spbb34-305/18*spaa12^3*spbb12^2*spaa13*spbb13*spaa14*spaa34^2*spbb34^2-41/12*spaa12^3*spbb12*spaa13*spbb13*spbb23*spaa34^3*spbb34^2+17/3*spaa12^3*spbb12^2*spaa14^4*spbb14^3-5/18*spaa12^3*spbb12^3*spaa14^3*spbb14*spaa23*spbb34-19/12*spaa12^3*spbb12^3*spaa14^2*spaa23*spaa34*spbb34^2-65/6*spaa12^3*spbb12^2*spaa14*spaa34^3*spbb34^3-5/4*spaa12^3*spbb12*spbb23*spaa34^4*spbb34^3-1/3*spaa12^2*spbb12*spaa13^3*spbb13^3*spaa14^2*spbb14+2/3*spaa12^2*spbb12*spaa13^3*spbb13^3*spaa14*spaa34*spbb34+47/18*spaa12^2*spbb12*spaa13^2*spbb13^2*spaa14^3*spbb14^2-1/3*spaa12^2*spbb12^2*spaa13^2*spbb13^2*spaa14^2*spaa23*spbb34+31/12*spaa12^2*spbb12*spaa13^2*spbb13^2*spaa14*spaa34^2*spbb34^2+13/6*spaa12^2*spaa13^2*spbb13^2*spbb23*spaa34^3*spbb34^2+23/6*spaa12^2*spbb12*spaa13*spbb13*spaa14^4*spbb14^3+47/18*spaa12^2*spbb12^2*spaa13*spbb13*spaa14^3*spbb14*spaa23*spbb34-50/9*spaa12^2*spbb12^2*spaa13*spbb13*spaa14^2*spaa23*spaa34*spbb34^2+19/6*spaa12^2*spbb12*spaa13*spbb13*spaa14*spaa34^3*spbb34^3+1/3*spaa12^2*spaa13*spbb13*spbb23*spaa34^4*spbb34^3+5/6*spaa12^2*spbb12*spaa14^5*spbb14^4-25/18*spaa12^2*spbb12^2*spaa14^4*spbb14^2*spaa23*spbb34-29/36*spaa12^2*spbb12^3*spaa14^3*spaa23^2*spbb34^2-11/2*spaa12^2*spbb12^2*spaa14^2*spaa23*spaa34^2*spbb34^3+5/4*spaa12^2*spbb12*spaa14*spaa34^4*spbb34^4-11/6*spaa12^2*spbb23*spaa34^5*spbb34^4+11/6*spaa12*spaa13^2*spbb13^2*spaa14*spaa34^3*spbb34^3+22/3*spaa12*spaa13*spbb13*spaa14*spaa34^4*spbb34^4+11/2*spaa12*spaa14*spaa34^5*spbb34^5+11/3*spaa13*spbb13*spaa14^2*spaa23*spaa34^3*spbb34^4+11/3*spaa14^2*spaa23*spaa34^4*spbb34^5))/(spaa12*spaa24*spaa25*spbb25^3*spbb34*spaa35^2*spbb35*spaa45*spab4124)+
(1363/36*spaa12^6*spbb12^5*spaa45+133/36*spaa12^5*spbb12^5*spaa14*spaa25+5/3*spaa12^5*spbb12^4*spaa14*spbb14*spaa45-689/36*spaa12^5*spbb12^4*spaa15*spbb15*spaa45+403/4*spaa12^5*spbb12^4*spaa25*spbb25*spaa45+328/9*spaa12^5*spbb12^3*spbb14*spbb25*spaa45^2+263/18*spaa12^4*spbb12^4*spaa14^2*spbb14*spaa25+2/3*spaa12^4*spbb12^3*spaa14^2*spbb14^2*spaa45+2405/36*spaa12^4*spbb12^4*spaa14*spaa15*spbb15*spaa25-1231/36*spaa12^4*spbb12^3*spaa14*spbb14*spaa15*spbb15*spaa45+133/18*spaa12^4*spbb12^4*spaa14*spaa25^2*spbb25+5/3*spaa12^4*spbb12^2*spaa14*spbb14^2*spbb25*spaa45^2-55*spaa12^4*spbb12^3*spaa15^2*spbb15^2*spaa45+49/36*spaa12^4*spbb12^3*spaa15*spbb15*spaa25*spbb25*spaa45-701/12*spaa12^4*spbb12^2*spbb14*spaa15*spbb15*spbb25*spaa45^2+211/2*spaa12^4*spbb12^3*spaa25^2*spbb25^2*spaa45+721/12*spaa12^4*spbb12^2*spbb14*spaa25*spbb25^2*spaa45^2-17/12*spaa12^4*spbb12*spbb14^2*spbb25^2*spaa45^3+257/18*spaa12^3*spbb12^3*spaa14^3*spbb14^2*spaa25-263/9*spaa12^3*spbb12^3*spaa14^2*spbb14*spaa15*spbb15*spaa25-1*spaa12^3*spbb12^2*spaa14^2*spbb14^2*spaa15*spbb15*spaa45+125/9*spaa12^3*spbb12^4*spaa14^2*spaa25^2*spbb45+2/3*spaa12^3*spbb12*spaa14^2*spbb14^3*spbb25*spaa45^2+1369/18*spaa12^3*spbb12^3*spaa14*spaa15^2*spbb15^2*spaa25+59*spaa12^3*spbb12^2*spaa14*spbb14*spaa15^2*spbb15^2*spaa45+1993/12*spaa12^3*spbb12^3*spaa14*spaa15*spbb15*spaa25^2*spbb25+41/12*spaa12^3*spbb12*spaa14*spbb14^2*spaa15*spbb15*spbb25*spaa45^2+73/2*spaa12^3*spbb12^3*spaa14*spaa25^3*spbb25^2+2*spaa12^3*spbb12^2*spaa15^3*spbb15^3*spaa45+29/36*spaa12^3*spbb12^2*spaa15^2*spbb15^2*spaa25*spbb25*spaa45+2*spaa12^3*spbb12*spbb14*spaa15^2*spbb15^2*spbb25*spaa45^2+1177/18*spaa12^3*spbb12^2*spaa15*spbb15*spaa25^2*spbb25^2*spaa45-5/4*spaa12^3*spbb12*spbb14*spaa15*spbb15*spaa25*spbb25^2*spaa45^2+791/12*spaa12^3*spbb12^2*spaa25^3*spbb25^3*spaa45+523/12*spaa12^3*spbb12*spbb14*spaa25^2*spbb25^3*spaa45^2-1/3*spaa12^3*spbb14^2*spaa25*spbb25^3*spaa45^3+83/18*spaa12^2*spbb12^2*spaa14^4*spbb14^3*spaa25-25/9*spaa12^2*spbb12^2*spaa14^3*spbb14^2*spaa15*spbb15*spaa25-2/3*spaa12^2*spbb12*spaa14^3*spbb14^3*spaa15*spbb15*spaa45-19/9*spaa12^2*spbb12^3*spaa14^3*spbb14*spaa25^2*spbb45-49/6*spaa12^2*spbb12^2*spaa14^2*spbb14*spaa15^2*spbb15^2*spaa25-2*spaa12^2*spbb12*spaa14^2*spbb14^2*spaa15^2*spbb15^2*spaa45-251/18*spaa12^2*spbb12^3*spaa14^2*spaa15*spbb15*spaa25^2*spbb45+99/2*spaa12^2*spbb12^3*spaa14^2*spaa25^3*spbb25*spbb45+127/9*spaa12^2*spbb12^2*spaa14*spaa15^3*spbb15^3*spaa25-2*spaa12^2*spbb12*spaa14*spbb14*spaa15^3*spbb15^3*spaa45+355/3*spaa12^2*spbb12^2*spaa14*spaa15^2*spbb15^2*spaa25^2*spbb25+2191/18*spaa12^2*spbb12^2*spaa14*spaa15*spbb15*spaa25^3*spbb25^2+107/6*spaa12^2*spbb12^2*spaa14*spaa25^4*spbb25^3-1/3*spaa12^2*spbb12*spaa15^3*spbb15^3*spaa25*spbb25*spaa45+331/12*spaa12^2*spbb12*spaa15^2*spbb15^2*spaa25^2*spbb25^2*spaa45-1/3*spaa12^2*spbb14*spaa15^2*spbb15^2*spaa25*spbb25^2*spaa45^2+54*spaa12^2*spbb12*spaa15*spbb15*spaa25^3*spbb25^3*spaa45+34/3*spaa12^2*spbb14*spaa15*spbb15*spaa25^2*spbb25^3*spaa45^2+313/12*spaa12^2*spbb12*spaa25^4*spbb25^4*spaa45+35/3*spaa12^2*spbb14*spaa25^3*spbb25^4*spaa45^2+1/18*spaa12*spbb12*spaa14^5*spbb14^4*spaa25-43/18*spaa12*spbb12*spaa14^4*spbb14^3*spaa15*spbb15*spaa25+5*spaa12*spbb12^2*spaa14^4*spbb14^2*spaa25^2*spbb45-65/18*spaa12*spbb12*spaa14^3*spbb14^2*spaa15^2*spbb15^2*spaa25+95/18*spaa12*spbb12^2*spaa14^3*spbb14*spaa15*spbb15*spaa25^2*spbb45-145/6*spaa12*spbb12^3*spaa14^3*spaa25^3*spbb45^2-1/3*spaa12*spbb12*spaa14^2*spbb14*spaa15^3*spbb15^3*spaa25+49/9*spaa12*spbb12^2*spaa14^2*spaa15^2*spbb15^2*spaa25^2*spbb45+1187/18*spaa12*spbb12^2*spaa14^2*spaa15*spbb15*spaa25^3*spbb25*spbb45+377/6*spaa12*spbb12^2*spaa14^2*spaa25^4*spbb25^2*spbb45+11/3*spaa12*spbb12*spaa14*spaa15^4*spbb15^4*spaa25+30*spaa12*spbb12*spaa14*spaa15^3*spbb15^3*spaa25^2*spbb25+147/4*spaa12*spbb12*spaa14*spaa15^2*spbb15^2*spaa25^3*spbb25^2-5/2*spaa12*spbb12*spaa14*spaa15*spbb15*spaa25^4*spbb25^3-155/12*spaa12*spbb12*spaa14*spaa25^5*spbb25^4+35/6*spaa12*spaa15^3*spbb15^3*spaa25^2*spbb25^2*spaa45+46/3*spaa12*spaa15^2*spbb15^2*spaa25^3*spbb25^3*spaa45+79/6*spaa12*spaa15*spbb15*spaa25^4*spbb25^4*spaa45+11/3*spaa12*spaa25^5*spbb25^5*spaa45-55/6*spbb12^2*spaa14^3*spaa15*spbb15*spaa25^3*spbb45^2-55/6*spbb12^2*spaa14^3*spaa25^4*spbb25*spbb45^2+11/3*spbb12*spaa14^2*spaa15^3*spbb15^3*spaa25^2*spbb45+77/3*spbb12*spaa14^2*spaa15^2*spbb15^2*spaa25^3*spbb25*spbb45+121/3*spbb12*spaa14^2*spaa15*spbb15*spaa25^4*spbb25^2*spbb45+55/3*spbb12*spaa14^2*spaa25^5*spbb25^3*spbb45-11/2*spaa14*spaa15^3*spbb15^3*spaa25^3*spbb25^2-33/2*spaa14*spaa15^2*spbb15^2*spaa25^4*spbb25^3-33/2*spaa14*spaa15*spbb15*spaa25^5*spbb25^4-11/2*spaa14*spaa25^6*spbb25^5)/(spaa12*spaa24*spaa25^2*spbb25^3*spbb34*spaa35*spaa45*spab4124)+
(-1363/36*spaa12^4*spbb12^4*spbb13*spaa15^2*spaa23*spaa25-1367/36*spaa12^4*spbb12^4*spaa15^2*spbb15*spaa25^2-821/36*spaa12^4*spbb12^4*spaa15*spaa23*spbb23*spaa25^2+275/12*spaa12^3*spbb12^3*spaa13*spaa15*spbb15*spbb23*spaa25^3+1/3*spaa12^3*spbb12^3*spaa13*spaa23*spbb23^2*spaa25^3+229/12*spaa12^3*spbb12^3*spbb13*spaa15^3*spbb15*spaa23*spaa25+229/12*spaa12^3*spbb12^3*spaa15^3*spbb15^2*spaa25^2-5/3*spaa12^3*spbb12^3*spbb13*spaa15^2*spaa23^2*spbb23*spaa25-944/9*spaa12^3*spbb12^3*spaa15^2*spbb15*spaa23*spbb23*spaa25^2+172/9*spaa12^3*spbb12^3*spaa15*spaa23^2*spbb23^2*spaa25^2-1/3*spaa12^2*spbb12^2*spaa13^2*spbb15*spbb23^2*spaa25^4+2873/36*spaa12^2*spbb12^2*spaa13*spaa15^2*spbb15^2*spbb23*spaa25^3-13/2*spaa12^2*spbb12^2*spaa13*spaa15*spbb15*spaa23*spbb23^2*spaa25^3+55*spaa12^2*spbb12^2*spbb13*spaa15^4*spbb15^2*spaa23*spaa25+991/18*spaa12^2*spbb12^2*spaa15^4*spbb15^3*spaa25^2-11/2*spaa12^2*spbb12^2*spbb13*spaa15^3*spbb15*spaa23^2*spbb23*spaa25-45*spaa12^2*spbb12^2*spaa15^3*spbb15^2*spaa23*spbb23*spaa25^2-2/3*spaa12^2*spbb12^2*spbb13*spaa15^2*spaa23^3*spbb23^2*spaa25+161/9*spaa12^2*spbb12^2*spaa15^2*spbb15*spaa23^2*spbb23^2*spaa25^2+89/9*spaa12^2*spbb12^2*spaa15*spaa23^3*spbb23^3*spaa25^2-106/9*spaa12*spbb12*spaa13^2*spaa15*spbb15^2*spbb23^2*spaa25^4+13/18*spaa12*spbb12*spaa13^2*spbb15*spaa23*spbb23^3*spaa25^4-1463/36*spaa12*spbb12*spaa13*spaa15^3*spbb15^3*spbb23*spaa25^3+295/9*spaa12*spbb12*spaa13*spaa15^2*spbb15^2*spaa23*spbb23^2*spaa25^3-10*spaa12*spbb12*spaa13*spaa15*spbb15*spaa23^2*spbb23^3*spaa25^3-2*spaa12*spbb12*spbb13*spaa15^5*spbb15^3*spaa23*spaa25-2*spaa12*spbb12*spaa15^5*spbb15^4*spaa25^2-1/18*spaa12*spbb12*spbb13^2*spaa15^4*spbb15*spaa23^3*spbb23-35/6*spaa12*spbb12*spbb13*spaa15^4*spbb15^2*spaa23^2*spbb23*spaa25+115/4*spaa12*spbb12*spaa15^4*spbb15^3*spaa23*spbb23*spaa25^2-13/6*spaa12*spbb12*spbb13*spaa15^3*spbb15*spaa23^3*spbb23^2*spaa25-667/36*spaa12*spbb12*spaa15^3*spbb15^2*spaa23^2*spbb23^2*spaa25^2+245/18*spaa12*spbb12*spaa15^2*spbb15*spaa23^3*spbb23^3*spaa25^2+5/18*spaa12*spbb12*spaa15*spaa23^4*spbb23^4*spaa25^2-13/18*spaa13^3*spbb15^2*spbb23^3*spaa25^5-190/9*spaa13^2*spaa15^2*spbb15^3*spbb23^2*spaa25^4+46/9*spaa13^2*spaa15*spbb15^2*spaa23*spbb23^3*spaa25^4+23/6*spaa13^2*spaa15*spbb15^2*spbb23^2*spaa25^4*spaa35*spbb35+2/9*spaa13^2*spbb15*spaa23^2*spbb23^4*spaa25^4+2/9*spaa13^2*spbb15*spaa23*spbb23^3*spaa25^4*spaa35*spbb35+37/6*spaa13*spaa15^4*spbb15^4*spbb23*spaa25^3+1567/36*spaa13*spaa15^3*spbb15^3*spaa23*spbb23^2*spaa25^3+113/18*spaa13*spaa15^3*spbb15^3*spbb23*spaa25^3*spaa35*spbb35-17/9*spaa13*spaa15^2*spbb15^2*spaa23^2*spbb23^3*spaa25^3+19/2*spaa13*spaa15^2*spbb15^2*spaa23*spbb23^2*spaa25^3*spaa35*spbb35+62/9*spaa13*spaa15^2*spbb15^2*spbb23*spaa25^3*spaa35^2*spbb35^2-7/9*spaa13*spaa15*spbb15*spaa23^3*spbb23^4*spaa25^3-9/2*spaa13*spaa15*spbb15*spaa23^2*spbb23^3*spaa25^3*spaa35*spbb35-4*spaa13*spaa15*spbb15*spaa23*spbb23^2*spaa25^3*spaa35^2*spbb35^2-1/18*spaa13*spaa15*spbb15*spbb23*spaa25^3*spaa35^3*spbb35^3-2*spbb13*spaa15^5*spbb15^3*spaa23^2*spbb23*spaa25-49/6*spaa15^5*spbb15^4*spaa23*spbb23*spaa25^2-1/18*spbb13^2*spaa15^4*spbb15*spaa23^4*spbb23^2-13/6*spbb13*spaa15^4*spbb15^2*spaa23^3*spbb23^2*spaa25-955/36*spaa15^4*spbb15^3*spaa23^2*spbb23^2*spaa25^2-2/3*spbb13*spaa15^4*spbb15^2*spaa23^2*spbb23*spaa25*spaa35*spbb35-161/18*spaa15^4*spbb15^3*spaa23*spbb23*spaa25^2*spaa35*spbb35-1/18*spbb13*spaa15^3*spbb15*spaa23^4*spbb23^3*spaa25+37/36*spaa15^3*spbb15^2*spaa23^3*spbb23^3*spaa25^2-125/12*spaa15^3*spbb15^2*spaa23^2*spbb23^2*spaa25^2*spaa35*spbb35-68/9*spaa15^3*spbb15^2*spaa23*spbb23*spaa25^2*spaa35^2*spbb35^2+5/9*spaa15^2*spbb15*spaa23^4*spbb23^4*spaa25^2+5/9*spaa15^2*spbb15*spaa23^3*spbb23^3*spaa25^2*spaa35*spbb35-32/9*spaa15^2*spbb15*spaa23^2*spbb23^2*spaa25^2*spaa35^2*spbb35^2-34/9*spaa15^2*spbb15*spaa23*spbb23*spaa25^2*spaa35^3*spbb35^3)/(spaa12*spbb14*spaa15*spaa24*spaa25^3*spbb25^3*spbb34*spaa35*spaa45)+
(spaa12*spaa45*spbb14*(-1/18*spaa12*spbb12-1/18*spaa24*spbb24))/(spaa25^3*spbb25^2)+
(2*spaa13^3*spbb13^3*spaa23*spbb23+199/36*spbb12*spaa13^3*spbb13^2*spaa24*spbb34-199/36*spaa13^3*spbb13^3*spaa24*spbb24+649/36*spbb12*spaa13^2*spbb13*spaa14*spbb14*spaa24*spbb34-179/12*spaa13^2*spbb13^2*spaa14*spbb14*spaa24*spbb24+43/12*spaa13^2*spbb13^2*spaa23^2*spbb23^2+133/6*spbb12*spaa13^2*spbb13*spaa23*spbb23*spaa24*spbb34-137/6*spaa13^2*spbb13^2*spaa23*spbb23*spaa24*spbb24-69/2*spbb12^2*spaa13^2*spaa24^2*spbb34^2+2987/36*spbb12*spaa13^2*spbb13*spaa24^2*spbb24*spbb34-1745/36*spaa13^2*spbb13^2*spaa24^2*spbb24^2+23/6*spaa13*spbb13*spaa14^3*spbb14^3+215/18*spbb12*spaa13*spaa14^2*spbb14^2*spaa24*spbb34-28/3*spaa13*spbb13*spaa14^2*spbb14^2*spaa24*spbb24+289/9*spbb12*spaa13*spaa14*spbb14*spaa24^2*spbb24*spbb34-100/3*spaa13*spbb13*spaa14*spbb14*spaa24^2*spbb24^2+33/2*spbb12*spaa13*spaa23^2*spbb23^2*spaa24*spbb34-115/9*spaa13*spbb13*spaa23^2*spbb23^2*spaa24*spbb24+527/18*spbb12*spaa13*spaa23*spbb23*spaa24^2*spbb24*spbb34-229/9*spaa13*spbb13*spaa23*spbb23*spaa24^2*spbb24^2+109/6*spbb12*spaa13*spaa24^3*spbb24^2*spbb34-109/6*spaa13*spbb13*spaa24^3*spbb24^3+23/6*spaa14^4*spbb14^4+2*spaa14^3*spbb14^3*spaa24*spbb24-22/3*spaa14^2*spbb14^2*spaa24^2*spbb24^2-11/2*spaa14*spbb14*spaa24^3*spbb24^3)/(spaa12*spbb14*spaa24*spbb25^2*spbb34*spaa35*spaa45)+
(1/18*spaa12^2*spbb12^2+11/36*spaa12*spbb12*spaa13*spbb13+13/36*spaa12*spbb12*spaa14*spbb14-11/18*spaa12*spbb12*spaa23*spbb23+25/18*spaa12*spbb13*spbb24*spaa34+2*spaa13^2*spbb13^2+10/3*spaa13*spbb13*spaa14*spbb14+1/9*spaa13*spbb13*spaa23*spbb23+4/3*spaa14^2*spbb14^2)/(spaa25^2*spbb25^2)+
(spaa12^2*spbb12^2*spaa15*(-3/2*spaa12*spbb12-1/3*spaa14*spbb14-11/6*spaa23*spbb23-4*spaa24*spbb24))/(spaa13*spaa25*spbb25*spbb34*spaa35*spbb35*spaa45)+
(spbb12*(-4/9*spaa12^2*spbb12^2*spaa15^2*spbb15+82/9*spaa12^2*spbb12^2*spaa15*spaa23*spbb23-7/2*spaa12*spbb12*spaa13*spaa15*spbb15*spbb23*spaa25+10/9*spaa12*spbb12*spaa13*spaa23*spbb23^2*spaa25-1/6*spaa12*spbb12*spaa15^3*spbb15^2+23/18*spaa12*spbb12*spbb13*spaa15^2*spaa23*spbb25+205/36*spaa12*spbb12*spaa15*spaa23^2*spbb23^2+179/18*spaa12*spbb12*spaa15*spaa23*spbb23*spaa25*spbb25-10/9*spaa13^2*spbb15*spbb23^2*spaa25^2+100/9*spaa13*spaa15^2*spbb15^2*spbb23*spaa25-5/3*spaa13*spaa15*spbb15*spbb23*spaa25^2*spbb25+2/9*spaa13*spaa23^2*spbb23^3*spaa25+1/18*spaa15^4*spbb15^3+1/6*spbb13*spaa15^3*spbb15*spaa23*spbb25+17/18*spbb13*spaa15^2*spaa23*spaa25*spbb25^2+73/18*spaa15*spaa23^3*spbb23^3+163/18*spaa15*spaa23^2*spbb23^2*spaa25*spbb25+85/18*spaa15*spaa23*spbb23*spaa25^2*spbb25^2))/(spbb14*spaa15*spaa24*spbb25^2*spbb34*spaa35*spaa45)+
(1/9*spaa13^3*spbb13^4*spaa14*spaa15+31/9*spaa13^2*spbb13^3*spaa14^2*spbb14*spaa15-1/3*spaa13^2*spbb13^3*spaa14^2*spbb34*spaa35+527/12*spaa13^2*spbb13^3*spaa14*spaa15^2*spbb15+9/2*spaa13*spbb13^2*spaa14^3*spbb14^2*spaa15-1*spaa13*spbb13^2*spaa14^3*spbb14*spbb34*spaa35+2785/36*spaa13*spbb13^2*spaa14^2*spbb14*spaa15^2*spbb15+139/9*spaa13*spbb13^2*spaa14^2*spaa15*spbb15*spbb34*spaa35+2425/18*spaa13*spbb13^2*spaa14*spaa15^3*spbb15^2+7/6*spbb13*spaa14^4*spbb14^3*spaa15-1/3*spbb13*spaa14^4*spbb14^2*spbb34*spaa35+1/3*spaa14^4*spbb14^3*spbb34*spaa45+533/9*spbb13*spaa14^3*spbb14^2*spaa15^2*spbb15+817/18*spbb13*spaa14^3*spbb14*spaa15*spbb15*spbb34*spaa35-5/18*spaa14^3*spbb14^3*spaa15*spbb35*spaa45+127/6*spaa14^3*spbb14^2*spaa15*spbb15*spbb34*spaa45-13/9*spbb13*spaa14^3*spbb15*spbb34^2*spaa35^2-35/18*spaa14^3*spbb14*spbb15*spbb34^2*spaa35*spaa45-2/9*spaa14^3*spbb14^2*spbb34*spaa45^2*spbb45+2065/18*spbb13*spaa14^2*spbb14*spaa15^3*spbb15^2+595/12*spbb13*spaa14^2*spaa15^2*spbb15^2*spbb34*spaa35+329/18*spaa14^2*spbb14^2*spaa15^2*spbb15*spbb35*spaa45+907/36*spaa14^2*spbb14*spaa15^2*spbb15^2*spbb34*spaa45+463/36*spaa14^2*spaa15*spbb15^2*spbb34^2*spaa35*spaa45-5/6*spaa14^2*spbb14^2*spaa15*spbb35*spaa45^2*spbb45+52/3*spaa14^2*spbb14*spaa15*spbb15*spbb34*spaa45^2*spbb45+2/9*spaa14^2*spbb15*spbb34^2*spaa35*spaa45^2*spbb45-2/9*spaa14^2*spbb14*spbb34*spaa45^3*spbb45^2+1391/36*spbb13*spaa14*spaa15^4*spbb15^3-113/3*spaa14*spbb14*spaa15^3*spbb15^2*spbb35*spaa45+623/4*spaa14*spaa15^3*spbb15^3*spbb34*spaa45-3*spaa14*spbb14*spaa15^2*spbb15*spbb35*spaa45^2*spbb45+238/9*spaa14*spaa15^2*spbb15^2*spbb34*spaa45^2*spbb45+17/6*spaa14*spbb14*spaa15*spbb35*spaa45^3*spbb45^2+148/9*spaa14*spaa15*spbb15*spbb34*spaa45^3*spbb45^2+3595/36*spaa15^4*spbb15^3*spbb35*spaa45+59/9*spaa15^3*spbb15^2*spbb35*spaa45^2*spbb45+70/9*spaa15^2*spbb15*spbb35*spaa45^3*spbb45^2+31/9*spaa15*spbb35*spaa45^4*spbb45^3)/(spaa15*spaa24*spaa25*spbb25^2*spbb34*spaa35*spbb35*spaa45)+
(-1/3*spaa12^2*spbb12^2*spaa14-5/9*spaa12^2*spbb12*spbb23*spaa34-4/3*spaa12*spbb12*spaa13*spbb13*spaa14-2/9*spaa12*spaa13*spbb13*spbb23*spaa34-13/9*spaa12*spbb12*spaa14*spaa24*spbb24+2/9*spaa12*spbb23*spaa24*spbb24*spaa34-2/3*spaa13^2*spbb13^2*spaa14+17/18*spaa14^2*spbb14*spaa24*spbb24+2/9*spaa14*spaa24^2*spbb24^2)/(spaa15*spaa24*spbb25*spaa35*spbb35)+
(6247/36*spaa12^2*spbb12^2+2872/9*spaa12*spbb12*spaa13*spbb13+12377/36*spaa12*spbb12*spaa14*spbb14+29/6*spaa12*spbb12*spaa23*spbb23-505/18*spaa12*spbb13*spbb24*spaa34+5123/36*spaa13^2*spbb13^2+938/3*spaa13*spbb13*spaa14*spbb14+298/9*spaa13*spbb13*spaa23*spbb23+5881/36*spaa14^2*spbb14^2+605/18*spaa23^2*spbb23^2)/(spaa24*spbb25*spbb34*spaa35)+
(1594/9*spaa12^2*spbb12^2+827/4*spaa12*spbb12*spaa13*spbb13+2284/9*spaa12*spbb12*spaa14*spbb14+1019/36*spaa12*spbb12*spaa23*spbb23-55/2*spaa12*spbb13*spbb24*spaa34+3353/36*spaa13^2*spbb13^2+7999/36*spaa13*spbb13*spaa14*spbb14-643/36*spaa13*spbb13*spaa23*spbb23+4595/36*spaa14^2*spbb14^2+3*spaa23^2*spbb23^2)/(spaa25*spbb25*spaa35*spbb35)+
(-25/2*spaa12^2*spbb12^2*spbb23+2063/36*spaa12*spbb12*spaa13*spbb13*spbb23-85/3*spaa12*spbb12^2*spaa14*spbb34-80/3*spaa12*spbb12*spaa23*spbb23^2+151/6*spaa13^2*spbb13^2*spbb23-857/18*spbb12*spaa13*spbb13*spaa14*spbb34+931/12*spaa13*spbb13*spaa23*spbb23^2+859/36*spbb12*spaa14*spaa23*spbb23*spbb34+179/18*spbb12*spaa14*spaa34*spbb34^2+295/12*spaa23^2*spbb23^3)/(spbb25*spbb34*spaa35*spbb35*spaa45)+
(-7/4*spaa12*spbb13*spbb23*spaa35-745/12*spaa13*spbb13^2*spaa15+649/36*spbb13*spaa15^2*spbb15+337/12*spbb12*spaa15*spaa25*spbb35)/(spbb34*spaa35*spbb35*spaa45)+
(-109/12*spaa12*spbb12+1049/36*spaa13*spbb13+43/18*spaa14*spbb14+45/4*spaa23*spbb23)/(spaa35*spbb35)+
(-37/6*spbb13*spaa14)/(spbb35*spaa45)+
(+2893/216)}

==> anc/TwoLoopSpinorRemainders/uubggg_pmppm_Nf2.txt <==
rationalSpinorBasis["uubggg","pmppm","Nf2"]=
{(+1/36),
(-4/9*spbb12^2*spaa13^2*spbb23*spaa34*spbb35^2*spbb45)/(spbb25^3*spab3123^3)+
(+2/9*spbb12^2*spaa13^2*spbb35^2)/(spbb25^2*spab3123^2)+
(+2/3*spbb12*spaa13*spbb35)/(spbb25*spab3123)+
(+4/9),
(+1/9*spbb12^2*spaa13^2*spbb23*spaa34*spbb35^2)/(spbb25^3*spaa45*spab3123^2)+
(-1/9*spbb12*spaa13^2*spbb35^2*spaa45)/(spaa12*spbb25^2*spaa45*spab3123)+
(-1/18*spbb12^2*spaa13^2*spaa14*spbb35^2)/(spaa12*spbb25^3*spaa45*spab3123)+
(-1/18*spbb12*spaa14^3*spbb24*spbb45)/(spaa12*spaa15*spbb25^3*spaa45)+
(-1/9*spbb12*spaa14^2*spbb45)/(spaa12*spbb25^2*spaa45)+
(-1/18*spbb12*spaa14)/(spbb25*spaa45)+
(-5/27),
(-20/27*spbb12*spaa13^2*spbb23*spaa34*spbb35^2*spbb45)/(spaa12*spbb25^3*spab3123^2)+
(-2/9*spaa12*spbb23*spaa35*spaa45*spbb45)/(spaa15*spab5125^2)+
(-10/27*spbb12^2*spaa13^2*spaa14*spbb35^2)/(spaa12*spbb25^3*spaa45*spab3123)+
(+10/27*spbb12*spaa14^3*spbb24*spbb45)/(spaa12*spaa15*spbb25^3*spaa45)+
(spaa13*spbb23*spbb35*(-23/27*spaa12*spbb12*spaa15+1/9*spaa12*spbb23*spaa35-20/27*spaa15^2*spbb15))/(spaa12*spaa15*spbb25^2*spbb34*spaa45)+
(spbb23*spbb45*(1/6*spaa12*spbb12*spaa15-1/3*spaa12*spbb23*spaa35+2/9*spaa15*spaa35*spbb35))/(spaa15*spbb25*spbb34*spab5125)+
(+20/27*spaa13*spbb13*spaa15*spbb35)/(spaa12*spbb25*spbb34*spaa45)+
(+1/9*spaa13*spbb23)/(spaa15*spbb25)+
(spbb23*(-1/6*spaa12*spbb12+11/54*spaa13*spbb13+10/27*spaa14*spbb14-1/6*spaa23*spbb23))/(spbb25*spbb34*spaa45)+
(+10/27*spbb13*spaa15)/(spbb34*spaa45),
(+20/27*spbb12^2*spaa13^2*spbb23*spaa34*spbb35^2*spbb45)/(spbb25^3*spab3123^3)+
(-2/9*spaa12*spbb12*spbb23*spaa34*spaa45*spbb45^2)/(spbb25*spab5125^3)+
(+10/27*spaa12*spbb12^2*spaa13*spbb23*spaa34*spbb35)/(spbb25^2*spaa45*spab3123^2)+
(+4/9*spbb12^2*spaa13^2*spbb23*spaa34*spbb35^2)/(spbb25^3*spaa45*spab3123^2)+
(+1/6*spaa12*spbb12*spbb23*spaa34*spbb45)/(spbb25*spab5125^2)+
(+1/9*spbb12*spaa13*spbb23*spaa34*spbb35*spbb45)/(spbb25^2*spab5125^2)+
(+20/27*spaa12*spbb12*spbb23*spaa34)/(spbb25*spaa45*spab3123)+
(-4/27*spbb12*spaa13*spbb23*spaa34*spbb35)/(spbb25^2*spaa45*spab3123)+
(-2/9*spbb12*spaa13^2*spbb23*spaa34*spbb35^2)/(spaa12*spbb25^3*spaa45*spab3123)+
(-2/9*spbb12*spaa13^2*spbb23*spaa34*spbb35^2)/(spaa12*spbb25^3*spaa45*spab5125)+
(-2/9*spbb12*spaa13*spbb23*spaa34*spbb35)/(spbb25^2*spaa45*spab5125)+
(-20/27*spbb23*spaa34)/(spbb25*spaa45)}

==> anc/TwoLoopSpinorRemainders/uubggg_pmppp_Nf0.txt <==
rationalSpinorBasis["uubggg","pmppp","Nf0"]=
{(spbb14^2*spbb15*spbb23^2*(1/6*spaa12*spaa14*spbb14*spaa34+1/12*spaa12*spaa23*spbb23*spaa34+1/4*spaa12*spaa24*spbb24*spaa34-1/6*spaa13^2*spbb13*spaa24-1/6*spaa13*spaa14*spbb14*spaa24))/(spaa12*spbb12^3*spaa13*spbb13*spaa24*spbb34*spbb45)+
(spbb14^2*spbb15*spbb23^2*spab5145*(1/6*spaa13*spbb13+1/6*spaa14*spbb14+1/6*spaa23*spbb23))/(spbb12^3*spaa13*spbb13*spaa24*spbb34^2*spbb45)+
(-1/6*spaa14*spbb14^2*spbb15*spaa23*spbb23^2)/(spbb12^2*spaa13*spbb13*spaa24*spbb34*spbb45)+
(-1/4*spaa14*spbb14^2*spbb15*spbb23*spbb24)/(spbb12^2*spaa13*spbb13*spbb34*spbb45)+
(+5/12*spaa14*spbb14^2*spbb15^2*spbb23^2)/(spbb12^2*spbb13*spaa24*spbb25*spbb34*spbb45)+
(+1/4*spbb14^2*spbb15*spbb23^2*spaa34*spbb35)/(spbb12^2*spbb13*spaa24*spbb25*spbb34*spbb45)+
(spbb15*spbb23^2*spbb14^2*(-1/3*spaa12*spaa13*spbb15*spbb23-1/3*spaa12*spaa15*spbb15*spbb25-1/6*spaa13^2*spbb13*spbb35-1/6*spaa13*spaa35*spbb35^2))/(spbb12^2*spaa13*spbb13*spaa24*spbb25*spbb34^2*spbb45)+
(+1/6*spaa12*spaa14*spbb14^2*spbb15*spbb23^2)/(spbb12*spaa13*spbb13*spaa24*spbb25*spbb34^2)+
(+1/4*spaa12*spbb14^2*spaa15*spbb15*spbb23)/(spbb12*spaa13*spbb13*spaa25*spbb34*spbb45),
(+1/3*spbb14^2*spbb15*spbb23*spbb24^2*spbb25*spaa45)/(spbb12^4*spaa13*spbb34^2*spbb45)+
(+1/3*spbb14^2*spbb15*spbb23*spbb24^2*spbb25*spaa34)/(spbb12^4*spaa13*spbb34*spbb45^2)+
(-1/3*spbb14^2*spaa15*spbb15^2*spbb23^2)/(spaa12*spbb12^3*spbb13*spbb34*spbb45)+
(-2/3*spbb14^2*spbb15*spbb23^2*spbb24*spaa34)/(spbb12^3*spaa13*spbb13*spbb34*spbb45)+
(spbb14^2*spbb15*spbb23^2*spbb24*(2/3*spaa14*spbb14-1/3*spaa23*spbb23))/(spbb12^3*spaa13*spbb13*spbb34^2*spbb45)+
(+1/3*spbb14^2*spbb15*spbb23*spbb24*spbb25*spab2152)/(spbb12^3*spaa13*spbb13*spbb34*spbb45^2)+
(+1/3*spaa14*spbb14^2*spbb15*spbb23*spbb24*spbb25)/(spbb12^2*spaa13*spbb13*spbb25*spbb34*spbb45)+
(-1/3*spaa14*spbb14^2*spbb15*spbb23^2*spbb24*spbb45)/(spbb12^2*spaa13*spbb13*spbb25*spbb34^2*spbb45)+
(-1/2*spaa12*spbb14^2*spaa15*spbb15*spbb23)/(spbb12*spaa13*spbb13*spaa25*spbb34*spbb45),
(-1/3*spbb13*spbb14*spbb15*spbb23*spbb24^3*spaa34)/(spbb12^4*spaa13*spbb34^2*spbb45)+
(-1/3*spbb14*spbb15^2*spbb23*spbb24^3*spaa34)/(spbb12^4*spaa13*spbb34*spbb45^2)+
(spbb15^2*spbb23*spbb24^2*(3/2*spaa13*spaa45-4/3*spaa14*spaa35))/(spbb12^3*spaa13*spaa14*spbb34*spbb45)+
(-1/3*spbb14*spaa15*spbb15^2*spbb23*spbb24^2)/(spbb12^3*spaa13*spbb34^2*spbb45)+
(-1/3*spbb14*spbb15^2*spbb23*spaa24*spbb24^3)/(spbb12^3*spaa13*spbb13*spbb34*spbb45^2)+
(spbb24*spbb15*spbb23*(10/3*spaa12*spbb13*spbb24*spaa34-3*spaa13^2*spbb13^2-3*spaa13*spbb13*spaa14*spbb14-3*spaa13*spbb13*spaa23*spbb23-11/6*spaa13*spbb13*spaa24*spbb24+1*spaa14*spbb14*spaa24*spbb24))/(spbb12^2*spaa13*spbb13*spaa14*spbb34*spbb45)+
(spbb23*spbb15*(-3*spaa12*spaa13*spbb14*spbb23+5*spaa12*spaa24*spbb24^2+4*spaa12*spbb24*spaa34*spbb34+1/2*spaa13*spaa34*spbb34^2+11/3*spaa14*spaa23*spbb24*spbb34))/(spbb12*spaa13*spbb13*spaa14*spbb34*spbb45)+
(-3*spaa12*spbb15*spbb23)/(spbb13*spaa14*spbb45),
(+1/4*spaa14*spbb14^2*spaa15*spbb15^3*spbb23*spbb24^2*spaa45)/(spbb12^3*spaa13*spbb13*spbb34*spbb45*spab4154^2)+
(-5/9*spbb13*spbb14*spbb15*spbb23*spbb24^3*spaa34^2)/(spbb12^4*spaa13*spbb34*spbb45*spab4154)+
(spbb13*spbb14*spbb15*spbb23*spbb24^3*spaa34*(-8/9*spaa13*spbb13-8/9*spaa14*spbb14-5/9*spaa23*spbb23))/(spbb12^4*spaa13*spbb34^2*spbb45*spab4154)+
(spbb14*spbb15^2*spbb23*spbb24^3*spaa34*(-1/3*spaa13*spbb13-5/9*spaa14*spbb14))/(spbb12^4*spaa13*spbb34*spbb45^2*spab4154)+
(-8/9*spaa12*spbb13*spbb14*spbb15*spbb23*spbb24^3*spaa34)/(spbb12^3*spaa13*spbb34^2*spbb45*spab4154)+
(spbb14*spbb15^2*spbb23*spbb24^3*(-1/3*spaa12*spbb13*spaa34-5/9*spaa14*spbb14*spaa24+1/3*spaa23*spbb23*spaa24))/(spbb12^3*spaa13*spbb13*spbb34*spbb45^2*spab4154)+
(spbb24*spbb14*spbb15*spbb23*spaa24*(-1*spaa12*spbb24-1/2*spaa13*spbb34))/(spbb12*spaa13*spbb13*spbb34*spbb45*spab4154)+
(spbb14*spbb15*spbb23*spbb24^2*(19/6*spaa12*spbb13*spaa34-1/2*spaa14*spbb14*spaa24-23/6*spaa23*spbb23*spaa24-8/9*spaa24^2*spbb24))/(spbb12^2*spaa13*spbb13*spbb34*spbb45*spab4154)+
(spbb14*spbb15*spbb23*spbb24^2*spaa34*(11/3*spaa13*spbb13+11/3*spaa14*spbb14-13/9*spaa24*spbb24))/(spbb12^3*spaa13*spbb34*spbb45*spab4154)+
(spbb24*spbb14*spbb15*spbb23*(5/18*spaa12*spbb24*spaa34+5/9*spaa13^2*spbb13+5/9*spaa13*spaa14*spbb14))/(spaa12*spbb12^3*spaa13*spbb34*spbb45)+
(spbb14*spbb23*spbb15*(-7/9*spaa12*spaa13*spbb14*spbb23-5/6*spaa12*spaa14*spbb14*spbb24-59/18*spaa12*spaa24*spbb24^2-5/18*spaa12*spbb24*spaa34*spbb34-5/9*spaa13^2*spbb13*spbb34-5/9*spaa13*spaa14*spbb14*spbb34))/(spaa12*spbb12^2*spaa13*spbb13*spbb34*spbb45)+
(spbb14*spbb15*spbb23*(11/6*spaa12*spbb24+4/3*spaa13*spbb34))/(spbb12*spaa13*spbb13*spbb34*spbb45),
(+1/6*spbb15^3*spbb23*spaa25*spbb34^2)/(spaa13*spbb13^4*spbb45^2)+
(spbb14*spbb15^2*spbb23*spbb24*(11/12*spaa14^2*spbb14*spaa15-1/4*spaa14^2*spbb24*spaa25+11/12*spaa14*spaa15^2*spbb15+1*spaa14*spaa15*spaa24*spbb24+3/4*spaa14*spaa15*spaa45*spbb45+3/4*spaa15^2*spaa24*spbb25))/(spaa12*spbb12^3*spaa13*spbb13*spaa14*spbb34*spbb45)+
(spbb14*spbb15^2*spbb23*spbb24^2*(1/6*spaa13*spbb13+1/2*spaa14*spbb14+1/2*spaa24*spbb24))/(spbb12^3*spaa13*spbb13*spbb34*spbb45^2)+
(-1/6*spbb14*spbb15*spbb23*spaa24*spbb34)/(spaa13*spbb13^3*spbb45)+
(-5/2*spaa12*spbb12*spbb15*spaa23*spbb23*spbb34)/(spaa13^2*spbb13^3*spbb45)+
(spbb14*spbb15^2*spbb23*spbb34*(1/6*spaa12*spbb12+1/6*spaa14*spbb14+2/3*spaa24*spbb24))/(spbb12*spaa13*spbb13^3*spbb45^2)+
(-5/2*spaa15*spbb15*spaa23*spbb23*spbb24)/(spbb12*spaa13^2*spbb13*spbb34)+
(+5*spbb12*spaa15*spbb15*spaa23*spbb23*spbb34)/(spbb12*spaa13^2*spbb13^2*spbb34)+
(+7/3*spaa15*spbb15*spbb23*spaa24*spbb24)/(spbb12*spaa13*spbb13*spaa14*spbb34)+
(spaa15*spbb15*spbb23*spbb24*(25/12*spaa12*spbb13*spaa34+3/4*spaa14*spbb14*spaa24-1/6*spaa23*spbb23*spaa24-1/6*spaa24^2*spbb24))/(spaa12*spbb12^2*spaa13*spbb13*spaa14*spbb34)+
(-13/4*spbb14*spaa15*spbb15*spbb23*spbb25*spaa34)/(spbb12^2*spaa13*spbb13*spaa14*spbb45)+
(-7/4*spbb14*spbb15*spbb23^2*spaa34)/(spbb12^2*spbb13*spaa14*spbb45)+
(-3/4*spbb14*spbb15*spbb23*spaa24*spbb24)/(spaa12*spbb12^2*spbb13*spbb45)+
(spbb15*spbb23*spbb14*(-1*spaa12^2*spbb15*spbb23*spbb25*spaa35+2/3*spaa12*spaa13^2*spbb13*spbb15*spbb23+7/6*spaa12*spaa13*spaa15*spbb15^2*spbb23-2/3*spaa12*spaa15^2*spbb15^2*spbb25-7/6*spaa12*spaa15*spbb15*spaa25*spbb25^2+1/6*spaa13*spaa15^2*spbb15^2*spbb35+1/6*spaa13*spaa15*spbb15*spaa35*spbb35^2-1/6*spaa15*spaa23*spaa25*spbb25^2*spbb35-1/6*spaa15*spaa23*spbb25*spaa35*spbb35^2))/(spaa12*spbb12^2*spaa13*spbb13^2*spaa14*spbb45^2)+
(spbb15*spbb23*(-17/3*spaa12^3*spbb12^2-9/2*spaa12^2*spbb12*spaa14*spbb14-17/3*spaa12^2*spbb12*spaa23*spbb23-11/2*spaa12^2*spbb12*spaa24*spbb24-7*spaa12*spbb12*spaa13*spaa24*spbb34+5/3*spaa12*spaa14^2*spbb14^2+7/3*spaa12*spaa14*spbb14*spaa24*spbb24+1/6*spaa12*spaa23*spbb23*spaa24*spbb24+1/6*spaa12*spaa24^2*spbb24^2-1/6*spaa13*spaa14*spbb14*spaa24*spbb34+1/6*spaa13*spaa23*spbb23*spaa24*spbb34+1/6*spaa13*spaa24^2*spbb24*spbb34))/(spaa12*spbb12*spaa13*spbb13^2*spaa14*spbb45)+
(spaa12*spbb14*spbb15*spbb23*spbb25*(2/3*spaa12*spbb12+7/6*spaa14*spbb14))/(spbb12*spaa13*spbb13^2*spaa14*spbb45^2)+
(-2/3*spaa13*spbb14*spbb15*spbb23*spbb35)/(spbb12*spbb13*spaa14*spbb45^2)+
(spbb15*spbb23*(-31/12*spaa12*spbb24*spaa34-9/2*spaa13^2*spbb13-7/2*spaa13*spaa14*spbb14-9/2*spaa13*spaa23*spbb23-49/12*spaa13*spaa34*spbb34))/(spbb12*spaa13*spbb13*spaa14*spbb45)+
(-61/6*spaa12*spbb15*spbb23)/(spbb13*spaa14*spbb45),
(-5/3*spbb14^2*spbb15*spbb23^2*spbb24^2*spaa34^2)/(spbb12^4*spaa13*spbb34*spaa35*spbb35*spbb45)+
(spbb14^2*spbb15*spbb23^3*spbb24*spaa34*(-10*spaa13*spbb13-31/3*spaa14*spbb14-10*spaa23*spbb23-31/3*spaa24*spbb24))/(spbb12^4*spaa13*spbb34^2*spaa35*spbb35^2)+
(-10*spbb14^2*spbb15*spbb23^4*spaa34^2*spbb45)/(spbb12^4*spaa13*spbb34*spaa35*spbb35^3)+
(+1/3*spbb14^2*spbb15*spbb23*spbb24^3*spaa34^2)/(spbb12^4*spaa13*spbb34*spaa35*spbb45^2)+
(spbb14^2*spbb15*spbb23^2*spbb24*spaa34*(-17/3*spaa13*spbb13-6*spaa23*spbb23-4/3*spaa24*spbb24))/(spbb12^3*spaa13*spbb13*spbb34*spaa35*spbb35*spbb45)+
(spbb14^2*spbb15*spbb23^3*spaa34*(-31/3*spaa12*spbb13*spbb24-5*spaa13*spbb13*spbb34-29/3*spaa14*spbb14*spbb34+5*spaa23*spbb23*spbb34))/(spbb12^3*spaa13*spbb13*spbb34^2*spaa35*spbb35^2)+
(+10*spaa12*spbb14^2*spbb15*spbb23^2*spbb25^2*spab3123)/(spbb12^3*spaa13*spbb34*spaa35*spbb35^3*spbb45)+
(spbb14^2*spbb15*spbb23*spbb25^2*(-1/3*spaa13*spbb13-1/3*spaa24*spbb24))/(spbb12^3*spaa13*spbb13*spbb35*spbb45^2)+
(spbb23*spbb14^2*spbb15*spbb25*(17/3*spaa12*spbb23*spaa35+1/3*spaa13*spbb13*spaa15-29/3*spaa15^2*spbb15-29/3*spaa15*spaa25*spbb25-29/3*spaa15*spaa35*spbb35))/(spbb12^2*spaa13*spbb13*spbb34*spaa35*spbb35*spbb45)+
(spaa12*spbb14^2*spbb15*spbb23^2*spbb25*(5*spaa13*spbb13-14/3*spaa23*spbb23))/(spbb12^2*spaa13*spbb13*spbb34*spaa35*spbb35^2*spbb45)+
(+1/3*spaa12*spbb14^3*spbb15*spbb23^2*spbb25)/(spbb12^2*spbb13*spbb34*spaa35*spbb35*spbb45^2)+
(-1/3*spaa13*spbb14^2*spbb15*spbb23)/(spbb12*spbb13*spaa35*spbb45^2)+
(spbb23*spbb14^2*spbb15*(21/2*spaa12*spaa13*spbb23+29/3*spaa12*spaa14*spbb24+19/2*spaa13*spaa14*spbb34))/(spbb12*spaa13*spbb13*spbb34*spaa35*spbb35*spbb45),
(-79/18*spbb14^2*spbb15*spbb23^2*spbb24*spbb25*spaa34)/(spbb12^4*spaa13*spbb34*spbb35*spbb45)+
(+11/18*spbb14^2*spbb15*spbb23^3*spbb24*spaa34*spbb45)/(spbb12^4*spaa13*spbb34^2*spbb35*spbb45)+
(+10*spbb14^2*spbb15*spbb23^3*spbb25*spaa34)/(spbb12^4*spaa13*spbb34*spbb35^2)+
(+11/18*spbb14^2*spbb15*spbb23*spbb24^2*spbb25*spaa34)/(spbb12^4*spaa13*spbb34*spbb45^2)+
(spbb14^2*spbb15*spbb23^2*spaa34*(79/18*spaa13^2*spbb13*spbb34*spbb35+5*spaa13*spbb13*spaa14*spbb34*spbb45+34/9*spaa13*spaa14*spbb14*spbb34*spbb35-4/3*spaa13*spbb13*spaa15*spbb35*spbb45+5*spaa13*spaa34*spbb34^2*spbb35+11/36*spaa13*spbb34*spaa35*spbb35^2+79/18*spaa14^2*spbb14*spbb34*spbb45+5*spaa14*spaa34*spbb34^2*spbb45+37/36*spaa14*spbb34*spaa35*spbb35*spbb45+13/18*spaa15*spaa35*spbb35^2*spbb45))/(spaa12*spbb12^3*spaa13*spbb13*spbb34*spbb35*spbb45*spab5125)+
(+4/3*spbb14^2*spaa15^2*spbb15*spbb23^2*spaa34*spbb45)/(spaa12*spbb12^3*spaa13*spbb34^2*spab5125)+
(spbb14^2*spbb15*spbb23*spbb25^3*spaa35*(1/3*spaa12*spbb13+11/18*spaa24*spbb34))/(spbb12^3*spaa13*spbb13*spbb35*spbb45^2*spab5125)+
(-1/3*spbb14^2*spbb15*spbb23*spaa25*spbb25^2)/(spbb12^2*spbb13*spbb45^2*spab5125)+
(-1/18*spaa12^2*spbb14^2*spbb15*spbb23^2*spbb25)/(spbb12*spaa13*spbb13*spbb34*spbb35*spbb45*spab5125)+
(+13/9*spaa12*spbb14^2*spaa15*spbb15*spbb23*spbb25)/(spbb12*spaa13*spbb13*spbb34*spbb45*spab5125)+
(+35/9*spbb14^2*spaa15*spbb15*spbb23*spbb35)/(spbb12*spbb13*spbb34*spbb45*spab5125)+
(+19/36*spaa12*spbb14^2*spbb15*spbb23^2)/(spbb12*spbb13*spbb34*spbb45*spab5125)+
(spbb23*spbb14^2*spbb15*(-47/36*spaa12^3*spbb12^2*spbb23*spbb25+7/18*spaa12^2*spbb12^2*spaa13*spbb23*spbb35+8/9*spaa12^2*spbb12^2*spaa15*spbb25*spbb35-37/36*spaa12^2*spbb12*spaa23*spbb23^2*spbb25-41/36*spaa12*spbb12^2*spaa13*spaa15*spbb35^2+1/6*spaa12*spbb12*spaa13*spaa23*spbb23^2*spbb35+49/36*spaa12*spbb12*spaa15^2*spbb15*spbb25*spbb35+5/18*spaa12*spaa23^2*spbb23^3*spbb25+9/4*spaa12*spaa23*spbb23^2*spaa25*spbb25^2+49/36*spaa12*spbb23*spaa25^2*spbb25^3-1/18*spbb12*spaa13^2*spbb23*spaa25*spbb35^2+71/36*spbb12*spaa13*spaa15^2*spbb15*spbb35^2+5/18*spaa13*spaa23*spbb23^2*spaa25*spbb25*spbb35+71/36*spaa13*spbb23*spaa25^2*spbb25^2*spbb35+11/12*spaa15^3*spbb15^2*spbb25*spbb35+22/9*spaa15^2*spbb15*spaa25*spbb25^2*spbb35+55/36*spaa15*spaa25^2*spbb25^3*spbb35))/(spbb12^2*spaa13*spbb13*spbb34*spbb35*spbb45*spab5125^2)+
(spaa12*spbb15*spbb14^2*spbb23^2*(2/9*spaa12^2*spbb12*spaa15*spbb15*spbb25+2/9*spaa12^2*spbb12*spbb25*spaa35*spbb35+4/9*spaa12*spbb12*spaa13*spaa15*spbb15*spbb35-2/9*spaa12*spbb25*spaa35^2*spbb35^2-2/9*spbb12*spaa13*spaa15*spaa23*spbb35^2))/(spbb12*spaa13*spbb13*spbb34*spbb35*spbb45*spab5125^3)+
(spbb23*spbb14^2*spbb15*(5/12*spaa12*spbb12*spaa13*spaa14*spbb23-11/18*spaa12*spaa13*spbb23^2*spaa34-49/36*spaa12*spbb12*spaa14^2*spbb24+17/36*spaa12*spaa14*spbb23*spbb24*spaa34-11/18*spaa13^2*spbb13*spaa14*spbb23+17/36*spaa13*spaa14^2*spbb14*spbb23+49/36*spaa14^3*spbb14*spbb24))/(spbb12^2*spaa13*spbb34*spbb35*spab5125^2)+
(+2/9*spaa12^2*spaa14*spbb14^2*spaa15*spbb15*spbb23*spbb25)/(spaa13*spbb34*spbb35*spab5125^3)+
(-35/9*spbb14^2*spaa15*spbb15*spbb23*spbb25)/(spbb12^2*spbb34*spbb45*spab5125)+
(-2/9*spaa13*spbb14^2*spbb15*spbb23^2)/(spbb12^2*spbb34*spbb45*spab5125)+
(spbb23*spbb14^2*spbb15*(-29/36*spaa12*spaa13*spbb23*spbb24*spaa34-37/18*spaa12*spaa14*spbb24^2*spaa34-83/36*spaa13^3*spbb13*spbb23-115/36*spaa13^2*spbb13*spaa14*spbb24-11/18*spaa13*spaa14^2*spbb14*spbb24))/(spbb12^2*spaa13*spbb34*spbb45*spab5125^2)+
(+1/3*spaa12^2*spbb14^2*spbb15*spbb23^2*spbb24^2*spaa34^2)/(spbb12^2*spaa13*spbb34*spbb45*spab5125^3)+
(spbb23*spaa13*spbb14^2*spbb15*(-3*spaa12*spbb23+131/18*spaa14*spbb34))/(spbb12*spbb34*spbb45*spab5125^2)+
(-1/3*spaa12^2*spaa13*spbb14^2*spbb15*spbb23^2)/(spbb34*spbb45*spab5125^3)+
(-1/9*spaa12^2*spbb14^2*spaa15*spbb15*spbb23^2*spbb24*spaa34)/(spbb12*spaa13*spbb34^2*spab5125^3)+
(spbb23*spaa12*spbb14^2*spaa15*spbb15*spaa34*(5/9*spaa13*spbb23-2/9*spaa14*spbb24))/(spbb12*spaa13*spbb34*spab5125^3)+
(-109/18*spaa14*spbb14^2*spaa15*spbb15*spbb23)/(spbb12*spbb34*spab5125^2),
(-1/4*spaa14*spbb14^2*spaa15*spbb15^3*spbb23*spbb24^2*spaa45)/(spbb12^3*spaa13*spbb13*spbb34*spbb45*spab4154^2)+
(-1/6*spaa14*spbb14*spaa15*spbb15^2*spbb23*spaa35)/(spbb12*spaa13*spbb13*spab1231^2)+
(+1/6*spaa14^2*spbb14^2*spbb15*spbb23*spaa25)/(spaa13*spbb13^2*spab1231^2)+
(-5/9*spbb13*spbb14*spbb15*spbb23*spbb24^3*spaa34^2)/(spbb12^4*spaa13*spbb34*spbb45*spab4154)+
(spbb13*spbb14*spbb15*spbb23*spbb24^3*spaa34*(-2/9*spaa13*spbb13-2/9*spaa14*spbb14-5/9*spaa23*spbb23))/(spbb12^4*spaa13*spbb34^2*spbb45*spab4154)+
(spbb14*spbb15^2*spbb23*spbb24^3*spaa34*(1/3*spaa13*spbb13-5/9*spaa14*spbb14))/(spbb12^4*spaa13*spbb34*spbb45^2*spab4154)+
(-1/3*spbb14*spbb15^2*spbb23*spaa25*spbb34*spbb35)/(spbb13^3*spbb45^2*spab1231)+
(spbb15*spbb34*(1/6*spaa12^2*spbb12^2-1/3*spaa12*spbb12*spaa14*spbb14+31/6*spaa12*spbb12*spaa23*spbb23+1/6*spaa12*spbb12*spaa24*spbb24+1/3*spbb12*spaa13*spaa24*spbb34-1/3*spaa14^2*spbb14^2-5/3*spaa14*spbb14*spaa24*spbb24))/(spaa13*spbb13^2*spbb45*spab1231)+
(spaa12*spbb14*spbb15*spbb25*spbb34*(-1/3*spaa12*spbb12-1/3*spaa14*spbb14-3/2*spaa24*spbb24))/(spaa13*spbb13^2*spbb45^2*spab1231)+
(-2/9*spaa12*spbb13^2*spbb15*spbb24^4*spaa34)/(spbb12^3*spaa13*spbb34^2*spbb45*spab4154)+
(spaa15*spbb15*(-37/6*spaa12*spbb14*spbb25+1/2*spaa14*spbb14*spbb45-13/3*spaa24*spbb24*spbb45-19/3*spaa25*spbb25*spbb45-67/6*spaa45*spbb45^2))/(spaa12*spbb12*spbb45*spab1231)+
(-41/6*spbb15*spbb24*spaa35*spbb35)/(spbb12*spbb45*spab1231)+
(-31/6*spbb15*spbb24*spaa25*spbb25)/(spbb12*spbb45*spab1231)+
(+3/2*spaa12*spbb15*spbb24)/(spbb45*spab1231)+
(spaa15*spbb15^2*spbb24*(5/3*spaa14*spbb14+7/6*spaa23*spbb23+23/6*spaa24*spbb24))/(spaa12*spbb12^2*spbb45*spab1231)+
(-1*spbb13*spaa14*spbb14*spbb15*spbb24^2*spaa34)/(spaa12*spbb12^3*spbb45*spab1231)+
(spbb15^2*spbb24^2*(-1/3*spaa12*spbb12-1/3*spaa14*spbb14-3/2*spaa24*spbb24))/(spbb12^2*spbb45^2*spab1231)+
(+1/3*spaa12*spaa14*spbb14^2*spbb15*spbb24^2*spbb35)/(spbb12*spaa13*spbb13*spbb34*spbb45^2*spab4154)+
(spbb14^2*spaa14*spbb15*spbb24^2*spbb35*(2/3*spaa14*spbb14+8/3*spaa24*spbb24))/(spbb12^2*spaa13*spbb13*spbb34*spbb45^2*spab4154)+
(spbb15*spbb14^2*spbb23*spbb24^2*(1/3*spaa12*spbb15*spbb25*spaa45-5/6*spaa14^2*spbb14*spbb15-25/18*spaa14*spbb14*spaa24*spbb25+1/3*spaa24^2*spbb24*spbb25+1/3*spaa24*spaa25*spbb25^2))/(spbb12^3*spaa13*spbb13*spbb34*spbb45^2*spab4154)+
(spbb24*spbb15*(1/3*spaa12*spbb13*spaa14*spbb14*spbb24-23/3*spaa12*spbb13*spaa24*spbb24^2-1/2*spbb12*spaa13*spaa24*spbb34^2+1/2*spaa13*spbb13*spaa24*spbb24*spbb34+5/18*spaa14*spbb14*spaa24*spbb24*spbb34-7/2*spaa23*spbb23*spaa24*spbb24*spbb34+67/18*spaa24^2*spbb24^2*spbb34))/(spbb12*spaa13*spbb13*spbb34*spbb45*spab4154)+
(spbb24^2*spbb15*(-71/18*spaa12*spbb13*spbb24*spaa34+2/3*spaa13*spbb13*spaa14*spbb14-43/6*spaa13*spbb13*spaa24*spbb24-197/18*spaa14*spbb14*spaa24*spbb24-16/3*spaa24^2*spbb24^2))/(spbb12^2*spaa13*spbb34*spbb45*spab4154)+
(spbb13*spbb15*spbb24^3*spaa34*(-11/3*spaa13*spbb13-9/2*spaa14*spbb14-29/18*spaa24*spbb24))/(spbb12^3*spaa13*spbb34*spbb45*spab4154)+
(spbb15^2*spbb24^2*(137/36*spaa12*spbb23*spaa35-5/9*spaa13*spbb13*spaa15-1*spaa15*spaa35*spbb35))/(spaa12*spbb12^3*spaa13*spbb34*spbb45)+
(spbb24*spbb15*(22/9*spaa12*spaa13*spbb13^2*spbb24+37/9*spaa12*spbb13*spaa14*spbb14*spbb24-137/18*spaa12*spbb13*spaa23*spbb23*spbb24+19/36*spaa12*spbb13*spaa24*spbb24^2-10/9*spaa13^2*spbb13^2*spbb34-25/9*spaa13*spbb13*spaa14*spbb14*spbb34-7/6*spaa13*spbb13*spaa23*spbb23*spbb34-6*spaa13*spbb13*spaa24*spbb24*spbb34-5/3*spaa14^2*spbb14^2*spbb34-23/6*spaa14*spbb14*spaa24*spbb24*spbb34))/(spaa12*spbb12^2*spaa13*spbb13*spbb34*spbb45)+
(spaa15*spbb15*(-191/18*spaa13*spbb13+19/18*spaa14*spbb14-29/6*spaa23*spbb23+19/6*spaa24*spbb24))/(spaa12*spbb12*spaa13*spbb13)+
(spbb24*spbb15*(103/36*spaa12*spbb13*spbb24+167/36*spaa13*spbb13*spbb34-7/3*spaa14*spbb14*spbb34+497/36*spaa23*spbb23*spbb34-77/12*spaa24*spbb24*spbb34))/(spbb12*spaa13*spbb13*spbb34*spbb45)+
(+17/36*spaa15*spbb15)/(spaa13*spbb13)+
(+1/3*spbb15*spbb34)/(spbb13*spbb45),
(-40/27*spbb14^2*spbb15*spbb23^2*spbb24*spbb25*spaa34)/(spbb12^4*spaa13*spbb34*spbb35*spbb45)+
(-175/27*spbb14^2*spbb15*spbb23^3*spbb24*spaa34*spbb45)/(spbb12^4*spaa13*spbb34^2*spbb35*spbb45)+
(-175/27*spbb14^2*spbb15*spbb23*spbb24^2*spbb25*spaa34)/(spbb12^4*spaa13*spbb34*spbb45^2)+
(+1/4*spbb14^2*spbb15*spbb23^2*spbb24*spaa34*spaa45)/(spbb12^3*spaa13*spbb13*spbb34*spab4154)+
(+1/6*spaa13*spbb14^2*spbb15*spbb23*spaa25*spbb35^2)/(spbb13^2*spbb45^2*spab1231*spab3123)+
(+899/72*spaa13*spbb14^2*spbb15*spbb23^2*spaa25*spbb35)/(spbb12*spbb13*spbb34*spbb45*spab3123*spab5125)+
(+263/216*spaa12*spbb14^2*spbb15*spbb23^2*spaa25*spbb25)/(spbb12*spbb13*spbb34*spbb45*spab3123*spab5125)+
(spbb15*spbb14^2*spbb23^2*spaa25*(227/216*spaa12*spaa15*spbb15*spbb25+263/216*spaa12*spaa25*spbb25^2+2293/216*spaa12*spbb25*spaa35*spbb35-143/54*spaa13*spaa15*spbb15*spbb35+1/9*spaa13*spaa35*spbb35^2-143/54*spaa15*spaa23*spbb25*spbb35))/(spaa12*spbb12^2*spbb13*spbb34*spbb45*spab3123*spab5125)+
(-52/27*spaa12*spbb14^2*spbb15*spbb23^2*spbb24*spaa34*spaa45)/(spbb12^2*spaa13*spbb13*spbb34*spab3123*spab5125)+
(-46/27*spaa12*spbb14^2*spbb15*spbb23^2*spbb24*spaa34^2)/(spbb12^2*spaa13*spbb13*spbb45*spab3123*spab5125)+
(-167/54*spbb14^2*spbb15*spbb23^2*spaa34^2*spbb34)/(spbb12^2*spbb13*spbb45*spab3123*spab5125)+
(-1271/108*spaa12*spbb14^2*spbb15*spbb23^2*spbb24*spaa25*spbb25*spaa34)/(spbb12^2*spaa13*spbb13*spbb34*spbb45*spab3123*spab5125)+
(+535/216*spaa12*spbb14^2*spbb15*spbb23^2*spaa34)/(spbb12*spbb13*spbb45*spab3123*spab5125)+
(+113/54*spaa12^2*spbb14^2*spbb15*spbb23^2*spbb24*spaa34)/(spbb12*spaa13*spbb13*spbb34*spbb45*spab3123*spab5125)+
(spbb14^2*spbb15*spbb23^2*spaa34*(-1153/216*spaa12*spaa14^2*spbb14^2*spbb24-875/72*spaa12*spaa14*spbb14*spaa24*spbb24^2-1/6*spaa12*spaa24^2*spbb24^3-367/216*spaa12*spaa24*spbb24^2*spaa34*spbb34+1069/216*spaa12*spbb24*spaa34^2*spbb34^2-1/6*spaa13*spaa14^2*spbb14^2*spbb34-11/18*spaa13*spaa14*spbb14*spaa34*spbb34^2))/(spaa12*spbb12^3*spaa13*spbb13*spbb34*spbb45*spab3123*spab5125)+
(spaa12*spbb14^2*spbb15*spbb23*spbb24*spbb25*spaa35*spbb35*(-499/72*spaa12*spbb12-1/6*spaa14*spbb14-487/72*spaa23*spbb23-184/27*spaa24*spbb24))/(spbb12^2*spaa13*spbb13*spbb34*spbb45^2*spab3123*spab5125)+
(spbb14^2*spbb15*spbb23^2*spaa34^2*spbb34*(4/9*spaa12*spbb12*spaa13+2/9*spaa12*spbb24*spaa34+2/9*spaa13*spaa14*spbb14))/(spbb12^2*spaa13*spbb13*spbb45*spab3123^2*spab5125)+
(-193/216*spaa12*spbb14^2*spbb15*spaa23*spbb23^3)/(spbb12*spbb13*spbb34*spbb45*spab3123*spab5125)+
(spbb14^2*spbb15*spaa23*spbb23^3*(8/9*spaa12^2*spbb12^2*spaa13+4/9*spaa12^2*spbb12*spbb24*spaa34+4/9*spaa12*spbb12*spaa13*spaa14*spbb14-1/18*spaa12*spbb12*spaa13*spaa23*spbb23+2/9*spaa12*spaa14*spbb14*spbb24*spaa34+2/9*spaa12*spaa23*spbb23*spbb24*spaa34-2/9*spbb12*spaa13^2*spaa24*spbb34+1/2*spaa13*spaa23*spbb23*spaa34*spbb34))/(spbb12^2*spaa13*spbb13*spbb34*spbb45*spab3123*spab5125^2)+
(+1/3*spaa13*spaa14*spbb14^2*spbb15*spbb23)/(spbb12*spbb45*spab1231*spab3123)+
(spbb14^2*spaa14*spaa13*spbb15*spbb23*(1/3*spaa14*spbb14+1/3*spaa23*spbb23+1/2*spaa24*spbb24))/(spaa12*spbb12^2*spbb45*spab1231*spab3123)+
(+1/6*spaa13*spbb13*spaa14*spbb14^2*spbb15*spbb23*spbb24*spaa34)/(spaa12*spbb12^3*spbb45*spab1231*spab3123)+
(-1/6*spaa13*spbb14^2*spbb15*spbb23*spaa25*spbb25^2)/(spbb12^2*spbb45^2*spab1231*spab3123)+
(-475/72*spaa13*spbb14^2*spbb15*spbb23*spbb25^2*spaa35)/(spbb12^3*spaa13*spbb45^2*spab5125)+
(-5*spaa14*spbb14^2*spbb15*spbb23^2*spaa34)/(spaa12*spbb12^3*spbb35*spab3123)+
(spbb14^2*spbb15*spbb23*spaa34^2*spaa45*(-2/9*spaa12^2*spaa14*spbb14*spbb24^3*spbb35+2/9*spaa12^2*spaa14*spbb14*spbb24^2*spbb25*spbb34-2/9*spaa12^2*spaa24*spbb24^4*spbb35+2/9*spaa12^2*spaa24*spbb24^3*spbb25*spbb34-2969/216*spaa12*spaa13*spaa14*spbb14*spbb24*spbb25*spbb34^2-2969/216*spaa12*spaa13*spaa24*spbb24^2*spbb25*spbb34^2+1189/216*spaa12*spaa14^2*spbb14*spbb24^2*spbb34*spbb45+875/72*spaa12*spaa14*spaa24*spbb24^3*spbb34*spbb45-4609/216*spaa13^2*spaa14*spbb14*spbb25*spbb34^3-4609/216*spaa13^2*spaa24*spbb24*spbb25*spbb34^3-199/27*spaa13^2*spbb25*spaa34*spbb34^4+5/18*spaa13*spaa14^2*spbb14*spbb24*spbb34^2*spbb45+1129/216*spaa13*spaa14*spaa24*spbb24^2*spbb34^2*spbb45+3113/216*spaa13*spaa14*spbb24*spaa34*spbb34^3*spbb45-1105/216*spaa14^2*spaa23*spbb24^2*spbb34^2*spbb45))/(spaa12*spbb12^3*spaa13*spbb34*spbb45*spab3123^2*spab5125^2)+
(spbb23*spaa13*spbb14^2*spbb15*(-1/3*spaa12*spaa13*spbb13*spbb23-2/3*spaa12*spaa23*spbb23^2+295/108*spaa12*spbb23*spaa34*spbb34+4741/216*spaa14*spaa34*spbb34^2))/(spaa12*spbb12^2*spbb34*spbb45*spab3123*spab5125)+
(-1627/54*spaa12*spbb14^2*spaa15*spbb15*spbb23*spbb24*spbb25*spaa34)/(spbb12^2*spaa13*spbb34*spbb45*spab3123*spab5125)+
(-2869/108*spbb14^2*spaa15*spbb15*spbb23*spbb24*spaa34*spbb35)/(spbb12^2*spbb34*spbb45*spab3123*spab5125)+
(-5297/216*spaa12*spbb14^2*spbb15*spbb23^2*spbb24*spaa34)/(spbb12^2*spbb34*spbb45*spab3123*spab5125)+
(spbb23*spaa34*spbb24*spbb14^2*spbb15*(-395/72*spaa12^2*spbb23*spbb24*spaa34-1/3*spaa12*spaa13*spbb13*spaa14*spbb24+7/18*spaa12*spaa14^2*spbb14*spbb24+190/27*spaa12*spaa14*spaa24*spbb24^2-1/3*spaa13^2*spbb13*spaa14*spbb34-1/6*spaa13*spaa14^2*spbb14*spbb34-1/3*spaa13*spaa14*spaa24*spbb24*spbb34))/(spbb12^2*spaa13*spbb34*spbb45*spab3123^2*spab5125)+
(spaa12*spbb23*spaa34*spbb24*spbb14^2*spbb15*(923/72*spaa12*spbb23*spbb24*spaa34+859/72*spaa13^2*spbb13*spbb23+2/9*spaa13*spbb13*spaa14*spbb24+875/72*spaa13*spaa23*spbb23^2-359/54*spaa14^2*spbb14*spbb24))/(spbb12^2*spaa13*spbb34*spbb45*spab3123*spab5125^2)+
(-419/72*spaa12*spbb14^2*spaa15^2*spbb15*spbb23*spbb25*spaa34)/(spbb12*spaa13*spbb34*spab3123^2*spab5125)+
(+647/36*spaa12^2*spbb14^2*spaa15*spbb15*spbb23*spbb24*spbb25*spaa34)/(spbb12*spaa13*spbb34*spbb45*spab3123^2*spab5125)+
(+2897/216*spbb14^2*spaa15^2*spbb15*spbb23*spaa34*spbb35)/(spbb12*spbb34*spab3123^2*spab5125)+
(-2953/72*spaa12*spbb14^2*spaa15*spbb15*spbb23^2*spaa34)/(spbb12*spbb34*spab3123^2*spab5125)+
(+931/72*spaa12^2*spbb14^2*spbb15*spbb23^2*spbb24*spaa34)/(spbb12*spbb34*spbb45*spab3123^2*spab5125)+
(spbb23*spbb14^2*spbb15*spaa34*(413/12*spaa12^3*spbb12*spaa13*spbb23*spbb24+4145/216*spaa12^3*spbb12*spaa14*spbb24^2+2777/216*spaa12^3*spbb23*spbb24^2*spaa34+1271/36*spaa12^2*spbb12*spaa13^2*spbb23*spbb34+1/3*spaa12^2*spaa13*spaa14*spbb14*spbb23*spbb24+359/54*spaa12^2*spaa14^2*spbb14*spbb24^2+2/3*spaa12*spaa13^2*spaa14*spbb14*spbb23*spbb34-1/6*spaa12*spaa13*spaa14^2*spbb14*spbb24*spbb34-1/3*spaa13^2*spaa14^2*spbb14*spbb34^2))/(spbb12*spaa13*spbb34*spbb45*spab3123^2*spab5125^2)+
(spbb23*spbb14^2*spbb15*(-2777/216*spaa12^2*spbb12*spaa13^2*spbb23-3409/72*spaa12^2*spbb12*spaa13*spaa14*spbb24+911/36*spaa12^2*spaa13*spbb23*spbb24*spaa34-9643/216*spaa12^2*spaa14*spbb24^2*spaa34+1/3*spaa12*spaa13^3*spbb13*spbb23-4657/216*spaa12*spbb12*spaa13^2*spaa14*spbb34+1/9*spaa12*spaa13^2*spbb13*spaa14*spbb24+7/9*spaa12*spaa13^2*spaa23*spbb23^2-1/6*spaa12*spaa13*spaa14^2*spbb14*spbb24-2/9*spaa13^3*spbb23*spaa24*spbb34))/(spbb12*spaa13*spbb34*spbb45*spab3123*spab5125^2)+
(spbb23*spbb14^2*spbb15*(3277/216*spaa12*spaa13*spbb23+3409/72*spaa12*spaa14*spbb24+775/54*spaa13*spaa14*spbb34))/(spbb12*spbb34*spbb45*spab3123*spab5125),
(-79/18*spbb14*spbb15^2*spbb23^2*spbb24^2*spaa34)/(spbb12^4*spaa13*spbb34*spbb35*spbb45)+
(-11/18*spbb14*spbb15^2*spbb23^2*spbb24^2*spab3123)/(spbb12^4*spaa13*spbb34^2*spbb35*spbb45)+
(+10*spbb14^2*spbb15*spbb23*spbb25^3*spaa45)/(spbb12^4*spaa13*spbb35^2*spbb45)+
(+11/18*spbb14^2*spbb15*spbb23*spbb24*spbb25^2*spab4124)/(spbb12^4*spaa13*spbb34*spbb35*spbb45^2)+
(+1/3*spbb14*spbb15*spbb23*spaa24*spaa25*spbb34*spbb35)/(spaa12*spbb13^3*spbb45*spab3123)+
(+5/6*spaa12*spbb12*spbb14*spbb15*spbb23*spaa25*spbb35)/(spbb13^2*spbb45*spab1231*spab3123)+
(+31/6*spaa12^2*spbb12*spbb14*spbb15*spbb23*spaa35*spbb35)/(spaa13*spbb13^2*spbb45*spab1231*spab3123)+
(+5*spaa12^2*spbb12*spbb14*spbb15*spbb23*spaa25*spbb25)/(spaa13*spbb13^2*spbb45*spab1231*spab3123)+
(-29/6*spaa12^2*spbb12*spaa14*spbb14^2*spbb15*spbb23)/(spaa13*spbb13^2*spbb45*spab1231*spab3123)+
(spbb14*spbb12*spbb15*spbb23*(-1/6*spaa12^2*spaa14^2*spbb14^2-1/6*spaa12^2*spaa14*spbb14*spaa24*spbb24+5*spaa12^2*spaa23^2*spbb23^2+5/6*spaa12*spaa13*spaa14*spbb14*spaa24*spbb34+1/3*spaa12*spaa13*spaa23*spbb23*spaa24*spbb34+5/3*spaa12*spaa13*spaa24^2*spbb24*spbb34+1/6*spaa13^2*spaa24^2*spbb34^2))/(spaa13*spbb13^2*spbb45*spab1231^2*spab3123)+
(-1/6*spaa12^2*spbb12*spbb14*spbb15*spbb23*spaa35^2*spbb35^2)/(spaa13*spbb13^2*spbb45*spab1231*spab3123^2)+
(spbb14*spbb15*spbb23*(-1/2*spaa12^3*spbb12^2*spaa14*spbb14-1/2*spaa12^3*spbb12^2*spaa23*spbb23-1*spaa12^3*spbb12^2*spaa24*spbb24-1/2*spaa12^3*spbb12*spbb13*spbb24*spaa34-1/2*spaa12^2*spbb12^2*spaa13*spaa24*spbb34+1/6*spaa12^2*spbb12*spaa14^2*spbb14^2+7/6*spaa12^2*spbb12*spaa14*spbb14*spaa24*spbb24+1/2*spaa12^2*spbb13*spaa14*spbb14*spbb24*spaa34+31/6*spaa12^2*spbb12*spaa23^2*spbb23^2+1*spaa12^2*spbb12*spaa23*spbb23*spaa24*spbb24+1/3*spaa12^2*spbb13*spaa23*spbb23*spbb24*spaa34+1*spaa12^2*spbb12*spaa24^2*spbb24^2+2/3*spaa12^2*spbb13*spaa24*spbb24^2*spaa34+4/3*spaa12*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34+2/3*spaa12*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34+7/3*spaa12*spbb12*spaa13*spaa24^2*spbb24*spbb34+1/3*spbb12*spaa13^2*spaa24^2*spbb34^2))/(spaa12*spbb12*spbb13*spbb45*spab1231^2*spab3123)+
(+1/6*spaa12*spbb13*spbb14*spbb15*spbb23*spbb24^2*spaa34^2)/(spbb12^2*spbb45*spab1231^2*spab3123)+
(spbb15*spbb23*spbb14*spbb24*(-17/18*spaa12^2*spbb15*spbb23*spbb25*spaa35+5/18*spaa12*spaa13*spbb15*spbb23*spaa35*spbb35-5*spaa12*spaa15^2*spbb15^2*spbb25-5*spaa12*spaa15*spbb15*spaa25*spbb25^2-91/36*spaa12*spaa15*spbb15*spbb25*spaa35*spbb35+41/36*spaa12*spaa25*spbb25^2*spaa35*spbb35+55/36*spaa12*spbb25*spaa35^2*spbb35^2+11/18*spaa13^2*spbb13*spaa35*spbb35^2-11/18*spaa13*spaa15^2*spbb15^2*spbb35+11/18*spaa13*spaa35^2*spbb35^3-11/18*spaa15^2*spbb15*spaa23*spbb25*spbb35+11/18*spaa15*spaa23*spbb25*spaa35*spbb35^2))/(spaa12*spbb12^3*spaa13*spbb34*spbb35*spbb45*spab3123)+
(spbb15*spbb14*spaa15*spbb23^2*spbb24*spaa35*(1/3*spaa12*spbb15+11/18*spaa23*spbb35))/(spaa12*spbb12^3*spaa13*spbb34^2*spab3123)+
(+4/3*spaa12*spbb14^2*spbb15*spbb23*spbb24*spbb25^2*spab4124)/(spbb12^3*spaa13*spbb34*spbb35*spbb45^2*spab3123)+
(-1/3*spbb14*spaa15*spbb15*spaa23*spbb23^2*spbb24)/(spbb12^2*spaa13*spbb34^2*spab3123)+
(+11/18*spaa13*spbb14*spbb15*spbb23*spab1251)/(spaa12*spbb12^2*spbb45*spab1231)+
(+5*spaa12*spbb14*spaa15*spbb15*spbb23*spbb25)/(spbb12*spaa13*spbb34*spbb35*spab3123)+
(+17/6*spaa12*spbb14*spbb15*spbb23^2)/(spbb12*spbb34*spbb35*spab3123)+
(spbb23*spbb14*spbb15*(-22/9*spaa12*spbb23*spbb24*spaa34-59/36*spaa13^2*spbb13*spbb23-127/18*spaa13*spbb13*spaa14*spbb24-55/36*spaa13*spaa23*spbb23^2-19/3*spaa14^2*spbb14*spbb24))/(spbb12^2*spaa13*spbb34*spbb35*spab3123)+
(-5*spaa12*spbb14*spbb15*spbb23*spbb25*spaa34*spbb34)/(spbb12*spaa13*spbb13*spbb35*spbb45*spab3123)+
(-31/6*spaa12*spbb14*spbb15*spbb23*spbb25)/(spbb12*spbb35*spbb45*spab3123)+
(spbb14*spbb15*spbb23*spbb25*(-61/18*spaa12*spbb13*spbb24*spaa34+301/36*spaa13^2*spbb13^2-23/3*spaa13*spbb13*spaa14*spbb14+485/36*spaa13*spbb13*spaa23*spbb23+5*spaa23^2*spbb23^2))/(spbb12^2*spaa13*spbb13*spbb35*spbb45*spab3123)+
(+11/36*spbb14*spaa15*spbb15*spaa23*spbb23^2*spaa34)/(spbb12*spaa13*spbb13*spab1231*spab3123)+
(+251/36*spbb14*spbb15*spaa23*spbb23^2*spaa34*spbb34)/(spbb12*spbb13*spbb45*spab1231*spab3123)+
(-73/6*spaa12*spbb14^2*spbb15*spbb23^2*spaa34)/(spbb12*spbb13*spbb45*spab1231*spab3123)+
(+17/18*spbb14*spbb15*spaa23*spbb23^2*spaa25*spbb25)/(spbb12*spbb13*spbb45*spab1231*spab3123)+
(+23/6*spbb14*spbb15*spaa23*spbb23^2*spaa35*spbb35)/(spbb12*spbb13*spbb45*spab1231*spab3123)+
(-55/36*spaa12*spbb14*spbb15*spaa23*spbb23^2)/(spbb13*spbb45*spab1231*spab3123)+
(spbb14*spbb15*spbb23^2*(-7/2*spaa12^2*spbb12^3*spaa13*spaa23+5/6*spaa12*spbb12^2*spaa13^2*spbb14*spaa24-9*spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa23-197/36*spaa12*spbb12^2*spaa14*spaa23^2*spbb24+2/9*spbb12*spaa13^2*spaa14*spbb14^2*spaa24-22/9*spaa13^2*spbb14^2*spbb23*spaa24*spaa34-29/18*spbb12*spaa13*spaa14^2*spbb14^2*spaa23+79/18*spaa13*spaa14*spbb14^2*spaa23*spbb23*spaa34+61/18*spaa13*spbb14*spaa23*spbb23*spaa34^2*spbb34+4/9*spbb12*spaa14^2*spbb14*spaa23^2*spbb24-11/18*spaa14*spbb14*spaa23^2*spbb23*spbb24*spaa34))/(spbb12^2*spaa13*spbb13*spbb45*spab1231*spab3123^2)+
(+11/6*spaa13^2*spbb14^3*spbb15*spbb23*spbb35^2*spaa45)/(spbb12*spbb13*spbb45^2*spab1231*spab3123^2)+
(+2/9*spaa12^2*spbb12*spbb14*spbb15*spbb23*spaa34^2*spbb34^2)/(spbb13*spbb45*spab1231*spab3123^3)+
(+13/12*spbb14*spbb15*spbb23^2*spaa34*spaa35)/(spbb12^2*spab1231*spab3123)+
(-65/36*spaa13*spbb14^2*spbb15*spbb23^2*spaa34)/(spbb12^2*spbb45*spab1231*spab3123)+
(spbb14*spaa34*spbb15*spbb23^2*(101/18*spaa12*spaa13*spbb14*spbb24*spaa34+2/9*spaa12*spaa23*spbb24^2*spaa34+1/3*spaa13^3*spbb13*spbb14+25/6*spaa13^2*spaa14*spbb14^2+41/6*spaa13^2*spbb14*spaa34*spbb34-29/18*spaa13*spaa23*spbb24*spaa34*spbb34))/(spbb12^2*spaa13*spbb45*spab1231*spab3123^2)+
(+1/3*spaa12*spaa13*spbb13*spbb14^2*spbb15*spbb23^2*spbb24*spaa34^2)/(spbb12^2*spbb45*spab1231*spab3123^3)+
(+19/4*spbb14*spaa15*spbb15*spbb23*spaa34)/(spbb12*spab1231*spab3123)+
(+3*spaa12*spbb14*spbb15*spbb23*spbb24*spaa34)/(spbb12*spbb45*spab1231*spab3123)+
(+41/18*spaa13*spbb14*spbb15*spbb23*spaa25*spbb25)/(spbb12*spbb45*spab1231*spab3123)+
(-4/9*spaa13*spbb14*spbb15*spbb23*spaa35*spbb35)/(spbb12*spbb45*spab1231*spab3123)+
(+7/36*spaa12*spaa13*spbb14*spbb15*spbb23)/(spbb45*spab1231*spab3123)+
(spbb14*spbb15*spbb23*(65/36*spaa13^4*spbb13^2*spbb45+23/36*spaa13^4*spbb13*spbb14*spbb35+9/4*spaa13^3*spbb13*spaa14*spbb14*spbb45+11/6*spaa13^3*spaa14*spbb14^2*spbb35-1/9*spaa13^3*spbb13*spaa34*spbb34*spbb45+23/36*spaa13^3*spbb14*spaa34*spbb34*spbb35+23/36*spaa13^3*spbb14*spaa35*spbb35^2-11/6*spaa13^2*spaa14^2*spbb14^2*spbb45-4*spaa13^2*spaa14*spbb14*spaa34*spbb34*spbb45-5/3*spaa13^2*spaa34^2*spbb34^2*spbb45-8/9*spaa13*spaa14^2*spbb14*spaa35*spbb45^2-1/9*spaa13*spaa14*spaa34*spbb34*spaa35*spbb45^2+1/6*spaa14^2*spaa35^2*spbb45^3))/(spbb12*spaa13*spbb45^2*spab1231*spab3123^2)+
(spaa12*spbb14*spbb15*spbb23*spaa34^2*(-1/3*spaa12^2*spbb24^2-1/3*spaa12*spaa13*spbb24*spbb34+2/9*spaa13^2*spbb34^2))/(spaa13*spbb45*spab1231*spab3123^3)+
(-1/3*spaa14^2*spbb14*spbb15*spbb23*spaa35^2*spbb45)/(spbb12*spaa13*spab3123^3)+
(+23/36*spaa13^2*spbb14^2*spbb15*spbb23*spbb35)/(spbb12*spbb45^2*spab3123^2)+
(+1/9*spaa13^2*spbb14^2*spbb15*spbb23*spbb35*spab4124)/(spbb12*spbb45^2*spab3123^3)+
(spbb14*spbb15*spbb23*(1/3*spaa12^2*spbb12^2*spaa13+2/3*spaa12^2*spbb12*spbb24*spaa34+8/9*spaa12*spbb12*spaa13*spaa34*spbb34-2/9*spaa12*spaa13*spbb13*spbb24*spaa34+8/9*spaa12*spbb24*spaa34^2*spbb34+1/9*spaa13*spaa14*spbb14*spaa34*spbb34+1/3*spaa13*spaa34^2*spbb34^2))/(spbb12*spbb45*spab3123^3)+
(spbb14*spbb15*spbb23*(-89/36*spaa12*spbb12*spaa13-209/36*spaa12*spbb24*spaa34+65/36*spaa13^2*spbb13+97/36*spaa13*spaa14*spbb14-7/9*spaa13*spaa34*spbb34))/(spbb12*spbb45*spab3123^2)+
(-19/3*spaa13*spbb14*spbb15*spbb23)/(spbb12*spbb45*spab3123),
(+13/18*spbb14^2*spbb15*spbb23^2*spbb24^2*spaa34)/(spbb12^4*spaa13*spbb34^2*spbb45)+
(+13/18*spbb14^2*spbb15*spbb23*spbb24^2*spbb25*spaa34)/(spbb12^4*spaa13*spbb34*spbb45^2)+
(+1/3*spbb14^2*spbb15*spbb23*spaa24*spbb34*spbb35)/(spbb13^3*spbb45^2*spab3123)+
(spbb23*spbb14^2*spbb15*(5*spaa12^2*spbb12*spaa23*spbb23^2-1*spaa12*spbb12*spaa13*spbb23*spaa24*spbb34-1/6*spaa12*spbb12*spaa14*spaa34*spbb34^2-5*spaa12*spaa23*spbb23^2*spaa34*spbb34+5/6*spbb12*spaa13*spaa14*spaa24*spbb34^2-7/6*spaa13*spaa23*spbb23^2*spaa24*spbb34-4/3*spaa13*spbb23*spaa24*spaa34*spbb34^2+1/6*spaa14*spaa34^2*spbb34^3))/(spbb12*spaa13*spbb13^2*spbb34*spbb45*spab3123*spab5125)+
(spbb14^2*spbb15*spbb23*spaa35*spbb35^2*(-1/3*spaa14*spbb14-7/6*spaa24*spbb24))/(spbb12*spbb13^2*spbb45^2*spab3123*spab5125)+
(+1/6*spaa12*spbb14^2*spbb15*spbb23^2*spaa34^2*spbb34)/(spbb12*spaa13*spbb13^2*spbb45*spab3123^2)+
(-10*spaa14^2*spbb14^2*spbb15*spbb23*spbb25)/(spaa12*spbb12^3*spaa13*spbb35^2)+
(-17/18*spaa12*spbb14^2*spbb15*spbb23^2*spbb25*spaa34)/(spbb12^2*spaa13*spbb13*spbb35*spbb45*spab5125)+
(+5*spaa12*spbb14^2*spbb15*spbb23^2*spaa25*spbb25^2)/(spbb12^2*spaa13*spbb13*spbb34*spbb35*spbb45*spab5125)+
(-1*spaa12*spbb14^2*spaa15*spbb15*spbb23*spbb25^2)/(spbb12^2*spaa13*spbb34*spbb35*spbb45*spab5125)+
(-19/18*spbb14^2*spaa15^2*spbb15^2*spbb23*spbb25)/(spbb12^2*spaa13*spbb13*spbb34*spbb45*spab5125)+
(+14/9*spaa12*spbb14^2*spaa15*spbb15^2*spbb23^2*spbb25)/(spbb12^2*spaa13*spbb13*spbb34*spbb35*spbb45*spab5125)+
(-17/18*spaa12*spbb14^2*spbb15*spaa23*spbb23^3*spbb25)/(spbb12^2*spaa13*spbb13*spbb34*spbb35*spbb45*spab5125)+
(-11/18*spbb14^2*spaa15*spbb15*spbb23*spaa25*spbb25^2)/(spbb12^2*spaa13*spbb13*spbb34*spbb45*spab5125)+
(spbb25*spbb14^2*spaa15*spbb15*spbb23*(-1/3*spaa12^2*spbb13^2*spbb25^2*spaa35+31/3*spaa12*spbb13*spaa15^2*spbb15^2*spbb25+61/3*spaa12*spbb13*spaa15*spbb15*spaa25*spbb25^2+14/9*spaa12*spbb13*spaa15*spbb15*spbb25*spaa35*spbb35-13/18*spaa12*spbb13*spaa23*spbb23*spbb25*spaa35*spbb35+10*spaa12*spbb13*spaa25^2*spbb25^3+5/3*spaa12*spbb13*spaa25*spbb25^2*spaa35*spbb35+4/9*spaa15^3*spbb15^3*spbb35+1/6*spaa15^2*spbb15^2*spaa25*spbb25*spbb35-1*spaa15*spbb15*spaa25^2*spbb25^2*spbb35-4/9*spaa15*spbb15*spaa35^2*spbb35^3+5/18*spaa23^2*spbb23^2*spaa25*spbb25*spbb35+1/3*spaa23^2*spbb23^2*spaa35*spbb35^2-4/9*spaa23*spbb23*spaa25^2*spbb25^2*spbb35+4/3*spaa23*spbb23*spaa25*spbb25*spaa35*spbb35^2+1/3*spaa23*spbb23*spaa35^2*spbb35^3-13/18*spaa25^3*spbb25^3*spbb35))/(spaa12*spbb12^3*spaa13*spbb13*spbb34*spbb35*spbb45*spab5125^2)+
(spaa14*spbb14^2*spaa15^2*spbb15*spbb23*spbb45*(1/3*spaa12*spbb13*spbb25-1/3*spaa15*spbb15*spbb35+11/9*spaa23*spbb23*spbb35))/(spaa12*spbb12^2*spaa13*spbb34^2*spbb35*spab5125^2)+
(spaa12^2*spbb14^2*spbb15^2*spbb23^2*spbb25*(-2/9*spaa12*spbb12^2*spaa15-4/9*spbb12*spaa15*spaa23*spbb23+2/9*spaa23*spbb23^2*spaa35))/(spbb12^2*spaa13*spbb13*spbb34*spbb35*spbb45*spab5125^3)+
(spaa12*spbb23^2*spbb14^2*spbb15^2*(-4/9*spaa12^2*spbb12*spbb23+4/9*spaa12*spbb13*spaa14*spbb24-2/9*spaa12*spaa23*spbb23^2+2/9*spaa13*spbb13*spaa14*spbb34+2/9*spaa13*spbb23*spaa24*spbb34))/(spbb12*spbb13*spbb34*spbb35*spbb45*spab5125^3)+
(-2/9*spaa12^2*spbb14^3*spbb15^2*spbb23^4*spaa34)/(spbb12^2*spbb13*spbb34*spbb35*spbb45*spab5125^3)+
(-1/9*spbb14^2*spaa15*spbb15*spbb23*spaa25*spbb25*spbb35)/(spbb12*spbb13*spbb34*spbb45*spab5125^2)+
(+1/3*spaa12*spbb14^2*spaa15*spbb15*spbb23*spbb25)/(spbb12*spbb34*spbb45*spab5125^2)+
(spaa13*spbb14^2*spaa15*spbb15*spbb23*spbb25*(4/9*spaa12*spbb13+1/9*spaa24*spbb34))/(spaa12*spbb12^2*spbb34*spbb45*spab5125^2)+
(-2/9*spbb14^2*spbb15*spbb23^2*spaa34^2*spbb34)/(spbb12^2*spbb13*spbb45*spab5125^2)+
(+11/18*spbb14^2*spbb15*spbb23^2*spaa25*spbb25*spaa34)/(spbb12^2*spbb13*spbb45*spab5125^2)+
(-7/18*spaa12*spbb14^2*spbb15*spbb23^2*spbb25*spaa34)/(spbb12^2*spbb35*spbb45*spab5125^2)+
(+2/3*spbb14^2*spaa15*spbb15*spaa23*spbb23^2*spaa34*spbb35)/(spaa12*spbb12^2*spbb13*spbb45*spab5125^2)+
(+5/9*spbb14^3*spaa15*spbb15*spbb23^2*spaa34*spbb35)/(spbb12^2*spbb13*spbb34*spbb45*spab5125^2)+
(-2/9*spbb14^2*spbb15*spbb23^3*spaa25*spaa34)/(spbb12^2*spbb13*spbb34*spab5125^2)+
(-5/9*spaa12*spbb14^2*spbb15*spbb23^2*spaa25*spbb25^2)/(spbb12^2*spbb34*spbb35*spbb45*spab5125^2)+
(-11/18*spaa12*spaa13*spbb13*spbb14^2*spbb15*spbb23^2*spbb25)/(spbb12^2*spbb34*spbb35*spbb45*spab5125^2)+
(-11/18*spaa14*spbb14^2*spbb15*spaa23*spbb23^2*spaa25*spbb25)/(spaa12*spbb12^2*spbb13*spbb45*spab5125^2)+
(-11/18*spaa14*spbb14^2*spbb15*spaa23*spbb23^2*spbb25)/(spbb12^2*spbb35*spbb45*spab5125^2)+
(-1*spbb14^2*spaa15*spbb15^2*spbb23^2*spaa25*spbb25)/(spbb12^2*spbb13*spbb34*spbb45*spab5125^2)+
(spbb15*spbb14^2*spaa15*spbb23^2*spbb25*(5/9*spaa12*spaa13*spbb13^2*spbb15+5/9*spaa12*spbb13*spbb15*spaa23*spbb23+8/9*spaa13*spbb13^2*spaa23*spbb35-5/18*spbb13*spaa15*spbb15*spaa23*spbb35+4/9*spaa15*spbb15^2*spaa25*spbb35+8/9*spbb13*spaa23^2*spbb23*spbb35))/(spaa12*spbb12^3*spbb13*spbb34*spbb35*spbb45*spab5125^2)+
(-1/3*spaa13*spbb14^2*spbb15*spbb23*spaa25*spbb25*spbb35)/(spbb12*spbb13*spbb45^2*spab3123*spab5125)+
(spbb14^2*spbb15*spbb23*spbb25*spaa35*spbb35*(-14/9*spaa13*spbb13+5/6*spaa14*spbb14+4/3*spaa24*spbb24))/(spbb12^2*spbb13*spbb45^2*spab3123*spab5125)+
(-11/9*spbb14^2*spbb15*spbb23*spbb25^2*spaa35^2*spbb35)/(spbb12^3*spbb45^2*spab3123*spab5125)+
(-7/6*spbb14^2*spbb15*spaa23*spbb23^3*spaa34)/(spbb12^2*spbb13*spbb45*spab3123*spab5125)+
(+11/9*spaa12*spbb14^3*spbb15*spbb23^3*spaa34)/(spbb12^2*spbb13*spbb34*spbb45*spab3123*spab5125)+
(+7/3*spbb14^2*spbb15*spaa23*spbb23^3*spaa25*spbb25)/(spbb12^2*spbb13*spbb34*spbb45*spab3123*spab5125)+
(-23/18*spbb14^2*spaa15*spbb15*spaa23^2*spbb23^3*spbb35)/(spaa12*spbb12^2*spbb13*spbb34*spbb45*spab3123*spab5125)+
(-61/18*spbb14^2*spbb15*spaa23*spbb23^3*spaa35*spbb35)/(spbb12^2*spbb13*spbb34*spbb45*spab3123*spab5125)+
(+17/18*spaa12*spbb14^2*spbb15*spaa23*spbb23^3)/(spbb12*spbb13*spbb34*spbb45*spab3123*spab5125)+
(spbb14^2*spbb15*spbb23^3*(2/9*spaa12^3*spbb12^3*spaa23-11/18*spaa12^3*spbb12^2*spbb14*spaa34+16/9*spaa12^2*spbb12^2*spaa23*spaa24*spbb24+1/18*spaa12^2*spbb12*spbb14*spaa24*spbb24*spaa34+7/18*spaa12^2*spbb12*spbb14*spaa34^2*spbb34+11/9*spaa12*spbb12*spaa23*spaa24^2*spbb24^2-47/18*spaa12*spbb12*spaa23*spaa24*spbb24*spaa34*spbb34-17/18*spaa12*spbb12*spaa23*spaa34^2*spbb34^2-1/18*spaa12*spbb14*spaa24*spbb24*spaa34^2*spbb34+2/9*spaa12*spbb14*spaa34^3*spbb34^2-4/3*spbb12*spaa14*spaa23^2*spaa24*spbb24*spbb34+13/18*spbb12*spaa14*spaa23^2*spaa34*spbb34^2-13/18*spaa23*spaa24^2*spbb24^2*spaa34*spbb34))/(spaa12*spbb12^3*spbb13*spbb34*spbb45*spab3123^2*spab5125)+
(-2/9*spaa12*spbb14^2*spbb15*spbb23^2*spaa34^2*spbb34)/(spbb12*spbb13*spbb45*spab3123^3)+
(+14/3*spaa14*spbb14^2*spbb15*spbb23*spbb25*spaa45)/(spbb12^2*spbb35*spab3123*spab5125)+
(+61/6*spaa14*spbb14^2*spbb15*spbb23^2*spaa34)/(spbb12^2*spbb35*spab3123*spab5125)+
(spaa14*spbb14^2*spbb15*spbb23^2*spaa34*(82/9*spaa13*spbb13-8/9*spaa14*spbb14+10*spaa23*spbb23))/(spaa12*spbb12^3*spbb35*spab3123*spab5125)+
(-2/9*spaa13*spbb14^2*spbb15*spbb23*spbb25*spaa34*spbb34*spaa45)/(spbb12^2*spbb45*spab3123^3)+
(+11/6*spaa12*spaa13*spbb14^2*spbb15*spbb23*spbb25*spaa45)/(spbb12*spbb45*spab3123^2*spab5125)+
(+11/3*spaa12^2*spbb14^2*spbb15*spbb23*spbb24*spbb25*spaa45)/(spbb12*spbb34*spbb45*spab3123^2*spab5125)+
(-17/3*spaa13*spaa14*spbb14^2*spbb15*spbb23*spaa45)/(spbb12*spab3123^2*spab5125)+
(+11/3*spaa12*spaa14*spbb14^2*spbb15*spbb23*spbb24*spaa45)/(spbb12*spbb34*spab3123^2*spab5125)+
(-5/3*spaa13*spaa14*spbb14^2*spbb15*spbb23*spaa34*spbb34)/(spbb12*spbb45*spab3123^2*spab5125)+
(-2*spaa12*spaa14*spbb14^2*spbb15*spbb23*spbb24*spaa34)/(spbb12*spbb45*spab3123^2*spab5125)+
(+13/18*spaa14*spbb14^2*spaa15*spbb15*spbb23*spaa25*spbb25)/(spbb12*spbb34*spab3123^2*spab5125)+
(+43/6*spaa12*spaa14*spbb14^3*spaa15*spbb15*spbb23*spbb25)/(spbb12*spbb34*spbb45*spab3123^2*spab5125)+
(+13/18*spaa14^2*spbb14^2*spaa15*spbb15*spbb23*spaa25*spbb45)/(spaa12*spbb12*spbb34*spab3123^2*spab5125)+
(-97/18*spaa14^2*spbb14^2*spbb15*spbb23*spbb24*spaa25)/(spbb12*spbb34*spab3123^2*spab5125)+
(+29/18*spaa12*spaa14^2*spbb14^3*spbb15*spbb23*spbb24)/(spbb12*spbb34*spbb45*spab3123^2*spab5125)+
(spbb14^2*spaa14^2*spbb15*spbb23*spbb24*(-1/6*spaa12*spaa14*spbb14^2-35/18*spaa12*spbb13*spaa23*spbb24-1/6*spaa12*spbb14*spaa24*spbb24-4/3*spaa23^2*spbb23*spbb34-13/18*spaa23*spaa24*spbb24*spbb34))/(spaa12*spbb12^2*spbb34*spbb45*spab3123^2*spab5125)+
(-29/9*spaa12*spbb14^2*spbb15*spbb23*spbb24^2*spaa34*spbb35*spaa45)/(spbb12^2*spbb34*spbb45*spab3123^2*spab5125)+
(+2/3*spaa14*spbb14^2*spbb15*spbb23*spbb24^2*spaa25*spaa34*spbb35)/(spbb12^2*spbb34*spbb45*spab3123^2*spab5125)+
(-70/9*spaa12*spbb13*spaa14*spbb14^2*spbb15*spbb23*spbb24^2*spaa34)/(spbb12^2*spbb34*spbb45*spab3123^2*spab5125)+
(spbb14^2*spbb15*spbb23*spbb24^2*spaa34*(-1/9*spbb13*spaa14^2*spbb14-5/18*spaa14*spbb14*spbb23*spaa24+5/9*spbb23*spaa24^2*spbb24))/(spbb12^3*spbb34*spbb45*spab3123^2*spab5125)+
(spbb23*spbb14^2*spbb15*(-191/9*spaa12*spaa13*spbb13*spbb23*spbb24*spaa34-223/18*spaa12*spbb13*spaa14*spbb24^2*spaa34-86/9*spaa12*spaa23*spbb23^2*spbb24*spaa34-17/2*spaa12*spbb23*spaa24*spbb24^2*spaa34+11/18*spaa13^3*spbb13^2*spbb23+35/3*spaa13^2*spbb13^2*spaa14*spbb24-2*spaa13^2*spbb13*spaa23*spbb23^2+164/9*spaa13^2*spbb13*spbb23*spaa24*spbb24+199/18*spaa13*spbb13*spaa14^2*spbb14*spbb24+329/18*spaa13*spbb13*spaa14*spaa24*spbb24^2-47/18*spaa13*spaa23^2*spbb23^3+59/9*spaa13*spaa23*spbb23^2*spaa24*spbb24+13/2*spaa13*spbb23*spaa24^2*spbb24^2-13/18*spaa14^2*spbb14*spaa24*spbb24^2-13/9*spaa14*spaa24^2*spbb24^3))/(spaa12*spbb12^3*spbb34*spbb45*spab3123*spab5125)+
(+11/9*spbb14^2*spbb15*spbb23^2*spaa24*spbb24^2*spaa45)/(spbb12^3*spbb34^2*spab3123*spab5125)+
(spaa13*spaa14*spbb14^2*spbb15*spbb23*(-8/9*spaa13*spbb13-1/6*spaa14*spbb14+2*spaa23*spbb23-149/18*spaa24*spbb24))/(spaa12*spbb12^2*spbb45*spab3123*spab5125)+
(spbb23*spbb14^2*spbb15*(83/18*spaa12*spbb23*spbb24*spaa34-82/9*spaa13^2*spbb13*spbb23-149/18*spaa13*spbb13*spaa14*spbb24-229/18*spaa13*spaa23*spbb23^2-275/18*spaa13*spbb23*spaa24*spbb24-185/18*spaa14^2*spbb14*spbb24-19*spaa14*spaa24*spbb24^2))/(spbb12^2*spbb34*spbb45*spab3123*spab5125)+
(spaa12*spbb14^2*spbb15*spbb23^2*spbb24*(8/9*spaa13*spbb13+11/9*spaa14*spbb14+8/9*spaa23*spbb23))/(spbb12^2*spbb34^2*spbb45*spab3123*spab5125)+
(spbb23*spbb14^2*spbb15*(-107/9*spaa12*spaa13*spbb23-164/9*spaa12*spaa14*spbb24+49/6*spaa13*spaa14*spbb34))/(spbb12*spbb34*spbb45*spab3123*spab5125)+
(+8/9*spaa12^2*spbb14^2*spbb15*spbb23^2*spbb24)/(spbb12*spbb34^2*spbb45*spab3123*spab5125)}

==> anc/TwoLoopSpinorRemainders/uubggg_pmppp_Nf1.txt <==
rationalSpinorBasis["uubggg","pmppp","Nf1"]=
{(spbb23^2*spbb14^2*spbb15*(1/6*spaa12*spbb23*spaa35-1/6*spaa15^2*spbb15))/(spaa12*spbb12^3*spaa13*spbb13*spbb34^2)+
(+1/6*spbb14^2*spbb15*spbb23^3)/(spbb12^2*spbb13*spbb25*spbb34^2),
(-1/2*spaa15*spbb15^2*spbb23*spbb24^2*spaa34)/(spbb12^3*spaa13*spaa14*spbb34*spbb45)+
(-1/6*spaa14*spbb14*spaa15*spbb15^2*spbb23*spbb24^2)/(spbb12^3*spaa13*spaa14*spbb34^2*spbb45)+
(-1/6*spbb14*spbb15^2*spbb23*spbb24^2)/(spbb12^3*spbb34*spbb45^2)+
(spaa15*spbb15^2*spbb23*spbb24*(1/2*spaa13*spbb13+1/3*spaa14*spbb14+1/2*spaa23*spbb23-1/2*spaa24*spbb24))/(spbb12^2*spaa13*spbb13*spaa14*spbb34*spbb45)+
(-1/6*spaa12*spbb14*spbb15^2*spbb23*spbb24^2)/(spbb12^2*spaa13*spbb13*spbb34*spbb45^2)+
(+1/2*spaa12*spaa15*spbb15^2*spbb23*spbb24)/(spbb12*spaa13*spbb13*spaa14*spbb34*spbb45),
(+1/3*spbb14^2*spbb15*spbb23^2*spbb24^2*spaa34)/(spbb12^4*spaa13*spbb34^2*spbb45)+
(-1/3*spbb14^2*spbb15*spbb23*spbb24*spbb25^2*spaa35)/(spbb12^4*spaa13*spbb34*spbb45^2)+
(-1/3*spbb14^2*spbb15*spbb23*spbb24*spbb25*spaa45)/(spbb12^3*spaa13*spbb13*spbb34*spbb45)+
(spbb14^2*spbb15*spbb23*spbb24*spbb25*(-2/3*spaa13*spbb13+1/3*spaa24*spbb24))/(spbb12^3*spaa13*spbb13*spbb34*spbb45^2)+
(-2/3*spaa14*spbb14^2*spbb15*spbb23*spbb24)/(spbb12^2*spaa13*spbb13*spbb34*spbb45)+
(-1/3*spaa12*spbb14^2*spbb15*spbb23*spbb24*spbb25)/(spbb12^2*spaa13*spbb13*spbb34*spbb45^2),
(+11/18*spbb13*spbb14*spbb15*spbb23*spbb24^3*spaa34^2)/(spbb12^4*spaa13*spbb34*spbb45*spab4154)+
(spbb13*spbb14*spbb15*spbb23*spbb24^3*spaa34*(17/18*spaa13*spbb13+17/18*spaa14*spbb14+11/18*spaa23*spbb23))/(spbb12^4*spaa13*spbb34^2*spbb45*spab4154)+
(spbb14*spbb15^2*spbb23*spbb24^3*spaa34*(1/3*spaa13*spbb13+11/18*spaa14*spbb14))/(spbb12^4*spaa13*spbb34*spbb45^2*spab4154)+
(+17/18*spaa12*spbb13*spbb14*spbb15*spbb23*spbb24^3*spaa34)/(spbb12^3*spaa13*spbb34^2*spbb45*spab4154)+
(spbb14*spbb15^2*spbb23*spbb24^3*(1/3*spaa12*spbb13*spaa34+11/18*spaa14*spbb14*spaa24-1/3*spaa23*spbb23*spaa24))/(spbb12^3*spaa13*spbb13*spbb34*spbb45^2*spab4154)+
(spbb14*spbb15*spbb23*spbb24^2*(-5/3*spaa12*spbb13*spaa34+4/3*spaa23*spbb23*spaa24+17/18*spaa24^2*spbb24))/(spbb12^2*spaa13*spbb13*spbb34*spbb45*spab4154)+
(spbb14*spbb15*spbb23*spbb24^2*spaa34*(-5/3*spaa13*spbb13-5/3*spaa14*spbb14+14/9*spaa24*spbb24))/(spbb12^3*spaa13*spbb34*spbb45*spab4154)+
(spbb24*spbb14*spbb15*spbb23*(19/36*spaa12*spbb24*spaa34-11/18*spaa13^2*spbb13-11/18*spaa13*spaa14*spbb14))/(spaa12*spbb12^3*spaa13*spbb34*spbb45)+
(spbb14*spbb23*spbb15*(-19/36*spaa12*spaa13*spbb14*spbb23+1/12*spaa12*spaa14*spbb14*spbb24+13/18*spaa12*spaa24*spbb24^2-19/36*spaa12*spbb24*spaa34*spbb34+11/18*spaa13^2*spbb13*spbb34+11/18*spaa13*spaa14*spbb14*spbb34))/(spaa12*spbb12^2*spaa13*spbb13*spbb34*spbb45)+
(-1/3*spbb14*spaa15*spbb15*spbb23)/(spbb12*spaa13*spbb13*spbb34),
(-1/6*spbb15^3*spbb23*spaa25*spbb34^2)/(spaa13*spbb13^4*spbb45^2)+
(spbb23*spbb14*spaa15*spbb15^2*spbb24*(1/2*spaa12*spbb23*spaa34+1/6*spaa13*spbb13*spaa14))/(spaa12*spbb12^3*spaa13*spbb13*spaa14*spbb34*spbb45)+
(spbb14*spbb15^2*spbb23*spbb24^2*(-1/6*spaa13*spbb13-1/2*spaa14*spbb14-1/2*spaa24*spbb24))/(spbb12^3*spaa13*spbb13*spbb34*spbb45^2)+
(+1/6*spbb14*spbb15*spbb23*spaa24*spbb34)/(spaa13*spbb13^3*spbb45)+
(+1*spaa12*spbb12*spbb15*spaa23*spbb23*spbb34)/(spaa13^2*spbb13^3*spbb45)+
(spbb14*spbb15^2*spbb23*spbb34*(-1/6*spaa12*spbb12-1/6*spaa14*spbb14-2/3*spaa24*spbb24))/(spbb12*spaa13*spbb13^3*spbb45^2)+
(+1*spaa15*spbb15*spaa23*spbb23*spbb24)/(spbb12*spaa13^2*spbb13*spbb34)+
(-2*spbb12*spaa15*spbb15*spaa23*spbb23*spbb34)/(spbb12*spaa13^2*spbb13^2*spbb34)+
(-1*spaa15*spbb15*spbb23*spaa24*spbb24)/(spbb12*spaa13*spbb13*spaa14*spbb34)+
(spaa15*spbb15*spbb23*spbb24*(-1*spaa12*spbb13*spaa34-1/2*spaa14*spbb14*spaa24))/(spaa12*spbb12^2*spaa13*spbb13*spaa14*spbb34)+
(spbb14*spbb15*spbb23*(1/6*spaa13*spbb13+1/6*spaa14*spbb14+1/2*spaa24*spbb24))/(spaa12*spbb12^2*spbb13*spbb45)+
(spbb14^2*spbb15*spbb23*spbb25*(-1/3*spaa13*spbb13+1/2*spaa14*spbb14-1/2*spaa23*spbb23+1*spaa24*spbb24))/(spbb12^2*spaa13*spbb13^2*spbb45^2)+
(spbb14*spbb15*spbb23*(1/2*spaa12*spbb12-1/2*spaa14*spbb14-13/6*spaa23*spbb23-1/2*spaa24*spbb24))/(spbb12*spaa13*spbb13^2*spbb45)+
(-1/2*spaa12*spbb14^2*spbb15*spbb23*spbb25)/(spbb12*spaa13*spbb13^2*spbb45^2)+
(spbb15*spbb23*(1/2*spaa13*spbb14+7/6*spaa23*spbb24))/(spbb12*spaa13*spbb13*spbb45),
(+13/6*spbb14^2*spbb15*spbb23^2*spbb24^2*spaa34^2)/(spbb12^4*spaa13*spbb34*spaa35*spbb35*spbb45)+
(spbb14^2*spbb15*spbb23^3*spbb24*spaa34*(11*spaa13*spbb13+34/3*spaa14*spbb14+11*spaa23*spbb23+34/3*spaa24*spbb24))/(spbb12^4*spaa13*spbb34^2*spaa35*spbb35^2)+
(+11*spbb14^2*spbb15*spbb23^4*spaa34^2*spbb45)/(spbb12^4*spaa13*spbb34*spaa35*spbb35^3)+
(-1/3*spbb14^2*spbb15*spbb23*spbb24^3*spaa34^2)/(spbb12^4*spaa13*spbb34*spaa35*spbb45^2)+
(spbb14^2*spbb15*spbb23^2*spbb24*spaa34*(29/3*spaa13*spbb13+10*spaa23*spbb23+11/6*spaa24*spbb24))/(spbb12^3*spaa13*spbb13*spbb34*spaa35*spbb35*spbb45)+
(spbb14^2*spbb15*spbb23^3*spaa34*(34/3*spaa12*spbb13*spbb24+2*spaa13*spbb13*spbb34+32/3*spaa14*spbb14*spbb34-9*spaa23*spbb23*spbb34))/(spbb12^3*spaa13*spbb13*spbb34^2*spaa35*spbb35^2)+
(-11*spaa12*spbb14^2*spbb15*spbb23^2*spbb25^2*spab3123)/(spbb12^3*spaa13*spbb34*spaa35*spbb35^3*spbb45)+
(spbb14^2*spbb15*spbb23*spbb25^2*(1/3*spaa13*spbb13+1/3*spaa24*spbb24))/(spbb12^3*spaa13*spbb13*spbb35*spbb45^2)+
(spbb23*spbb14^2*spbb15*spbb25*(-29/3*spaa12*spbb23*spaa35-1/3*spaa13*spbb13*spaa15+32/3*spaa15^2*spbb15+32/3*spaa15*spaa25*spbb25+32/3*spaa15*spaa35*spbb35))/(spbb12^2*spaa13*spbb13*spbb34*spaa35*spbb35*spbb45)+
(spaa12*spbb14^2*spbb15*spbb23^2*spbb25*(-9*spaa13*spbb13+5/3*spaa23*spbb23))/(spbb12^2*spaa13*spbb13*spbb34*spaa35*spbb35^2*spbb45)+
(-1/3*spaa12*spbb14^3*spbb15*spbb23^2*spbb25)/(spbb12^2*spbb13*spbb34*spaa35*spbb35*spbb45^2)+
(+1/3*spaa13*spbb14^2*spbb15*spbb23)/(spbb12*spbb13*spaa35*spbb45^2)+
(spbb23*spbb14^2*spbb15*(-11*spaa12*spaa13*spbb23-32/3*spaa12*spaa14*spbb24-11*spaa13*spaa14*spbb34))/(spbb12*spaa13*spbb13*spbb34*spaa35*spbb35*spbb45),
(+1/6*spaa14*spbb14*spaa15*spbb15^2*spbb23*spaa35)/(spbb12*spaa13*spbb13*spab1231^2)+
(-1/6*spaa14^2*spbb14^2*spbb15*spbb23*spaa25)/(spaa13*spbb13^2*spab1231^2)+
(+11/18*spbb13*spbb14*spbb15*spbb23*spbb24^3*spaa34^2)/(spbb12^4*spaa13*spbb34*spbb45*spab4154)+
(spbb13*spbb14*spbb15*spbb23*spbb24^3*spaa34*(5/18*spaa13*spbb13+5/18*spaa14*spbb14+11/18*spaa23*spbb23))/(spbb12^4*spaa13*spbb34^2*spbb45*spab4154)+
(spbb14*spbb15^2*spbb23*spbb24^3*spaa34*(-1/3*spaa13*spbb13+11/18*spaa14*spbb14))/(spbb12^4*spaa13*spbb34*spbb45^2*spab4154)+
(+1/3*spbb14*spbb15^2*spbb23*spaa25*spbb34*spbb35)/(spbb13^3*spbb45^2*spab1231)+
(spbb15*spbb34*(-1/6*spaa12^2*spbb12^2+1/3*spaa12*spbb12*spaa14*spbb14-13/6*spaa12*spbb12*spaa23*spbb23-1/6*spaa12*spbb12*spaa24*spbb24-1/3*spbb12*spaa13*spaa24*spbb34+1/3*spaa14^2*spbb14^2+5/3*spaa14*spbb14*spaa24*spbb24))/(spaa13*spbb13^2*spbb45*spab1231)+
(spaa12*spbb14*spbb15*spbb25*spbb34*(1/3*spaa12*spbb12+1/3*spaa14*spbb14+3/2*spaa24*spbb24))/(spaa13*spbb13^2*spbb45^2*spab1231)+
(+5/18*spaa12*spbb13^2*spbb15*spbb24^4*spaa34)/(spbb12^3*spaa13*spbb34^2*spbb45*spab4154)+
(spaa15*spbb15*(19/6*spaa12*spbb14*spbb25-1/2*spaa14*spbb14*spbb45+4/3*spaa24*spbb24*spbb45+10/3*spaa25*spbb25*spbb45+31/6*spaa45*spbb45^2))/(spaa12*spbb12*spbb45*spab1231)+
(+23/6*spbb15*spbb24*spaa35*spbb35)/(spbb12*spbb45*spab1231)+
(+13/6*spbb15*spbb24*spaa25*spbb25)/(spbb12*spbb45*spab1231)+
(-3/2*spaa12*spbb15*spbb24)/(spbb45*spab1231)+
(spaa15*spbb15^2*spbb24*(-5/3*spaa14*spbb14-7/6*spaa23*spbb23-23/6*spaa24*spbb24))/(spaa12*spbb12^2*spbb45*spab1231)+
(+1*spbb13*spaa14*spbb14*spbb15*spbb24^2*spaa34)/(spaa12*spbb12^3*spbb45*spab1231)+
(spbb15^2*spbb24^2*(1/3*spaa12*spbb12+1/3*spaa14*spbb14+3/2*spaa24*spbb24))/(spbb12^2*spbb45^2*spab1231)+
(-1/3*spaa12*spaa14*spbb14^2*spbb15*spbb24^2*spbb35)/(spbb12*spaa13*spbb13*spbb34*spbb45^2*spab4154)+
(spbb14^2*spaa14*spbb15*spbb24^2*spbb35*(-2/3*spaa14*spbb14-8/3*spaa24*spbb24))/(spbb12^2*spaa13*spbb13*spbb34*spbb45^2*spab4154)+
(spbb15*spbb14^2*spbb23*spbb24^2*(-1/3*spaa12*spbb15*spbb25*spaa45+5/6*spaa14^2*spbb14*spbb15+13/9*spaa14*spbb14*spaa24*spbb25-1/3*spaa24^2*spbb24*spbb25-1/3*spaa24*spaa25*spbb25^2))/(spbb12^3*spaa13*spbb13*spbb34*spbb45^2*spab4154)+
(spbb15*spbb24^2*spaa25*spbb35*(2*spaa12*spbb12+1*spaa13*spbb13+31/18*spaa14*spbb14+34/9*spaa24*spbb24))/(spbb12*spaa13*spbb13*spbb34*spbb45*spab4154)+
(+1*spaa12*spbb15*spbb24^2*spaa25*spbb25)/(spbb12*spaa13*spbb34*spbb45*spab4154)+
(+85/9*spaa12*spbb15*spbb24^2*spaa35*spbb35)/(spbb12*spaa13*spbb34*spbb45*spab4154)+
(-163/18*spaa12*spaa14*spbb14*spbb15*spbb24^2)/(spbb12*spaa13*spbb34*spbb45*spab4154)+
(-67/9*spaa12^2*spbb15*spbb24^2)/(spaa13*spbb34*spbb45*spab4154)+
(spbb24^2*spbb15*(43/18*spaa12*spbb13*spbb24*spaa34-2/3*spaa13*spbb13*spaa14*spbb14+8/3*spaa13*spbb13*spaa24*spbb24+62/9*spaa14*spbb14*spaa24*spbb24+11/2*spaa24^2*spbb24^2))/(spbb12^2*spaa13*spbb34*spbb45*spab4154)+
(spbb13*spbb15*spbb24^3*spaa34*(5/3*spaa13*spbb13+5/2*spaa14*spbb14+31/18*spaa24*spbb24))/(spbb12^3*spaa13*spbb34*spbb45*spab4154)+
(spbb15^2*spbb24^2*(-85/36*spaa12*spbb23*spaa35+11/18*spaa13*spbb13*spaa15+1*spaa15*spaa35*spbb35))/(spaa12*spbb12^3*spaa13*spbb34*spbb45)+
(spbb24*spbb15*(1/9*spaa12*spaa13*spbb13^2*spbb24-37/18*spaa12*spbb13*spaa14*spbb14*spbb24+85/18*spaa12*spbb13*spaa23*spbb23*spbb24-77/36*spaa12*spbb13*spaa24*spbb24^2+11/9*spaa13^2*spbb13^2*spbb34+26/9*spaa13*spbb13*spaa14*spbb14*spbb34+7/6*spaa13*spbb13*spaa23*spbb23*spbb34+6*spaa13*spbb13*spaa24*spbb24*spbb34+5/3*spaa14^2*spbb14^2*spbb34+23/6*spaa14*spbb14*spaa24*spbb24*spbb34))/(spaa12*spbb12^2*spaa13*spbb13*spbb34*spbb45)+
(spaa15*spbb15*(41/9*spaa13*spbb13-10/9*spaa14*spbb14+11/6*spaa23*spbb23-19/6*spaa24*spbb24))/(spaa12*spbb12*spaa13*spbb13)+
(spbb24*spbb15*(-83/36*spaa12*spbb13*spbb24-73/36*spaa13*spbb13*spbb34+7/3*spaa14*spbb14*spbb34-229/36*spaa23*spbb23*spbb34+53/12*spaa24*spbb24*spbb34))/(spbb12*spaa13*spbb13*spbb34*spbb45)+
(-19/36*spaa15*spbb15)/(spaa13*spbb13)+
(-1/3*spbb15*spbb34)/(spbb13*spbb45),
(+43/9*spbb14^2*spbb15*spbb23^2*spbb24*spbb25*spaa34)/(spbb12^4*spaa13*spbb34*spbb35*spbb45)+
(-13/18*spbb14^2*spbb15*spbb23^3*spbb24*spaa34*spbb45)/(spbb12^4*spaa13*spbb34^2*spbb35*spbb45)+
(-11*spbb14^2*spbb15*spbb23^3*spbb25*spaa34)/(spbb12^4*spaa13*spbb34*spbb35^2)+
(-13/18*spbb14^2*spbb15*spbb23*spbb24^2*spbb25*spaa34)/(spbb12^4*spaa13*spbb34*spbb45^2)+
(spbb14^2*spbb15*spbb23^2*spaa34*(-43/9*spaa13^2*spbb13*spbb34*spbb35-11/2*spaa13*spbb13*spaa14*spbb34*spbb45-73/18*spaa13*spaa14*spbb14*spbb34*spbb35+5/3*spaa13*spbb13*spaa15*spbb35*spbb45-9*spaa13*spaa34*spbb34^2*spbb35-43/9*spaa13*spbb34*spaa35*spbb35^2-43/9*spaa14^2*spbb14*spbb34*spbb45-9*spaa14*spaa34*spbb34^2*spbb45-103/18*spaa14*spbb34*spaa35*spbb35*spbb45-17/18*spaa15*spaa35*spbb35^2*spbb45))/(spaa12*spbb12^3*spaa13*spbb13*spbb34*spbb35*spbb45*spab5125)+
(-5/3*spbb14^2*spaa15^2*spbb15*spbb23^2*spaa34*spbb45)/(spaa12*spbb12^3*spaa13*spbb34^2*spab5125)+
(spbb14^2*spbb15*spbb23*spbb25^3*spaa35*(-1/3*spaa12*spbb13-13/18*spaa24*spbb34))/(spbb12^3*spaa13*spbb13*spbb35*spbb45^2*spab5125)+
(+1/3*spbb14^2*spbb15*spbb23*spaa25*spbb25^2)/(spbb12^2*spbb13*spbb45^2*spab5125)+
(-26/9*spaa12^2*spbb14^2*spbb15*spbb23^2*spbb25)/(spbb12*spaa13*spbb13*spbb34*spbb35*spbb45*spab5125)+
(-55/18*spaa12*spbb14^2*spaa15*spbb15*spbb23*spbb25)/(spbb12*spaa13*spbb13*spbb34*spbb45*spab5125)+
(-233/18*spbb14^2*spaa15*spbb15*spbb23*spbb35)/(spbb12*spbb13*spbb34*spbb45*spab5125)+
(-38/9*spaa12*spbb14^2*spbb15*spbb23^2)/(spbb12*spbb13*spbb34*spbb45*spab5125)+
(spbb23*spbb14^2*spbb15*(49/9*spaa12^3*spbb12^2*spbb23*spbb25-17/18*spaa12^2*spbb12^2*spaa13*spbb23*spbb35-16/9*spaa12^2*spbb12^2*spaa15*spbb25*spbb35+91/18*spaa12^2*spbb12*spaa23*spbb23^2*spbb25+89/18*spaa12*spbb12^2*spaa13*spaa15*spbb35^2-1/2*spaa12*spbb12*spaa13*spaa23*spbb23^2*spbb35-23/9*spaa12*spbb12*spaa15^2*spbb15*spbb25*spbb35-7/18*spaa12*spaa23^2*spbb23^3*spbb25-43/6*spaa12*spaa23*spbb23^2*spaa25*spbb25^2-23/9*spaa12*spbb23*spaa25^2*spbb25^3-1/18*spbb12*spaa13^2*spbb23*spaa25*spbb35^2-61/9*spbb12*spaa13*spaa15^2*spbb15*spbb35^2-7/18*spaa13*spaa23*spbb23^2*spaa25*spbb25*spbb35-61/9*spaa13*spbb23*spaa25^2*spbb25^2*spbb35-1/6*spaa15^3*spbb15^2*spbb25*spbb35-19/18*spaa15^2*spbb15*spaa25*spbb25^2*spbb35-8/9*spaa15*spaa25^2*spbb25^3*spbb35))/(spbb12^2*spaa13*spbb13*spbb34*spbb35*spbb45*spab5125^2)+
(spaa12*spbb15*spbb14^2*spbb23^2*(-4/9*spaa12^2*spbb12*spaa15*spbb15*spbb25-4/9*spaa12^2*spbb12*spbb25*spaa35*spbb35-8/9*spaa12*spbb12*spaa13*spaa15*spbb15*spbb35+4/9*spaa12*spbb25*spaa35^2*spbb35^2+4/9*spbb12*spaa13*spaa15*spaa23*spbb35^2))/(spbb12*spaa13*spbb13*spbb34*spbb35*spbb45*spab5125^3)+
(spbb23*spbb14^2*spbb15*(-13/3*spaa12*spbb12*spaa13*spaa14*spbb23+139/18*spaa12*spaa13*spbb23^2*spaa34+23/9*spaa12*spbb12*spaa14^2*spbb24+37/18*spaa12*spaa14*spbb23*spbb24*spaa34+38/9*spaa13^2*spbb13*spaa14*spbb23+37/18*spaa13*spaa14^2*spbb14*spbb23-23/9*spaa14^3*spbb14*spbb24))/(spbb12^2*spaa13*spbb34*spbb35*spab5125^2)+
(-4/9*spaa12^2*spaa14*spbb14^2*spaa15*spbb15*spbb23*spbb25)/(spaa13*spbb34*spbb35*spab5125^3)+
(+233/18*spbb14^2*spaa15*spbb15*spbb23*spbb25)/(spbb12^2*spbb34*spbb45*spab5125)+
(+1/9*spaa13*spbb14^2*spbb15*spbb23^2)/(spbb12^2*spbb34*spbb45*spab5125)+
(spbb23*spbb14^2*spbb15*(-31/18*spaa12*spaa13*spbb23*spbb24*spaa34+34/9*spaa12*spaa14*spbb24^2*spaa34+191/18*spaa13^3*spbb13*spbb23+137/9*spaa13^2*spbb13*spaa14*spbb24+38/9*spaa13*spaa14^2*spbb14*spbb24))/(spbb12^2*spaa13*spbb34*spbb45*spab5125^2)+
(-2/3*spaa12^2*spbb14^2*spbb15*spbb23^2*spbb24^2*spaa34^2)/(spbb12^2*spaa13*spbb34*spbb45*spab5125^3)+
(spbb23*spaa13*spbb14^2*spbb15*(25/3*spaa12*spbb23-463/18*spaa14*spbb34))/(spbb12*spbb34*spbb45*spab5125^2)+
(+2/3*spaa12^2*spaa13*spbb14^2*spbb15*spbb23^2)/(spbb34*spbb45*spab5125^3)+
(+2/9*spaa12^2*spbb14^2*spaa15*spbb15*spbb23^2*spbb24*spaa34)/(spbb12*spaa13*spbb34^2*spab5125^3)+
(spbb23*spaa12*spbb14^2*spaa15*spbb15*spaa34*(-10/9*spaa13*spbb23+4/9*spaa14*spbb24))/(spbb12*spaa13*spbb34*spab5125^3)+
(+311/18*spaa14*spbb14^2*spaa15*spbb15*spbb23)/(spbb12*spbb34*spab5125^2),
(+50/27*spbb14^2*spbb15*spbb23^2*spbb24*spbb25*spaa34)/(spbb12^4*spaa13*spbb34*spbb35*spbb45)+
(+397/54*spbb14^2*spbb15*spbb23^3*spbb24*spaa34*spbb45)/(spbb12^4*spaa13*spbb34^2*spbb35*spbb45)+
(+397/54*spbb14^2*spbb15*spbb23*spbb24^2*spbb25*spaa34)/(spbb12^4*spaa13*spbb34*spbb45^2)+
(-1/6*spaa13*spbb14^2*spbb15*spbb23*spaa25*spbb35^2)/(spbb13^2*spbb45^2*spab1231*spab3123)+
(-161/18*spaa13*spbb14^2*spbb15*spbb23^2*spaa25*spbb35)/(spbb12*spbb13*spbb34*spbb45*spab3123*spab5125)+
(-367/54*spaa12*spbb14^2*spbb15*spbb23^2*spaa25*spbb25)/(spbb12*spbb13*spbb34*spbb45*spab3123*spab5125)+
(spbb15*spbb14^2*spbb23^2*spaa25*(-179/27*spaa12*spaa15*spbb15*spbb25-367/54*spaa12*spaa25*spbb25^2-163/27*spaa12*spbb25*spaa35*spbb35+217/54*spaa13*spaa15*spbb15*spbb35-2/9*spaa13*spaa35*spbb35^2+217/54*spaa15*spaa23*spbb25*spbb35))/(spaa12*spbb12^2*spbb13*spbb34*spbb45*spab3123*spab5125)+
(+175/54*spaa12*spbb14^2*spbb15*spbb23^2*spbb24*spaa34^2)/(spbb12^2*spaa13*spbb13*spbb45*spab3123*spab5125)+
(-52/9*spaa12*spbb14^2*spbb15*spbb23^2*spbb24*spaa25*spbb25*spaa34)/(spbb12^2*spaa13*spbb13*spbb34*spbb45*spab3123*spab5125)+
(+229/54*spbb14^2*spbb15*spbb23^2*spaa34^2*spbb34)/(spbb12^2*spbb13*spbb45*spab3123*spab5125)+
(-449/54*spaa12*spbb14^3*spaa15*spbb15*spbb23^2*spbb25*spaa34)/(spbb12^2*spaa13*spbb13*spbb34*spbb45*spab3123*spab5125)+
(-208/27*spaa12*spbb14^2*spbb15*spbb23^2*spbb24*spaa34*spaa35*spbb35)/(spbb12^2*spaa13*spbb13*spbb34*spbb45*spab3123*spab5125)+
(-1/6*spaa12^2*spbb14^2*spbb15*spbb23^2*spbb24*spaa34)/(spbb12*spaa13*spbb13*spbb34*spbb45*spab3123*spab5125)+
(spbb14^2*spbb15*spbb23^2*spaa34*(35/54*spaa12*spaa14^2*spbb14^2*spbb24+25/3*spaa12*spaa14*spbb14*spaa24*spbb24^2+1/6*spaa12*spaa24^2*spbb24^3+202/27*spaa12*spaa24*spbb24^2*spaa34*spbb34-1/27*spaa12*spbb24*spaa34^2*spbb34^2+1/6*spaa13*spaa14^2*spbb14^2*spbb34+13/18*spaa13*spaa14*spbb14*spaa34*spbb34^2))/(spaa12*spbb12^3*spaa13*spbb13*spbb34*spbb45*spab3123*spab5125)+
(spaa12*spbb14^2*spbb15*spbb23*spbb24*spbb25*spaa35*spbb35*(43/18*spaa12*spbb12+1/6*spaa14*spbb14+20/9*spaa23*spbb23+415/54*spaa24*spbb24))/(spbb12^2*spaa13*spbb13*spbb34*spbb45^2*spab3123*spab5125)+
(spbb14^2*spbb15*spbb23^2*spaa34^2*spbb34*(-8/9*spaa12*spbb12*spaa13-4/9*spaa12*spbb24*spaa34-4/9*spaa13*spaa14*spbb14))/(spbb12^2*spaa13*spbb13*spbb45*spab3123^2*spab5125)+
(spbb15*spbb14^2*spaa23*spbb23^3*spaa35*(-149/27*spaa12*spaa15*spbb15*spbb25-137/27*spaa12*spaa25*spbb25^2+7/18*spaa12*spbb25*spaa35*spbb35+7/18*spaa13*spaa15*spbb15*spbb35+5/6*spaa15*spaa23*spbb25*spbb35))/(spbb12^2*spaa13*spbb13*spbb34*spbb45*spab3123*spab5125^2)+
(-1/3*spaa13*spaa14*spbb14^2*spbb15*spbb23)/(spbb12*spbb45*spab1231*spab3123)+
(spbb14^2*spaa14*spaa13*spbb15*spbb23*(-1/3*spaa14*spbb14-1/3*spaa23*spbb23-1/2*spaa24*spbb24))/(spaa12*spbb12^2*spbb45*spab1231*spab3123)+
(-1/6*spaa13*spbb13*spaa14*spbb14^2*spbb15*spbb23*spbb24*spaa34)/(spaa12*spbb12^3*spbb45*spab1231*spab3123)+
(+1/6*spaa13*spbb14^2*spbb15*spbb23*spaa25*spbb25^2)/(spbb12^2*spbb45^2*spab1231*spab3123)+
(-37/18*spaa13*spbb14^2*spbb15*spbb23*spbb25)/(spaa12*spbb12^3*spbb45^2)+
(+11/2*spaa14*spbb14^2*spbb15*spbb23^2*spaa34)/(spaa12*spbb12^3*spbb35*spab3123)+
(-191/27*spbb14^2*spaa15^2*spbb15*spbb23^2*spaa34^2*spbb45)/(spaa12*spbb12^3*spaa13*spbb34*spab3123*spab5125)+
(spaa34^2*spbb14^2*spbb15*spbb23^2*spaa35*(4/9*spaa13^2*spaa34*spbb34^3*spbb35-7/6*spaa13^2*spbb34^2*spbb35*spaa45*spbb45+415/54*spaa13*spaa14^2*spbb14*spbb34^2*spbb45+481/54*spaa13*spaa14*spaa34*spbb34^3*spbb45+404/27*spaa13*spaa14*spbb34^2*spaa45*spbb45^2+167/27*spaa13*spaa15*spbb34*spbb35*spaa45*spbb45^2-203/27*spaa14^2*spbb14*spaa15*spbb34*spbb45^2-439/54*spaa14^2*spbb34^2*spaa35*spbb45^2-43/27*spaa14*spaa15*spbb34*spaa45*spbb45^3+4/9*spaa15^2*spbb35*spaa45*spbb45^3))/(spaa12*spbb12^3*spaa13*spbb34*spbb45*spab3123^2*spab5125^2)+
(+295/54*spbb14^2*spaa15*spbb15*spbb23*spbb25*spaa34)/(spbb12^2*spbb45*spab3123*spab5125)+
(+20/9*spbb14^2*spaa15^2*spbb15*spbb23*spaa34*spbb35)/(spaa12*spbb12^2*spbb34*spab3123*spab5125)+
(+497/54*spbb14^2*spaa15*spbb15*spbb23^2*spaa34)/(spbb12^2*spbb34*spab3123*spab5125)+
(-44/27*spaa12*spbb14^2*spbb15*spbb23^2*spbb24*spaa34)/(spbb12^2*spbb34*spbb45*spab3123*spab5125)+
(-1/6*spbb14^2*spaa15*spbb15*spbb23*spaa25*spbb25^2)/(spbb12^2*spbb34*spbb45*spab3123*spab5125)+
(+881/54*spaa13*spbb14^2*spaa15*spbb15*spbb23*spaa35*spbb35^2)/(spaa12*spbb12^2*spbb34*spbb45*spab3123*spab5125)+
(-481/54*spaa13*spbb14^2*spbb15*spbb23^2*spaa35*spbb35)/(spbb12^2*spbb34*spbb45*spab3123*spab5125)+
(spbb23*spbb14^2*spbb15*spaa35*(-215/27*spaa12^2*spaa13*spbb13*spbb23*spbb25-397/54*spaa12^2*spbb13*spaa15*spbb25^2-5/18*spaa12*spaa13^2*spbb13*spbb23*spbb35+433/54*spaa12*spaa13*spbb13*spaa15*spbb25*spbb35+203/27*spaa12*spaa15^2*spbb15*spbb25*spbb35+224/27*spaa13^2*spbb13*spaa15*spbb35^2+224/27*spaa13^2*spbb23*spaa25*spbb35^2-212/27*spaa13*spaa15^2*spbb15*spbb35^2-433/54*spaa13*spaa15*spaa35*spbb35^3-415/54*spaa15^2*spaa23*spbb25*spbb35^2))/(spaa12*spbb12^2*spbb34*spbb45*spab3123^2*spab5125)+
(+181/54*spaa12*spaa14*spbb14^2*spbb15*spbb23*spbb24^2*spaa34)/(spbb12^2*spaa13*spbb34*spbb45*spab3123*spab5125)+
(spaa12*spbb23*spaa34*spbb14^2*spbb15*spbb24^2*(155/27*spaa12*spbb23*spaa34-4/9*spaa13*spbb13*spaa14-19/27*spaa14^2*spbb14-74/9*spaa14*spaa24*spbb24))/(spbb12^2*spaa13*spbb34*spbb45*spab3123*spab5125^2)+
(+1/6*spaa13*spaa14^2*spbb14^2*spbb15*spbb23*spaa25)/(spaa12*spbb12*spab3123^2*spab5125)+
(spaa14*spbb14^2*spbb15*spbb23*(43/9*spaa12^2*spbb12*spaa13*spbb24+113/18*spaa12*spaa13^2*spbb13*spbb24-1/18*spaa12*spaa13^2*spbb14*spbb23+113/18*spaa12*spaa13*spaa14*spbb14*spbb24+125/18*spaa12*spaa13*spaa23*spbb23*spbb24+113/18*spaa12*spaa14*spaa23*spbb24^2+4/9*spaa13^2*spaa23*spbb23*spbb34))/(spbb12*spaa13*spbb34*spbb45*spab3123*spab5125^2)+
(+247/54*spaa12^2*spbb14^2*spbb15*spbb23^2*spbb24*spaa34)/(spbb12*spbb34*spbb45*spab3123*spab5125^2)+
(+277/54*spaa12^2*spaa13*spbb14^2*spbb15*spbb23^2)/(spbb34*spbb45*spab3123*spab5125^2)+
(spaa12^2*spbb23*spbb14^2*spbb15*(-331/54*spaa12*spbb12^2*spaa13*spbb23+61/6*spaa12*spbb12^2*spaa14*spbb24+1/6*spaa12*spbb12*spbb23*spbb24*spaa34-1/3*spbb12*spaa13*spaa14*spbb14*spbb23+203/27*spbb12*spaa14^2*spbb14*spbb24-1/6*spaa14*spbb14*spbb23*spbb24*spaa34))/(spbb12*spbb34*spbb45*spab3123^2*spab5125^2)+
(spbb23*spbb14^2*spbb15*(-863/54*spaa12^2*spbb12*spaa13*spbb23-803/54*spaa12^2*spbb12*spaa14*spbb24-401/18*spaa12^2*spbb23*spbb24*spaa34+2033/54*spaa12*spbb12*spaa13*spaa14*spbb34+1/6*spaa12*spaa13*spbb13*spaa14*spbb24-110/9*spaa12*spaa14^2*spbb14*spbb24-127/27*spaa12*spaa14*spaa24*spbb24^2-4/9*spaa13^2*spbb13*spaa14*spbb34+433/27*spaa13*spaa14^2*spbb14*spbb34+451/54*spaa13*spaa14*spaa24*spbb24*spbb34))/(spbb12*spbb34*spbb45*spab3123^2*spab5125)+
(spbb23*spbb14^2*spbb15*(119/18*spaa12*spaa13*spbb23+1123/54*spaa12*spaa14*spbb24-319/54*spaa13*spaa14*spbb34))/(spbb12*spbb34*spbb45*spab3123*spab5125),
(+43/9*spbb14*spbb15^2*spbb23^2*spbb24^2*spaa34)/(spbb12^4*spaa13*spbb34*spbb35*spbb45)+
(+13/18*spbb14*spbb15^2*spbb23^2*spbb24^2*spab3123)/(spbb12^4*spaa13*spbb34^2*spbb35*spbb45)+
(-11*spbb14^2*spbb15*spbb23*spbb25^3*spaa45)/(spbb12^4*spaa13*spbb35^2*spbb45)+
(-13/18*spbb14^2*spbb15*spbb23*spbb24*spbb25^2*spab4124)/(spbb12^4*spaa13*spbb34*spbb35*spbb45^2)+
(-1/3*spbb14*spbb15*spbb23*spaa24*spaa25*spbb34*spbb35)/(spaa12*spbb13^3*spbb45*spab3123)+
(-5/6*spaa12*spbb12*spbb14*spbb15*spbb23*spaa25*spbb35)/(spbb13^2*spbb45*spab1231*spab3123)+
(-13/6*spaa12^2*spbb12*spbb14*spbb15*spbb23*spaa35*spbb35)/(spaa13*spbb13^2*spbb45*spab1231*spab3123)+
(-2*spaa12^2*spbb12*spbb14*spbb15*spbb23*spaa25*spbb25)/(spaa13*spbb13^2*spbb45*spab1231*spab3123)+
(+11/6*spaa12^2*spbb12*spaa14*spbb14^2*spbb15*spbb23)/(spaa13*spbb13^2*spbb45*spab1231*spab3123)+
(spbb14*spbb12*spbb15*spbb23*(1/6*spaa12^2*spaa14^2*spbb14^2+1/6*spaa12^2*spaa14*spbb14*spaa24*spbb24-2*spaa12^2*spaa23^2*spbb23^2-5/6*spaa12*spaa13*spaa14*spbb14*spaa24*spbb34-1/3*spaa12*spaa13*spaa23*spbb23*spaa24*spbb34-5/3*spaa12*spaa13*spaa24^2*spbb24*spbb34-1/6*spaa13^2*spaa24^2*spbb34^2))/(spaa13*spbb13^2*spbb45*spab1231^2*spab3123)+
(+1/6*spaa12^2*spbb12*spbb14*spbb15*spbb23*spaa35^2*spbb35^2)/(spaa13*spbb13^2*spbb45*spab1231*spab3123^2)+
(spbb14*spbb15*spbb23*(1/2*spaa12^3*spbb12^2*spaa14*spbb14+1/2*spaa12^3*spbb12^2*spaa23*spbb23+1*spaa12^3*spbb12^2*spaa24*spbb24+1/2*spaa12^3*spbb12*spbb13*spbb24*spaa34+1/2*spaa12^2*spbb12^2*spaa13*spaa24*spbb34-1/6*spaa12^2*spbb12*spaa14^2*spbb14^2-7/6*spaa12^2*spbb12*spaa14*spbb14*spaa24*spbb24-1/2*spaa12^2*spbb13*spaa14*spbb14*spbb24*spaa34-13/6*spaa12^2*spbb12*spaa23^2*spbb23^2-1*spaa12^2*spbb12*spaa23*spbb23*spaa24*spbb24-1/3*spaa12^2*spbb13*spaa23*spbb23*spbb24*spaa34-1*spaa12^2*spbb12*spaa24^2*spbb24^2-2/3*spaa12^2*spbb13*spaa24*spbb24^2*spaa34-4/3*spaa12*spbb12*spaa13*spaa14*spbb14*spaa24*spbb34-2/3*spaa12*spbb12*spaa13*spaa23*spbb23*spaa24*spbb34-7/3*spaa12*spbb12*spaa13*spaa24^2*spbb24*spbb34-1/3*spbb12*spaa13^2*spaa24^2*spbb34^2))/(spaa12*spbb12*spbb13*spbb45*spab1231^2*spab3123)+
(-1/6*spaa12*spbb13*spbb14*spbb15*spbb23*spbb24^2*spaa34^2)/(spbb12^2*spbb45*spab1231^2*spab3123)+
(spbb15*spbb23*spbb14*spbb24*(19/18*spaa12^2*spbb15*spbb23*spbb25*spaa35-7/18*spaa12*spaa13*spbb15*spbb23*spaa35*spbb35+9*spaa12*spaa15^2*spbb15^2*spbb25+25/2*spaa12*spaa15*spbb15*spaa25*spbb25^2+47/9*spaa12*spaa15*spbb15*spbb25*spaa35*spbb35+7/2*spaa12*spaa25^2*spbb25^3+25/18*spaa12*spaa25*spbb25^2*spaa35*spbb35-49/18*spaa12*spbb25*spaa35^2*spbb35^2-13/18*spaa13^2*spbb13*spaa35*spbb35^2+13/18*spaa13*spaa15^2*spbb15^2*spbb35-13/18*spaa13*spaa35^2*spbb35^3+13/18*spaa15^2*spbb15*spaa23*spbb25*spbb35-13/18*spaa15*spaa23*spbb25*spaa35*spbb35^2))/(spaa12*spbb12^3*spaa13*spbb34*spbb35*spbb45*spab3123)+
(spbb15*spbb14*spaa15*spbb23^2*spbb24*spaa35*(-1/3*spaa12*spbb15-13/18*spaa23*spbb35))/(spaa12*spbb12^3*spaa13*spbb34^2*spab3123)+
(-5/3*spaa12*spbb14^2*spbb15*spbb23*spbb24*spbb25^2*spab4124)/(spbb12^3*spaa13*spbb34*spbb35*spbb45^2*spab3123)+
(+1/3*spbb14*spaa15*spbb15*spaa23*spbb23^2*spbb24)/(spbb12^2*spaa13*spbb34^2*spab3123)+
(-13/18*spaa13*spbb14*spbb15*spbb23*spab1251)/(spaa12*spbb12^2*spbb45*spab1231)+
(-9*spaa12*spbb14*spaa15*spbb15*spbb23*spbb25)/(spbb12*spaa13*spbb34*spbb35*spab3123)+
(-13/2*spaa12*spbb14*spbb15*spbb23^2)/(spbb12*spbb34*spbb35*spab3123)+
(spbb23*spbb14*spbb15*(-11/18*spaa12*spbb23*spbb24*spaa34+53/18*spaa13^2*spbb13*spbb23+73/9*spaa13*spbb13*spaa14*spbb24+49/18*spaa13*spaa23*spbb23^2+43/6*spaa14^2*spbb14*spbb24))/(spbb12^2*spaa13*spbb34*spbb35*spab3123)+
(+9*spaa12*spbb14*spbb15*spbb23*spbb25*spaa34*spbb34)/(spbb12*spaa13*spbb13*spbb35*spbb45*spab3123)+
(+37/6*spaa12*spbb14*spbb15*spbb23*spbb25)/(spbb12*spbb35*spbb45*spab3123)+
(spbb14*spbb15*spbb23*spbb25*(71/18*spaa12*spbb13*spbb24*spaa34-104/9*spaa13^2*spbb13^2+53/6*spaa13*spbb13*spaa14*spbb14-187/9*spaa13*spbb13*spaa23*spbb23-9*spaa23^2*spbb23^2))/(spbb12^2*spaa13*spbb13*spbb35*spbb45*spab3123)+
(-43/9*spbb14*spaa15*spbb15*spaa23*spbb23^2*spaa34)/(spbb12*spaa13*spbb13*spab1231*spab3123)+
(+7/18*spbb14*spbb15*spaa23*spbb23^2*spaa34*spbb34)/(spbb12*spbb13*spbb45*spab1231*spab3123)+
(+33/2*spaa12*spbb14^2*spbb15*spbb23^2*spaa34)/(spbb12*spbb13*spbb45*spab1231*spab3123)+
(-13/18*spbb14*spbb15*spaa23*spbb23^2*spaa25*spbb25)/(spbb12*spbb13*spbb45*spab1231*spab3123)+
(-5/6*spbb14*spbb15*spaa23*spbb23^2*spaa35*spbb35)/(spbb12*spbb13*spbb45*spab1231*spab3123)+
(-100/9*spaa12*spbb14*spbb15*spaa23*spbb23^2)/(spbb13*spbb45*spab1231*spab3123)+
(spbb14*spbb15*spbb23^2*(7*spaa12^2*spbb12^3*spaa13*spaa23-3/2*spaa12*spbb12^2*spaa13^2*spbb14*spaa24+40/3*spaa12*spbb12^2*spaa13*spaa14*spbb14*spaa23+46/9*spaa12*spbb12^2*spaa14*spaa23^2*spbb24-1/9*spbb12*spaa13^2*spaa14*spbb14^2*spaa24+26/9*spaa13^2*spbb14^2*spbb23*spaa24*spaa34+31/18*spbb12*spaa13*spaa14^2*spbb14^2*spaa23-83/18*spaa13*spaa14*spbb14^2*spaa23*spbb23*spaa34-59/18*spaa13*spbb14*spaa23*spbb23*spaa34^2*spbb34-5/9*spbb12*spaa14^2*spbb14*spaa23^2*spbb24+13/18*spaa14*spbb14*spaa23^2*spbb23*spbb24*spaa34))/(spbb12^2*spaa13*spbb13*spbb45*spab1231*spab3123^2)+
(-13/6*spaa13^2*spbb14^3*spbb15*spbb23*spbb35^2*spaa45)/(spbb12*spbb13*spbb45^2*spab1231*spab3123^2)+
(-4/9*spaa12^2*spbb12*spbb14*spbb15*spbb23*spaa34^2*spbb34^2)/(spbb13*spbb45*spab1231*spab3123^3)+
(+7/2*spbb14*spbb15*spbb23^2*spaa34*spaa35)/(spbb12^2*spab1231*spab3123)+
(+107/18*spaa13*spbb14^2*spbb15*spbb23^2*spaa34)/(spbb12^2*spbb45*spab1231*spab3123)+
(spbb14*spaa34*spbb15*spbb23^2*(-109/18*spaa12*spaa13*spbb14*spbb24*spaa34-1/9*spaa12*spaa23*spbb24^2*spaa34-2/3*spaa13^3*spbb13*spbb14-25/6*spaa13^2*spaa14*spbb14^2-43/6*spaa13^2*spbb14*spaa34*spbb34+31/18*spaa13*spaa23*spbb24*spaa34*spbb34))/(spbb12^2*spaa13*spbb45*spab1231*spab3123^2)+
(-2/3*spaa12*spaa13*spbb13*spbb14^2*spbb15*spbb23^2*spbb24*spaa34^2)/(spbb12^2*spbb45*spab1231*spab3123^3)+
(+17/6*spbb14*spaa15*spbb15*spbb23*spaa34)/(spbb12*spab1231*spab3123)+
(-95/6*spaa12*spbb14*spbb15*spbb23*spbb24*spaa34)/(spbb12*spbb45*spab1231*spab3123)+
(-71/9*spaa13*spbb14*spbb15*spbb23*spaa25*spbb25)/(spbb12*spbb45*spab1231*spab3123)+
(+68/9*spaa13*spbb14*spbb15*spbb23*spaa35*spbb35)/(spbb12*spbb45*spab1231*spab3123)+
(-152/9*spaa12*spaa13*spbb14*spbb15*spbb23)/(spbb45*spab1231*spab3123)+
(spbb14*spbb15*spbb23*(37/18*spaa13^4*spbb13^2*spbb45-22/9*spaa13^4*spbb13*spbb14*spbb35-37/6*spaa13^3*spbb13*spaa14*spbb14*spbb45-13/6*spaa13^3*spaa14*spbb14^2*spbb35+2/9*spaa13^3*spbb13*spaa34*spbb34*spbb45-22/9*spaa13^3*spbb14*spaa34*spbb34*spbb35-22/9*spaa13^3*spbb14*spaa35*spbb35^2+13/6*spaa13^2*spaa14^2*spbb14^2*spbb45+13/3*spaa13^2*spaa14*spbb14*spaa34*spbb34*spbb45+5/3*spaa13^2*spaa34^2*spbb34^2*spbb45+10/9*spaa13*spaa14^2*spbb14*spaa35*spbb45^2+2/9*spaa13*spaa14*spaa34*spbb34*spaa35*spbb45^2-1/6*spaa14^2*spaa35^2*spbb45^3))/(spbb12*spaa13*spbb45^2*spab1231*spab3123^2)+
(spaa12*spbb14*spbb15*spbb23*spaa34^2*(2/3*spaa12^2*spbb24^2+2/3*spaa12*spaa13*spbb24*spbb34-4/9*spaa13^2*spbb34^2))/(spaa13*spbb45*spab1231*spab3123^3)+
(+2/3*spaa14^2*spbb14*spbb15*spbb23*spaa35^2*spbb45)/(spbb12*spaa13*spab3123^3)+
(-22/9*spaa13^2*spbb14^2*spbb15*spbb23*spbb35)/(spbb12*spbb45^2*spab3123^2)+
(-2/9*spaa13^2*spbb14^2*spbb15*spbb23*spbb35*spab4124)/(spbb12*spbb45^2*spab3123^3)+
(spbb14*spbb15*spbb23*(-2/3*spaa12^2*spbb12^2*spaa13-4/3*spaa12^2*spbb12*spbb24*spaa34-16/9*spaa12*spbb12*spaa13*spaa34*spbb34+4/9*spaa12*spaa13*spbb13*spbb24*spaa34-16/9*spaa12*spbb24*spaa34^2*spbb34-2/9*spaa13*spaa14*spbb14*spaa34*spbb34-2/3*spaa13*spaa34^2*spbb34^2))/(spbb12*spbb45*spab3123^3)+
(spbb14*spbb15*spbb23*(-13/18*spaa12*spbb12*spaa13+55/9*spaa12*spbb24*spaa34+37/18*spaa13^2*spbb13-127/18*spaa13*spaa14*spbb14+14/9*spaa13*spaa34*spbb34))/(spbb12*spbb45*spab3123^2)+
(+4/3*spaa13*spbb14*spbb15*spbb23)/(spbb12*spbb45*spab3123),
(-17/18*spbb14^2*spbb15*spbb23^2*spbb24^2*spaa34)/(spbb12^4*spaa13*spbb34^2*spbb45)+
(-17/18*spbb14^2*spbb15*spbb23*spbb24^2*spbb25*spaa34)/(spbb12^4*spaa13*spbb34*spbb45^2)+
(-1/3*spbb14^2*spbb15*spbb23*spaa24*spbb34*spbb35)/(spbb13^3*spbb45^2*spab3123)+
(spbb23*spbb14^2*spbb15*(-2*spaa12^2*spbb12*spaa23*spbb23^2+1*spaa12*spbb12*spaa13*spbb23*spaa24*spbb34+1/6*spaa12*spbb12*spaa14*spaa34*spbb34^2+2*spaa12*spaa23*spbb23^2*spaa34*spbb34-5/6*spbb12*spaa13*spaa14*spaa24*spbb34^2+7/6*spaa13*spaa23*spbb23^2*spaa24*spbb34+4/3*spaa13*spbb23*spaa24*spaa34*spbb34^2-1/6*spaa14*spaa34^2*spbb34^3))/(spbb12*spaa13*spbb13^2*spbb34*spbb45*spab3123*spab5125)+
(spbb14^2*spbb15*spbb23*spaa35*spbb35^2*(1/3*spaa14*spbb14+7/6*spaa24*spbb24))/(spbb12*spbb13^2*spbb45^2*spab3123*spab5125)+
(-1/6*spaa12*spbb14^2*spbb15*spbb23^2*spaa34^2*spbb34)/(spbb12*spaa13*spbb13^2*spbb45*spab3123^2)+
(+11*spaa14^2*spbb14^2*spbb15*spbb23*spbb25)/(spaa12*spbb12^3*spaa13*spbb35^2)+
(+37/18*spaa12*spbb14^2*spbb15*spbb23^2*spbb25*spaa34)/(spbb12^2*spaa13*spbb13*spbb35*spbb45*spab5125)+
(-9*spaa12*spbb14^2*spbb15*spbb23^2*spaa25*spbb25^2)/(spbb12^2*spaa13*spbb13*spbb34*spbb35*spbb45*spab5125)+
(+2*spaa12*spbb14^2*spaa15*spbb15*spbb23*spbb25^2)/(spbb12^2*spaa13*spbb34*spbb35*spbb45*spab5125)+
(+35/18*spbb14^2*spaa15^2*spbb15^2*spbb23*spbb25)/(spbb12^2*spaa13*spbb13*spbb34*spbb45*spab5125)+
(-113/18*spaa12*spbb14^2*spaa15*spbb15^2*spbb23^2*spbb25)/(spbb12^2*spaa13*spbb13*spbb34*spbb35*spbb45*spab5125)+
(+37/18*spaa12*spbb14^2*spbb15*spaa23*spbb23^3*spbb25)/(spbb12^2*spaa13*spbb13*spbb34*spbb35*spbb45*spab5125)+
(+25/18*spbb14^2*spaa15*spbb15*spbb23*spaa25*spbb25^2)/(spbb12^2*spaa13*spbb13*spbb34*spbb45*spab5125)+
(spbb25*spbb14^2*spaa15*spbb15*spbb23*(1/3*spaa12^2*spbb13^2*spbb25^2*spaa35-34/3*spaa12*spbb13*spaa15^2*spbb15^2*spbb25-67/3*spaa12*spbb13*spaa15*spbb15*spaa25*spbb25^2-22/9*spaa12*spbb13*spaa15*spbb15*spbb25*spaa35*spbb35+5/18*spaa12*spbb13*spaa23*spbb23*spbb25*spaa35*spbb35-11*spaa12*spbb13*spaa25^2*spbb25^3-8/3*spaa12*spbb13*spaa25*spbb25^2*spaa35*spbb35-5/9*spaa15^3*spbb15^3*spbb35-1/6*spaa15^2*spbb15^2*spaa25*spbb25*spbb35+4/3*spaa15*spbb15*spaa25^2*spbb25^2*spbb35+5/9*spaa15*spbb15*spaa35^2*spbb35^3-7/18*spaa23^2*spbb23^2*spaa25*spbb25*spbb35-1*spaa23^2*spbb23^2*spaa35*spbb35^2+5/9*spaa23*spbb23*spaa25^2*spbb25^2*spbb35-7/3*spaa23*spbb23*spaa25*spbb25*spaa35*spbb35^2-1*spaa23*spbb23*spaa35^2*spbb35^3+17/18*spaa25^3*spbb25^3*spbb35))/(spaa12*spbb12^3*spaa13*spbb13*spbb34*spbb35*spbb45*spab5125^2)+
(spaa14*spbb14^2*spaa15^2*spbb15*spbb23*spbb45*(-1/3*spaa12*spbb13*spbb25+1/3*spaa15*spbb15*spbb35-13/9*spaa23*spbb23*spbb35))/(spaa12*spbb12^2*spaa13*spbb34^2*spbb35*spab5125^2)+
(spaa12^2*spbb14^2*spbb15^2*spbb23^2*spbb25*(4/9*spaa12*spbb12^2*spaa15+8/9*spbb12*spaa15*spaa23*spbb23-4/9*spaa23*spbb23^2*spaa35))/(spbb12^2*spaa13*spbb13*spbb34*spbb35*spbb45*spab5125^3)+
(spaa12*spbb23^2*spbb14^2*spbb15^2*(8/9*spaa12^2*spbb12*spbb23-8/9*spaa12*spbb13*spaa14*spbb24+4/9*spaa12*spaa23*spbb23^2-4/9*spaa13*spbb13*spaa14*spbb34-4/9*spaa13*spbb23*spaa24*spbb34))/(spbb12*spbb13*spbb34*spbb35*spbb45*spab5125^3)+
(+4/9*spaa12^2*spbb14^3*spbb15^2*spbb23^4*spaa34)/(spbb12^2*spbb13*spbb34*spbb35*spbb45*spab5125^3)+
(+2/9*spbb14^2*spaa15*spbb15*spbb23*spaa25*spbb25*spbb35)/(spbb12*spbb13*spbb34*spbb45*spab5125^2)+
(-5/9*spaa12*spbb14^2*spaa15*spbb15*spbb23*spbb25)/(spbb12*spbb34*spbb45*spab5125^2)+
(spbb14^2*spaa15*spbb15*spbb23*spbb25*(-5/9*spaa12*spaa13*spbb13^2-14/9*spaa12*spbb13*spaa23*spbb23-23/9*spaa12*spbb14*spbb23*spaa24-2/9*spbb13*spaa14*spaa23*spbb34+25/18*spaa23*spbb23*spaa24*spbb34))/(spaa12*spbb12^2*spbb13*spbb34*spbb45*spab5125^2)+
(+4/9*spbb14^2*spbb15*spbb23^2*spaa34^2*spbb34)/(spbb12^2*spbb13*spbb45*spab5125^2)+
(-4/9*spbb14^2*spbb15*spbb23^2*spaa25*spbb25*spaa34)/(spbb12^2*spbb13*spbb45*spab5125^2)+
(+1/18*spbb14^2*spaa15*spbb15*spaa23*spbb23^2*spaa34*spbb35)/(spaa12*spbb12^2*spbb13*spbb45*spab5125^2)+
(-1/18*spbb14^3*spaa15*spbb15*spbb23^2*spaa34*spbb35)/(spbb12^2*spbb13*spbb34*spbb45*spab5125^2)+
(+4/9*spbb14^2*spbb15*spbb23^2*spbb24*spaa25*spaa34*spbb35)/(spbb12^2*spbb13*spbb34*spbb45*spab5125^2)+
(-4/9*spaa12*spbb14^2*spbb15*spbb23^2*spbb25*spaa34)/(spbb12^2*spbb35*spbb45*spab5125^2)+
(spbb14^2*spaa15*spbb15*spbb23^2*spbb25*(-4/3*spaa12*spbb13*spbb14*spaa34-25/18*spaa13*spbb13^2*spaa23-3/2*spbb13*spaa14*spbb14*spaa23-5/9*spaa14*spbb14^2*spaa24-4/9*spbb13*spaa23^2*spbb23))/(spaa12*spbb12^3*spbb13*spbb34*spbb45*spab5125^2)+
(+1/3*spaa13*spbb14^2*spbb15*spbb23*spaa25*spbb25*spbb35)/(spbb12*spbb13*spbb45^2*spab3123*spab5125)+
(spbb14^2*spbb15*spbb23*spbb25*spaa35*spbb35*(16/9*spaa13*spbb13-5/6*spaa14*spbb14-4/3*spaa24*spbb24))/(spbb12^2*spbb13*spbb45^2*spab3123*spab5125)+
(+13/9*spbb14^2*spbb15*spbb23*spbb25^2*spaa35^2*spbb35)/(spbb12^3*spbb45^2*spab3123*spab5125)+
(-23/18*spbb14^2*spbb15*spaa23*spbb23^3*spaa34)/(spbb12^2*spbb13*spbb45*spab3123*spab5125)+
(+37/18*spaa12*spbb14^3*spbb15*spbb23^3*spaa34)/(spbb12^2*spbb13*spbb34*spbb45*spab3123*spab5125)+
(-3*spbb14^2*spbb15*spaa23*spbb23^3*spaa25*spbb25)/(spbb12^2*spbb13*spbb34*spbb45*spab3123*spab5125)+
(+4/3*spbb14^2*spaa15*spbb15*spaa23^2*spbb23^3*spbb35)/(spaa12*spbb12^2*spbb13*spbb34*spbb45*spab3123*spab5125)+
(+38/9*spbb14^2*spbb15*spaa23*spbb23^3*spaa35*spbb35)/(spbb12^2*spbb13*spbb34*spbb45*spab3123*spab5125)+
(-7/18*spaa12*spbb14^2*spbb15*spaa23*spbb23^3)/(spbb12*spbb13*spbb34*spbb45*spab3123*spab5125)+
(spbb14^2*spbb15*spbb23^3*(-77/18*spaa12^3*spbb12^3*spaa23+25/18*spaa12^3*spbb12^2*spbb14*spaa34-23/9*spaa12^2*spbb12^2*spaa23*spaa24*spbb24+1/18*spaa12^2*spbb12*spbb14*spaa24*spbb24*spaa34-17/18*spaa12^2*spbb12*spbb14*spaa34^2*spbb34-13/9*spaa12*spbb12*spaa23*spaa24^2*spbb24^2+61/18*spaa12*spbb12*spaa23*spaa24*spbb24*spaa34*spbb34+31/18*spaa12*spbb12*spaa23*spaa34^2*spbb34^2-1/18*spaa12*spbb14*spaa24*spbb24*spaa34^2*spbb34-4/9*spaa12*spbb14*spaa34^3*spbb34^2+7/3*spbb12*spaa14*spaa23^2*spaa24*spbb24*spbb34-17/18*spbb12*spaa14*spaa23^2*spaa34*spbb34^2+17/18*spaa23*spaa24^2*spbb24^2*spaa34*spbb34))/(spaa12*spbb12^3*spbb13*spbb34*spbb45*spab3123^2*spab5125)+
(+4/9*spaa12*spbb14^2*spbb15*spbb23^2*spaa34^2*spbb34)/(spbb12*spbb13*spbb45*spab3123^3)+
(-31/6*spaa14*spbb14^2*spbb15*spbb23*spbb25*spaa45)/(spbb12^2*spbb35*spab3123*spab5125)+
(-71/6*spaa14*spbb14^2*spbb15*spbb23^2*spaa34)/(spbb12^2*spbb35*spab3123*spab5125)+
(spaa14*spbb14^2*spbb15*spbb23^2*spaa34*(-32/3*spaa13*spbb13+1/3*spaa14*spbb14-11*spaa23*spbb23))/(spaa12*spbb12^3*spbb35*spab3123*spab5125)+
(+4/9*spaa13*spbb14^2*spbb15*spbb23*spbb25*spaa34*spbb34*spaa45)/(spbb12^2*spbb45*spab3123^3)+
(+1/3*spaa12*spaa13*spbb14^2*spbb15*spbb23*spbb25*spaa45)/(spbb12*spbb45*spab3123^2*spab5125)+
(-7/6*spaa12^2*spbb14^2*spbb15*spbb23*spbb24*spbb25*spaa45)/(spbb12*spbb34*spbb45*spab3123^2*spab5125)+
(+22/3*spaa13*spaa14*spbb14^2*spbb15*spbb23*spaa45)/(spbb12*spab3123^2*spab5125)+
(-7/6*spaa12*spaa14*spbb14^2*spbb15*spbb23*spbb24*spaa45)/(spbb12*spbb34*spab3123^2*spab5125)+
(+8/3*spaa13*spaa14*spbb14^2*spbb15*spbb23*spaa34*spbb34)/(spbb12*spbb45*spab3123^2*spab5125)+
(+5/3*spaa12*spaa14*spbb14^2*spbb15*spbb23*spbb24*spaa34)/(spbb12*spbb45*spab3123^2*spab5125)+
(-17/18*spaa14*spbb14^2*spaa15*spbb15*spbb23*spaa25*spbb25)/(spbb12*spbb34*spab3123^2*spab5125)+
(-61/6*spaa12*spaa14*spbb14^3*spaa15*spbb15*spbb23*spbb25)/(spbb12*spbb34*spbb45*spab3123^2*spab5125)+
(-17/18*spaa14^2*spbb14^2*spaa15*spbb15*spbb23*spaa25*spbb45)/(spaa12*spbb12*spbb34*spab3123^2*spab5125)+
(+137/18*spaa14^2*spbb14^2*spbb15*spbb23*spbb24*spaa25)/(spbb12*spbb34*spab3123^2*spab5125)+
(-37/18*spaa12*spaa14^2*spbb14^3*spbb15*spbb23*spbb24)/(spbb12*spbb34*spbb45*spab3123^2*spab5125)+
(spbb14^2*spaa14^2*spbb15*spbb23*spbb24*(1/2*spaa12*spaa14*spbb14^2+43/18*spaa12*spbb13*spaa23*spbb24+1/2*spaa12*spbb14*spaa24*spbb24+7/3*spaa23^2*spbb23*spbb34+17/18*spaa23*spaa24*spbb24*spbb34))/(spaa12*spbb12^2*spbb34*spbb45*spab3123^2*spab5125)+
(+34/9*spaa12*spbb14^2*spbb15*spbb23*spbb24^2*spaa34*spbb35*spaa45)/(spbb12^2*spbb34*spbb45*spab3123^2*spab5125)+
(-2/3*spaa14*spbb14^2*spbb15*spbb23*spbb24^2*spaa25*spaa34*spbb35)/(spbb12^2*spbb34*spbb45*spab3123^2*spab5125)+
(+98/9*spaa12*spbb13*spaa14*spbb14^2*spbb15*spbb23*spbb24^2*spaa34)/(spbb12^2*spbb34*spbb45*spab3123^2*spab5125)+
(spbb14^2*spbb15*spbb23*spbb24^2*spaa34*(2/9*spbb13*spaa14^2*spbb14+7/18*spaa14*spbb14*spbb23*spaa24-7/9*spbb23*spaa24^2*spbb24))/(spbb12^3*spbb34*spbb45*spab3123^2*spab5125)+
(spbb23*spbb14^2*spbb15*(200/9*spaa12*spaa13*spbb13*spbb23*spbb24*spaa34+77/6*spaa12*spbb13*spaa14*spbb24^2*spaa34+97/9*spaa12*spaa23*spbb23^2*spbb24*spaa34+49/6*spaa12*spbb23*spaa24*spbb24^2*spaa34+1/18*spaa13^3*spbb13^2*spbb23-103/9*spaa13^2*spbb13^2*spaa14*spbb24+25/9*spaa13^2*spbb13*spaa23*spbb23^2-161/9*spaa13^2*spbb13*spbb23*spaa24*spbb24-23/2*spaa13*spbb13*spaa14^2*spbb14*spbb24-329/18*spaa13*spbb13*spaa14*spaa24*spbb24^2+49/18*spaa13*spaa23^2*spbb23^3-58/9*spaa13*spaa23*spbb23^2*spaa24*spbb24-35/6*spaa13*spbb23*spaa24^2*spbb24^2+17/18*spaa14^2*spbb14*spaa24*spbb24^2+17/9*spaa14*spaa24^2*spbb24^3))/(spaa12*spbb12^3*spbb34*spbb45*spab3123*spab5125)+
(-13/9*spbb14^2*spbb15*spbb23^2*spaa24*spbb24^2*spaa45)/(spbb12^3*spbb34^2*spab3123*spab5125)+
(spaa13*spaa14*spbb14^2*spbb15*spbb23*(-4/9*spaa13*spbb13-11/18*spaa14*spbb14-55/18*spaa23*spbb23+131/18*spaa24*spbb24))/(spaa12*spbb12^2*spbb45*spab3123*spab5125)+
(spbb23*spbb14^2*spbb15*(-10*spaa12*spbb23*spbb24*spaa34+233/18*spaa13^2*spbb13*spbb23+193/18*spaa13*spbb13*spaa14*spbb24+311/18*spaa13*spaa23*spbb23^2+367/18*spaa13*spbb23*spaa24*spbb24+161/18*spaa14^2*spbb14*spbb24+188/9*spaa14*spaa24*spbb24^2))/(spbb12^2*spbb34*spbb45*spab3123*spab5125)+
(spaa12*spbb14^2*spbb15*spbb23^2*spbb24*(-10/9*spaa13*spbb13-13/9*spaa14*spbb14-10/9*spaa23*spbb23))/(spbb12^2*spbb34^2*spbb45*spab3123*spab5125)+
(spbb23*spbb14^2*spbb15*(12*spaa12*spaa13*spbb23+39/2*spaa12*spaa14*spbb24-95/9*spaa13*spaa14*spbb34))/(spbb12*spbb34*spbb45*spab3123*spab5125)+
(-10/9*spaa12^2*spbb14^2*spbb15*spbb23^2*spbb24)/(spbb12*spbb34^2*spbb45*spab3123*spab5125)}

==> anc/TwoLoopSpinorRemainders/uubggg_pmppp_Nf2.txt <==
rationalSpinorBasis["uubggg","pmppp","Nf2"]=
{(+1/18*spbb14^2*spbb15*spbb23^2*spbb24^2*spaa34)/(spbb12^4*spaa13*spbb34^2*spbb45)+
(+1/18*spbb14^2*spbb15*spbb23*spbb24^2*spbb25*spaa34)/(spbb12^4*spaa13*spbb34*spbb45^2)+
(spbb23*spbb14^2*spbb15*spbb25*(1/18*spaa12*spbb23*spaa35-1/18*spaa13*spbb13*spaa15))/(spaa12*spbb12^3*spaa13*spbb13*spbb34*spbb45)+
(+1/18*spbb14^2*spbb15*spbb23*spaa24*spbb24^2*spbb25)/(spbb12^3*spaa13*spbb13*spbb34*spbb45^2)+
(spbb23*spbb14^2*spbb15*(1/9*spaa12*spbb23-1/18*spaa14*spbb34))/(spaa12*spbb12^2*spbb13*spbb34*spbb45),
(+1/9*spbb14^2*spbb15*spbb23^2*spbb24^2*spaa34)/(spbb12^4*spaa13*spbb34^2*spbb45)+
(+1/9*spbb14^2*spbb15*spbb23*spbb24^2*spbb25*spaa34)/(spbb12^4*spaa13*spbb34*spbb45^2)+
(spbb14^2*spbb23^2*spbb15*spaa34*(1/3*spaa12*spaa13*spbb14*spbb23+2/9*spaa12*spaa14*spbb14*spbb24+1/3*spaa12*spaa24*spbb24^2+1/3*spaa12*spbb24*spaa34*spbb34-1/9*spaa13^2*spbb13*spbb34-1/9*spaa13*spaa14*spbb14*spbb34))/(spaa12*spbb12^3*spaa13*spbb13*spbb34*spbb45*spab5125)+
(+1/3*spaa12*spbb14^3*spbb15*spbb23^3*spbb24*spaa34)/(spbb12^3*spaa13*spbb13*spbb34^2*spbb45*spab5125)+
(-1/9*spbb14^2*spbb15*spbb23*spaa24*spbb24^2*spbb25*spab4124)/(spbb12^3*spaa13*spbb13*spbb34*spbb45^2*spab5125)+
(-1/9*spbb14^2*spbb15*spbb23*spaa24*spbb24*spbb25)/(spbb12^2*spbb13*spbb45^2*spab5125)+
(+1/6*spaa12*spbb14^2*spaa15*spbb15*spbb23*spbb25)/(spbb12*spaa13*spbb13*spbb34*spbb45*spab5125)+
(-7/18*spbb14^2*spaa15*spbb15*spbb23*spbb35)/(spbb12*spbb13*spbb34*spbb45*spab5125)+
(-1/6*spaa12*spbb14^2*spbb15*spbb23^2)/(spbb12*spbb13*spbb34*spbb45*spab5125)+
(spbb23*spbb14^2*spbb15*(29/18*spaa12^2*spbb12^2*spaa13*spbb23+11/18*spaa12^2*spbb12^2*spaa14*spbb24+5/18*spaa12^2*spbb12*spbb23*spbb24*spaa34-19/18*spaa12*spbb12^2*spaa13*spaa14*spbb34+1/9*spaa12*spbb12*spaa13*spaa23*spbb23^2+4/9*spaa12*spbb12*spaa14^2*spbb14*spbb24+2/9*spaa12*spaa23*spbb23^2*spbb24*spaa34+1/3*spaa12*spbb23*spaa24*spbb24^2*spaa34-2/9*spbb12*spaa13^2*spbb23*spaa24*spbb34-2/9*spbb12*spaa13*spaa14^2*spbb14*spbb34-2/9*spaa13*spaa23^2*spbb23^3-4/9*spaa13*spaa23*spbb23^2*spaa24*spbb24-4/9*spaa13*spbb23*spaa24^2*spbb24^2-2/9*spaa14^2*spbb14*spaa24*spbb24^2-2/9*spaa14*spaa24^2*spbb24^3))/(spbb12^2*spaa13*spbb13*spbb34*spbb45*spab5125^2)+
(spaa12*spbb14^2*spbb15*spbb23^2*(-8/9*spaa12^2*spbb12^2*spaa13-4/9*spaa12^2*spbb12*spbb24*spaa34-4/9*spaa12*spbb12*spaa13*spaa14*spbb14-4/9*spaa12*spbb12*spaa13*spaa23*spbb23-2/9*spaa12*spaa14*spbb14*spbb24*spaa34-2/9*spaa12*spaa23*spbb23*spbb24*spaa34+2/9*spbb12*spaa13^2*spaa24*spbb34))/(spbb12*spaa13*spbb13*spbb34*spbb45*spab5125^3)+
(spbb23*spbb14^2*spbb15*(4/9*spaa12*spbb12*spaa13*spbb23+14/9*spaa12*spbb12*spaa14*spbb24-1/9*spaa12*spbb23*spbb24*spaa34+2/9*spaa13^2*spbb13*spbb23+4/9*spaa13*spbb13*spaa14*spbb24+1/9*spaa14^2*spbb14*spbb24-1/3*spaa14*spaa24*spbb24^2))/(spbb12^2*spbb34*spbb45*spab5125^2)+
(-2/9*spaa12^2*spaa13*spbb14^2*spbb15*spbb23^2)/(spbb34*spbb45*spab5125^3)+
(spbb14^2*spaa15*spbb15*spbb23*spbb25*(1/6*spaa13*spaa45-5/18*spaa14*spaa35))/(spbb12^2*spaa13*spbb34*spab5125^2)+
(spbb23*spbb14^2*spbb15*spbb25*spaa35*spaa45*(1/3*spaa12*spaa13*spbb23+1/3*spaa12*spaa14*spbb24-1/9*spaa13*spaa14*spbb34))/(spbb12^2*spaa13*spbb34*spab5125^3)+
(-1/9*spaa12^2*spbb14^2*spaa15*spbb15*spbb23^2*spbb24*spaa34)/(spbb12*spaa13*spbb34^2*spab5125^3)+
(spbb14^2*spaa15*spbb15*spbb23*(-4/9*spaa12*spbb12*spaa13*spaa14-4/9*spaa13^2*spbb13*spaa14-1/3*spaa13^2*spbb23*spaa24-1/3*spaa13*spaa14^2*spbb14-1/9*spaa13*spaa14*spaa23*spbb23-1/3*spaa14^2*spaa23*spbb24))/(spbb12*spaa13*spbb34*spab5125^3)+
(-2/9*spaa14*spbb14^2*spaa15*spbb15*spbb23)/(spbb12*spbb34*spab5125^2),
(+1/9*spbb14^2*spbb15*spbb23^2*spbb24^2*spaa34)/(spbb12^4*spaa13*spbb34^2*spbb45)+
(+1/9*spbb14^2*spbb15*spbb23*spbb24^2*spbb25*spaa34)/(spbb12^4*spaa13*spbb34*spbb45^2)+
(spbb23*spbb14^2*spbb15*spbb25*(1/9*spaa12*spaa13*spbb13*spbb23*spaa35+4/9*spaa12*spaa15*spbb15*spbb23*spaa35+1/9*spaa12*spbb23*spaa25*spbb25*spaa35+2/9*spaa12*spbb23*spaa35^2*spbb35-1/9*spaa13*spbb13*spaa15*spaa35*spbb35+1/9*spaa15^3*spbb15^2+1/9*spaa15^2*spbb15*spaa25*spbb25+1/9*spaa15^2*spbb15*spaa35*spbb35))/(spaa12*spbb12^3*spaa13*spbb13*spbb34*spbb45*spab3123)+
(+1/3*spaa12*spbb14^3*spbb15*spbb23^2*spbb24*spbb25*spaa34)/(spbb12^3*spaa13*spbb13*spbb34*spbb45^2*spab3123)+
(spbb23*spaa14*spbb14^2*spbb15*(-4/9*spaa12*spbb23*spaa35-1/9*spaa15^2*spbb15))/(spaa12*spbb12^2*spaa13*spbb13*spbb34*spab3123)+
(+1/9*spaa14*spbb14^2*spbb15*spbb23*spab4124)/(spaa12*spbb12^2*spbb13*spbb45*spab3123)+
(spbb14^2*spbb15*spbb23^2*(-2/9*spaa12^2*spbb12^2-1/9*spaa12*spbb12*spaa14*spbb14-1/3*spaa12*spbb12*spaa24*spbb24-5/18*spbb12*spaa13*spaa24*spbb34+1/9*spaa14^2*spbb14^2+1/9*spaa23^2*spbb23^2+2/9*spaa23*spbb23*spaa24*spbb24-1/9*spaa24^2*spbb24^2))/(spbb12^2*spbb13*spbb34*spbb45*spab3123^2)+
(-1/3*spaa13*spaa14*spbb14^3*spbb15*spbb23*spbb35)/(spbb12*spbb13*spbb45^2*spab3123^2)+
(+2/9*spaa12*spbb14^2*spbb15*spbb23^2*spaa34^2*spbb34)/(spbb12*spbb13*spbb45*spab3123^3)+
(+4/9*spaa13*spbb14^2*spbb15*spbb23^2)/(spbb12^2*spbb34*spbb45*spab3123)+
(spbb14^2*spbb15*spbb23^2*(-2/3*spaa12*spbb24*spaa34-1/9*spaa13^2*spbb13-2/9*spaa13*spaa14*spbb14-5/6*spaa13*spaa34*spbb34))/(spbb12^2*spbb34*spbb45*spab3123^2)+
(spbb14^2*spbb15*spbb23^2*spaa34^2*(-2/9*spaa12*spbb24+1/9*spaa13*spbb34))/(spbb12^2*spbb45*spab3123^3)+
(-8/9*spaa12*spaa13*spbb14^2*spbb15*spbb23^2)/(spbb12*spbb34*spbb45*spab3123^2)+
(-1/9*spaa12*spaa13*spbb14^2*spbb15*spbb23*spbb25*spaa34*spbb34)/(spbb12*spbb45^2*spab3123^3)+
(spbb23*spaa13*spbb14^2*spbb15*spaa34*(-2/9*spaa12*spbb23-1/9*spaa14*spbb34))/(spbb12*spbb45*spab3123^3)+
(+4/9*spaa13*spaa14*spbb14^2*spbb15*spbb23)/(spbb12*spbb45*spab3123^2),
(-10/27*spbb14^2*spbb15*spbb23^2*spbb24^2*spaa34)/(spbb12^4*spaa13*spbb34^2*spbb45)+
(-10/27*spbb14^2*spbb15*spbb23*spbb24^2*spbb25*spaa34)/(spbb12^4*spaa13*spbb34*spbb45^2)+
(+10/27*spbb14^2*spbb15*spbb23*spaa24*spbb24*spbb25)/(spaa12*spbb12^3*spbb13*spbb45^2)+
(-11/54*spaa13*spbb14^2*spbb15*spbb23^2*spaa24)/(spbb12*spbb13*spbb45*spab3123*spab5125)+
(spbb14^2*spaa15*spbb15*spaa23*spbb23^2*spaa24*(10/27*spaa12*spbb24*spbb25-1/9*spaa14*spbb24*spbb45-1/9*spaa15*spbb25*spbb45))/(spaa12*spbb12^2*spaa13*spbb13*spbb34*spbb45*spab3123*spab5125)+
(+17/54*spaa12*spbb14^2*spbb15*spbb23^2*spbb24*spaa34^2)/(spbb12^2*spaa13*spbb13*spbb45*spab3123*spab5125)+
(-1/6*spbb14^2*spbb15*spbb23^2*spaa34^2*spbb34)/(spbb12^2*spbb13*spbb45*spab3123*spab5125)+
(+43/54*spbb14^2*spbb15*spbb23^2*spaa25*spbb25*spaa34)/(spbb12^2*spbb13*spbb45*spab3123*spab5125)+
(+19/54*spaa12*spbb14^2*spbb15*spbb23^2*spaa34)/(spbb12*spbb13*spbb45*spab3123*spab5125)+
(+1/9*spaa14*spbb14^2*spbb15*spaa23*spbb23^2*spaa34*spbb34)/(spaa12*spbb12^2*spbb13*spbb45*spab3123*spab5125)+
(-1/3*spbb14^2*spbb15*spaa23*spbb23^3*spaa34)/(spbb12^2*spbb13*spbb45*spab3123*spab5125)+
(spbb14^2*spaa34*spbb15*spbb23^2*(16/27*spaa12*spaa14*spbb14*spbb24*spaa34+20/27*spaa12*spaa23*spbb23*spbb24*spaa34+10/27*spaa12*spbb24*spaa34^2*spbb34+10/27*spaa13*spaa14^2*spbb14^2+17/27*spaa13*spaa14*spbb14*spaa34*spbb34+10/27*spaa13*spaa23*spbb23*spaa34*spbb34+10/27*spaa13*spaa34^2*spbb34^2))/(spaa12*spbb12^3*spaa13*spbb13*spbb45*spab3123*spab5125)+
(spbb14^2*spbb15*spbb23^2*spaa34^2*spbb34*(4/9*spaa12*spbb12*spaa13+2/9*spaa12*spbb24*spaa34+2/9*spaa13*spaa14*spbb14))/(spbb12^2*spaa13*spbb13*spbb45*spab3123^2*spab5125)+
(+43/54*spaa12*spbb14^2*spbb15*spaa23*spbb23^3)/(spbb12*spbb13*spbb34*spbb45*spab3123*spab5125)+
(spbb14^2*spbb15*spaa23*spbb23^3*spbb25*(-2/9*spaa12^2*spbb12*spaa35+2/9*spaa12*spbb12*spaa13*spaa25-23/54*spaa12*spaa15*spbb15*spaa35-2/9*spaa12*spaa23*spbb23*spaa35-35/54*spaa12*spaa25*spbb25*spaa35+2/9*spaa13*spaa23*spbb23*spaa25))/(spbb12^2*spaa13*spbb13*spbb34*spbb45*spab3123*spab5125^2)+
(spbb14^2*spbb15*spbb23^2*spaa34*(5/18*spaa12*spaa13^2*spbb13*spbb24-1/18*spaa12*spaa13*spaa14*spbb14*spbb24+5/18*spaa12*spaa13*spaa23*spbb23*spbb24-1/18*spaa12*spaa14*spaa23*spbb24^2-49/54*spaa13^3*spbb13*spbb34-35/54*spaa13^2*spaa14*spbb14*spbb34-23/18*spaa13^2*spaa23*spbb23*spbb34-5/18*spaa13^2*spaa34*spbb34^2-25/18*spaa13*spaa14*spaa23*spbb24*spbb34))/(spaa12*spbb12^3*spaa13*spbb34*spbb45*spab3123*spab5125)+
(spbb14^2*spbb15*spbb23^2*spbb25*spaa34^2*(2/9*spaa12^2*spbb24*spaa35-10/27*spaa12*spaa13*spbb24*spaa25-10/27*spaa13^2*spaa25*spbb34))/(spaa12*spbb12^3*spaa13*spbb45*spab3123^2*spab5125)+
(+2/9*spaa12*spbb14^2*spbb15*spbb23^2*spbb24^2*spaa34^2)/(spbb12^3*spaa13*spbb34*spbb45*spab5125^2)+
(+2/9*spaa13*spaa14*spbb14^2*spbb15*spbb23*spaa34*spbb34)/(spbb12*spbb45*spab3123^2*spab5125)+
(spaa13*spbb14^2*spbb15*spbb23*spbb25*spaa34*(4/9*spaa12*spbb13*spaa15+4/9*spaa12*spbb23*spaa25-10/27*spaa15*spaa25*spbb35))/(spaa12*spbb12^2*spbb45*spab3123^2*spab5125)+
(+1/9*spaa14*spbb14^2*spaa15*spbb15*spaa23*spbb23^2)/(spaa12*spbb12^2*spbb34*spab3123*spab5125)+
(+74/27*spbb14^2*spaa15*spbb15*spbb23*spbb25*spaa34)/(spbb12^2*spbb45*spab3123*spab5125)+
(-2/3*spbb14^2*spaa15*spbb15*spbb23*spaa25*spbb25^2)/(spbb12^2*spbb34*spbb45*spab3123*spab5125)+
(+8/27*spaa14*spbb14^3*spaa15*spbb15*spbb23*spbb25)/(spbb12^2*spbb34*spbb45*spab3123*spab5125)+
(+44/27*spbb14^2*spaa15*spbb15*spbb23*spbb25*spaa35*spbb35)/(spbb12^2*spbb34*spbb45*spab3123*spab5125)+
(-43/54*spaa12*spbb14^2*spbb15*spbb23^2*spbb25*spaa35)/(spbb12^2*spbb34*spbb45*spab3123*spab5125)+
(spbb15*spbb23*spbb14^2*spbb25*(2/9*spaa12*spaa15*spbb15*spbb23*spaa35-2/9*spaa12*spbb23*spaa35^2*spbb35+2/9*spaa13^2*spbb13^2*spaa15+2/3*spaa13*spbb13*spaa15*spaa35*spbb35+2/9*spaa15*spaa35^2*spbb35^2))/(spbb12^2*spbb34*spbb45*spab3123*spab5125^2)+
(spbb23*spbb14^2*spbb15*(2/9*spaa12^2*spbb12*spaa13*spbb23+2/9*spaa12^2*spbb12*spaa14*spbb24+2/9*spaa12*spbb12*spaa13*spaa14*spbb34-4/9*spaa12*spaa13*spbb13*spaa14*spbb24+4/9*spaa12*spaa13*spaa23*spbb23^2-2/9*spaa13^2*spbb13*spaa14*spbb34-2/9*spaa13^2*spbb23*spaa24*spbb34))/(spbb12*spbb34*spbb45*spab3123*spab5125^2)+
(spbb23*spbb14^2*spbb15*(5/6*spaa12*spaa13*spbb23+4/27*spaa12*spaa14*spbb24-46/27*spaa13*spaa14*spbb34))/(spbb12*spbb34*spbb45*spab3123*spab5125)}
